Solutions of the Two Dimensional Hubbard Model: Benchmarks and Results from a Wide Range of Numerical Algorithms

Numerical results for ground state and excited state properties (energies, double occupancies, and Matsubara-axis self energies) of the single-orbital Hubbard model on a two-dimensional square lattice are presented, in order to provide an assessment of our ability to compute accurate results in the thermodynamic limit. Many methods are employed, including auxiliary field quantum Monte Carlo, bare and bold-line diagrammatic Monte Carlo, method of dual fermions, density matrix embedding theory, density matrix renormalization group, dynamical cluster approximation, diffusion Monte Carlo within a fixed node approximation, unrestricted coupled cluster theory, and multi-reference projected Hartree-Fock. Comparison of results obtained by different methods allows for the identification of uncertainties and systematic errors. The importance of extrapolation to converged thermodynamic limit values is emphasized. Cases where agreement between different methods is obtained establish benchmark results that may be useful in the validation of new approaches and the improvement of existing methods.

==> anc/README <==
This is the main directory for the 2D Hubbard benchmark data.

If you get stuck at any point please do not hesitate to contact egull@umich.edu or jamesleb@umich.edu (alternately jpfleblanc@gmail.com)

The data is in three main directories:

t1_tprime0.2 for t=1, t'=0.2
t1_tprime-0.2 for t=1, t'=-0.2
t1_tprime0 for t=1, t'=0

these directories contain folders with the name

tL_tprimeM_UN_nO_TP

with 
L the hopping parameter t
M the next-nearest hopping parameter t'
N the interaction strength U
O the density n
P the temperature T


Inside these directories are data from different methods, named after the observable and technique

E_technique.dat
D_technique.dat
M_techniqe.dat
Delta_technique.dat

where technique describes the technique used to generate the data. 

Technique List:
-------------
DMET: Density Matrix Embedding Theory data
DCA: Dynamical Cluster Approximation data
VMC: Fixed Node, Diffusion Monte Carlo
AFQMC: Auxilliary Field Quantum Monte Carlo
MRPHF: Multi-reference projected Hartree Fock
UCCSD: Unrestricted coupled cluster, singles and doubles
DF: Dual Fermions
DMRG: Density matrix renormalization group
DiagMC: Diagrammatic Monte Carlo
--------------

and O the observale, in particular:

E the Energy
D the Double Occupancy
M the magnetization 
Delta the superconducting order parameter

All data is given as:
n \Delta_n mu O \delta_O

where n is the density, \Delta_n the error on the density (zero for canonical methods, but non-zero for grand-canonical methods), O is the value of an observable, and \delta_O is the error on O, and mu is the chemical potential used to produce the given filling.  As a convention we will use is mu=0 to correspond to half filling, and ignore any Hartree shift in the chemical potential. 



In the case of results generated on finite systems, additional files should be present, so that extrapolations to the infinite system size can be reproduced. Filenames are:
E_technique_sizeLxL.dat, D_technique_sizeLxL.dat, etc.
or
E_technique_sizeN.dat, D_technique_sizeN.dat, etc.

-------------------
Diagrammatic Monte Carlo File descriptions
*************************************************
FILE NAME:   X_DiagMC_GGam
FORMAT:      n, err_n, mu, err_mu, X, err_X
EXPLANATION: results of G-Gamma series; simulated at fixed n; X= E or D

FILE NAME:   X_DiagMC_G0U-G0Gam0
FORMAT:      n, mu, err_mu, X, err_X
EXPLANATION: extrapolated by results of G0-U and G0-Gamma0 series simulated at fixed \mu

--------------------

Data is also available upon request for frequency dependent self energy in matsubara space from DCA.







==> anc/t1_tprime-0.2/README <==
This directory contains Hubbard data for t=1 and t'=-0.2


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n0.3_T0.125/E_DCA <==
0.3 -13.1486588377 -0.131486588377


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n0.3_T0.25/E_DCA <==
0.3 -41.1263413271 -0.411263413271


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n0.3_T0.5/D_DCA <==
0.3 0.0010324804533 1.82403982146e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n0.3_T0.5/D_DCA_size20.0 <==
0.299385480442 0.000493868038452 -7.80197546111 0.00109401507041 0.000102222876609


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n0.3_T0.5/D_DCA_size32.0 <==
0.299222378966 0.00192472107996 -7.80086781683 0.00107280761435 0.000138404705591


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n0.3_T0.5/D_DCA_size34.0 <==
0.298885413674 0.0030024233469 -7.80249326597 0.00106715889195 0.000180544951785


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n0.3_T0.5/E_DCA <==
0.3 -0.60708926798 0.00914746623212


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n0.3_T0.5/E_DCA_size20.0 <==
0.299385480442 0.000493868038452 -7.80197546111 -0.611609828059 0.00198562648502


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n0.3_T0.5/E_DCA_size32.0 <==
0.299222378966 0.00192472107996 -7.80086781683 -0.612932135525 0.0104605829514


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n0.3_T0.5/E_DCA_size34.0 <==
0.298885413674 0.0030024233469 -7.80249326597 -0.607295679474 0.0209426958992


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n0.6_T0.5/D_DCA <==
0.6 0.00479593988367 8.93494922513e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n0.6_T0.5/D_DCA_size20.0 <==
0.599285805668 0.00122457982493 -6.13511102404 0.00477454609363 0.000318255772864


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n0.6_T0.5/D_DCA_size32.0 <==
0.599407427502 0.0024702730894 -6.13587328144 0.00470499256003 0.000313974304869


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n0.6_T0.5/D_DCA_size34.0 <==
0.599574737666 0.00281825523688 -6.13469071238 0.00476393085637 0.00030092726878


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n0.6_T0.5/D_DCA_size50.0 <==
0.600031847816 0.0085345465562 -6.13062928636 0.00481958248222 0.000341869872539


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n0.6_T0.5/E_DCA <==
0.6 -0.841139831823 0.0213651576941


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n0.6_T0.5/E_DCA_size20.0 <==
0.599285805668 0.00122457982493 -6.13511102404 -0.819819094856 0.0027713064854


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n0.6_T0.5/E_DCA_size32.0 <==
0.599407427502 0.0024702730894 -6.13587328144 -0.812010172654 0.00512962865737


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n0.6_T0.5/E_DCA_size34.0 <==
0.599574737666 0.00281825523688 -6.13469071238 -0.818196436161 0.0102467928623


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n0.6_T0.5/E_DCA_size50.0 <==
0.600031847816 0.0085345465562 -6.13062928636 -0.841892445713 0.0338071115587


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n0.875_T0.25/D_DCA_size20.0 <==
0.87359241875 0.00671352947874 -3.98067431165 0.0146317269913 0.000413996309555


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n0.875_T0.25/D_DCA_size34.0 <==
0.862756661992 0.233481427862 -4.05448622582 0.0112345250623 0.0111216778895


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n0.875_T0.25/E_DCA <==
0.875 -1.46098880451 -0.0146098880451


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n0.875_T0.25/E_DCA_size20.0 <==
0.87359241875 0.00671352947874 -3.98067431165 -0.59170207602 0.0104270492422


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n0.875_T0.25/E_DCA_size34.0 <==
0.862756661992 0.233481427862 -4.05448622582 -1.46098880451 0.669401091034


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n0.875_T0.5/D_DCA <==
0.875 0.0131209603542 0.000108328134825


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n0.875_T0.5/D_DCA_size20.0 <==
0.87465978102 0.000792186605168 -3.99363496666 0.0127528402399 0.000226870446093


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n0.875_T0.5/D_DCA_size32.0 <==
0.874286047726 0.00185460498345 -4.00244852422 0.0128216524199 0.000556334136487


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n0.875_T0.5/D_DCA_size34.0 <==
0.874539988472 0.00194205064573 -4.00243589302 0.0128575621112 0.000577723994911


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n0.875_T0.5/D_DCA_size50.0 <==
0.875799195968 0.00317826206404 -3.99215808727 0.013014913609 0.000866335521752


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n0.875_T0.5/E_DCA <==
0.875 -0.54126400608 0.00325911435965


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n0.875_T0.5/E_DCA_size20.0 <==
0.87465978102 0.000792186605168 -3.99363496666 -0.545779232633 0.00359877378657


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n0.875_T0.5/E_DCA_size32.0 <==
0.874286047726 0.00185460498345 -4.00244852422 -0.543738090891 0.00184017758956


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n0.875_T0.5/E_DCA_size34.0 <==
0.874539988472 0.00194205064573 -4.00243589302 -0.54668441589 0.00102995701202


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n0.875_T0.5/E_DCA_size50.0 <==
0.875799195968 0.00317826206404 -3.99215808727 -0.54201057993 0.0170140000838


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n0.8_T0.25/D_DCA_size20.0 <==
0.799472283046 0.0131993420428 -4.62252172409 0.0113576271822 0.000759603949953


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n0.8_T0.25/E_DCA <==
0.8 -0.707012573822 -0.00707012573822


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n0.8_T0.25/E_DCA_size20.0 <==
0.799472283046 0.0131993420428 -4.62252172409 -0.707012573822 0.0281486085562


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n0.8_T0.5/D_DCA <==
0.8 0.00992501497025 3.13311862379e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n0.8_T0.5/D_DCA_size20.0 <==
0.799351182116 0.00120844118037 -4.69779801332 0.00986783081158 0.000371875679599


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n0.8_T0.5/D_DCA_size32.0 <==
0.799449624682 0.00183506201799 -4.69371759514 0.00986590399898 0.000523457574322


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n0.8_T0.5/D_DCA_size34.0 <==
0.799224751032 0.00204900260128 -4.6952985763 0.0098769312938 0.000564983006327


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n0.8_T0.5/D_DCA_size50.0 <==
0.8007366447 0.0045022623007 -4.6832057922 0.00991547051531 0.000931336344673


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n0.8_T0.5/E_DCA <==
0.8 -0.664911368739 0.00479369080597


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n0.8_T0.5/E_DCA_size20.0 <==
0.799351182116 0.00120844118037 -4.69779801332 -0.676125289274 0.00182504823542


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n0.8_T0.5/E_DCA_size32.0 <==
0.799449624682 0.00183506201799 -4.69371759514 -0.675015426566 0.00116606541173


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n0.8_T0.5/E_DCA_size34.0 <==
0.799224751032 0.00204900260128 -4.6952985763 -0.674161753172 0.00285341838955


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n0.8_T0.5/E_DCA_size50.0 <==
0.8007366447 0.0045022623007 -4.6832057922 -0.667318832086 0.0138508043582


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0.125/D_DCA <==
1.0 0.0278229267918 0.000959478427456


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0.125/D_DCA_size20.0 <==
0.999997297656 0.0129712831318 3.36219649979e-05 0.0257996949483 0.00330259961432


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0.125/D_DCA_size32.0 <==
1.00002526102 0.0291283150786 0.000482487633336 0.0271842064236 0.00388204197973


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0.125/D_DCA_size34.0 <==
1.0000065861 0.0371243746426 0.000108083433622 0.0265555816443 0.00427518276278


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0.125/E_DCA <==
1.0 -0.508372087166 0.138722056998


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0.125/E_DCA_size20.0 <==
0.999997297656 0.0129712831318 3.36219649979e-05 -0.337249214155 0.00763244983953


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0.125/E_DCA_size32.0 <==
1.00002526102 0.0291283150786 0.000482487633336 -0.351568421668 0.00896628212472


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0.125/E_DCA_size34.0 <==
1.0000065861 0.0371243746426 0.000108083433622 -0.355827482688 0.0275939594993


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0.25/D_DCA <==
1.0 0.0232828090691 0.000203196177845


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0.25/D_DCA_size20.0 <==
0.999991933864 0.00377560924216 0.000902358926466 0.0221413411469 0.00100016718278


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0.25/D_DCA_size32.0 <==
1.00000031749 0.00493900297864 0.000967155186316 0.0226022491555 0.0015066726123


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0.25/D_DCA_size34.0 <==
0.999999872928 0.00530208362292 0.000842841055098 0.0226638957279 0.00165771294206


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0.25/D_DCA_size50.0 <==
0.999992267936 0.0082998999681 0.000255245806877 0.0229917080416 0.00263268173349


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0.25/E_DCA <==
1.0 -0.302966871402 0.0033312597214


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0.25/E_DCA_size20.0 <==
0.999991933864 0.00377560924216 0.000902358926466 -0.278682404095 0.00158813197383


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0.25/E_DCA_size32.0 <==
1.00000031749 0.00493900297864 0.000967155186316 -0.284361094765 0.00253182195365


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0.25/E_DCA_size34.0 <==
0.999999872928 0.00530208362292 0.000842841055098 -0.287188762539 0.00365905447363


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0.25/E_DCA_size50.0 <==
0.999992267936 0.0082998999681 0.000255245806877 -0.298784394358 0.00325425000761


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0.5/D_DCA <==
1.0 0.019754778937 0.000113334710233


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0.5/D_DCA_size20.0 <==
0.99993733567 0.00167210197347 0.00798964144707 0.0189067293134 0.000179515863916


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0.5/D_DCA_size32.0 <==
0.999949338144 0.00198228935638 0.00459571093432 0.0192060489766 0.000288505342928


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0.5/D_DCA_size34.0 <==
0.99995317474 0.00213393800914 0.00688296916094 0.0192452607482 0.000321511897711


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0.5/D_DCA_size50.0 <==
0.999950143912 0.00281458065188 0.00416973454266 0.0194056907528 0.000548572774752


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0.5/E_DCA <==
1.0 -0.24554476076 0.00361801918218


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0.5/E_DCA_size20.0 <==
0.99993733567 0.00167210197347 0.00798964144707 -0.228582486646 0.00105486704505


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0.5/E_DCA_size32.0 <==
0.999949338144 0.00198228935638 0.00459571093432 -0.235134203963 0.000813684571201


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0.5/E_DCA_size34.0 <==
0.99995317474 0.00213393800914 0.00688296916094 -0.235169273857 0.000410648987947


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0.5/E_DCA_size50.0 <==
0.999950143912 0.00281458065188 0.00416973454266 -0.238345344415 0.00103785099954


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0/D_DMRG.dat <==
1 0 0.0278 0.0001


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0/D_DMRG_sizeinfx4.dat <==
1 0 0.0278 0.0001


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0/D_DMRG_sizeinfx5.dat <==
1 0 0.0279 0.0001


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0/D_DMRG_sizeinfx6.dat <==
1 0 0.0278 0.0001


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0/D_MRPHF_size4x4.dat <==
1.0 0 0.0278 0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0/D_MRPHF_size6x6.dat <==
1.0 0 0.0279 0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0/D_MRPHF_size8x8.dat <==
1.0 0 0.0276 0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0/D_UCCSD_size10x10.dat <==
1 0 0.0276 0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0/D_UCCSD_size6x6.dat <==
1 0 0.0276 0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0/D_UCCSD_size8x8.dat <==
1 0 0.0276 0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0/D_VMC.dat <==
# Extrapolation to the TDL; see the tprime0.2 case for the finite size data
1 0 0.02765  0.00010


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0/Delta_DMET.dat <==
1 1.0e-04 0.0 3.7e-07


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0/Delta_DMET.size2x2.dat <==
1 1.0e-04 2.6624e-08 1.7e-08


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0/Delta_DMET.size4x2.dat <==
1 1.0e-04 1.3103351942e-07 1.4e-08


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0/Delta_DMET.size4x4.dat <==
1 1.0e-04 0 2.5e-07


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0/E_DMET.dat <==
1 1.0e-04 -0.369700266161 9.8e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0/E_DMET.size2x2.dat <==
1 1.0e-04 -0.356315670761 3.5e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0/E_DMET.size4x2.dat <==
1 1.0e-04 -0.359798405838 2.3e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0/E_DMET.size4x4.dat <==
1 1.0e-04 -0.363136115733 2.0e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0/E_DMET.size8x2.dat <==
1 1.0e-04 -0.361835029284 1.4e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0/E_DMRG.dat <==
1 0 -0.3706 0.0006


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0/E_DMRG_sizeinfx4.dat <==
1 0 -0.3708 0.0001


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0/E_DMRG_sizeinfx5.dat <==
1 0 -0.3705 0.0001


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0/E_DMRG_sizeinfx6.dat <==
1 0 -0.3706 0.0006


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0/E_MRPHF_size4x4.dat <==
1.0 0 -0.3741 0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0/E_MRPHF_size6x6.dat <==
1.0 0 -0.3697 0.0002 # (extrapolated)
#1.0 0 -0.3674 0 # (variational)


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0/E_MRPHF_size8x8.dat <==
1.0 0 -0.3625 0.0002 # (extrapolated)
#1.0 0 -0.3598 0 # (variational)


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0/E_UCCSD_size10x10.dat <==
1 0 -0.3653 0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0/E_UCCSD_size6x6.dat <==
1 0 -0.3655 0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0/E_UCCSD_size8x8.dat <==
1 0 -0.3654 0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0/E_VMC.dat <==
# Extrapolation to the TDL; see the tprime0.2 case for the finite size data
1 0 -0.36887 0.00005


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0/M_DMET.dat <==
1 1.0e-04 0.318936661066 1.5e-02


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0/M_DMET.size2x2.dat <==
1 1.0e-04 0.430178942369 1.0e-06


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0/M_DMET.size4x2.dat <==
1 1.0e-04 0.405435816913 3.6e-07


==> anc/t1_tprime-0.2/t1_tprime-0.2_U12_n1_T0/M_DMET.size4x4.dat <==
1 1.0e-04 0.372261816349 6.6e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.3_T0.125/D_DCA <==
0.3 0.012030871978 3.98128029987e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.3_T0.125/D_DCA_size20.0 <==
0.29850515782 8.22416215668e-05 -2.90917669418 0.012223494723 1.7410157622e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.3_T0.125/D_DCA_size32.0 <==
0.298526957216 0.000169402372552 -2.90975814173 0.0121656377834 5.91244930745e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.3_T0.125/D_DCA_size34.0 <==
0.298506391214 0.000189500277497 -2.90995702887 0.012155711424 6.8134616849e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.3_T0.125/D_DCA_size50.0 <==
0.298291130366 0.00080206726179 -2.91140639785 0.0120986046463 0.00032591872767


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.3_T0.125/D_DiagMC_GGam <==
0.3000    0.0003    -2.9041   0.0004    0.01215    0.00014


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.3_T0.125/E_DCA <==
0.3 -0.751334205507 0.000871706044393


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.3_T0.125/E_DCA_size20.0 <==
0.29850515782 8.22416215668e-05 -2.90917669418 -0.749222396222 0.00111379711793


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.3_T0.125/E_DCA_size32.0 <==
0.298526957216 0.000169402372552 -2.90975814173 -0.749525145339 0.00106168843437


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.3_T0.125/E_DCA_size34.0 <==
0.298506391214 0.000189500277497 -2.90995702887 -0.749546351192 0.00105276046533


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.3_T0.125/E_DCA_size50.0 <==
0.298291130366 0.00080206726179 -2.91140639785 -0.750871177153 0.000131585121353


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.3_T0.125/E_DiagMC_GGam <==
0.3000    0.0003    -2.9041   0.0004   -0.7544    0.0005


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.3_T0.125/GGam.Sig_local_w_O1n0.300T0.125U2.0tp-0.20 <==
   -5.6793794326E-02   -1.1068681174E-02          0.3927       0
   -5.4268717330E-02   -2.3649733352E-02          1.1781       1
   -5.0314549946E-02   -3.0694407895E-02          1.9635       2
   -4.5854687530E-02   -3.4593100407E-02          2.7489       3
   -4.1404134072E-02   -3.6616894577E-02          3.5343       4
   -3.7209787453E-02   -3.7470231506E-02          4.3197       5
   -3.3375108184E-02   -3.7571912168E-02          5.1051       6
   -2.9928651464E-02   -3.7185211189E-02          5.8905       7
   -2.6862115965E-02   -3.6483634784E-02          6.6759       8
   -2.4149288222E-02   -3.5584927254E-02          7.4613       9
   -2.1757059337E-02   -3.4568822852E-02          8.2467      10
   -1.9649998132E-02   -3.3490076079E-02          9.0321      11
   -1.7793647134E-02   -3.2386569592E-02          9.8175      12
   -1.6156389691E-02   -3.1284531672E-02         10.6029      13
   -1.4710904854E-02   -3.0201265135E-02         11.3883      14
   -1.3431691398E-02   -2.9147567726E-02         12.1737      15
   -1.2297078238E-02   -2.8131553231E-02         12.9591      16
   -1.1288621703E-02   -2.7156323174E-02         13.7445      17
   -1.0389896514E-02   -2.6223792083E-02         14.5299      18
   -9.5865638422E-03   -2.5335141341E-02         15.3153      19
   -8.8666029640E-03   -2.4489831892E-02         16.1007      20
   -8.2195779417E-03   -2.3686343220E-02         16.8861      21
   -7.6369586869E-03   -2.2923671011E-02         17.6715      22
   -7.1108506530E-03   -2.2199605569E-02         18.4569      23
   -6.6342255356E-03   -2.1512556342E-02         19.2423      24
   -6.2015731073E-03   -2.0860463558E-02         20.0277      25
   -5.8081293407E-03   -2.0241146623E-02         20.8131      26
   -5.4490758526E-03   -1.9653081315E-02         21.5984      27
   -5.1211539924E-03   -1.9094139637E-02         22.3838      28
   -4.8206656968E-03   -1.8562629435E-02         23.1692      29
   -4.5451139190E-03   -1.8057205487E-02         23.9546      30
   -4.2918955450E-03   -1.7575768440E-02         24.7400      31
   -4.0590517826E-03   -1.7116979678E-02         25.5254      32
   -3.8435133870E-03   -1.6679209399E-02         26.3108      33
   -3.6437988594E-03   -1.6262046461E-02         27.0962      34
   -3.4592885599E-03   -1.5863713581E-02         27.8816      35
   -3.2882397652E-03   -1.5483158841E-02         28.6670      36
   -3.1289220514E-03   -1.5119150470E-02         29.4524      37
   -2.9805693587E-03   -1.4770795818E-02         30.2378      38
   -2.8419984072E-03   -1.4437301268E-02         31.0232      39
   -2.7125231056E-03   -1.4118100817E-02         31.8086      40
   -2.5916237089E-03   -1.3811881970E-02         32.5940      41
   -2.4785978629E-03   -1.3518040531E-02         33.3794      42
   -2.3726425570E-03   -1.3235715469E-02         34.1648      43
   -2.2727143972E-03   -1.2964601725E-02         34.9502      44
   -2.1787808798E-03   -1.2703717443E-02         35.7356      45
   -2.0904609681E-03   -1.2452655103E-02         36.5210      46
   -2.0076175433E-03   -1.2210908685E-02         37.3064      47
   -1.9295267082E-03   -1.1977812882E-02         38.0918      48
   -1.8559481043E-03   -1.1753253659E-02         38.8772      49
   -1.7862348347E-03   -1.1536701468E-02         39.6626      50
   -1.7201300119E-03   -1.1327606849E-02         40.4480      51
   -1.6575853555E-03   -1.1125811577E-02         41.2334      52
   -1.5983533358E-03   -1.0930863215E-02         42.0188      53
   -1.5422470541E-03   -1.0742462901E-02         42.8042      54
   -1.4889572574E-03   -1.0560129417E-02         43.5896      55
   -1.4383484930E-03   -1.0383920329E-02         44.3750      56
   -1.3901471738E-03   -1.0213363308E-02         45.1604      57
   -1.3443876581E-03   -1.0048140951E-02         45.9458      58
   -1.3003705569E-03   -9.8879370551E-03         46.7312      59
   -1.2587096204E-03   -9.7329391860E-03         47.5166      60
   -1.2191047485E-03   -9.5822254593E-03         48.3020      61
   -1.1812857898E-03   -9.4359573117E-03         49.0874      62
   -1.1452233249E-03   -9.2938670451E-03         49.8728      63
   -1.1109807538E-03   -9.1557556848E-03         50.6582      64
   -1.0780502788E-03   -9.0218125607E-03         51.4436      65
   -1.0465975990E-03   -8.8918412853E-03         52.2290      66
   -1.0164992898E-03   -8.7651915804E-03         53.0144      67
   -9.8769468279E-04   -8.6422715275E-03         53.7998      68
   -9.6041532768E-04   -8.5225312845E-03         54.5852      69
   -9.3363334004E-04   -8.4061987813E-03         55.3706      70
   -9.0798455618E-04   -8.2933432517E-03         56.1560      71
   -8.8338028096E-04   -8.1835089830E-03         56.9414      72
   -8.6002275543E-04   -8.0764518876E-03         57.7268      73
   -8.3748107249E-04   -7.9719056856E-03         58.5122      74
   -8.1514465286E-04   -7.8699966009E-03         59.2976      75
   -7.9368553444E-04   -7.7710467886E-03         60.0830      76
   -7.7338925439E-04   -7.6740145829E-03         60.8684      77
   -7.5379013925E-04   -7.5792383461E-03         61.6538      78
   -7.3496214887E-04   -7.4865960585E-03         62.4392      79
   -7.1689085126E-04   -7.3960758975E-03         63.2246      80
   -6.9938671360E-04   -7.3073406514E-03         64.0100      81
   -6.8227692751E-04   -7.2206385610E-03         64.7953      82
   -6.6588784860E-04   -7.1364570278E-03         65.5807      83
   -6.5039757820E-04   -7.0543384417E-03         66.3661      84
   -6.3543315507E-04   -6.9738907817E-03         67.1515      85
   -6.2082755417E-04   -6.8956275596E-03         67.9369      86
   -6.0678683680E-04   -6.8190189995E-03         68.7223      87
   -5.9325306520E-04   -6.7438881431E-03         69.5077      88
   -5.7994088415E-04   -6.6703767080E-03         70.2931      89
   -5.6709933580E-04   -6.5984044045E-03         71.0785      90
   -5.5492376574E-04   -6.5275997825E-03         71.8639      91
   -5.4292490642E-04   -6.4587302818E-03         72.6493      92
   -5.3128821028E-04   -6.3911862954E-03         73.4347      93
   -5.1994830115E-04   -6.3247429568E-03         74.2201      94
   -5.0883958239E-04   -6.2597977189E-03         75.0055      95
   -4.9881965355E-04   -6.1963912974E-03         75.7909      96
   -4.8879468402E-04   -6.1340996421E-03         76.5763      97
   -4.7891216801E-04   -6.0731923426E-03         77.3617      98
   -4.6973956213E-04   -6.0138064695E-03         78.1471      99
   -4.6036545856E-04   -5.9551723592E-03         78.9325     100
   -4.5110104718E-04   -5.8979309772E-03         79.7179     101
   -4.4227441618E-04   -5.8417490121E-03         80.5033     102
   -4.3342993505E-04   -5.7863749424E-03         81.2887     103
   -4.2458723423E-04   -5.7320279601E-03         82.0741     104
   -4.1634481228E-04   -5.6788396426E-03         82.8595     105
   -4.0826520149E-04   -5.6263260900E-03         83.6449     106
   -4.0053942630E-04   -5.5746847761E-03         84.4303     107
   -3.9297516612E-04   -5.5242588247E-03         85.2157     108
   -3.8594328287E-04   -5.4747780921E-03         86.0011     109
   -3.7858756706E-04   -5.4265197133E-03         86.7865     110
   -3.7188031771E-04   -5.3791140698E-03         87.5719     111
   -3.6534895471E-04   -5.3321317304E-03         88.3573     112
   -3.5867583560E-04   -5.2862057449E-03         89.1427     113
   -3.5218737327E-04   -5.2410761918E-03         89.9281     114
   -3.4538328944E-04   -5.1964505145E-03         90.7135     115
   -3.3903815912E-04   -5.1529629323E-03         91.4989     116
   -3.3302262875E-04   -5.1096817531E-03         92.2843     117
   -3.2666538018E-04   -5.0667913443E-03         93.0697     118
   -3.2045886014E-04   -5.0251061072E-03         93.8551     119
   -3.1495038321E-04   -4.9835565481E-03         94.6405     120
   -3.0961777357E-04   -4.9420588055E-03         95.4259     121
   -3.0423395886E-04   -4.9020388209E-03         96.2113     122
   -2.9904130999E-04   -4.8626318971E-03         96.9967     123
   -2.9424189150E-04   -4.8240899540E-03         97.7821     124
   -2.8951219975E-04   -4.7856973259E-03         98.5675     125
   -2.8506474128E-04   -4.7479218303E-03         99.3529     126
   -2.8050756257E-04   -4.7106831881E-03        100.1383     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.3_T0.125/GGam.Sig_local_w_O3n0.300T0.125U2.0tp-0.20 <==
   -6.3482465489E-02   -1.3391384921E-02          0.3927       0
   -6.0515806015E-02   -2.7555152898E-02          1.1781       1
   -5.5880485521E-02   -3.5088543326E-02          1.9635       2
   -5.0702275901E-02   -3.9077937793E-02          2.7489       3
   -4.5587246063E-02   -4.1035320860E-02          3.5343       4
   -4.0807181022E-02   -4.1752185433E-02          4.3197       5
   -3.6468689265E-02   -4.1682764274E-02          5.1051       6
   -3.2593627898E-02   -4.1111482403E-02          5.8905       7
   -2.9165950167E-02   -4.0221605534E-02          6.6759       8
   -2.6144970665E-02   -3.9136081489E-02          7.4613       9
   -2.3493168006E-02   -3.7937579778E-02          8.2467      10
   -2.1166056989E-02   -3.6685989346E-02          9.0321      11
   -1.9124226463E-02   -3.5420080325E-02          9.8175      12
   -1.7330437424E-02   -3.4165562159E-02         10.6029      13
   -1.5751123404E-02   -3.2939148821E-02         11.3883      14
   -1.4356380977E-02   -3.1753119563E-02         12.1737      15
   -1.3124422486E-02   -3.0614823682E-02         12.9591      16
   -1.2029789472E-02   -2.9524765733E-02         13.7445      17
   -1.1056227667E-02   -2.8485869678E-02         14.5299      18
   -1.0188746093E-02   -2.7498258840E-02         15.3153      19
   -9.4124113564E-03   -2.6560538271E-02         16.1007      20
   -8.7165061259E-03   -2.5671542784E-02         16.8861      21
   -8.0898699867E-03   -2.4829639386E-02         17.6715      22
   -7.5248380946E-03   -2.4030844253E-02         18.4569      23
   -7.0149682444E-03   -2.3274548207E-02         19.2423      24
   -6.5531485232E-03   -2.2557367706E-02         20.0277      25
   -6.1337487925E-03   -2.1879201180E-02         20.8131      26
   -5.7526194322E-03   -2.1235209778E-02         21.5984      27
   -5.4039192583E-03   -2.0622795576E-02         22.3838      28
   -5.0840191950E-03   -2.0042114642E-02         23.1692      29
   -4.7918122126E-03   -1.9492340000E-02         23.9546      30
   -4.5236378119E-03   -1.8967706219E-02         24.7400      31
   -4.2759935099E-03   -1.8468876817E-02         25.5254      32
   -4.0467152383E-03   -1.7993049482E-02         26.3108      33
   -3.8342567618E-03   -1.7539182286E-02         27.0962      34
   -3.6372342150E-03   -1.7105180298E-02         27.8816      35
   -3.4553358968E-03   -1.6692509297E-02         28.6670      36
   -3.2865950883E-03   -1.6296831955E-02         29.4524      37
   -3.1304268881E-03   -1.5918245026E-02         30.2378      38
   -2.9846230601E-03   -1.5555742541E-02         31.0232      39
   -2.8479327789E-03   -1.5208804173E-02         31.8086      40
   -2.7192867129E-03   -1.4876373423E-02         32.5940      41
   -2.6000899060E-03   -1.4556154494E-02         33.3794      42
   -2.4886577338E-03   -1.4249427944E-02         34.1648      43
   -2.3837174552E-03   -1.3955286607E-02         34.9502      44
   -2.2861491308E-03   -1.3673892240E-02         35.7356      45
   -2.1931074060E-03   -1.3401626903E-02         36.5210      46
   -2.1046845433E-03   -1.3140720455E-02         37.3064      47
   -2.0230362348E-03   -1.2890437809E-02         38.0918      48
   -1.9454651795E-03   -1.2648114536E-02         38.8772      49
   -1.8715896366E-03   -1.2414137062E-02         39.6626      50
   -1.8029910864E-03   -1.2187292186E-02         40.4480      51
   -1.7355502622E-03   -1.1968825421E-02         41.2334      52
   -1.6733252077E-03   -1.1758762184E-02         42.0188      53
   -1.6143685526E-03   -1.1554280091E-02         42.8042      54
   -1.5588006192E-03   -1.1357431868E-02         43.5896      55
   -1.5055337090E-03   -1.1163872235E-02         44.3750      56
   -1.4549996287E-03   -1.0980912955E-02         45.1604      57
   -1.4075078531E-03   -1.0803045146E-02         45.9458      58
   -1.3617635783E-03   -1.0630423630E-02         46.7312      59
   -1.3186856702E-03   -1.0462937453E-02         47.5166      60
   -1.2769118292E-03   -1.0300896246E-02         48.3020      61
   -1.2388181351E-03   -1.0143116184E-02         49.0874      62
   -1.2008317025E-03   -9.9898886442E-03         49.8728      63
   -1.1639815662E-03   -9.8398647754E-03         50.6582      64
   -1.1290599935E-03   -9.6948907218E-03         51.4436      65
   -1.0939890961E-03   -9.5552539953E-03         52.2290      66
   -1.0643831488E-03   -9.4195123714E-03         53.0144      67
   -1.0348519799E-03   -9.2876278970E-03         53.7998      68
   -1.0048982109E-03   -9.1579119918E-03         54.5852      69
   -9.7698428724E-04   -9.0316598117E-03         55.3706      70
   -9.5177427639E-04   -8.9110057164E-03         56.1560      71
   -9.2710054766E-04   -8.7913338317E-03         56.9414      72
   -9.0149667210E-04   -8.6759951079E-03         57.7268      73
   -8.7873650155E-04   -8.5631961886E-03         58.5122      74
   -8.5693515264E-04   -8.4540167355E-03         59.2976      75
   -8.3387164041E-04   -8.3465876362E-03         60.0830      76
   -8.1432106685E-04   -8.2441714924E-03         60.8684      77
   -7.9402986514E-04   -8.1429716764E-03         61.6538      78
   -7.7484158752E-04   -8.0431745258E-03         62.4392      79
   -7.5632489331E-04   -7.9451279307E-03         63.2246      80
   -7.3792021481E-04   -7.8511267318E-03         64.0100      81
   -7.1996887769E-04   -7.7590909486E-03         64.7953      82
   -7.0267878258E-04   -7.6693635732E-03         65.5807      83
   -6.8493441103E-04   -7.5806272669E-03         66.3661      84
   -6.6772444082E-04   -7.4944204029E-03         67.1515      85
   -6.5212967314E-04   -7.4104801258E-03         67.9369      86
   -6.3789499557E-04   -7.3278573748E-03         68.7223      87
   -6.2373809460E-04   -7.2467981521E-03         69.5077      88
   -6.0981337393E-04   -7.1687150062E-03         70.2931      89
   -5.9625004463E-04   -7.0904419621E-03         71.0785      90
   -5.8297319747E-04   -7.0143262015E-03         71.8639      91
   -5.6931385378E-04   -6.9400521599E-03         72.6493      92
   -5.5572680888E-04   -6.8691015742E-03         73.4347      93
   -5.4359813889E-04   -6.7988941781E-03         74.2201      94
   -5.3320432073E-04   -6.7284081261E-03         75.0055      95
   -5.2266763279E-04   -6.6609105125E-03         75.7909      96
   -5.1246405745E-04   -6.5946932882E-03         76.5763      97
   -5.0182985232E-04   -6.5271073305E-03         77.3617      98
   -4.9101541044E-04   -6.4620117768E-03         78.1471      99
   -4.8093614329E-04   -6.3995635077E-03         78.9325     100
   -4.7083648133E-04   -6.3394185127E-03         79.7179     101
   -4.6238878562E-04   -6.2799316878E-03         80.5033     102
   -4.5264560369E-04   -6.2209281369E-03         81.2887     103
   -4.4188216166E-04   -6.1626218445E-03         82.0741     104
   -4.3300169384E-04   -6.1062701744E-03         82.8595     105
   -4.2518115441E-04   -6.0487233036E-03         83.6449     106
   -4.1525880970E-04   -5.9933189935E-03         84.4303     107
   -4.0736860894E-04   -5.9384230904E-03         85.2157     108
   -4.0037830497E-04   -5.8863040281E-03         86.0011     109
   -3.9392323629E-04   -5.8319335886E-03         86.7865     110
   -3.8727177046E-04   -5.7797432883E-03         87.5719     111
   -3.8005365864E-04   -5.7284383060E-03         88.3573     112
   -3.7144904659E-04   -5.6798927884E-03         89.1427     113
   -3.6607613092E-04   -5.6311141251E-03         89.9281     114
   -3.6026379598E-04   -5.5842557425E-03         90.7135     115
   -3.5373877495E-04   -5.5357947759E-03         91.4989     116
   -3.4705810846E-04   -5.4891307905E-03         92.2843     117
   -3.4105559837E-04   -5.4426429615E-03         93.0697     118
   -3.3548214391E-04   -5.3976668804E-03         93.8551     119
   -3.2838951193E-04   -5.3530798498E-03         94.6405     120
   -3.2303189427E-04   -5.3093415320E-03         95.4259     121
   -3.1779199938E-04   -5.2663361844E-03         96.2113     122
   -3.1147619268E-04   -5.2249192300E-03         96.9967     123
   -3.0654142208E-04   -5.1825183041E-03         97.7821     124
   -3.0114968920E-04   -5.1411761465E-03         98.5675     125
   -2.9513528336E-04   -5.1007924817E-03         99.3529     126
   -2.9028610501E-04   -5.0611999714E-03        100.1383     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.3_T0.125/GGam.Sig_local_w_O4n0.300T0.125U2.0tp-0.20 <==
   -6.5254220546E-02   -1.4216133265E-02          0.3927       0
   -6.2086661786E-02   -2.8767712292E-02          1.1781       1
   -5.7201049003E-02   -3.6350425859E-02          1.9635       2
   -5.1792384353E-02   -4.0297009500E-02          2.7489       3
   -4.6479536429E-02   -4.2183397691E-02          3.5343       4
   -4.1536254335E-02   -4.2819786376E-02          4.3197       5
   -3.7061707697E-02   -4.2670842052E-02          5.1051       6
   -3.3074176751E-02   -4.2022292729E-02          5.8905       7
   -2.9552877692E-02   -4.1058195933E-02          6.6759       8
   -2.6458275572E-02   -3.9903104891E-02          7.4613       9
   -2.3746059542E-02   -3.8643986577E-02          8.2467      10
   -2.1369772272E-02   -3.7335807851E-02          9.0321      11
   -1.9287848318E-02   -3.6018804539E-02          9.8175      12
   -1.7462637436E-02   -3.4716858941E-02         10.6029      13
   -1.5857734787E-02   -3.3450074876E-02         11.3883      14
   -1.4442746325E-02   -3.2225984439E-02         12.1737      15
   -1.3193255271E-02   -3.1053662148E-02         12.9591      16
   -1.2085985663E-02   -2.9934566800E-02         13.7445      17
   -1.1101075682E-02   -2.8868102144E-02         14.5299      18
   -1.0223574768E-02   -2.7857582030E-02         15.3153      19
   -9.4417696110E-03   -2.6898642794E-02         16.1007      20
   -8.7406151534E-03   -2.5990651718E-02         16.8861      21
   -8.1097125353E-03   -2.5131247159E-02         17.6715      22
   -7.5418572555E-03   -2.4317344748E-02         18.4569      23
   -7.0277946809E-03   -2.3546074228E-02         19.2423      24
   -6.5619646697E-03   -2.2816640713E-02         20.0277      25
   -6.1395533073E-03   -2.2124394172E-02         20.8131      26
   -5.7544563450E-03   -2.1468914129E-02         21.5984      27
   -5.4045077428E-03   -2.0846103409E-02         22.3838      28
   -5.0833129813E-03   -2.0256188011E-02         23.1692      29
   -4.7902739360E-03   -1.9695081525E-02         23.9546      30
   -4.5204667110E-03   -1.9161747770E-02         24.7400      31
   -4.2716915709E-03   -1.8654775019E-02         25.5254      32
   -4.0438344677E-03   -1.8172678128E-02         26.3108      33
   -3.8320392104E-03   -1.7713910745E-02         27.0962      34
   -3.6345704533E-03   -1.7272930395E-02         27.8816      35
   -3.4532215421E-03   -1.6853003731E-02         28.6670      36
   -3.2836850636E-03   -1.6452595768E-02         29.4524      37
   -3.1273126574E-03   -1.6070357312E-02         30.2378      38
   -2.9797440218E-03   -1.5702377716E-02         31.0232      39
   -2.8428946385E-03   -1.5352306425E-02         31.8086      40
   -2.7153170722E-03   -1.5017486643E-02         32.5940      41
   -2.5955939074E-03   -1.4695275184E-02         33.3794      42
   -2.4844579771E-03   -1.4383423587E-02         34.1648      43
   -2.3786268174E-03   -1.4086919352E-02         34.9502      44
   -2.2803934251E-03   -1.3800710323E-02         35.7356      45
   -2.1879715566E-03   -1.3524379887E-02         36.5210      46
   -2.1000601207E-03   -1.3259109029E-02         37.3064      47
   -2.0180156590E-03   -1.3003811140E-02         38.0918      48
   -1.9399361115E-03   -1.2758455723E-02         38.8772      49
   -1.8673028452E-03   -1.2521756944E-02         39.6626      50
   -1.7984001778E-03   -1.2292259253E-02         40.4480      51
   -1.7323581295E-03   -1.2071949990E-02         41.2334      52
   -1.6706610903E-03   -1.1858964012E-02         42.0188      53
   -1.6132009288E-03   -1.1653039429E-02         42.8042      54
   -1.5572204246E-03   -1.1454643007E-02         43.5896      55
   -1.5040130114E-03   -1.1261056156E-02         44.3750      56
   -1.4541298476E-03   -1.1075290030E-02         45.1604      57
   -1.4066168312E-03   -1.0895663376E-02         45.9458      58
   -1.3598125816E-03   -1.0721147470E-02         46.7312      59
   -1.3158953172E-03   -1.0551299306E-02         47.5166      60
   -1.2737059459E-03   -1.0387343559E-02         48.3020      61
   -1.2339707427E-03   -1.0228872351E-02         49.0874      62
   -1.1961524440E-03   -1.0074589499E-02         49.8728      63
   -1.1602803324E-03   -9.9252744652E-03         50.6582      64
   -1.1254831948E-03   -9.7796697290E-03         51.4436      65
   -1.0928463923E-03   -9.6381682792E-03         52.2290      66
   -1.0615133084E-03   -9.5000482782E-03         53.0144      67
   -1.0313109453E-03   -9.3656370434E-03         53.7998      68
   -1.0019928262E-03   -9.2358433729E-03         54.5852      69
   -9.7473241814E-04   -9.1101087344E-03         55.3706      70
   -9.4893898481E-04   -8.9875549534E-03         56.1560      71
   -9.2162963715E-04   -8.8681950184E-03         56.9414      72
   -8.9629779720E-04   -8.7507715054E-03         57.7268      73
   -8.7256392797E-04   -8.6367002248E-03         58.5122      74
   -8.4994351617E-04   -8.5246690714E-03         59.2976      75
   -8.2739163722E-04   -8.4162883963E-03         60.0830      76
   -8.0754539161E-04   -8.3106411458E-03         60.8684      77
   -7.8769664288E-04   -8.2078318049E-03         61.6538      78
   -7.6813645142E-04   -8.1067479822E-03         62.4392      79
   -7.5045950416E-04   -8.0088543794E-03         63.2246      80
   -7.3227982801E-04   -7.9136021953E-03         64.0100      81
   -7.1368176100E-04   -7.8197014723E-03         64.7953      82
   -6.9705345259E-04   -7.7286398586E-03         65.5807      83
   -6.8209202024E-04   -7.6398353863E-03         66.3661      84
   -6.6642340896E-04   -7.5538024423E-03         67.1515      85
   -6.5109456082E-04   -7.4681195192E-03         67.9369      86
   -6.3607630672E-04   -7.3832116881E-03         68.7223      87
   -6.2213397069E-04   -7.3016772159E-03         69.5077      88
   -6.0870990929E-04   -7.2235027750E-03         70.2931      89
   -5.9401761610E-04   -7.1452399533E-03         71.0785      90
   -5.7973929166E-04   -7.0680483618E-03         71.8639      91
   -5.6687680464E-04   -6.9939365478E-03         72.6493      92
   -5.5337199936E-04   -6.9215327712E-03         73.4347      93
   -5.4150604819E-04   -6.8494001364E-03         74.2201      94
   -5.3042971752E-04   -6.7791305040E-03         75.0055      95
   -5.2047598598E-04   -6.7103393492E-03         75.7909      96
   -5.0884644091E-04   -6.6437753873E-03         76.5763      97
   -4.9920030565E-04   -6.5765621579E-03         77.3617      98
   -4.9016558839E-04   -6.5116906279E-03         78.1471      99
   -4.7931559090E-04   -6.4473988802E-03         78.9325     100
   -4.6960844239E-04   -6.3851128246E-03         79.7179     101
   -4.6051752493E-04   -6.3242557359E-03         80.5033     102
   -4.5215768709E-04   -6.2643950896E-03         81.2887     103
   -4.4408554379E-04   -6.2060644849E-03         82.0741     104
   -4.3544630843E-04   -6.1482929259E-03         82.8595     105
   -4.2689344768E-04   -6.0915379888E-03         83.6449     106
   -4.1845245068E-04   -6.0352896150E-03         84.4303     107
   -4.1066654279E-04   -5.9812310764E-03         85.2157     108
   -4.0353125048E-04   -5.9271322152E-03         86.0011     109
   -3.9395342194E-04   -5.8736593379E-03         86.7865     110
   -3.8679466719E-04   -5.8214227565E-03         87.5719     111
   -3.8010222289E-04   -5.7722327915E-03         88.3573     112
   -3.7453072188E-04   -5.7217138028E-03         89.1427     113
   -3.6740913795E-04   -5.6718561521E-03         89.9281     114
   -3.6127948389E-04   -5.6249235293E-03         90.7135     115
   -3.5611303064E-04   -5.5780720771E-03         91.4989     116
   -3.4984595121E-04   -5.5316720475E-03         92.2843     117
   -3.4468460851E-04   -5.4848319643E-03         93.0697     118
   -3.3914837531E-04   -5.4386786734E-03         93.8551     119
   -3.3305790316E-04   -5.3945500998E-03         94.6405     120
   -3.2722295151E-04   -5.3519230039E-03         95.4259     121
   -3.2031039872E-04   -5.3096200771E-03         96.2113     122
   -3.1497744116E-04   -5.2653902452E-03         96.9967     123
   -3.0967556786E-04   -5.2229927071E-03         97.7821     124
   -3.0395871574E-04   -5.1809231989E-03         98.5675     125
   -2.9821494280E-04   -5.1423206912E-03         99.3529     126
   -2.9178442943E-04   -5.1034105880E-03        100.1383     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.3_T0.125/GGam.Sig_local_w_O5n0.300T0.125U2.0tp-0.20 <==
   -6.5379644710E-02   -1.4267459259E-02          0.3927       0
   -6.2197739499E-02   -2.8858793826E-02          1.1781       1
   -5.7280948658E-02   -3.6460494856E-02          1.9635       2
   -5.1835902225E-02   -4.0411086201E-02          2.7489       3
   -4.6486467671E-02   -4.2290049413E-02          3.5343       4
   -4.1513973726E-02   -4.2911708678E-02          4.3197       5
   -3.7017412067E-02   -4.2745766647E-02          5.1051       6
   -3.3013059652E-02   -4.2078114245E-02          5.8905       7
   -2.9481133456E-02   -4.1098649809E-02          6.6759       8
   -2.6382101741E-02   -3.9931141054E-02          7.4613       9
   -2.3666717279E-02   -3.8659219512E-02          8.2467      10
   -2.1290794201E-02   -3.7338800997E-02          9.0321      11
   -1.9209352515E-02   -3.6009896153E-02          9.8175      12
   -1.7384594752E-02   -3.4699564614E-02         10.6029      13
   -1.5781194786E-02   -3.3425687352E-02         11.3883      14
   -1.4369376157E-02   -3.2196745489E-02         12.1737      15
   -1.3122871617E-02   -3.1020126555E-02         12.9591      16
   -1.2019383043E-02   -2.9896792071E-02         13.7445      17
   -1.1037718795E-02   -2.8827328254E-02         14.5299      18
   -1.0162918978E-02   -2.7813630175E-02         15.3153      19
   -9.3829062676E-03   -2.6853472387E-02         16.1007      20
   -8.6843445892E-03   -2.5943951360E-02         16.8861      21
   -8.0571752408E-03   -2.5083094657E-02         17.6715      22
   -7.4926876383E-03   -2.4268121031E-02         18.4569      23
   -6.9829655812E-03   -2.3496310616E-02         19.2423      24
   -6.5198012355E-03   -2.2767114333E-02         20.0277      25
   -6.0992071567E-03   -2.2076443671E-02         20.8131      26
   -5.7164431407E-03   -2.1420799998E-02         21.5984      27
   -5.3663473425E-03   -2.0797447800E-02         22.3838      28
   -5.0473191264E-03   -2.0208307058E-02         23.1692      29
   -4.7560127356E-03   -1.9647013641E-02         23.9546      30
   -4.4871588497E-03   -1.9113946914E-02         24.7400      31
   -4.2405864393E-03   -1.8607970052E-02         25.5254      32
   -4.0130664122E-03   -1.8125008901E-02         26.3108      33
   -3.8017792618E-03   -1.7665086570E-02         27.0962      34
   -3.6076704900E-03   -1.7226657398E-02         27.8816      35
   -3.4274380529E-03   -1.6808650906E-02         28.6670      36
   -3.2590413185E-03   -1.6409332330E-02         29.4524      37
   -3.1038455635E-03   -1.6025633667E-02         30.2378      38
   -2.9589534080E-03   -1.5658805727E-02         31.0232      39
   -2.8209441313E-03   -1.5308431909E-02         31.8086      40
   -2.6933672118E-03   -1.4974143768E-02         32.5940      41
   -2.5746046926E-03   -1.4651790972E-02         33.3794      42
   -2.4642553011E-03   -1.4341371362E-02         34.1648      43
   -2.3602854239E-03   -1.4044984119E-02         34.9502      44
   -2.2628315044E-03   -1.3759174021E-02         35.7356      45
   -2.1715302957E-03   -1.3485069634E-02         36.5210      46
   -2.0847220971E-03   -1.3220608906E-02         37.3064      47
   -2.0033624478E-03   -1.2966529967E-02         38.0918      48
   -1.9250243249E-03   -1.2720352026E-02         38.8772      49
   -1.8523047922E-03   -1.2483985407E-02         39.6626      50
   -1.7852717598E-03   -1.2255697233E-02         40.4480      51
   -1.7210712511E-03   -1.2033818886E-02         41.2334      52
   -1.6584908867E-03   -1.1820813283E-02         42.0188      53
   -1.6001317302E-03   -1.1615963763E-02         42.8042      54
   -1.5435265942E-03   -1.1417689405E-02         43.5896      55
   -1.4918416912E-03   -1.1226081377E-02         44.3750      56
   -1.4417205234E-03   -1.1042547326E-02         45.1604      57
   -1.3951051731E-03   -1.0861725966E-02         45.9458      58
   -1.3491496324E-03   -1.0688339717E-02         46.7312      59
   -1.3064213258E-03   -1.0518827513E-02         47.5166      60
   -1.2658765510E-03   -1.0355104587E-02         48.3020      61
   -1.2277611745E-03   -1.0196803179E-02         49.0874      62
   -1.1902416491E-03   -1.0042373644E-02         49.8728      63
   -1.1544489408E-03   -9.8935396321E-03         50.6582      64
   -1.1200944847E-03   -9.7482922265E-03         51.4436      65
   -1.0859825334E-03   -9.6074295230E-03         52.2290      66
   -1.0551436514E-03   -9.4703576712E-03         53.0144      67
   -1.0237370140E-03   -9.3361209318E-03         53.7998      68
   -9.9496859685E-04   -9.2052516315E-03         54.5852      69
   -9.6859823250E-04   -9.0795946038E-03         55.3706      70
   -9.4152226523E-04   -8.9583493247E-03         56.1560      71
   -9.1499159047E-04   -8.8386244155E-03         56.9414      72
   -8.8975726136E-04   -8.7216158061E-03         57.7268      73
   -8.6629307500E-04   -8.6077584317E-03         58.5122      74
   -8.4334114328E-04   -8.4963548381E-03         59.2976      75
   -8.2117978141E-04   -8.3887198540E-03         60.0830      76
   -8.0036958828E-04   -8.2837453414E-03         60.8684      77
   -7.8044089804E-04   -8.1799229503E-03         61.6538      78
   -7.6111234257E-04   -8.0800271461E-03         62.4392      79
   -7.4193600112E-04   -7.9809532873E-03         63.2246      80
   -7.2363624684E-04   -7.8857843273E-03         64.0100      81
   -7.0479650292E-04   -7.7925008106E-03         64.7953      82
   -6.8964093036E-04   -7.7021057615E-03         65.5807      83
   -6.7346627772E-04   -7.6120301588E-03         66.3661      84
   -6.5897801386E-04   -7.5273543392E-03         67.1515      85
   -6.4351731554E-04   -7.4422696540E-03         67.9369      86
   -6.2973659974E-04   -7.3591777069E-03         68.7223      87
   -6.1574551970E-04   -7.2791652892E-03         69.5077      88
   -6.0127829226E-04   -7.1992220857E-03         70.2931      89
   -5.8746849356E-04   -7.1211706372E-03         71.0785      90
   -5.7451655640E-04   -7.0433344438E-03         71.8639      91
   -5.6210854978E-04   -6.9692292517E-03         72.6493      92
   -5.4960493734E-04   -6.8982250891E-03         73.4347      93
   -5.3911415590E-04   -6.8276962187E-03         74.2201      94
   -5.2792200688E-04   -6.7573878747E-03         75.0055      95
   -5.1671221402E-04   -6.6871601097E-03         75.7909      96
   -5.0480656446E-04   -6.6198968617E-03         76.5763      97
   -4.9426863469E-04   -6.5545120360E-03         77.3617      98
   -4.8320927480E-04   -6.4889169265E-03         78.1471      99
   -4.7212064055E-04   -6.4259651856E-03         78.9325     100
   -4.6314931858E-04   -6.3645178928E-03         79.7179     101
   -4.5453032816E-04   -6.3048718903E-03         80.5033     102
   -4.4683284701E-04   -6.2446808797E-03         81.2887     103
   -4.3876365001E-04   -6.1854009735E-03         82.0741     104
   -4.3102434111E-04   -6.1283545571E-03         82.8595     105
   -4.2354899713E-04   -6.0709532957E-03         83.6449     106
   -4.1656251961E-04   -6.0157212606E-03         84.4303     107
   -4.0979010476E-04   -5.9598129635E-03         85.2157     108
   -4.0268817613E-04   -5.9068078687E-03         86.0011     109
   -3.9499848487E-04   -5.8545362163E-03         86.7865     110
   -3.8804710985E-04   -5.8019941648E-03         87.5719     111
   -3.8036251926E-04   -5.7509177277E-03         88.3573     112
   -3.7295792846E-04   -5.7014982497E-03         89.1427     113
   -3.6603003659E-04   -5.6532415781E-03         89.9281     114
   -3.5899963269E-04   -5.6036920704E-03         90.7135     115
   -3.5243859859E-04   -5.5562512618E-03         91.4989     116
   -3.4706455108E-04   -5.5085839876E-03         92.2843     117
   -3.4013442697E-04   -5.4637350360E-03         93.0697     118
   -3.3708324139E-04   -5.4187692744E-03         93.8551     119
   -3.3088908300E-04   -5.3758667182E-03         94.6405     120
   -3.2514900232E-04   -5.3332892885E-03         95.4259     121
   -3.1988737120E-04   -5.2913029196E-03         96.2113     122
   -3.1348109976E-04   -5.2486061488E-03         96.9967     123
   -3.0747782974E-04   -5.2056335113E-03         97.7821     124
   -3.0237346557E-04   -5.1645979745E-03         98.5675     125
   -2.9895718934E-04   -5.1250570749E-03         99.3529     126
   -2.9270919449E-04   -5.0855645630E-03        100.1383     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.3_T0.125/GGam.Sig_local_w_O6n0.300T0.125U2.0tp-0.20 <==
   -6.5346198165E-02   -1.4190818597E-02          0.3927       0
   -6.2183910068E-02   -2.8776759113E-02          1.1781       1
   -5.7269785970E-02   -3.6398603914E-02          1.9635       2
   -5.1815801081E-02   -4.0364746497E-02          2.7489       3
   -4.6458545515E-02   -4.2252325414E-02          3.5343       4
   -4.1477279163E-02   -4.2879015066E-02          4.3197       5
   -3.6975420174E-02   -4.2713676247E-02          5.1051       6
   -3.2971247767E-02   -4.2045408567E-02          5.8905       7
   -2.9438476535E-02   -4.1062690022E-02          6.6759       8
   -2.6337415081E-02   -3.9891437104E-02          7.4613       9
   -2.3624186723E-02   -3.8615306688E-02          8.2467      10
   -2.1250614912E-02   -3.7294848238E-02          9.0321      11
   -1.9172795985E-02   -3.5966536357E-02          9.8175      12
   -1.7350772061E-02   -3.4656354872E-02         10.6029      13
   -1.5750568970E-02   -3.3381343296E-02         11.3883      14
   -1.4340359278E-02   -3.2153009921E-02         12.1737      15
   -1.3096267271E-02   -3.0976996158E-02         12.9591      16
   -1.1995220181E-02   -2.9853664901E-02         13.7445      17
   -1.1016605619E-02   -2.8786393141E-02         14.5299      18
   -1.0145675181E-02   -2.7774366516E-02         15.3153      19
   -9.3665458561E-03   -2.6815026755E-02         16.1007      20
   -8.6688502546E-03   -2.5906394513E-02         16.8861      21
   -8.0429618658E-03   -2.5047679933E-02         17.6715      22
   -7.4787265967E-03   -2.4234769621E-02         18.4569      23
   -6.9682281667E-03   -2.3464370211E-02         19.2423      24
   -6.5062208987E-03   -2.2735220365E-02         20.0277      25
   -6.0849323643E-03   -2.2043880075E-02         20.8131      26
   -5.7051384089E-03   -2.1389948669E-02         21.5984      27
   -5.3579256038E-03   -2.0770383192E-02         22.3838      28
   -5.0394463791E-03   -2.0181189862E-02         23.1692      29
   -4.7466806887E-03   -1.9621046545E-02         23.9546      30
   -4.4787863391E-03   -1.9088601339E-02         24.7400      31
   -4.2318092685E-03   -1.8581532549E-02         25.5254      32
   -4.0056033108E-03   -1.8099406480E-02         26.3108      33
   -3.7945221756E-03   -1.7640904700E-02         27.0962      34
   -3.5993794897E-03   -1.7201291387E-02         27.8816      35
   -3.4186001325E-03   -1.6782962299E-02         28.6670      36
   -3.2509290510E-03   -1.6383102706E-02         29.4524      37
   -3.0962981604E-03   -1.6002283034E-02         30.2378      38
   -2.9497888721E-03   -1.5635820073E-02         31.0232      39
   -2.8137899129E-03   -1.5284755354E-02         31.8086      40
   -2.6877387488E-03   -1.4948367270E-02         32.5940      41
   -2.5700615401E-03   -1.4625713935E-02         33.3794      42
   -2.4597246982E-03   -1.4316842458E-02         34.1648      43
   -2.3572183597E-03   -1.4020777419E-02         34.9502      44
   -2.2585671301E-03   -1.3737260410E-02         35.7356      45
   -2.1666152525E-03   -1.3461893924E-02         36.5210      46
   -2.0795854802E-03   -1.3197263609E-02         37.3064      47
   -1.9977456799E-03   -1.2944362489E-02         38.0918      48
   -1.9205138712E-03   -1.2699590521E-02         38.8772      49
   -1.8500063122E-03   -1.2463292094E-02         39.6626      50
   -1.7815661022E-03   -1.2234756803E-02         40.4480      51
   -1.7168229058E-03   -1.2015340305E-02         41.2334      52
   -1.6558191326E-03   -1.1802512564E-02         42.0188      53
   -1.5983978324E-03   -1.1600106838E-02         42.8042      54
   -1.5450302869E-03   -1.1403745751E-02         43.5896      55
   -1.4911416117E-03   -1.1212690929E-02         44.3750      56
   -1.4412750299E-03   -1.1026756640E-02         45.1604      57
   -1.3930164399E-03   -1.0846454385E-02         45.9458      58
   -1.3481577383E-03   -1.0673115986E-02         46.7312      59
   -1.3049141886E-03   -1.0503661772E-02         47.5166      60
   -1.2633458838E-03   -1.0341379864E-02         48.3020      61
   -1.2226394886E-03   -1.0183899888E-02         49.0874      62
   -1.1849207486E-03   -1.0030832041E-02         49.8728      63
   -1.1494064861E-03   -9.8787268741E-03         50.6582      64
   -1.1160350822E-03   -9.7337506878E-03         51.4436      65
   -1.0832027345E-03   -9.5930366101E-03         52.2290      66
   -1.0524984874E-03   -9.4566317736E-03         53.0144      67
   -1.0223712059E-03   -9.3252591342E-03         53.7998      68
   -9.9396688431E-04   -9.1955165077E-03         54.5852      69
   -9.6695599922E-04   -9.0670433761E-03         55.3706      70
   -9.3932208218E-04   -8.9453304258E-03         56.1560      71
   -9.1430718685E-04   -8.8257204886E-03         56.9414      72
   -8.8944510038E-04   -8.7097743383E-03         57.7268      73
   -8.6586123274E-04   -8.5982804537E-03         58.5122      74
   -8.4267807377E-04   -8.4870488074E-03         59.2976      75
   -8.2177693326E-04   -8.3784369751E-03         60.0830      76
   -8.0124714281E-04   -8.2743318263E-03         60.8684      77
   -7.8117056913E-04   -8.1709729669E-03         61.6538      78
   -7.6108717435E-04   -8.0706768127E-03         62.4392      79
   -7.4215384216E-04   -7.9735829094E-03         63.2246      80
   -7.2409769120E-04   -7.8778765246E-03         64.0100      81
   -7.0767990168E-04   -7.7848087038E-03         64.7953      82
   -6.9000791696E-04   -7.6937683463E-03         65.5807      83
   -6.7449023630E-04   -7.6045813012E-03         66.3661      84
   -6.5766652234E-04   -7.5189257786E-03         67.1515      85
   -6.4204908661E-04   -7.4351664308E-03         67.9369      86
   -6.2721046253E-04   -7.3526397547E-03         68.7223      87
   -6.1419564023E-04   -7.2713676510E-03         69.5077      88
   -6.0209309178E-04   -7.1907122007E-03         70.2931      89
   -5.8883983818E-04   -7.1131974774E-03         71.0785      90
   -5.7483419057E-04   -7.0363130543E-03         71.8639      91
   -5.6233582823E-04   -6.9634723647E-03         72.6493      92
   -5.4954418480E-04   -6.8905710278E-03         73.4347      93
   -5.3897407582E-04   -6.8200474218E-03         74.2201      94
   -5.2747238490E-04   -6.7513236042E-03         75.0055      95
   -5.1629823533E-04   -6.6815718096E-03         75.7909      96
   -5.0553426064E-04   -6.6141021794E-03         76.5763      97
   -4.9581439053E-04   -6.5483404121E-03         77.3617      98
   -4.8605939380E-04   -6.4847376954E-03         78.1471      99
   -4.7500579033E-04   -6.4205092602E-03         78.9325     100
   -4.6640091518E-04   -6.3582638888E-03         79.7179     101
   -4.5530210091E-04   -6.2959740451E-03         80.5033     102
   -4.4672941826E-04   -6.2354039149E-03         81.2887     103
   -4.3797816570E-04   -6.1769865979E-03         82.0741     104
   -4.2901143158E-04   -6.1189539310E-03         82.8595     105
   -4.2162713154E-04   -6.0639515538E-03         83.6449     106
   -4.1391638207E-04   -6.0068531538E-03         84.4303     107
   -4.0552951440E-04   -5.9522850803E-03         85.2157     108
   -3.9803749664E-04   -5.8990619082E-03         86.0011     109
   -3.9199612973E-04   -5.8473865446E-03         86.7865     110
   -3.8421800292E-04   -5.7966984420E-03         87.5719     111
   -3.7710840860E-04   -5.7471817683E-03         88.3573     112
   -3.7029326772E-04   -5.6962335368E-03         89.1427     113
   -3.6325200221E-04   -5.6460785272E-03         89.9281     114
   -3.5712835916E-04   -5.5984901567E-03         90.7135     115
   -3.5121602570E-04   -5.5507215408E-03         91.4989     116
   -3.4435417979E-04   -5.5034412374E-03         92.2843     117
   -3.3691632533E-04   -5.4579894516E-03         93.0697     118
   -3.3113874580E-04   -5.4135409408E-03         93.8551     119
   -3.2546447853E-04   -5.3692632210E-03         94.6405     120
   -3.2181420573E-04   -5.3264165461E-03         95.4259     121
   -3.1754241711E-04   -5.2830714041E-03         96.2113     122
   -3.1295341243E-04   -5.2404066004E-03         96.9967     123
   -3.0589326209E-04   -5.1989826386E-03         97.7821     124
   -2.9961739489E-04   -5.1580898951E-03         98.5675     125
   -2.9546775434E-04   -5.1173277956E-03         99.3529     126
   -2.8997645309E-04   -5.0791380370E-03        100.1383     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.3_T0.25/D_DCA <==
0.3 0.0115254377067 3.55743330643e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.3_T0.25/D_DCA_size20.0 <==
0.299362357422 6.15066900414e-05 -2.93058895718 0.011690524098 5.63032715426e-06


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.3_T0.25/D_DCA_size32.0 <==
0.299350905726 0.000107247292579 -2.93072701242 0.0116288576795 1.45641224925e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.3_T0.25/D_DCA_size34.0 <==
0.29922096114 0.000155286624368 -2.93127719733 0.0116152057633 2.17250700396e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.3_T0.25/D_DCA_size50.0 <==
0.299173694724 0.000215307295684 -2.93149690981 0.0115944973995 4.35297311204e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.3_T0.25/D_DiagMC_GGam <==
0.3000    0.0003    -2.9283   0.0005    0.01158    0.00010


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.3_T0.25/E_DCA <==
0.3 -0.702343075846 0.0580872281866


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.3_T0.25/E_DCA_size20.0 <==
0.299362357422 6.15066900414e-05 -2.93058895718 -0.726983704254 0.00112559559801


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.3_T0.25/E_DCA_size32.0 <==
0.299350905726 0.000107247292579 -2.93072701242 -0.727277867458 0.00111723482156


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.3_T0.25/E_DCA_size34.0 <==
0.29922096114 0.000155286624368 -2.93127719733 -0.728033421883 0.000545261571344


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.3_T0.25/E_DCA_size50.0 <==
0.299173694724 0.000215307295684 -2.93149690981 -0.728573157046 0.000195186402101


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.3_T0.25/E_DiagMC_GGam <==
0.3000    0.0003    -2.9283   0.0005   -0.7305    0.0004


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.3_T0.25/GGam.Sig_local_w_O1n0.300T0.250U2.0tp-0.20 <==
   -5.6961032979E-02   -2.1276461925E-02          0.7854       0
   -4.8556526522E-02   -3.4278739147E-02          2.3562       1
   -3.9395644044E-02   -3.7850194672E-02          3.9270       2
   -3.1598617216E-02   -3.7808308326E-02          5.4978       3
   -2.5403776380E-02   -3.6264932415E-02          7.0686       4
   -2.0591419489E-02   -3.4145798636E-02          8.6394       5
   -1.6867322803E-02   -3.1884226061E-02         10.2102       6
   -1.3973867248E-02   -2.9682094763E-02         11.7810       7
   -1.1706819707E-02   -2.7626173441E-02         13.3518       8
   -9.9126347837E-03   -2.5745755687E-02         14.9226       9
   -8.4768859180E-03   -2.4043929581E-02         16.4934      10
   -7.3154499119E-03   -2.2511293000E-02         18.0642      11
   -6.3658777072E-03   -2.1132321689E-02         19.6350      12
   -5.5825724122E-03   -1.9891149731E-02         21.2058      13
   -4.9301844341E-03   -1.8771791259E-02         22.7765      14
   -4.3823234720E-03   -1.7760204993E-02         24.3473      15
   -3.9190561860E-03   -1.6842999526E-02         25.9181      16
   -3.5231483783E-03   -1.6008632093E-02         27.4889      17
   -3.1822079130E-03   -1.5247151082E-02         29.0597      18
   -2.8872463291E-03   -1.4550754881E-02         30.6305      19
   -2.6312342186E-03   -1.3912154066E-02         32.2013      20
   -2.4066192227E-03   -1.3324074996E-02         33.7721      21
   -2.2087502480E-03   -1.2782503578E-02         35.3429      22
   -2.0342352726E-03   -1.2281305159E-02         36.9137      23
   -1.8787604886E-03   -1.1816374319E-02         38.4845      24
   -1.7397942532E-03   -1.1385046939E-02         40.0553      25
   -1.6159951569E-03   -1.0981648639E-02         41.6261      26
   -1.5039729394E-03   -1.0605711807E-02         43.1969      27
   -1.4041610338E-03   -1.0253495763E-02         44.7677      28
   -1.3135035119E-03   -9.9233734221E-03         46.3385      29
   -1.2311569970E-03   -9.6134798756E-03         47.9093      30
   -1.1562727739E-03   -9.3211521010E-03         49.4801      31
   -1.0879136777E-03   -9.0466880833E-03         51.0509      32
   -1.0259850212E-03   -8.7869989601E-03         52.6217      33
   -9.6873001771E-04   -8.5418850879E-03         54.1925      34
   -9.1680138631E-04   -8.3092454275E-03         55.7633      35
   -8.6720809808E-04   -8.0886743069E-03         57.3341      36
   -8.2266746712E-04   -7.8801178769E-03         58.9049      37
   -7.8122346033E-04   -7.6820027406E-03         60.4757      38
   -7.4276823020E-04   -7.4940035098E-03         62.0465      39
   -7.0811486623E-04   -7.3147381843E-03         63.6173      40
   -6.7503897646E-04   -7.1428391993E-03         65.1880      41
   -6.4430294138E-04   -6.9790083018E-03         66.7588      42
   -6.1644672765E-04   -6.8225263759E-03         68.3296      43
   -5.8927242236E-04   -6.6731996520E-03         69.9004      44
   -5.6372861798E-04   -6.5294539370E-03         71.4712      45
   -5.3924743426E-04   -6.3928310314E-03         73.0420      46
   -5.1748732903E-04   -6.2611258962E-03         74.6128      47
   -4.9603473630E-04   -6.1347756811E-03         76.1836      48
   -4.7615085598E-04   -6.0131614357E-03         77.7544      49
   -4.5810522497E-04   -5.8961062141E-03         79.3252      50
   -4.4011643265E-04   -5.7830987163E-03         80.8960      51
   -4.2277045695E-04   -5.6748616633E-03         82.4668      52
   -4.0686818940E-04   -5.5718371994E-03         84.0376      53
   -3.9162255388E-04   -5.4719051510E-03         85.6084      54
   -3.7754012910E-04   -5.3746666950E-03         87.1792      55
   -3.6454207894E-04   -5.2805096648E-03         88.7500      56
   -3.5080431707E-04   -5.1894179092E-03         90.3208      57
   -3.3800397782E-04   -5.1023920752E-03         91.8916      58
   -3.2733983326E-04   -5.0167831403E-03         93.4624      59
   -3.1661409799E-04   -4.9349074666E-03         95.0332      60
   -3.0699421028E-04   -4.8557794702E-03         96.6040      61
   -2.9727266341E-04   -4.7786531444E-03         98.1748      62
   -2.8781076643E-04   -4.7043049321E-03         99.7456      63
   -2.7916787547E-04   -4.6324797524E-03        101.3164      64
   -2.7052501013E-04   -4.5622561354E-03        102.8872      65
   -2.6263784869E-04   -4.4938080108E-03        104.4580      66
   -2.5445580158E-04   -4.4275942930E-03        106.0288      67
   -2.4695101755E-04   -4.3640501824E-03        107.5995      68
   -2.3998979359E-04   -4.3017437316E-03        109.1703      69
   -2.3364590850E-04   -4.2407824423E-03        110.7411      70
   -2.2682188403E-04   -4.1821122873E-03        112.3119      71
   -2.2034668952E-04   -4.1250384119E-03        113.8827      72
   -2.1430544574E-04   -4.0702902191E-03        115.4535      73
   -2.0941655803E-04   -4.0161877203E-03        117.0243      74
   -2.0336511370E-04   -3.9640100605E-03        118.5951      75
   -1.9775102994E-04   -3.9131135804E-03        120.1659      76
   -1.9150959707E-04   -3.8631502217E-03        121.7367      77
   -1.8670706224E-04   -3.8144083659E-03        123.3075      78
   -1.8266108705E-04   -3.7664600982E-03        124.8783      79
   -1.7799444631E-04   -3.7193558252E-03        126.4491      80
   -1.7300132267E-04   -3.6743610651E-03        128.0199      81
   -1.6835510906E-04   -3.6308375021E-03        129.5907      82
   -1.6520807691E-04   -3.5881906921E-03        131.1615      83
   -1.6160714503E-04   -3.5458573892E-03        132.7323      84
   -1.5737406725E-04   -3.5042142982E-03        134.3031      85
   -1.5356618948E-04   -3.4638926423E-03        135.8739      86
   -1.5082010561E-04   -3.4242400767E-03        137.4447      87
   -1.4744850111E-04   -3.3862209617E-03        139.0155      88
   -1.4502998237E-04   -3.3483541963E-03        140.5863      89
   -1.4214707422E-04   -3.3104668457E-03        142.1571      90
   -1.3836621067E-04   -3.2750731936E-03        143.7279      91
   -1.3431816922E-04   -3.2406219379E-03        145.2987      92
   -1.3144330378E-04   -3.2063510243E-03        146.8695      93
   -1.2824839289E-04   -3.1717297179E-03        148.4403      94
   -1.2529246532E-04   -3.1390408054E-03        150.0110      95
   -1.2280901061E-04   -3.1063621153E-03        151.5818      96
   -1.1964610606E-04   -3.0755358608E-03        153.1526      97
   -1.1830430042E-04   -3.0443764941E-03        154.7234      98
   -1.1533593053E-04   -3.0127415490E-03        156.2942      99
   -1.1294345013E-04   -2.9832691465E-03        157.8650     100
   -1.1052408953E-04   -2.9543658160E-03        159.4358     101
   -1.0958001988E-04   -2.9260582033E-03        161.0066     102
   -1.0656594911E-04   -2.8975915107E-03        162.5774     103
   -1.0448153033E-04   -2.8709953107E-03        164.1482     104
   -1.0219713068E-04   -2.8433599794E-03        165.7190     105
   -1.0005074932E-04   -2.8172338120E-03        167.2898     106
   -9.8241052018E-05   -2.7908385469E-03        168.8606     107
   -9.6738868936E-05   -2.7647720695E-03        170.4314     108
   -9.5463709516E-05   -2.7398065146E-03        172.0022     109
   -9.3504104565E-05   -2.7149146924E-03        173.5730     110
   -9.2022722985E-05   -2.6911012187E-03        175.1438     111
   -9.0949600733E-05   -2.6668524699E-03        176.7146     112
   -8.9051412222E-05   -2.6447720164E-03        178.2854     113
   -8.7259913000E-05   -2.6219402124E-03        179.8562     114
   -8.5001170071E-05   -2.5994114055E-03        181.4270     115
   -8.3529148842E-05   -2.5772842387E-03        182.9978     116
   -8.1479442777E-05   -2.5556815859E-03        184.5686     117
   -8.0059078651E-05   -2.5342047985E-03        186.1394     118
   -7.8295488212E-05   -2.5133646686E-03        187.7102     119
   -7.6374872185E-05   -2.4921357811E-03        189.2810     120
   -7.4203260066E-05   -2.4720034549E-03        190.8518     121
   -7.3527826485E-05   -2.4515158392E-03        192.4226     122
   -7.2064724008E-05   -2.4306454202E-03        193.9933     123
   -7.0555772388E-05   -2.4113059090E-03        195.5641     124
   -6.9593280230E-05   -2.3920233411E-03        197.1349     125
   -6.7816430547E-05   -2.3737463386E-03        198.7057     126
   -6.6869865397E-05   -2.3557985971E-03        200.2765     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.3_T0.25/GGam.Sig_local_w_O3n0.300T0.250U2.0tp-0.20 <==
   -6.4199835608E-02   -2.5022510878E-02          0.7854       0
   -5.4269893339E-02   -3.8661904566E-02          2.3562       1
   -4.3676231050E-02   -4.2102241064E-02          3.9270       2
   -3.4783918814E-02   -4.1765662259E-02          5.4978       3
   -2.7791560809E-02   -3.9879548024E-02          7.0686       4
   -2.2403535149E-02   -3.7422012492E-02          8.6394       5
   -1.8264106778E-02   -3.4847800698E-02         10.2102       6
   -1.5067868028E-02   -3.2364115984E-02         11.7810       7
   -1.2577533749E-02   -3.0063679917E-02         13.3518       8
   -1.0617313191E-02   -2.7971302692E-02         14.9226       9
   -9.0544598741E-03   -2.6086110501E-02         16.4934      10
   -7.7959264262E-03   -2.4396289499E-02         18.0642      11
   -6.7733926017E-03   -2.2879261573E-02         19.6350      12
   -5.9297534604E-03   -2.1515835739E-02         21.2058      13
   -5.2291977281E-03   -2.0291326073E-02         22.7765      14
   -4.6456853498E-03   -1.9183650126E-02         24.3473      15
   -4.1508727083E-03   -1.8182480162E-02         25.9181      16
   -3.7283442152E-03   -1.7274123819E-02         27.4889      17
   -3.3649669943E-03   -1.6447026393E-02         29.0597      18
   -3.0501364897E-03   -1.5691233288E-02         30.6305      19
   -2.7760888010E-03   -1.4997242131E-02         32.2013      20
   -2.5387114688E-03   -1.4361046733E-02         33.7721      21
   -2.3290177674E-03   -1.3774348585E-02         35.3429      22
   -2.1448339653E-03   -1.3230802019E-02         36.9137      23
   -1.9814993224E-03   -1.2728308446E-02         38.4845      24
   -1.8354239988E-03   -1.2258581141E-02         40.0553      25
   -1.7037676483E-03   -1.1823059995E-02         41.6261      26
   -1.5859076304E-03   -1.1417332721E-02         43.1969      27
   -1.4790297406E-03   -1.1035769449E-02         44.7677      28
   -1.3820427311E-03   -1.0679439584E-02         46.3385      29
   -1.2935010293E-03   -1.0342639124E-02         47.9093      30
   -1.2116402419E-03   -1.0026167589E-02         49.4801      31
   -1.1406193242E-03   -9.7304557111E-03         51.0509      32
   -1.0753743483E-03   -9.4508085297E-03         52.6217      33
   -1.0144969633E-03   -9.1858722367E-03         54.1925      34
   -9.6077185697E-04   -8.9346569452E-03         55.7633      35
   -9.0952510956E-04   -8.6975400228E-03         57.3341      36
   -8.6191385411E-04   -8.4734777386E-03         58.9049      37
   -8.1860769477E-04   -8.2593453515E-03         60.4757      38
   -7.7838966626E-04   -8.0538401757E-03         62.0465      39
   -7.4182016157E-04   -7.8597603598E-03         63.6173      40
   -7.0724009074E-04   -7.6753100929E-03         65.1880      41
   -6.7550969880E-04   -7.4998863212E-03         66.7588      42
   -6.4443441005E-04   -7.3321169627E-03         68.3296      43
   -6.1542373574E-04   -7.1723077681E-03         69.9004      44
   -5.8868194411E-04   -7.0181958790E-03         71.4712      45
   -5.6215012427E-04   -6.8715546999E-03         73.0420      46
   -5.3985952587E-04   -6.7296337126E-03         74.6128      47
   -5.1760833491E-04   -6.5930281690E-03         76.1836      48
   -4.9626529862E-04   -6.4612340000E-03         77.7544      49
   -4.7679417964E-04   -6.3376421006E-03         79.3252      50
   -4.5976604201E-04   -6.2165090199E-03         80.8960      51
   -4.4111362439E-04   -6.0994627955E-03         82.4668      52
   -4.2493168408E-04   -5.9870118621E-03         84.0376      53
   -4.0851999033E-04   -5.8785707735E-03         85.6084      54
   -3.9204240115E-04   -5.7740834674E-03         87.1792      55
   -3.7950379320E-04   -5.6737136771E-03         88.7500      56
   -3.6602789067E-04   -5.5772313630E-03         90.3208      57
   -3.5375057879E-04   -5.4817207930E-03         91.8916      58
   -3.4005094767E-04   -5.3882239645E-03         93.4624      59
   -3.2963332194E-04   -5.3010657815E-03         95.0332      60
   -3.1960377174E-04   -5.2146086906E-03         96.6040      61
   -3.1016067955E-04   -5.1308956874E-03         98.1748      62
   -3.0102103058E-04   -5.0513791584E-03         99.7456      63
   -2.9225367838E-04   -4.9747076028E-03        101.3164      64
   -2.8271009529E-04   -4.9016704946E-03        102.8872      65
   -2.7468106219E-04   -4.8272229532E-03        104.4580      66
   -2.6675308673E-04   -4.7568243640E-03        106.0288      67
   -2.5922580434E-04   -4.6871681531E-03        107.5995      68
   -2.5009923541E-04   -4.6222376536E-03        109.1703      69
   -2.4208954462E-04   -4.5570207789E-03        110.7411      70
   -2.3489072131E-04   -4.4931547923E-03        112.3119      71
   -2.3158771790E-04   -4.4309020882E-03        113.8827      72
   -2.2613762831E-04   -4.3707270514E-03        115.4535      73
   -2.2077011694E-04   -4.3126344449E-03        117.0243      74
   -2.1354294513E-04   -4.2565393229E-03        118.5951      75
   -2.0920686300E-04   -4.2012267969E-03        120.1659      76
   -2.0344439496E-04   -4.1471084572E-03        121.7367      77
   -1.9681200478E-04   -4.0958595121E-03        123.3075      78
   -1.9327782555E-04   -4.0451266847E-03        124.8783      79
   -1.8915287297E-04   -3.9951244057E-03        126.4491      80
   -1.8367200021E-04   -3.9467351308E-03        128.0199      81
   -1.7953324196E-04   -3.8991322036E-03        129.5907      82
   -1.7580071927E-04   -3.8546810594E-03        131.1615      83
   -1.7133070409E-04   -3.8093025522E-03        132.7323      84
   -1.6785013665E-04   -3.7651227508E-03        134.3031      85
   -1.6258691410E-04   -3.7214980280E-03        135.8739      86
   -1.5962236824E-04   -3.6781816627E-03        137.4447      87
   -1.5590760548E-04   -3.6396043367E-03        139.0155      88
   -1.5347052102E-04   -3.5988122948E-03        140.5863      89
   -1.4966937661E-04   -3.5599893029E-03        142.1571      90
   -1.4485117004E-04   -3.5218165843E-03        143.7279      91
   -1.4158762697E-04   -3.4838568372E-03        145.2987      92
   -1.3937732949E-04   -3.4462215985E-03        146.8695      93
   -1.3538424480E-04   -3.4097368613E-03        148.4403      94
   -1.3060428210E-04   -3.3727442622E-03        150.0110      95
   -1.2739536886E-04   -3.3387911660E-03        151.5818      96
   -1.2486496620E-04   -3.3045477075E-03        153.1526      97
   -1.2011615250E-04   -3.2709276589E-03        154.7234      98
   -1.1719140226E-04   -3.2365684772E-03        156.2942      99
   -1.1399299479E-04   -3.2037469084E-03        157.8650     100
   -1.1207606282E-04   -3.1715905725E-03        159.4358     101
   -1.1248866407E-04   -3.1417796019E-03        161.0066     102
   -1.1013583565E-04   -3.1122273284E-03        162.5774     103
   -1.0901512416E-04   -3.0831322908E-03        164.1482     104
   -1.0695082634E-04   -3.0529727328E-03        165.7190     105
   -1.0632933725E-04   -3.0255016152E-03        167.2898     106
   -1.0373984175E-04   -2.9959787919E-03        168.8606     107
   -9.9720650156E-05   -2.9692613503E-03        170.4314     108
   -9.8530517094E-05   -2.9438065788E-03        172.0022     109
   -9.7953729139E-05   -2.9168036633E-03        173.5730     110
   -9.5794857085E-05   -2.8909348177E-03        175.1438     111
   -9.3935273693E-05   -2.8653982814E-03        176.7146     112
   -9.1778291969E-05   -2.8417585513E-03        178.2854     113
   -9.1477804190E-05   -2.8163801324E-03        179.8562     114
   -8.9420937104E-05   -2.7914730936E-03        181.4270     115
   -8.7299474594E-05   -2.7675177437E-03        182.9978     116
   -8.6035879736E-05   -2.7442525305E-03        184.5686     117
   -8.5091267340E-05   -2.7227457403E-03        186.1394     118
   -8.1489726453E-05   -2.6991577940E-03        187.7102     119
   -8.0501184817E-05   -2.6784896005E-03        189.2810     120
   -7.7492438869E-05   -2.6561029965E-03        190.8518     121
   -7.7220999410E-05   -2.6337267301E-03        192.4226     122
   -7.6134624806E-05   -2.6138963733E-03        193.9933     123
   -7.5025998941E-05   -2.5926304923E-03        195.5641     124
   -7.3087182996E-05   -2.5731070206E-03        197.1349     125
   -7.2778741289E-05   -2.5517048159E-03        198.7057     126
   -7.1399266222E-05   -2.5323955678E-03        200.2765     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.3_T0.25/GGam.Sig_local_w_O4n0.300T0.250U2.0tp-0.20 <==
   -6.6195864662E-02   -2.6713160116E-02          0.7854       0
   -5.5585509032E-02   -4.0404636436E-02          2.3562       1
   -4.4496325298E-02   -4.3605716572E-02          3.9270       2
   -3.5291773670E-02   -4.3020891979E-02          5.4978       3
   -2.8104954734E-02   -4.0924157551E-02          7.0686       4
   -2.2600599113E-02   -3.8295275249E-02          8.6394       5
   -1.8390431361E-02   -3.5586995946E-02         10.2102       6
   -1.5151118301E-02   -3.2996896516E-02         11.7810       7
   -1.2630762573E-02   -3.0611011505E-02         13.3518       8
   -1.0651411681E-02   -2.8453541749E-02         14.9226       9
   -9.0813193768E-03   -2.6512744299E-02         16.4934      10
   -7.8135787069E-03   -2.4777954478E-02         18.0642      11
   -6.7849364754E-03   -2.3225733278E-02         19.6350      12
   -5.9395819667E-03   -2.1832082331E-02         21.2058      13
   -5.2372281400E-03   -2.0578792276E-02         22.7765      14
   -4.6495462003E-03   -1.9452324403E-02         24.3473      15
   -4.1523681481E-03   -1.8433844544E-02         25.9181      16
   -3.7283435083E-03   -1.7509886229E-02         27.4889      17
   -3.3654545035E-03   -1.6669750256E-02         29.0597      18
   -3.0523485251E-03   -1.5902260017E-02         30.6305      19
   -2.7774065216E-03   -1.5196772483E-02         32.2013      20
   -2.5380142112E-03   -1.4549342410E-02         33.7721      21
   -2.3264631899E-03   -1.3953197825E-02         35.3429      22
   -2.1400588732E-03   -1.3397759788E-02         36.9137      23
   -1.9736300064E-03   -1.2887627651E-02         38.4845      24
   -1.8282958597E-03   -1.2413332166E-02         40.0553      25
   -1.6981492322E-03   -1.1969551284E-02         41.6261      26
   -1.5802570212E-03   -1.1557116896E-02         43.1969      27
   -1.4734505609E-03   -1.1170293212E-02         44.7677      28
   -1.3779936660E-03   -1.0810544477E-02         46.3385      29
   -1.2911370205E-03   -1.0472685094E-02         47.9093      30
   -1.2125188289E-03   -1.0154730043E-02         49.4801      31
   -1.1419395974E-03   -9.8519938921E-03         51.0509      32
   -1.0755126319E-03   -9.5687138297E-03         52.6217      33
   -1.0142712129E-03   -9.3023490097E-03         54.1925      34
   -9.5917033231E-04   -9.0469984783E-03         55.7633      35
   -9.0889889297E-04   -8.8050119648E-03         57.3341      36
   -8.6143151931E-04   -8.5775303113E-03         58.9049      37
   -8.1696921905E-04   -8.3605067965E-03         60.4757      38
   -7.7701206336E-04   -8.1545667055E-03         62.0465      39
   -7.4072793742E-04   -7.9572503390E-03         63.6173      40
   -7.0681278659E-04   -7.7691976147E-03         65.1880      41
   -6.7624069224E-04   -7.5908695928E-03         66.7588      42
   -6.4552272923E-04   -7.4204116466E-03         68.3296      43
   -6.1816707651E-04   -7.2581469193E-03         69.9004      44
   -5.9018036989E-04   -7.1011957147E-03         71.4712      45
   -5.6467758141E-04   -6.9497722740E-03         73.0420      46
   -5.4229316277E-04   -6.8068223280E-03         74.6128      47
   -5.2260112225E-04   -6.6701559686E-03         76.1836      48
   -5.0141611206E-04   -6.5399982341E-03         77.7544      49
   -4.8187747413E-04   -6.4121255193E-03         79.3252      50
   -4.6204614002E-04   -6.2890320008E-03         80.8960      51
   -4.4435764233E-04   -6.1710610329E-03         82.4668      52
   -4.2676086993E-04   -6.0574808165E-03         84.0376      53
   -4.1226920769E-04   -5.9477709458E-03         85.6084      54
   -3.9689974027E-04   -5.8438555431E-03         87.1792      55
   -3.8043430456E-04   -5.7434298407E-03         88.7500      56
   -3.6802416469E-04   -5.6441317376E-03         90.3208      57
   -3.5467999980E-04   -5.5495915336E-03         91.8916      58
   -3.4353242305E-04   -5.4572821818E-03         93.4624      59
   -3.3321752174E-04   -5.3699551162E-03         95.0332      60
   -3.2144450359E-04   -5.2810490938E-03         96.6040      61
   -3.1170948387E-04   -5.1970438791E-03         98.1748      62
   -3.0237305167E-04   -5.1153478843E-03         99.7456      63
   -2.9171080319E-04   -5.0374381352E-03        101.3164      64
   -2.8127336266E-04   -4.9620784577E-03        102.8872      65
   -2.7065382433E-04   -4.8882887897E-03        104.4580      66
   -2.6377991309E-04   -4.8163381933E-03        106.0288      67
   -2.5701752678E-04   -4.7464920511E-03        107.5995      68
   -2.4774965891E-04   -4.6795417851E-03        109.1703      69
   -2.4321734008E-04   -4.6124683146E-03        110.7411      70
   -2.3763902766E-04   -4.5497689424E-03        112.3119      71
   -2.3054625418E-04   -4.4879987569E-03        113.8827      72
   -2.2605675623E-04   -4.4271016558E-03        115.4535      73
   -2.1892782628E-04   -4.3680770797E-03        117.0243      74
   -2.1448475926E-04   -4.3080435541E-03        118.5951      75
   -2.0774613453E-04   -4.2499636996E-03        120.1659      76
   -2.0206680488E-04   -4.1964175467E-03        121.7367      77
   -1.9692585541E-04   -4.1463686484E-03        123.3075      78
   -1.9178348819E-04   -4.0948895906E-03        124.8783      79
   -1.8599346653E-04   -4.0444722348E-03        126.4491      80
   -1.8190127755E-04   -3.9957194078E-03        128.0199      81
   -1.7731748887E-04   -3.9456781493E-03        129.5907      82
   -1.7352011137E-04   -3.8995354967E-03        131.1615      83
   -1.7216367966E-04   -3.8555533840E-03        132.7323      84
   -1.6750633450E-04   -3.8100550239E-03        134.3031      85
   -1.6077418140E-04   -3.7655186192E-03        135.8739      86
   -1.5618044353E-04   -3.7237525706E-03        137.4447      87
   -1.5271784132E-04   -3.6792977882E-03        139.0155      88
   -1.4815980580E-04   -3.6378940555E-03        140.5863      89
   -1.4622677624E-04   -3.5971915230E-03        142.1571      90
   -1.4452232537E-04   -3.5600931612E-03        143.7279      91
   -1.4348707434E-04   -3.5209883804E-03        145.2987      92
   -1.3809681828E-04   -3.4858978823E-03        146.8695      93
   -1.3559741306E-04   -3.4492808311E-03        148.4403      94
   -1.3322547230E-04   -3.4131820329E-03        150.0110      95
   -1.3214866210E-04   -3.3769732606E-03        151.5818      96
   -1.2735252407E-04   -3.3427054984E-03        153.1526      97
   -1.2415089965E-04   -3.3101708432E-03        154.7234      98
   -1.2199112706E-04   -3.2778427473E-03        156.2942      99
   -1.1814471346E-04   -3.2457561459E-03        157.8650     100
   -1.1867573606E-04   -3.2140953246E-03        159.4358     101
   -1.1609056030E-04   -3.1842789689E-03        161.0066     102
   -1.1427259879E-04   -3.1525500287E-03        162.5774     103
   -1.1395327038E-04   -3.1210329103E-03        164.1482     104
   -1.1222109291E-04   -3.0908717623E-03        165.7190     105
   -1.0886174138E-04   -3.0636573658E-03        167.2898     106
   -1.0815300469E-04   -3.0349639684E-03        168.8606     107
   -1.0581401936E-04   -3.0079104548E-03        170.4314     108
   -1.0202501366E-04   -2.9818895116E-03        172.0022     109
   -1.0037533523E-04   -2.9570704481E-03        173.5730     110
   -9.8111926040E-05   -2.9315846182E-03        175.1438     111
   -9.5876599705E-05   -2.9061148532E-03        176.7146     112
   -9.4213469193E-05   -2.8791970688E-03        178.2854     113
   -8.8821893118E-05   -2.8552487457E-03        179.8562     114
   -8.8244219586E-05   -2.8303635932E-03        181.4270     115
   -8.6931818218E-05   -2.8035580020E-03        182.9978     116
   -8.3541658238E-05   -2.7803075494E-03        184.5686     117
   -8.2647179988E-05   -2.7557750186E-03        186.1394     118
   -8.1794510980E-05   -2.7334671219E-03        187.7102     119
   -8.0115350132E-05   -2.7128279497E-03        189.2810     120
   -7.8598841966E-05   -2.6898446602E-03        190.8518     121
   -7.7817899906E-05   -2.6679803115E-03        192.4226     122
   -7.6059342693E-05   -2.6468176657E-03        193.9933     123
   -7.5480017042E-05   -2.6256723561E-03        195.5641     124
   -7.5643520389E-05   -2.6048389329E-03        197.1349     125
   -7.3397673420E-05   -2.5833713676E-03        198.7057     126
   -6.9477442548E-05   -2.5637042399E-03        200.2765     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.3_T0.25/GGam.Sig_local_w_O5n0.300T0.250U2.0tp-0.20 <==
   -6.6344252184E-02   -2.6874020777E-02          0.7854       0
   -5.5631476743E-02   -4.0595935758E-02          2.3562       1
   -4.4460064436E-02   -4.3763509667E-02          3.9270       2
   -3.5209049762E-02   -4.3132232646E-02          5.4978       3
   -2.8005767295E-02   -4.0991453130E-02          7.0686       4
   -2.2496926130E-02   -3.8327339443E-02          8.6394       5
   -1.8289513998E-02   -3.5591474586E-02         10.2102       6
   -1.5056340294E-02   -3.2985973050E-02         11.7810       7
   -1.2547840766E-02   -3.0591027730E-02         13.3518       8
   -1.0579315557E-02   -2.8423097419E-02         14.9226       9
   -9.0131934770E-03   -2.6478884635E-02         16.4934      10
   -7.7541147727E-03   -2.4742197591E-02         18.0642      11
   -6.7319388618E-03   -2.3187579307E-02         19.6350      12
   -5.8913959768E-03   -2.1793665053E-02         21.2058      13
   -5.1926469972E-03   -2.0541973449E-02         22.7765      14
   -4.6075117398E-03   -1.9414996331E-02         24.3473      15
   -4.1161149625E-03   -1.8395856566E-02         25.9181      16
   -3.6955612989E-03   -1.7471230623E-02         27.4889      17
   -3.3326947580E-03   -1.6629418801E-02         29.0597      18
   -3.0222919427E-03   -1.5861261718E-02         30.6305      19
   -2.7511414655E-03   -1.5156089271E-02         32.2013      20
   -2.5136312046E-03   -1.4509891959E-02         33.7721      21
   -2.3054906489E-03   -1.3914727500E-02         35.3429      22
   -2.1257551003E-03   -1.3366699194E-02         36.9137      23
   -1.9630396084E-03   -1.2855791519E-02         38.4845      24
   -1.8164092407E-03   -1.2381282676E-02         40.0553      25
   -1.6869852507E-03   -1.1941902098E-02         41.6261      26
   -1.5719640845E-03   -1.1528902788E-02         43.1969      27
   -1.4659340977E-03   -1.1144052512E-02         44.7677      28
   -1.3706864126E-03   -1.0783266881E-02         46.3385      29
   -1.2847040333E-03   -1.0443895717E-02         47.9093      30
   -1.2069308731E-03   -1.0126125765E-02         49.4801      31
   -1.1346560758E-03   -9.8275126578E-03         51.0509      32
   -1.0688220507E-03   -9.5426542428E-03         52.6217      33
   -1.0114432871E-03   -9.2773997502E-03         54.1925      34
   -9.5796322107E-04   -9.0247196593E-03         55.7633      35
   -9.0621908079E-04   -8.7849110942E-03         57.3341      36
   -8.5856035473E-04   -8.5570565282E-03         58.9049      37
   -8.1488837887E-04   -8.3418299314E-03         60.4757      38
   -7.7480525469E-04   -8.1366536398E-03         62.0465      39
   -7.3697658289E-04   -7.9400069620E-03         63.6173      40
   -7.0307207909E-04   -7.7536358973E-03         65.1880      41
   -6.7139250206E-04   -7.5752908030E-03         66.7588      42
   -6.4158094564E-04   -7.4035431262E-03         68.3296      43
   -6.1201319811E-04   -7.2414687090E-03         69.9004      44
   -5.8406236140E-04   -7.0849585788E-03         71.4712      45
   -5.6035315794E-04   -6.9349604596E-03         73.0420      46
   -5.3607408466E-04   -6.7928060527E-03         74.6128      47
   -5.1448402456E-04   -6.6535088481E-03         76.1836      48
   -4.9611017031E-04   -6.5203675771E-03         77.7544      49
   -4.7502595359E-04   -6.3951150908E-03         79.3252      50
   -4.5721514681E-04   -6.2732864284E-03         80.8960      51
   -4.4023925276E-04   -6.1558550369E-03         82.4668      52
   -4.2474064600E-04   -6.0407898109E-03         84.0376      53
   -4.0644089698E-04   -5.9303399863E-03         85.6084      54
   -3.9234523847E-04   -5.8255415012E-03         87.1792      55
   -3.7753902215E-04   -5.7220331093E-03         88.7500      56
   -3.6658116019E-04   -5.6255143785E-03         90.3208      57
   -3.5279064679E-04   -5.5299647352E-03         91.8916      58
   -3.3972005553E-04   -5.4393401794E-03         93.4624      59
   -3.2991261456E-04   -5.3490409227E-03         95.0332      60
   -3.1919679506E-04   -5.2648034655E-03         96.6040      61
   -3.0942306890E-04   -5.1808646662E-03         98.1748      62
   -3.0161639034E-04   -5.0990239572E-03         99.7456      63
   -2.9347287759E-04   -5.0202864214E-03        101.3164      64
   -2.8444620052E-04   -4.9446638304E-03        102.8872      65
   -2.7708292182E-04   -4.8717199441E-03        104.4580      66
   -2.6983743924E-04   -4.8020924343E-03        106.0288      67
   -2.6159511242E-04   -4.7324869179E-03        107.5995      68
   -2.5387790647E-04   -4.6662880223E-03        109.1703      69
   -2.4666548005E-04   -4.6015118585E-03        110.7411      70
   -2.4013553217E-04   -4.5354931496E-03        112.3119      71
   -2.3317348775E-04   -4.4737673381E-03        113.8827      72
   -2.2719497731E-04   -4.4153612081E-03        115.4535      73
   -2.2147227338E-04   -4.3583473381E-03        117.0243      74
   -2.1610197660E-04   -4.3011928985E-03        118.5951      75
   -2.0905844302E-04   -4.2464661827E-03        120.1659      76
   -2.0376015874E-04   -4.1923068574E-03        121.7367      77
   -1.9807734093E-04   -4.1392230605E-03        123.3075      78
   -1.9235892505E-04   -4.0870407267E-03        124.8783      79
   -1.8800134097E-04   -4.0361562158E-03        126.4491      80
   -1.8233248146E-04   -3.9880950617E-03        128.0199      81
   -1.7759772111E-04   -3.9400518679E-03        129.5907      82
   -1.7293269985E-04   -3.8925285726E-03        131.1615      83
   -1.6879617138E-04   -3.8474660245E-03        132.7323      84
   -1.6431366593E-04   -3.8019311254E-03        134.3031      85
   -1.5984018581E-04   -3.7577784876E-03        135.8739      86
   -1.5663025745E-04   -3.7171746422E-03        137.4447      87
   -1.5430648247E-04   -3.6746445042E-03        139.0155      88
   -1.4934218605E-04   -3.6357966355E-03        140.5863      89
   -1.4574577275E-04   -3.5950172425E-03        142.1571      90
   -1.4204551047E-04   -3.5562471708E-03        143.7279      91
   -1.3901422080E-04   -3.5185800832E-03        145.2987      92
   -1.3607218935E-04   -3.4788492505E-03        146.8695      93
   -1.3115033750E-04   -3.4442720512E-03        148.4403      94
   -1.3020070439E-04   -3.4077633485E-03        150.0110      95
   -1.2564397570E-04   -3.3716375362E-03        151.5818      96
   -1.2104254136E-04   -3.3381462241E-03        153.1526      97
   -1.2003079730E-04   -3.3062135289E-03        154.7234      98
   -1.1751659479E-04   -3.2715781020E-03        156.2942      99
   -1.1265785843E-04   -3.2368369459E-03        157.8650     100
   -1.1123061362E-04   -3.2065032630E-03        159.4358     101
   -1.0993974233E-04   -3.1744737859E-03        161.0066     102
   -1.0820468450E-04   -3.1438050792E-03        162.5774     103
   -1.0714735063E-04   -3.1148581633E-03        164.1482     104
   -1.0416737441E-04   -3.0832539723E-03        165.7190     105
   -1.0187741535E-04   -3.0542613420E-03        167.2898     106
   -1.0072019193E-04   -3.0266874767E-03        168.8606     107
   -9.8900715973E-05   -2.9976984969E-03        170.4314     108
   -9.6482720340E-05   -2.9694213561E-03        172.0022     109
   -9.3570947252E-05   -2.9438949415E-03        173.5730     110
   -9.2750831525E-05   -2.9181800014E-03        175.1438     111
   -9.1135208389E-05   -2.8910487691E-03        176.7146     112
   -8.9563449549E-05   -2.8675762449E-03        178.2854     113
   -8.9240564212E-05   -2.8430706638E-03        179.8562     114
   -8.5822187275E-05   -2.8184843397E-03        181.4270     115
   -8.4406220750E-05   -2.7923749798E-03        182.9978     116
   -8.2596953652E-05   -2.7693064104E-03        184.5686     117
   -8.3347153451E-05   -2.7463922063E-03        186.1394     118
   -8.1102489698E-05   -2.7214625473E-03        187.7102     119
   -7.8824148090E-05   -2.6997688125E-03        189.2810     120
   -7.8265860694E-05   -2.6797452730E-03        190.8518     121
   -7.5042351739E-05   -2.6573858382E-03        192.4226     122
   -7.3194821533E-05   -2.6337243454E-03        193.9933     123
   -7.2909667690E-05   -2.6126860022E-03        195.5641     124
   -7.0281827370E-05   -2.5915901022E-03        197.1349     125
   -7.2417748163E-05   -2.5708682866E-03        198.7057     126
   -7.2500378185E-05   -2.5515390723E-03        200.2765     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.3_T0.25/GGam.Sig_local_w_O6n0.300T0.250U2.0tp-0.20 <==
   -6.6335622862E-02   -2.6772269505E-02          0.7854       0
   -5.5608824786E-02   -4.0537234852E-02          2.3562       1
   -4.4412688877E-02   -4.3718975968E-02          3.9270       2
   -3.5153062789E-02   -4.3082287102E-02          5.4978       3
   -2.7950056306E-02   -4.0937084640E-02          7.0686       4
   -2.2447036771E-02   -3.8268557420E-02          8.6394       5
   -1.8247736380E-02   -3.5532807746E-02         10.2102       6
   -1.5021538376E-02   -3.2929749383E-02         11.7810       7
   -1.2518314555E-02   -3.0534115936E-02         13.3518       8
   -1.0554824334E-02   -2.8369463882E-02         14.9226       9
   -8.9916790967E-03   -2.6429858864E-02         16.4934      10
   -7.7355324889E-03   -2.4693912344E-02         18.0642      11
   -6.7152103760E-03   -2.3140256224E-02         19.6350      12
   -5.8778833654E-03   -2.1749306136E-02         21.2058      13
   -5.1807981225E-03   -2.0500729507E-02         22.7765      14
   -4.5976846776E-03   -1.9376170834E-02         24.3473      15
   -4.1041614234E-03   -1.8358673579E-02         25.9181      16
   -3.6869633110E-03   -1.7435596880E-02         27.4889      17
   -3.3260006765E-03   -1.6597401947E-02         29.0597      18
   -3.0136387837E-03   -1.5830312782E-02         30.6305      19
   -2.7433197837E-03   -1.5126605902E-02         32.2013      20
   -2.5089464229E-03   -1.4481264252E-02         33.7721      21
   -2.3017183273E-03   -1.3887754674E-02         35.3429      22
   -2.1177405253E-03   -1.3337968048E-02         36.9137      23
   -1.9554332996E-03   -1.2827795468E-02         38.4845      24
   -1.8111434270E-03   -1.2352986679E-02         40.0553      25
   -1.6822976523E-03   -1.1913468536E-02         41.6261      26
   -1.5670742468E-03   -1.1504074463E-02         43.1969      27
   -1.4635722166E-03   -1.1120778208E-02         44.7677      28
   -1.3695397914E-03   -1.0760748704E-02         46.3385      29
   -1.2822164115E-03   -1.0425031409E-02         47.9093      30
   -1.2041452219E-03   -1.0105955435E-02         49.4801      31
   -1.1330638507E-03   -9.8075019123E-03         51.0509      32
   -1.0658054582E-03   -9.5253588576E-03         52.6217      33
   -1.0067910817E-03   -9.2584685027E-03         54.1925      34
   -9.5098141140E-04   -9.0053959692E-03         55.7633      35
   -8.9991022399E-04   -8.7653005316E-03         57.3341      36
   -8.5294977917E-04   -8.5374628957E-03         58.9049      37
   -8.0909834069E-04   -8.3219446639E-03         60.4757      38
   -7.6994535342E-04   -8.1182759001E-03         62.0465      39
   -7.3417437560E-04   -7.9218527869E-03         63.6173      40
   -6.9869917842E-04   -7.7348779860E-03         65.1880      41
   -6.6532059484E-04   -7.5592225831E-03         66.7588      42
   -6.3592256905E-04   -7.3885486840E-03         68.3296      43
   -6.0773877139E-04   -7.2261887243E-03         69.9004      44
   -5.8112129181E-04   -7.0698365856E-03         71.4712      45
   -5.5845404770E-04   -6.9196646107E-03         73.0420      46
   -5.3364725662E-04   -6.7773891752E-03         74.6128      47
   -5.1318900693E-04   -6.6396371411E-03         76.1836      48
   -4.9334591497E-04   -6.5066332811E-03         77.7544      49
   -4.7369895133E-04   -6.3813663138E-03         79.3252      50
   -4.5599031224E-04   -6.2607198593E-03         80.8960      51
   -4.3844233901E-04   -6.1438547032E-03         82.4668      52
   -4.2200178590E-04   -6.0292070381E-03         84.0376      53
   -4.0525977236E-04   -5.9208110950E-03         85.6084      54
   -3.9061566290E-04   -5.8157105995E-03         87.1792      55
   -3.7703447743E-04   -5.7138966004E-03         88.7500      56
   -3.6402737450E-04   -5.6153002321E-03         90.3208      57
   -3.4905585055E-04   -5.5215594501E-03         91.8916      58
   -3.3949147182E-04   -5.4291195731E-03         93.4624      59
   -3.2814373896E-04   -5.3403496177E-03         95.0332      60
   -3.1830164476E-04   -5.2566176845E-03         96.6040      61
   -3.0706573928E-04   -5.1728818676E-03         98.1748      62
   -2.9631902906E-04   -5.0918239696E-03         99.7456      63
   -2.8882318069E-04   -5.0119477410E-03        101.3164      64
   -2.8116132372E-04   -4.9381127426E-03        102.8872      65
   -2.7168547459E-04   -4.8631568926E-03        104.4580      66
   -2.6200831306E-04   -4.7913725257E-03        106.0288      67
   -2.5408016089E-04   -4.7223175749E-03        107.5995      68
   -2.4826877488E-04   -4.6557268257E-03        109.1703      69
   -2.3984630748E-04   -4.5898904766E-03        110.7411      70
   -2.3607380392E-04   -4.5255860486E-03        112.3119      71
   -2.2933651575E-04   -4.4653509210E-03        113.8827      72
   -2.2302828240E-04   -4.4068819657E-03        115.4535      73
   -2.1550389462E-04   -4.3469790663E-03        117.0243      74
   -2.1012855787E-04   -4.2882407494E-03        118.5951      75
   -2.0709181771E-04   -4.2338893675E-03        120.1659      76
   -2.0132330228E-04   -4.1800040961E-03        121.7367      77
   -1.9645001326E-04   -4.1275085085E-03        123.3075      78
   -1.9108231295E-04   -4.0757868164E-03        124.8783      79
   -1.8567581384E-04   -4.0265426245E-03        126.4491      80
   -1.8044656697E-04   -3.9761265127E-03        128.0199      81
   -1.7598592297E-04   -3.9282412671E-03        129.5907      82
   -1.7195782962E-04   -3.8824746521E-03        131.1615      83
   -1.6827568207E-04   -3.8377368610E-03        132.7323      84
   -1.6275924698E-04   -3.7945345487E-03        134.3031      85
   -1.6029072044E-04   -3.7507692619E-03        135.8739      86
   -1.5583109716E-04   -3.7068180740E-03        137.4447      87
   -1.5239512191E-04   -3.6676212475E-03        139.0155      88
   -1.4836659791E-04   -3.6245973759E-03        140.5863      89
   -1.4635140550E-04   -3.5842644451E-03        142.1571      90
   -1.4134298938E-04   -3.5471432732E-03        143.7279      91
   -1.3680315339E-04   -3.5075756904E-03        145.2987      92
   -1.3512125827E-04   -3.4698572930E-03        146.8695      93
   -1.3074727910E-04   -3.4333627952E-03        148.4403      94
   -1.2811097164E-04   -3.3977125289E-03        150.0110      95
   -1.2621001475E-04   -3.3606845622E-03        151.5818      96
   -1.2456844717E-04   -3.3268588846E-03        153.1526      97
   -1.2248561986E-04   -3.2940400221E-03        154.7234      98
   -1.1947734825E-04   -3.2593438436E-03        156.2942      99
   -1.1690132210E-04   -3.2284033658E-03        157.8650     100
   -1.1530377337E-04   -3.1968773933E-03        159.4358     101
   -1.1180774395E-04   -3.1672918185E-03        161.0066     102
   -1.1085373381E-04   -3.1375105310E-03        162.5774     103
   -1.0757356091E-04   -3.1081095881E-03        164.1482     104
   -1.0468964442E-04   -3.0772148045E-03        165.7190     105
   -1.0425253458E-04   -3.0482603392E-03        167.2898     106
   -1.0305819265E-04   -3.0191501406E-03        168.8606     107
   -1.0021353288E-04   -2.9900380658E-03        170.4314     108
   -9.7643717496E-05   -2.9638841024E-03        172.0022     109
   -9.4951324994E-05   -2.9397730552E-03        173.5730     110
   -9.5109651841E-05   -2.9138416997E-03        175.1438     111
   -9.1650032787E-05   -2.8877569815E-03        176.7146     112
   -8.9367861283E-05   -2.8639036679E-03        178.2854     113
   -8.7285024196E-05   -2.8379006315E-03        179.8562     114
   -8.5072243863E-05   -2.8137577539E-03        181.4270     115
   -8.3763824115E-05   -2.7898114400E-03        182.9978     116
   -8.2472839953E-05   -2.7668353425E-03        184.5686     117
   -7.8577595364E-05   -2.7444345113E-03        186.1394     118
   -7.6619549637E-05   -2.7207773176E-03        187.7102     119
   -7.5751238644E-05   -2.6969186911E-03        189.2810     120
   -7.4613735117E-05   -2.6728860941E-03        190.8518     121
   -7.2771171280E-05   -2.6524786602E-03        192.4226     122
   -7.2208836712E-05   -2.6312153002E-03        193.9933     123
   -6.9541595307E-05   -2.6101477697E-03        195.5641     124
   -6.9983994112E-05   -2.5889378517E-03        197.1349     125
   -6.8422384843E-05   -2.5677917832E-03        198.7057     126
   -6.9808107666E-05   -2.5484655972E-03        200.2765     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.3_T0.5/D_DCA <==
0.3 0.0105409724986 1.75969742939e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.3_T0.5/D_DCA_size20.0 <==
0.299690945948 5.05349235284e-05 -3.05940251933 0.0106275063124 1.41873918196e-06


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.3_T0.5/D_DCA_size32.0 <==
0.299695090086 6.11250487048e-05 -3.05931175052 0.0105984299123 1.83715855971e-06


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.3_T0.5/D_DiagMC_GGam <==
0.3000    0.0003    -3.0581   0.0005    0.01054    0.00010


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.3_T0.5/E_DCA <==
0.3 -0.659166055806 0.00110979842826


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.3_T0.5/E_DCA_size20.0 <==
0.299690945948 5.05349235284e-05 -3.05940251933 -0.657008769776 0.000876311678971


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.3_T0.5/E_DCA_size32.0 <==
0.299695090086 6.11250487048e-05 -3.05931175052 -0.657183870067 0.000903306455066


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.3_T0.5/E_DiagMC_GGam <==
0.3000    0.0003    -3.0581   0.0005   -0.6595    0.0004


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.3_T0.5/GGam.Sig_local_w_O1n0.300T0.500U2.0tp-0.20 <==
   -5.5487266057E-02   -3.4873180222E-02          1.5708       0
   -3.5668975552E-02   -3.9495820962E-02          4.7124       1
   -2.2838528323E-02   -3.5713688570E-02          7.8540       2
   -1.5250320824E-02   -3.0917029517E-02         10.9956       3
   -1.0671215360E-02   -2.6679487034E-02         14.1372       4
   -7.7898882263E-03   -2.3218062214E-02         17.2788       5
   -5.8935862715E-03   -2.0433481444E-02         20.4204       6
   -4.5936284358E-03   -1.8179559287E-02         23.5619       7
   -3.6696260869E-03   -1.6339142958E-02         26.7035       8
   -2.9931763583E-03   -1.4813970551E-02         29.8451       9
   -2.4839052339E-03   -1.3537873383E-02         32.9867      10
   -2.0931069409E-03   -1.2455076577E-02         36.1283      11
   -1.7858046837E-03   -1.1526807741E-02         39.2699      12
   -1.5412911353E-03   -1.0722438030E-02         42.4115      13
   -1.3436144049E-03   -1.0020880037E-02         45.5531      14
   -1.1816780292E-03   -9.4035156236E-03         48.6947      15
   -1.0452691311E-03   -8.8572869587E-03         51.8363      16
   -9.3196275564E-04   -8.3696301643E-03         54.9779      17
   -8.3545962503E-04   -7.9320502147E-03         58.1195      18
   -7.5378275648E-04   -7.5366903581E-03         61.2611      19
   -6.8236086661E-04   -7.1787642375E-03         64.4026      20
   -6.2119686636E-04   -6.8525684032E-03         67.5442      21
   -5.6697160370E-04   -6.5548696048E-03         70.6858      22
   -5.2090458397E-04   -6.2806972166E-03         73.8274      23
   -4.7880719704E-04   -6.0297327102E-03         76.9690      24
   -4.4275257714E-04   -5.7961730716E-03         80.1106      25
   -4.1022920985E-04   -5.5807759917E-03         83.2522      26
   -3.8045198375E-04   -5.3821442708E-03         86.3938      27
   -3.5629321565E-04   -5.1954221508E-03         89.5354      28
   -3.3262494024E-04   -5.0215861720E-03         92.6770      29
   -3.1129733651E-04   -4.8579814608E-03         95.8186      30
   -2.9186291035E-04   -4.7056607560E-03         98.9602      31
   -2.7426115510E-04   -4.5641325560E-03        102.1018      32
   -2.5948650089E-04   -4.4300141880E-03        105.2434      33
   -2.4363583331E-04   -4.3027750474E-03        108.3849      34
   -2.3109902164E-04   -4.1815079177E-03        111.5265      35
   -2.1751348404E-04   -4.0675944427E-03        114.6681      36
   -2.0539842020E-04   -3.9601770795E-03        117.8097      37
   -1.9520055710E-04   -3.8579066076E-03        120.9513      38
   -1.8597660086E-04   -3.7608165577E-03        124.0929      39
   -1.7775610636E-04   -3.6680864424E-03        127.2345      40
   -1.6920383694E-04   -3.5809612177E-03        130.3761      41
   -1.5938061530E-04   -3.4977452966E-03        133.5177      42
   -1.5262154473E-04   -3.4182240430E-03        136.6593      43
   -1.4707705554E-04   -3.3416139362E-03        139.8009      44
   -1.4005793289E-04   -3.2681545858E-03        142.9425      45
   -1.3385944408E-04   -3.1986587671E-03        146.0841      46
   -1.2824651959E-04   -3.1324475687E-03        149.2257      47
   -1.2335992450E-04   -3.0681528658E-03        152.3672      48
   -1.1851018789E-04   -3.0074658181E-03        155.5088      49
   -1.1355846653E-04   -2.9470666427E-03        158.6504      50
   -1.0909742339E-04   -2.8902739570E-03        161.7920      51
   -1.0485746475E-04   -2.8357212161E-03        164.9336      52
   -1.0077546485E-04   -2.7841998013E-03        168.0752      53
   -9.6638761952E-05   -2.7328397280E-03        171.2168      54
   -9.2330959997E-05   -2.6837501852E-03        174.3584      55
   -8.9009660669E-05   -2.6359679605E-03        177.5000      56
   -8.6768196575E-05   -2.5898718053E-03        180.6416      57
   -8.4241838575E-05   -2.5460383550E-03        183.7832      58
   -7.9967038637E-05   -2.5040005728E-03        186.9248      59
   -7.8914525323E-05   -2.4628261710E-03        190.0664      60
   -7.4762581009E-05   -2.4213428956E-03        193.2079      61
   -7.3085422585E-05   -2.3827670718E-03        196.3495      62
   -7.0173990623E-05   -2.3456376509E-03        199.4911      63
   -6.7608779523E-05   -2.3092980023E-03        202.6327      64
   -6.6101187743E-05   -2.2754878162E-03        205.7743      65
   -6.3935078549E-05   -2.2403932986E-03        208.9159      66
   -6.2086842707E-05   -2.2074336865E-03        212.0575      67
   -6.0341045347E-05   -2.1744374227E-03        215.1991      68
   -5.8840330505E-05   -2.1435846588E-03        218.3407      69
   -5.6051285520E-05   -2.1137785564E-03        221.4823      70
   -5.5978128937E-05   -2.0843629028E-03        224.6239      71
   -5.4189017666E-05   -2.0550824854E-03        227.7655      72
   -5.1880051416E-05   -2.0276163172E-03        230.9071      73
   -5.1188436834E-05   -2.0002879052E-03        234.0487      74
   -4.9555480338E-05   -1.9740842988E-03        237.1902      75
   -4.8556144593E-05   -1.9484054267E-03        240.3318      76
   -4.7890234289E-05   -1.9239004517E-03        243.4734      77
   -4.5336776229E-05   -1.8984520965E-03        246.6150      78
   -4.3988856025E-05   -1.8742593618E-03        249.7566      79
   -4.2499936229E-05   -1.8508810071E-03        252.8982      80
   -4.1409124743E-05   -1.8298438576E-03        256.0398      81
   -4.1316896344E-05   -1.8060955978E-03        259.1814      82
   -3.9333638355E-05   -1.7839722221E-03        262.3230      83
   -3.8398185983E-05   -1.7645690580E-03        265.4646      84
   -3.8878104286E-05   -1.7440008485E-03        268.6062      85
   -3.7302977855E-05   -1.7231372378E-03        271.7478      86
   -3.6078565622E-05   -1.7038788804E-03        274.8894      87
   -3.4645869351E-05   -1.6833623097E-03        278.0309      88
   -3.3915223303E-05   -1.6639326112E-03        281.1725      89
   -3.4271753664E-05   -1.6462703014E-03        284.3141      90
   -3.3955473398E-05   -1.6286142452E-03        287.4557      91
   -3.3924822924E-05   -1.6119826375E-03        290.5973      92
   -3.1844764943E-05   -1.5946124457E-03        293.7389      93
   -3.0566806458E-05   -1.5789732609E-03        296.8805      94
   -3.0968820907E-05   -1.5621453226E-03        300.0221      95
   -2.9697088429E-05   -1.5463495231E-03        303.1637      96
   -2.9292405532E-05   -1.5301117312E-03        306.3053      97
   -2.8182019638E-05   -1.5148149729E-03        309.4469      98
   -2.7516471685E-05   -1.4988649791E-03        312.5885      99
   -2.7001314145E-05   -1.4843031786E-03        315.7301     100
   -2.6508650938E-05   -1.4696305826E-03        318.8717     101
   -2.5685981005E-05   -1.4557972970E-03        322.0132     102
   -2.4525594561E-05   -1.4403016842E-03        325.1548     103
   -2.4175973787E-05   -1.4261398436E-03        328.2964     104
   -2.3834146122E-05   -1.4128351179E-03        331.4380     105
   -2.3607067380E-05   -1.3990064683E-03        334.5796     106
   -2.4300299477E-05   -1.3855828938E-03        337.7212     107
   -2.4025826974E-05   -1.3729410408E-03        340.8628     108
   -2.4200910792E-05   -1.3610180583E-03        344.0044     109
   -2.4320447063E-05   -1.3487660206E-03        347.1460     110
   -2.3483892576E-05   -1.3381461270E-03        350.2876     111
   -2.3802675921E-05   -1.3273772939E-03        353.4292     112
   -2.1508557398E-05   -1.3142638917E-03        356.5708     113
   -2.1017028508E-05   -1.3030602942E-03        359.7124     114
   -2.1004921696E-05   -1.2918101497E-03        362.8540     115
   -2.0800096760E-05   -1.2804526809E-03        365.9955     116
   -2.1420486074E-05   -1.2706937303E-03        369.1371     117
   -2.0445930071E-05   -1.2600907331E-03        372.2787     118
   -1.9828059958E-05   -1.2491792319E-03        375.4203     119
   -1.8803507148E-05   -1.2391475971E-03        378.5619     120
   -1.9903646083E-05   -1.2295217335E-03        381.7035     121
   -1.9266755042E-05   -1.2188276977E-03        384.8451     122
   -1.8963713896E-05   -1.2092643269E-03        387.9867     123
   -1.9343926707E-05   -1.1999263603E-03        391.1283     124
   -1.8355617566E-05   -1.1889737597E-03        394.2699     125
   -1.7364676495E-05   -1.1823580142E-03        397.4115     126
   -1.6957935879E-05   -1.1728302800E-03        400.5531     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.3_T0.5/GGam.Sig_local_w_O3n0.300T0.500U2.0tp-0.20 <==
   -6.2804905581E-02   -4.0362808325E-02          1.5708       0
   -3.9493818217E-02   -4.4345031171E-02          4.7124       1
   -2.4940085117E-02   -3.9662242992E-02          7.8540       2
   -1.6496129835E-02   -3.4112756591E-02         10.9956       3
   -1.1468861008E-02   -2.9312454089E-02         14.1372       4
   -8.3328140678E-03   -2.5434395149E-02         17.2788       5
   -6.2836681814E-03   -2.2335436626E-02         20.4204       6
   -4.8856909128E-03   -1.9843837905E-02         23.5619       7
   -3.8953372035E-03   -1.7813455789E-02         26.7035       8
   -3.1724269193E-03   -1.6140215583E-02         29.8451       9
   -2.6331105075E-03   -1.4740197988E-02         32.9867      10
   -2.2172786265E-03   -1.3554577736E-02         36.1283      11
   -1.8910326677E-03   -1.2539558030E-02         39.2699      12
   -1.6299590583E-03   -1.1662935928E-02         42.4115      13
   -1.4204549664E-03   -1.0897480245E-02         45.5531      14
   -1.2475152435E-03   -1.0222967867E-02         48.6947      15
   -1.1048541018E-03   -9.6272805902E-03         51.8363      16
   -9.8270066721E-04   -9.0979043621E-03         54.9779      17
   -8.8223021525E-04   -8.6197420029E-03         58.1195      18
   -7.9536609707E-04   -8.1887635768E-03         61.2611      19
   -7.1956097697E-04   -7.7988958545E-03         64.4026      20
   -6.5411061319E-04   -7.4442540313E-03         67.5442      21
   -5.9886818354E-04   -7.1202635965E-03         70.6858      22
   -5.5003834963E-04   -6.8232433402E-03         73.8274      23
   -5.0647045728E-04   -6.5487692905E-03         76.9690      24
   -4.6729086764E-04   -6.2956019027E-03         80.1106      25
   -4.3325325974E-04   -6.0622791499E-03         83.2522      26
   -4.0283586733E-04   -5.8461572542E-03         86.3938      27
   -3.7503892376E-04   -5.6444026915E-03         89.5354      28
   -3.5050195888E-04   -5.4546930173E-03         92.6770      29
   -3.2869520081E-04   -5.2766095284E-03         95.8186      30
   -3.0726796778E-04   -5.1108416867E-03         98.9602      31
   -2.8863832142E-04   -4.9537363762E-03        102.1018      32
   -2.7064102372E-04   -4.8097822588E-03        105.2434      33
   -2.5717432626E-04   -4.6708779925E-03        108.3849      34
   -2.4219294846E-04   -4.5409261398E-03        111.5265      35
   -2.2821224761E-04   -4.4179562213E-03        114.6681      36
   -2.1359056999E-04   -4.3015739760E-03        117.8097      37
   -2.0499189697E-04   -4.1884366185E-03        120.9513      38
   -1.9696367828E-04   -4.0834342248E-03        124.0929      39
   -1.8551326153E-04   -3.9857564790E-03        127.2345      40
   -1.7604575301E-04   -3.8905961039E-03        130.3761      41
   -1.6657424178E-04   -3.7971282952E-03        133.5177      42
   -1.5820701932E-04   -3.7108870988E-03        136.6593      43
   -1.5113605419E-04   -3.6280378198E-03        139.8009      44
   -1.4598446488E-04   -3.5473190132E-03        142.9425      45
   -1.3754226793E-04   -3.4700373081E-03        146.0841      46
   -1.3309353682E-04   -3.3966294710E-03        149.2257      47
   -1.2843570504E-04   -3.3277025042E-03        152.3672      48
   -1.2353147918E-04   -3.2604396688E-03        155.5088      49
   -1.1853275385E-04   -3.1977247140E-03        158.6504      50
   -1.1382717129E-04   -3.1353164227E-03        161.7920      51
   -1.1116893867E-04   -3.0761769055E-03        164.9336      52
   -1.0751081958E-04   -3.0184374232E-03        168.0752      53
   -1.0238773522E-04   -2.9650251194E-03        171.2168      54
   -9.9722942340E-05   -2.9128403749E-03        174.3584      55
   -9.4100263197E-05   -2.8602250713E-03        177.5000      56
   -9.2296983100E-05   -2.8127012981E-03        180.6416      57
   -8.6862124566E-05   -2.7640505421E-03        183.7832      58
   -8.4020967484E-05   -2.7159463711E-03        186.9248      59
   -8.1962882204E-05   -2.6728066176E-03        190.0664      60
   -7.9800207222E-05   -2.6295811327E-03        193.2079      61
   -7.7753411638E-05   -2.5879405152E-03        196.3495      62
   -7.4301942235E-05   -2.5462967334E-03        199.4911      63
   -7.1436935714E-05   -2.5045930900E-03        202.6327      64
   -6.9517623377E-05   -2.4668432597E-03        205.7743      65
   -6.6503173193E-05   -2.4305374661E-03        208.9159      66
   -6.5023904385E-05   -2.3955923141E-03        212.0575      67
   -6.3482865221E-05   -2.3596461486E-03        215.1991      68
   -6.1819616193E-05   -2.3268220309E-03        218.3407      69
   -6.0652974787E-05   -2.2947522954E-03        221.4823      70
   -5.8015508043E-05   -2.2636396683E-03        224.6239      71
   -5.4794807728E-05   -2.2315217604E-03        227.7655      72
   -5.3570306066E-05   -2.2017519278E-03        230.9071      73
   -5.2058071124E-05   -2.1733780106E-03        234.0487      74
   -5.1316435398E-05   -2.1434608417E-03        237.1902      75
   -4.8707984142E-05   -2.1148876611E-03        240.3318      76
   -4.5811325259E-05   -2.0873244365E-03        243.4734      77
   -4.4679835464E-05   -2.0593664079E-03        246.6150      78
   -4.5909206331E-05   -2.0343894183E-03        249.7566      79
   -4.6167479000E-05   -2.0084002491E-03        252.8982      80
   -4.3439546722E-05   -1.9840957955E-03        256.0398      81
   -4.3065743089E-05   -1.9607164733E-03        259.1814      82
   -4.1467195434E-05   -1.9359141757E-03        262.3230      83
   -4.1856077180E-05   -1.9138136861E-03        265.4646      84
   -4.0057411701E-05   -1.8895852118E-03        268.6062      85
   -3.9553863981E-05   -1.8692188981E-03        271.7478      86
   -4.0331969333E-05   -1.8479430926E-03        274.8894      87
   -3.8128215873E-05   -1.8276861452E-03        278.0309      88
   -3.9172440216E-05   -1.8083076679E-03        281.1725      89
   -3.6990984069E-05   -1.7885049407E-03        284.3141      90
   -3.6955333122E-05   -1.7683686400E-03        287.4557      91
   -3.5456092645E-05   -1.7518325022E-03        290.5973      92
   -3.3170123191E-05   -1.7326571924E-03        293.7389      93
   -3.1926536870E-05   -1.7122075179E-03        296.8805      94
   -2.9831693037E-05   -1.6930373372E-03        300.0221      95
   -2.9933073902E-05   -1.6762796680E-03        303.1637      96
   -2.9081919790E-05   -1.6584934614E-03        306.3053      97
   -3.0458043551E-05   -1.6428774173E-03        309.4469      98
   -2.7878043092E-05   -1.6282194136E-03        312.5885      99
   -2.9015296902E-05   -1.6110838153E-03        315.7301     100
   -2.9214163783E-05   -1.5932869436E-03        318.8717     101
   -2.8138072190E-05   -1.5786410219E-03        322.0132     102
   -2.6679072046E-05   -1.5642417943E-03        325.1548     103
   -2.6332262203E-05   -1.5482916761E-03        328.2964     104
   -2.5980305203E-05   -1.5337156445E-03        331.4380     105
   -2.4475219354E-05   -1.5184833860E-03        334.5796     106
   -2.5017167536E-05   -1.5035634124E-03        337.7212     107
   -2.4745002152E-05   -1.4894430169E-03        340.8628     108
   -2.5402252639E-05   -1.4774720498E-03        344.0044     109
   -2.5137163635E-05   -1.4638591921E-03        347.1460     110
   -2.5583704753E-05   -1.4510287649E-03        350.2876     111
   -2.6036886320E-05   -1.4374437297E-03        353.4292     112
   -2.5159628373E-05   -1.4252937146E-03        356.5708     113
   -2.5872779184E-05   -1.4142174111E-03        359.7124     114
   -2.5061672073E-05   -1.4025839990E-03        362.8540     115
   -2.4034398032E-05   -1.3920343696E-03        365.9955     116
   -2.4214036672E-05   -1.3791588630E-03        369.1371     117
   -2.3361416538E-05   -1.3685175533E-03        372.2787     118
   -2.4483808982E-05   -1.3553941113E-03        375.4203     119
   -2.1646286110E-05   -1.3440289692E-03        378.5619     120
   -2.1981591173E-05   -1.3347367217E-03        381.7035     121
   -2.1302603443E-05   -1.3243035700E-03        384.8451     122
   -2.1787998116E-05   -1.3136218809E-03        387.9867     123
   -2.0585479621E-05   -1.3060286738E-03        391.1283     124
   -1.9233327923E-05   -1.2931746736E-03        394.2699     125
   -1.8480346521E-05   -1.2821915809E-03        397.4115     126
   -1.8960247244E-05   -1.2733827657E-03        400.5531     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.3_T0.5/GGam.Sig_local_w_O4n0.300T0.500U2.0tp-0.20 <==
   -6.4733058819E-02   -4.2041409468E-02          1.5708       0
   -4.0325232928E-02   -4.5552583645E-02          4.7124       1
   -2.5305399032E-02   -4.0521643273E-02          7.8540       2
   -1.6663765686E-02   -3.4736741765E-02         10.9956       3
   -1.1550457891E-02   -2.9786629660E-02         14.1372       4
   -8.3730764488E-03   -2.5809557333E-02         17.2788       5
   -6.3043538525E-03   -2.2643598375E-02         20.4204       6
   -4.8956061733E-03   -2.0102214187E-02         23.5619       7
   -3.9001128211E-03   -1.8036992482E-02         26.7035       8
   -3.1754153089E-03   -1.6334229945E-02         29.8451       9
   -2.6319445609E-03   -1.4912096532E-02         32.9867      10
   -2.2159881960E-03   -1.3709663423E-02         36.1283      11
   -1.8883347448E-03   -1.2681033213E-02         39.2699      12
   -1.6290905881E-03   -1.1792786778E-02         42.4115      13
   -1.4187320846E-03   -1.1017674903E-02         45.5531      14
   -1.2457779679E-03   -1.0336593440E-02         48.6947      15
   -1.1016339828E-03   -9.7311056697E-03         51.8363      16
   -9.8171899321E-04   -9.1944255962E-03         54.9779      17
   -8.8139602586E-04   -8.7136267997E-03         58.1195      18
   -7.9500629699E-04   -8.2769566530E-03         61.2611      19
   -7.2018205329E-04   -7.8820632177E-03         64.4026      20
   -6.5588637712E-04   -7.5222378606E-03         67.5442      21
   -5.9887414851E-04   -7.1944033031E-03         70.6858      22
   -5.4936003458E-04   -6.8936649525E-03         73.8274      23
   -5.0466168522E-04   -6.6183638868E-03         76.9690      24
   -4.6623003664E-04   -6.3619804819E-03         80.1106      25
   -4.3253403820E-04   -6.1257855560E-03         83.2522      26
   -4.0283353958E-04   -5.9067033787E-03         86.3938      27
   -3.7301923819E-04   -5.7016443112E-03         89.5354      28
   -3.4877061329E-04   -5.5111081492E-03         92.6770      29
   -3.2568447704E-04   -5.3319360723E-03         95.8186      30
   -3.0526110930E-04   -5.1651635436E-03         98.9602      31
   -2.8457120555E-04   -5.0072961870E-03        102.1018      32
   -2.6878826194E-04   -4.8591469418E-03        105.2434      33
   -2.5572034937E-04   -4.7174969845E-03        108.3849      34
   -2.4138345094E-04   -4.5864228254E-03        111.5265      35
   -2.2731164308E-04   -4.4628793951E-03        114.6681      36
   -2.1624984472E-04   -4.3443173347E-03        117.8097      37
   -2.0642914679E-04   -4.2323644978E-03        120.9513      38
   -1.9667988319E-04   -4.1257355468E-03        124.0929      39
   -1.8410621230E-04   -4.0261538950E-03        127.2345      40
   -1.7457282951E-04   -3.9284535534E-03        130.3761      41
   -1.6636882303E-04   -3.8349583927E-03        133.5177      42
   -1.6008149205E-04   -3.7483168146E-03        136.6593      43
   -1.5022800307E-04   -3.6644713735E-03        139.8009      44
   -1.4407829316E-04   -3.5844621845E-03        142.9425      45
   -1.3801434717E-04   -3.5060514092E-03        146.0841      46
   -1.3070044659E-04   -3.4340784352E-03        149.2257      47
   -1.2826549513E-04   -3.3637377954E-03        152.3672      48
   -1.2338333431E-04   -3.2954261168E-03        155.5088      49
   -1.1876432462E-04   -3.2305414575E-03        158.6504      50
   -1.1480053708E-04   -3.1668042666E-03        161.7920      51
   -1.0913340985E-04   -3.1076474382E-03        164.9336      52
   -1.0591415535E-04   -3.0495312436E-03        168.0752      53
   -1.0146219213E-04   -2.9952476795E-03        171.2168      54
   -9.7239215073E-05   -2.9410797373E-03        174.3584      55
   -9.4146233332E-05   -2.8913442531E-03        177.5000      56
   -9.0731710294E-05   -2.8398137724E-03        180.6416      57
   -8.5652795811E-05   -2.7910424773E-03        183.7832      58
   -8.4546120013E-05   -2.7441922240E-03        186.9248      59
   -8.1313187763E-05   -2.6988653615E-03        190.0664      60
   -7.8232549505E-05   -2.6538009105E-03        193.2079      61
   -7.6729991364E-05   -2.6129273459E-03        196.3495      62
   -7.3118151562E-05   -2.5736957751E-03        199.4911      63
   -7.0838991842E-05   -2.5334288802E-03        202.6327      64
   -6.8333144418E-05   -2.4939759545E-03        205.7743      65
   -6.6846662546E-05   -2.4556966693E-03        208.9159      66
   -6.6396434414E-05   -2.4194937855E-03        212.0575      67
   -6.3341958389E-05   -2.3852186085E-03        215.1991      68
   -6.2699312116E-05   -2.3520759963E-03        218.3407      69
   -5.9579309948E-05   -2.3189966602E-03        221.4823      70
   -5.7025260418E-05   -2.2855981829E-03        224.6239      71
   -5.4761221555E-05   -2.2541997776E-03        227.7655      72
   -5.2986407829E-05   -2.2227627371E-03        230.9071      73
   -5.1772932809E-05   -2.1922169373E-03        234.0487      74
   -5.0189238682E-05   -2.1663481268E-03        237.1902      75
   -4.9679959309E-05   -2.1370864692E-03        240.3318      76
   -5.0554184110E-05   -2.1099314231E-03        243.4734      77
   -4.8490407843E-05   -2.0817860586E-03        246.6150      78
   -4.4786824335E-05   -2.0555694034E-03        249.7566      79
   -4.4359687247E-05   -2.0319009152E-03        252.8982      80
   -4.3505615292E-05   -2.0067242483E-03        256.0398      81
   -4.1490392478E-05   -1.9831114254E-03        259.1814      82
   -4.0553859975E-05   -1.9592350224E-03        262.3230      83
   -4.0084858749E-05   -1.9351451750E-03        265.4646      84
   -3.7470990907E-05   -1.9121158451E-03        268.6062      85
   -3.7987079387E-05   -1.8895826522E-03        271.7478      86
   -3.6200776332E-05   -1.8684422406E-03        274.8894      87
   -3.5571748736E-05   -1.8474687264E-03        278.0309      88
   -3.4232940493E-05   -1.8251325103E-03        281.1725      89
   -3.5637740472E-05   -1.8055108461E-03        284.3141      90
   -3.3856940950E-05   -1.7843520693E-03        287.4557      91
   -3.3192369930E-05   -1.7658827289E-03        290.5973      92
   -3.2309499623E-05   -1.7466697946E-03        293.7389      93
   -3.1890242635E-05   -1.7286020092E-03        296.8805      94
   -3.2541551152E-05   -1.7121133903E-03        300.0221      95
   -3.2134020524E-05   -1.6965606730E-03        303.1637      96
   -2.9772133962E-05   -1.6779736800E-03        306.3053      97
   -3.0381629678E-05   -1.6590412385E-03        309.4469      98
   -2.9672445271E-05   -1.6430927108E-03        312.5885      99
   -2.8746531333E-05   -1.6273969074E-03        315.7301     100
   -2.8433321854E-05   -1.6112795002E-03        318.8717     101
   -2.7318110599E-05   -1.5955045347E-03        322.0132     102
   -2.8551100474E-05   -1.5803142199E-03        325.1548     103
   -2.8664616366E-05   -1.5655151426E-03        328.2964     104
   -2.6932643490E-05   -1.5509083785E-03        331.4380     105
   -2.4616167602E-05   -1.5368543540E-03        334.5796     106
   -2.2573548354E-05   -1.5221913015E-03        337.7212     107
   -2.2835109606E-05   -1.5065399767E-03        340.8628     108
   -2.3192060224E-05   -1.4923630415E-03        344.0044     109
   -2.4473148294E-05   -1.4798711459E-03        347.1460     110
   -2.4426362065E-05   -1.4668502022E-03        350.2876     111
   -2.4528747931E-05   -1.4525298342E-03        353.4292     112
   -2.2580522227E-05   -1.4398726770E-03        356.5708     113
   -2.0939333954E-05   -1.4282369738E-03        359.7124     114
   -2.1364127196E-05   -1.4154854032E-03        362.8540     115
   -2.0447665578E-05   -1.4034532549E-03        365.9955     116
   -2.0316470124E-05   -1.3913019421E-03        369.1371     117
   -2.0602080014E-05   -1.3804329560E-03        372.2787     118
   -2.0516335131E-05   -1.3690147182E-03        375.4203     119
   -1.7960934807E-05   -1.3584304360E-03        378.5619     120
   -1.7589547485E-05   -1.3477862981E-03        381.7035     121
   -1.8630992664E-05   -1.3346889333E-03        384.8451     122
   -1.8011883283E-05   -1.3228939094E-03        387.9867     123
   -1.6801559064E-05   -1.3116589036E-03        391.1283     124
   -1.7804678992E-05   -1.2999810783E-03        394.2699     125
   -1.9153110065E-05   -1.2926030281E-03        397.4115     126
   -1.7620427059E-05   -1.2846215653E-03        400.5531     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.3_T0.5/GGam.Sig_local_w_O5n0.300T0.500U2.0tp-0.20 <==
   -6.4894248534E-02   -4.2238415489E-02          1.5708       0
   -4.0269202890E-02   -4.5665477823E-02          4.7124       1
   -2.5194342180E-02   -4.0540781776E-02          7.8540       2
   -1.6558399655E-02   -3.4706242510E-02         10.9956       3
   -1.1464021105E-02   -2.9731658683E-02         14.1372       4
   -8.3067879218E-03   -2.5743898463E-02         17.2788       5
   -6.2507784932E-03   -2.2576244491E-02         20.4204       6
   -4.8548971070E-03   -2.0039137184E-02         23.5619       7
   -3.8692688682E-03   -1.7977622199E-02         26.7035       8
   -3.1479924705E-03   -1.6279281815E-02         29.8451       9
   -2.6087351684E-03   -1.4861650696E-02         32.9867      10
   -2.1947899354E-03   -1.3661097425E-02         36.1283      11
   -1.8709000340E-03   -1.2636251826E-02         39.2699      12
   -1.6146731666E-03   -1.1749164156E-02         42.4115      13
   -1.4044070371E-03   -1.0977163721E-02         45.5531      14
   -1.2345898857E-03   -1.0295308398E-02         48.6947      15
   -1.0922315298E-03   -9.6932487321E-03         51.8363      16
   -9.7142482694E-04   -9.1575963444E-03         54.9779      17
   -8.7391652576E-04   -8.6787110868E-03         58.1195      18
   -7.8876256645E-04   -8.2441566508E-03         61.2611      19
   -7.1284046994E-04   -7.8530391051E-03         64.4026      20
   -6.4778250877E-04   -7.4948204716E-03         67.5442      21
   -5.9104117749E-04   -7.1677662897E-03         70.6858      22
   -5.4361150920E-04   -6.8689730393E-03         73.8274      23
   -5.0012967380E-04   -6.5925626984E-03         76.9690      24
   -4.6234619609E-04   -6.3371085554E-03         80.1106      25
   -4.2727579932E-04   -6.1013470125E-03         83.2522      26
   -3.9608519987E-04   -5.8835697164E-03         86.3938      27
   -3.6998454208E-04   -5.6771428083E-03         89.5354      28
   -3.4259613628E-04   -5.4867451203E-03         92.6770      29
   -3.2351564893E-04   -5.3087861134E-03         95.8186      30
   -3.0343451733E-04   -5.1406060365E-03         98.9602      31
   -2.8579474811E-04   -4.9841894679E-03        102.1018      32
   -2.6755627278E-04   -4.8369899801E-03        105.2434      33
   -2.5223349588E-04   -4.6999831453E-03        108.3849      34
   -2.3757642972E-04   -4.5696217520E-03        111.5265      35
   -2.2191095159E-04   -4.4434653261E-03        114.6681      36
   -2.1177623388E-04   -4.3257047612E-03        117.8097      37
   -2.0211226908E-04   -4.2119037960E-03        120.9513      38
   -1.9425857217E-04   -4.1050029461E-03        124.0929      39
   -1.8490606353E-04   -4.0096345436E-03        127.2345      40
   -1.7590502112E-04   -3.9120854807E-03        130.3761      41
   -1.6460359144E-04   -3.8210915643E-03        133.5177      42
   -1.5719092031E-04   -3.7313570544E-03        136.6593      43
   -1.5214050675E-04   -3.6496832143E-03        139.8009      44
   -1.4634805506E-04   -3.5689984737E-03        142.9425      45
   -1.4081589873E-04   -3.4936993443E-03        146.0841      46
   -1.3358399709E-04   -3.4205710285E-03        149.2257      47
   -1.2697689542E-04   -3.3490857227E-03        152.3672      48
   -1.2300173580E-04   -3.2829920936E-03        155.5088      49
   -1.1691422255E-04   -3.2178302975E-03        158.6504      50
   -1.1225255015E-04   -3.1561938805E-03        161.7920      51
   -1.0657914602E-04   -3.0945087155E-03        164.9336      52
   -1.0405865425E-04   -3.0361163008E-03        168.0752      53
   -1.0114943070E-04   -2.9830805336E-03        171.2168      54
   -9.5671425769E-05   -2.9307323634E-03        174.3584      55
   -9.2698229890E-05   -2.8788909951E-03        177.5000      56
   -9.0604810117E-05   -2.8276106711E-03        180.6416      57
   -8.6308569340E-05   -2.7784504825E-03        183.7832      58
   -8.2594826806E-05   -2.7335275015E-03        186.9248      59
   -8.0624735187E-05   -2.6884610275E-03        190.0664      60
   -7.8572087701E-05   -2.6448473391E-03        193.2079      61
   -7.6366475284E-05   -2.6007487085E-03        196.3495      62
   -7.3871202071E-05   -2.5605886214E-03        199.4911      63
   -7.2237345477E-05   -2.5218274513E-03        202.6327      64
   -6.7091593585E-05   -2.4847198900E-03        205.7743      65
   -6.6992131891E-05   -2.4450729050E-03        208.9159      66
   -6.3006591030E-05   -2.4092465247E-03        212.0575      67
   -6.3589347264E-05   -2.3745678996E-03        215.1991      68
   -6.0143088127E-05   -2.3387257834E-03        218.3407      69
   -5.9065075501E-05   -2.3048488468E-03        221.4823      70
   -5.9740696813E-05   -2.2745556366E-03        224.6239      71
   -5.8751909227E-05   -2.2453141976E-03        227.7655      72
   -5.6018641752E-05   -2.2136725179E-03        230.9071      73
   -5.2855125540E-05   -2.1862654252E-03        234.0487      74
   -5.2173422210E-05   -2.1570971808E-03        237.1902      75
   -4.9378532186E-05   -2.1288272984E-03        240.3318      76
   -4.8245848946E-05   -2.1020074707E-03        243.4734      77
   -4.8166034582E-05   -2.0734454584E-03        246.6150      78
   -4.7414281979E-05   -2.0474895193E-03        249.7566      79
   -4.5353851763E-05   -2.0211788297E-03        252.8982      80
   -4.4600583630E-05   -1.9979732457E-03        256.0398      81
   -4.4454517482E-05   -1.9739001709E-03        259.1814      82
   -4.2041137287E-05   -1.9512595340E-03        262.3230      83
   -4.1504581229E-05   -1.9271253461E-03        265.4646      84
   -3.8375260762E-05   -1.9054966302E-03        268.6062      85
   -3.8792663830E-05   -1.8813804861E-03        271.7478      86
   -3.8097508467E-05   -1.8603184762E-03        274.8894      87
   -3.8711225150E-05   -1.8406418482E-03        278.0309      88
   -3.6630831850E-05   -1.8190485421E-03        281.1725      89
   -3.6202815762E-05   -1.8008197939E-03        284.3141      90
   -3.4275695314E-05   -1.7806909936E-03        287.4557      91
   -3.1057458241E-05   -1.7624357745E-03        290.5973      92
   -3.1127779532E-05   -1.7441499642E-03        293.7389      93
   -3.1216296014E-05   -1.7240001308E-03        296.8805      94
   -3.1057437835E-05   -1.7070561578E-03        300.0221      95
   -2.9108337190E-05   -1.6884483558E-03        303.1637      96
   -2.7927540872E-05   -1.6714088720E-03        306.3053      97
   -3.0315813996E-05   -1.6547643974E-03        309.4469      98
   -2.7781532214E-05   -1.6374110448E-03        312.5885      99
   -2.8814207285E-05   -1.6208211892E-03        315.7301     100
   -2.7970543490E-05   -1.6050560017E-03        318.8717     101
   -2.7528783089E-05   -1.5878570842E-03        322.0132     102
   -2.5318297872E-05   -1.5749641896E-03        325.1548     103
   -2.6239847614E-05   -1.5566957616E-03        328.2964     104
   -2.6955226421E-05   -1.5416322649E-03        331.4380     105
   -2.5174934423E-05   -1.5287866191E-03        334.5796     106
   -2.4079986940E-05   -1.5158919943E-03        337.7212     107
   -2.4536715484E-05   -1.5020128168E-03        340.8628     108
   -2.4027582992E-05   -1.4918697113E-03        344.0044     109
   -2.2286860763E-05   -1.4765013117E-03        347.1460     110
   -2.3920481823E-05   -1.4631441472E-03        350.2876     111
   -2.2874885317E-05   -1.4478442602E-03        353.4292     112
   -2.1582767658E-05   -1.4359018273E-03        356.5708     113
   -2.0350443135E-05   -1.4232417955E-03        359.7124     114
   -2.0093022132E-05   -1.4106449818E-03        362.8540     115
   -2.1738941935E-05   -1.3993465684E-03        365.9955     116
   -2.0325621969E-05   -1.3879286644E-03        369.1371     117
   -1.8327827845E-05   -1.3757458314E-03        372.2787     118
   -1.8478301525E-05   -1.3627015583E-03        375.4203     119
   -1.7487491545E-05   -1.3515645065E-03        378.5619     120
   -1.7990057366E-05   -1.3404678413E-03        381.7035     121
   -1.7628881846E-05   -1.3286306035E-03        384.8451     122
   -1.7848449889E-05   -1.3210750868E-03        387.9867     123
   -1.8714244529E-05   -1.3090222763E-03        391.1283     124
   -1.8450812191E-05   -1.2992368734E-03        394.2699     125
   -1.7163716055E-05   -1.2895154414E-03        397.4115     126
   -1.6114237996E-05   -1.2811971278E-03        400.5531     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.3_T0.5/GGam.Sig_local_w_O6n0.300T0.500U2.0tp-0.20 <==
   -6.4884070079E-02   -4.2156166567E-02          1.5708       0
   -4.0196792279E-02   -4.5609300312E-02          4.7124       1
   -2.5125966734E-02   -4.0469167622E-02          7.8540       2
   -1.6509602367E-02   -3.4632515381E-02         10.9956       3
   -1.1428124847E-02   -2.9662541984E-02         14.1372       4
   -8.2802068748E-03   -2.5684010632E-02         17.2788       5
   -6.2315447326E-03   -2.2522989461E-02         20.4204       6
   -4.8397345168E-03   -1.9988550777E-02         23.5619       7
   -3.8568652081E-03   -1.7932970936E-02         26.7035       8
   -3.1389063024E-03   -1.6239367407E-02         29.8451       9
   -2.6028960504E-03   -1.4823120849E-02         32.9867      10
   -2.1889519184E-03   -1.3628075101E-02         36.1283      11
   -1.8668374954E-03   -1.2606431257E-02         39.2699      12
   -1.6103048137E-03   -1.1722183973E-02         42.4115      13
   -1.4019747682E-03   -1.0950436867E-02         45.5531      14
   -1.2314549607E-03   -1.0273491877E-02         48.6947      15
   -1.0899743443E-03   -9.6722142260E-03         51.8363      16
   -9.6936046019E-04   -9.1374195987E-03         54.9779      17
   -8.6813789823E-04   -8.6580099780E-03         58.1195      18
   -7.8361654549E-04   -8.2244840577E-03         61.2611      19
   -7.1126176539E-04   -7.8336017298E-03         64.4026      20
   -6.4600488361E-04   -7.4777445590E-03         67.5442      21
   -5.8870852723E-04   -7.1522040681E-03         70.6858      22
   -5.3959092177E-04   -6.8524913202E-03         73.8274      23
   -4.9622107123E-04   -6.5767278535E-03         76.9690      24
   -4.5841223601E-04   -6.3224997897E-03         80.1106      25
   -4.2452206160E-04   -6.0866373154E-03         83.2522      26
   -3.9536539025E-04   -5.8678565035E-03         86.3938      27
   -3.6739961292E-04   -5.6635597894E-03         89.5354      28
   -3.4381682885E-04   -5.4755643346E-03         92.6770      29
   -3.2016202145E-04   -5.2974140538E-03         95.8186      30
   -2.9965194298E-04   -5.1289785673E-03         98.9602      31
   -2.8158336302E-04   -4.9731974380E-03        102.1018      32
   -2.6625708515E-04   -4.8265022797E-03        105.2434      33
   -2.5153423194E-04   -4.6882335113E-03        108.3849      34
   -2.3755465117E-04   -4.5585094771E-03        111.5265      35
   -2.2443245339E-04   -4.4342878022E-03        114.6681      36
   -2.1127747633E-04   -4.3151109774E-03        117.8097      37
   -2.0047827111E-04   -4.2052941469E-03        120.9513      38
   -1.8974242124E-04   -4.0994790857E-03        124.0929      39
   -1.8126591650E-04   -3.9989273495E-03        127.2345      40
   -1.7308945247E-04   -3.9021971486E-03        130.3761      41
   -1.6571048333E-04   -3.8118036904E-03        133.5177      42
   -1.5686373243E-04   -3.7239879156E-03        136.6593      43
   -1.5010614942E-04   -3.6397146698E-03        139.8009      44
   -1.4287418417E-04   -3.5611774760E-03        142.9425      45
   -1.3620306168E-04   -3.4822796554E-03        146.0841      46
   -1.3183735061E-04   -3.4100621797E-03        149.2257      47
   -1.2662972346E-04   -3.3410445481E-03        152.3672      48
   -1.2230684279E-04   -3.2745187548E-03        155.5088      49
   -1.1773022777E-04   -3.2100034236E-03        158.6504      50
   -1.1222445096E-04   -3.1472877020E-03        161.7920      51
   -1.0847786739E-04   -3.0867154904E-03        164.9336      52
   -1.0368071997E-04   -3.0297657774E-03        168.0752      53
   -9.8276986373E-05   -2.9754551783E-03        171.2168      54
   -9.6216558536E-05   -2.9225078545E-03        174.3584      55
   -9.1574588308E-05   -2.8703977555E-03        177.5000      56
   -8.7315394933E-05   -2.8214468681E-03        180.6416      57
   -8.3972163099E-05   -2.7729878604E-03        183.7832      58
   -8.2098592422E-05   -2.7255142672E-03        186.9248      59
   -7.8131814985E-05   -2.6804293505E-03        190.0664      60
   -7.7805654285E-05   -2.6363619851E-03        193.2079      61
   -7.5569671962E-05   -2.5946035624E-03        196.3495      62
   -7.2877638496E-05   -2.5527867976E-03        199.4911      63
   -7.1134424791E-05   -2.5142074087E-03        202.6327      64
   -6.9244146037E-05   -2.4764790129E-03        205.7743      65
   -6.7665114811E-05   -2.4403537183E-03        208.9159      66
   -6.4202804546E-05   -2.4032906360E-03        212.0575      67
   -6.4763633439E-05   -2.3686648761E-03        215.1991      68
   -6.2187796980E-05   -2.3332647493E-03        218.3407      69
   -5.9755989509E-05   -2.2999754853E-03        221.4823      70
   -5.9139166413E-05   -2.2694725272E-03        224.6239      71
   -5.6734158197E-05   -2.2385604966E-03        227.7655      72
   -5.3875775302E-05   -2.2081883745E-03        230.9071      73
   -5.2697072951E-05   -2.1785080558E-03        234.0487      74
   -5.1494193970E-05   -2.1495602567E-03        237.1902      75
   -4.9513092634E-05   -2.1227733616E-03        240.3318      76
   -4.8765890028E-05   -2.0946386676E-03        243.4734      77
   -4.8195567371E-05   -2.0674365511E-03        246.6150      78
   -4.5849829316E-05   -2.0415952896E-03        249.7566      79
   -4.5847952757E-05   -2.0169692228E-03        252.8982      80
   -4.4822055817E-05   -1.9907496046E-03        256.0398      81
   -4.3363800856E-05   -1.9692234637E-03        259.1814      82
   -4.2918759356E-05   -1.9451795941E-03        262.3230      83
   -4.1740464562E-05   -1.9222488388E-03        265.4646      84
   -4.0542549925E-05   -1.9019953727E-03        268.6062      85
   -3.8688022957E-05   -1.8817946712E-03        271.7478      86
   -3.7787397085E-05   -1.8574737052E-03        274.8894      87
   -3.6103922762E-05   -1.8374769708E-03        278.0309      88
   -3.4106050923E-05   -1.8153390043E-03        281.1725      89
   -3.4188444709E-05   -1.7955324021E-03        284.3141      90
   -3.3522193951E-05   -1.7752376260E-03        287.4557      91
   -3.3823639139E-05   -1.7557041722E-03        290.5973      92
   -3.3304119272E-05   -1.7359523419E-03        293.7389      93
   -3.3210827129E-05   -1.7192397880E-03        296.8805      94
   -3.0217000254E-05   -1.7019673461E-03        300.0221      95
   -2.9403925370E-05   -1.6854825875E-03        303.1637      96
   -2.7916135445E-05   -1.6689212892E-03        306.3053      97
   -2.8423382001E-05   -1.6511084696E-03        309.4469      98
   -2.6889205992E-05   -1.6336593548E-03        312.5885      99
   -2.5858996157E-05   -1.6164665719E-03        315.7301     100
   -2.5123638169E-05   -1.6008564026E-03        318.8717     101
   -2.3822179952E-05   -1.5845231974E-03        322.0132     102
   -2.2754326176E-05   -1.5713805077E-03        325.1548     103
   -2.3324533902E-05   -1.5540116797E-03        328.2964     104
   -2.2502975419E-05   -1.5398998020E-03        331.4380     105
   -2.3948351092E-05   -1.5256177288E-03        334.5796     106
   -2.2477482939E-05   -1.5110781983E-03        337.7212     107
   -2.3697535000E-05   -1.4973017881E-03        340.8628     108
   -2.0858808055E-05   -1.4849490062E-03        344.0044     109
   -2.0622819515E-05   -1.4708013563E-03        347.1460     110
   -2.1070013111E-05   -1.4575280329E-03        350.2876     111
   -2.1234426242E-05   -1.4428736495E-03        353.4292     112
   -2.0041799789E-05   -1.4303148444E-03        356.5708     113
   -1.9319406866E-05   -1.4174490968E-03        359.7124     114
   -1.9711977400E-05   -1.4066398059E-03        362.8540     115
   -2.0748852240E-05   -1.3930178618E-03        365.9955     116
   -2.1190076441E-05   -1.3819096427E-03        369.1371     117
   -1.9773587201E-05   -1.3719623288E-03        372.2787     118
   -1.8531214645E-05   -1.3583616234E-03        375.4203     119
   -1.7933085378E-05   -1.3485790419E-03        378.5619     120
   -1.7916289332E-05   -1.3371668100E-03        381.7035     121
   -1.8381806342E-05   -1.3267858179E-03        384.8451     122
   -1.7708323279E-05   -1.3165449075E-03        387.9867     123
   -1.7172732902E-05   -1.3055122235E-03        391.1283     124
   -1.7321523679E-05   -1.2945604877E-03        394.2699     125
   -1.7568236334E-05   -1.2839801890E-03        397.4115     126
   -1.6855917596E-05   -1.2738832104E-03        400.5531     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0.125/D_DCA <==
0.6 0.0563971081477 0.000322081098152


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0.125/D_DCA_size20.0 <==
0.599528357392 0.000144055158143 -1.75375539809 0.05705371128 9.90508953246e-06


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0.125/D_DCA_size32.0 <==
0.599282672504 0.000198466060451 -1.75433891101 0.0566812863949 2.74957138112e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0.125/D_DCA_size34.0 <==
0.59896431876 0.00067188279355 -1.75572304567 0.0567974479586 6.8494930981e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0.125/D_DiagMC_GGam <==
0.6000    0.0006    -1.7520    0.0010    0.0568    0.0004


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0.125/E_DCA <==
0.6 -1.14088174094 0.00108144181526


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0.125/E_DCA_size20.0 <==
0.599528357392 0.000144055158143 -1.75375539809 -1.1386723376 0.0010612584747


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0.125/E_DCA_size32.0 <==
0.599282672504 0.000198466060451 -1.75433891101 -1.13966232755 0.00130847039878


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0.125/E_DCA_size34.0 <==
0.59896431876 0.00067188279355 -1.75572304567 -1.13997509355 0.000159157092371


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0.125/E_DiagMC_GGam <==
0.6000    0.0006    -1.7520    0.0010    -1.1412    0.0008


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0.125/GGam.Sig_local_w_O1n0.600T0.125U2.0tp-0.20 <==
   -5.7049358799E-02   -2.3552944953E-02          0.3927       0
   -5.4288961928E-02   -4.8147999349E-02          1.1781       1
   -5.0349297710E-02   -6.0630279903E-02          1.9635       2
   -4.5942584274E-02   -6.6541034163E-02          2.7489       3
   -4.1506180209E-02   -6.8776209720E-02          3.5343       4
   -3.7286847952E-02   -6.8903534672E-02          4.3197       5
   -3.3406102980E-02   -6.7810134546E-02          5.1051       6
   -2.9905825487E-02   -6.6021232146E-02          5.8905       7
   -2.6788668554E-02   -6.3857753533E-02          6.6759       8
   -2.4033942423E-02   -6.1513821632E-02          7.4613       9
   -2.1609029637E-02   -5.9110678139E-02          8.2467      10
   -1.9477571848E-02   -5.6726251696E-02          9.0321      11
   -1.7605726738E-02   -5.4403982153E-02          9.8175      12
   -1.5958631888E-02   -5.2171474642E-02         10.6029      13
   -1.4506781161E-02   -5.0044226112E-02         11.3883      14
   -1.3226284729E-02   -4.8027580386E-02         12.1737      15
   -1.2093089582E-02   -4.6122111346E-02         12.9591      16
   -1.1086824908E-02   -4.4326900269E-02         13.7445      17
   -1.0192150871E-02   -4.2637041733E-02         14.5299      18
   -9.3940870074E-03   -4.1048261718E-02         15.3153      19
   -8.6808000397E-03   -3.9552998124E-02         16.1007      20
   -8.0395897350E-03   -3.8146175081E-02         16.8861      21
   -7.4624164503E-03   -3.6823997076E-02         17.6715      22
   -6.9418886105E-03   -3.5579042198E-02         18.4569      23
   -6.4709579725E-03   -3.4405321162E-02         19.2423      24
   -6.0442901397E-03   -3.3299130790E-02         20.0277      25
   -5.6576602426E-03   -3.2255283448E-02         20.8131      26
   -5.3052524865E-03   -3.1267817458E-02         21.5984      27
   -4.9830883068E-03   -3.0335742751E-02         22.3838      28
   -4.6903170262E-03   -2.9453279737E-02         23.1692      29
   -4.4215296922E-03   -2.8616232122E-02         23.9546      30
   -4.1739791949E-03   -2.7822685373E-02         24.7400      31
   -3.9460488695E-03   -2.7068794958E-02         25.5254      32
   -3.7340119475E-03   -2.6352927263E-02         26.3108      33
   -3.5385340909E-03   -2.5671999387E-02         27.0962      34
   -3.3580502121E-03   -2.5023352247E-02         27.8816      35
   -3.1905122427E-03   -2.4405051944E-02         28.6670      36
   -3.0354831468E-03   -2.3814738731E-02         29.4524      37
   -2.8910883902E-03   -2.3250863138E-02         30.2378      38
   -2.7562243502E-03   -2.2712064821E-02         31.0232      39
   -2.6304447655E-03   -2.2197187213E-02         31.8086      40
   -2.5131414438E-03   -2.1703686276E-02         32.5940      41
   -2.4026531201E-03   -2.1231039580E-02         33.3794      42
   -2.2984595768E-03   -2.0778420462E-02         34.1648      43
   -2.2008249016E-03   -2.0344590194E-02         34.9502      44
   -2.1102610005E-03   -1.9926719203E-02         35.7356      45
   -2.0254043361E-03   -1.9525046769E-02         36.5210      46
   -1.9440729229E-03   -1.9138760062E-02         37.3064      47
   -1.8673010176E-03   -1.8768485221E-02         38.0918      48
   -1.7962871911E-03   -1.8411424989E-02         38.8772      49
   -1.7285992373E-03   -1.8066950755E-02         39.6626      50
   -1.6631780580E-03   -1.7733968012E-02         40.4480      51
   -1.6020060303E-03   -1.7412671278E-02         41.2334      52
   -1.5443633829E-03   -1.7103296794E-02         42.0188      53
   -1.4901529512E-03   -1.6805182718E-02         42.8042      54
   -1.4393293257E-03   -1.6515831173E-02         43.5896      55
   -1.3901661351E-03   -1.6235178110E-02         44.3750      56
   -1.3434838195E-03   -1.5964500896E-02         45.1604      57
   -1.2984593468E-03   -1.5702570090E-02         45.9458      58
   -1.2562656031E-03   -1.5449644564E-02         46.7312      59
   -1.2163284414E-03   -1.5203523921E-02         47.5166      60
   -1.1770849278E-03   -1.4965782052E-02         48.3020      61
   -1.1396518885E-03   -1.4734161630E-02         49.0874      62
   -1.1044024483E-03   -1.4510347871E-02         49.8728      63
   -1.0715545708E-03   -1.4293409999E-02         50.6582      64
   -1.0406804141E-03   -1.4081731545E-02         51.4436      65
   -1.0098583750E-03   -1.3876513110E-02         52.2290      66
   -9.8085549683E-04   -1.3677870922E-02         53.0144      67
   -9.5418103587E-04   -1.3484930924E-02         53.7998      68
   -9.2816035116E-04   -1.3296483422E-02         54.5852      69
   -9.0321011421E-04   -1.3112847741E-02         55.3706      70
   -8.7923105448E-04   -1.2933732373E-02         56.1560      71
   -8.5555541237E-04   -1.2760030830E-02         56.9414      72
   -8.3301570007E-04   -1.2591274690E-02         57.7268      73
   -8.1136966898E-04   -1.2427491781E-02         58.5122      74
   -7.8988599112E-04   -1.2267098518E-02         59.2976      75
   -7.6941608378E-04   -1.2110828048E-02         60.0830      76
   -7.5006515201E-04   -1.1958135014E-02         60.8684      77
   -7.3184778627E-04   -1.1810703341E-02         61.6538      78
   -7.1384018048E-04   -1.1665973694E-02         62.4392      79
   -6.9560369174E-04   -1.1524398387E-02         63.2246      80
   -6.7900271695E-04   -1.1387586615E-02         64.0100      81
   -6.6327765667E-04   -1.1252872243E-02         64.7953      82
   -6.4830659499E-04   -1.1120914595E-02         65.5807      83
   -6.3353635068E-04   -1.0992308276E-02         66.3661      84
   -6.1886811473E-04   -1.0866172906E-02         67.1515      85
   -6.0382384733E-04   -1.0742811962E-02         67.9369      86
   -5.9004656860E-04   -1.0622703670E-02         68.7223      87
   -5.7679109460E-04   -1.0505572699E-02         69.5077      88
   -5.6438105670E-04   -1.0391165149E-02         70.2931      89
   -5.5210804796E-04   -1.0278322423E-02         71.0785      90
   -5.3999263562E-04   -1.0167739114E-02         71.8639      91
   -5.2862835145E-04   -1.0061329470E-02         72.6493      92
   -5.1668268778E-04   -9.9559742914E-03         73.4347      93
   -5.0542964795E-04   -9.8532937292E-03         74.2201      94
   -4.9433856452E-04   -9.7521473626E-03         75.0055      95
   -4.8381562065E-04   -9.6525855847E-03         75.7909      96
   -4.7421970477E-04   -9.5558055314E-03         76.5763      97
   -4.6486926953E-04   -9.4592349060E-03         77.3617      98
   -4.5475266858E-04   -9.3650882874E-03         78.1471      99
   -4.4516149103E-04   -9.2739619987E-03         78.9325     100
   -4.3688243149E-04   -9.1838899011E-03         79.7179     101
   -4.2868996574E-04   -9.0962895517E-03         80.5033     102
   -4.2118515415E-04   -9.0098285990E-03         81.2887     103
   -4.1314447546E-04   -8.9252208953E-03         82.0741     104
   -4.0502191148E-04   -8.8424366943E-03         82.8595     105
   -3.9819462826E-04   -8.7606296716E-03         83.6449     106
   -3.8993950583E-04   -8.6812659897E-03         84.4303     107
   -3.8134670018E-04   -8.6029660658E-03         85.2157     108
   -3.7369533749E-04   -8.5256281678E-03         86.0011     109
   -3.6613778986E-04   -8.4493039192E-03         86.7865     110
   -3.5915323533E-04   -8.3742286374E-03         87.5719     111
   -3.5249135733E-04   -8.3011859402E-03         88.3573     112
   -3.4666776299E-04   -8.2291073247E-03         89.1427     113
   -3.4032155652E-04   -8.1574058178E-03         89.9281     114
   -3.3327579440E-04   -8.0873566149E-03         90.7135     115
   -3.2629959783E-04   -8.0189387422E-03         91.4989     116
   -3.2060170253E-04   -7.9511550921E-03         92.2843     117
   -3.1577290806E-04   -7.8840116136E-03         93.0697     118
   -3.1009557909E-04   -7.8187456425E-03         93.8551     119
   -3.0370397233E-04   -7.7549081741E-03         94.6405     120
   -2.9727915813E-04   -7.6929643722E-03         95.4259     121
   -2.9177253307E-04   -7.6309767450E-03         96.2113     122
   -2.8645522008E-04   -7.5703015362E-03         96.9967     123
   -2.8171286794E-04   -7.5107324137E-03         97.7821     124
   -2.7825778898E-04   -7.4510066808E-03         98.5675     125
   -2.7414557438E-04   -7.3929456785E-03         99.3529     126
   -2.6951750058E-04   -7.3350129286E-03        100.1383     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0.125/GGam.Sig_local_w_O3n0.600T0.125U2.0tp-0.20 <==
   -7.0554973130E-02   -3.2839009357E-02          0.3927       0
   -6.6924536578E-02   -6.3681600545E-02          1.1781       1
   -6.1689176226E-02   -7.7778818082E-02          1.9635       2
   -5.5848861055E-02   -8.3542751072E-02          2.7489       3
   -5.0023856370E-02   -8.4969998099E-02          3.5343       4
   -4.4548721695E-02   -8.4064873823E-02          4.3197       5
   -3.9571852283E-02   -8.1904203405E-02          5.1051       6
   -3.5146556374E-02   -7.9092643980E-02          5.8905       7
   -3.1256761490E-02   -7.5976933588E-02          6.6759       8
   -2.7855808890E-02   -7.2760968677E-02          7.4613       9
   -2.4891963770E-02   -6.9570192206E-02          8.2467      10
   -2.2313382568E-02   -6.6483328377E-02          9.0321      11
   -2.0066816036E-02   -6.3526349700E-02          9.8175      12
   -1.8104378230E-02   -6.0723722927E-02         10.6029      13
   -1.6390338034E-02   -5.8080490394E-02         11.3883      14
   -1.4888529930E-02   -5.5600764947E-02         12.1737      15
   -1.3564489343E-02   -5.3275820471E-02         12.9591      16
   -1.2398801701E-02   -5.1101723642E-02         13.7445      17
   -1.1366462354E-02   -4.9065575686E-02         14.5299      18
   -1.0449522269E-02   -4.7160694243E-02         15.3153      19
   -9.6320606451E-03   -4.5380873424E-02         16.1007      20
   -8.9036100597E-03   -4.3711683212E-02         16.8861      21
   -8.2474446171E-03   -4.2145422992E-02         17.6715      22
   -7.6604781199E-03   -4.0680669129E-02         18.4569      23
   -7.1338723885E-03   -3.9299670898E-02         19.2423      24
   -6.6545845524E-03   -3.8001102551E-02         20.0277      25
   -6.2171918380E-03   -3.6780732576E-02         20.8131      26
   -5.8252044774E-03   -3.5630194993E-02         21.5984      27
   -5.4650079383E-03   -3.4547838958E-02         22.3838      28
   -5.1394388799E-03   -3.3523401301E-02         23.1692      29
   -4.8388582209E-03   -3.2553785912E-02         23.9546      30
   -4.5610276218E-03   -3.1635144374E-02         24.7400      31
   -4.3068937158E-03   -3.0763513568E-02         25.5254      32
   -4.0720769973E-03   -2.9935343767E-02         26.3108      33
   -3.8538413669E-03   -2.9145519741E-02         27.0962      34
   -3.6564336471E-03   -2.8398624431E-02         27.8816      35
   -3.4707560359E-03   -2.7689230717E-02         28.6670      36
   -3.3030210790E-03   -2.7011013017E-02         29.4524      37
   -3.1456592177E-03   -2.6362389808E-02         30.2378      38
   -2.9981284940E-03   -2.5742216524E-02         31.0232      39
   -2.8591487231E-03   -2.5153545302E-02         31.8086      40
   -2.7290904809E-03   -2.4588843296E-02         32.5940      41
   -2.6063947377E-03   -2.4046935218E-02         33.3794      42
   -2.4895474098E-03   -2.3528915822E-02         34.1648      43
   -2.3803123615E-03   -2.3028855944E-02         34.9502      44
   -2.2817921606E-03   -2.2547953118E-02         35.7356      45
   -2.1908296241E-03   -2.2092358552E-02         36.5210      46
   -2.1031871372E-03   -2.1653897396E-02         37.3064      47
   -2.0189235217E-03   -2.1230274425E-02         38.0918      48
   -1.9407872151E-03   -2.0823042690E-02         38.8772      49
   -1.8692930524E-03   -2.0429637816E-02         39.6626      50
   -1.7992904307E-03   -2.0050519481E-02         40.4480      51
   -1.7346383561E-03   -1.9686907001E-02         41.2334      52
   -1.6724333025E-03   -1.9334923709E-02         42.0188      53
   -1.6115859161E-03   -1.8993571888E-02         42.8042      54
   -1.5536144708E-03   -1.8666108448E-02         43.5896      55
   -1.4984552098E-03   -1.8346955913E-02         44.3750      56
   -1.4447224741E-03   -1.8035961587E-02         45.1604      57
   -1.3971483097E-03   -1.7738176137E-02         45.9458      58
   -1.3519710218E-03   -1.7451017677E-02         46.7312      59
   -1.3088230563E-03   -1.7171731812E-02         47.5166      60
   -1.2707730661E-03   -1.6900425074E-02         48.3020      61
   -1.2332706583E-03   -1.6637881775E-02         49.0874      62
   -1.1987874587E-03   -1.6380906556E-02         49.8728      63
   -1.1625277968E-03   -1.6136691431E-02         50.6582      64
   -1.1267231022E-03   -1.5898095556E-02         51.4436      65
   -1.0928944952E-03   -1.5665858873E-02         52.2290      66
   -1.0611162121E-03   -1.5442087808E-02         53.0144      67
   -1.0294610456E-03   -1.5225369519E-02         53.7998      68
   -9.9985008679E-04   -1.5013603092E-02         54.5852      69
   -9.7265078083E-04   -1.4805871219E-02         55.3706      70
   -9.4697420223E-04   -1.4601933260E-02         56.1560      71
   -9.1723136210E-04   -1.4403009897E-02         56.9414      72
   -8.9332623110E-04   -1.4213108745E-02         57.7268      73
   -8.6979399476E-04   -1.4024840652E-02         58.5122      74
   -8.4673550494E-04   -1.3843163743E-02         59.2976      75
   -8.2545922659E-04   -1.3667444023E-02         60.0830      76
   -8.0564496537E-04   -1.3495916318E-02         60.8684      77
   -7.8539899156E-04   -1.3329415805E-02         61.6538      78
   -7.6643181029E-04   -1.3165649480E-02         62.4392      79
   -7.4651615098E-04   -1.3002278954E-02         63.2246      80
   -7.2864048350E-04   -1.2845402873E-02         64.0100      81
   -7.1171878363E-04   -1.2692488952E-02         64.7953      82
   -6.9482541322E-04   -1.2544747260E-02         65.5807      83
   -6.8162771929E-04   -1.2400052402E-02         66.3661      84
   -6.6514999734E-04   -1.2255835766E-02         67.1515      85
   -6.4852902755E-04   -1.2117430334E-02         67.9369      86
   -6.3371683917E-04   -1.1982821676E-02         68.7223      87
   -6.2164012935E-04   -1.1849101773E-02         69.5077      88
   -6.0973778630E-04   -1.1718446779E-02         70.2931      89
   -5.9477168300E-04   -1.1592214604E-02         71.0785      90
   -5.8062184622E-04   -1.1468152081E-02         71.8639      91
   -5.6638616520E-04   -1.1344936656E-02         72.6493      92
   -5.5785710809E-04   -1.1226957668E-02         73.4347      93
   -5.4466962371E-04   -1.1109620370E-02         74.2201      94
   -5.3273921692E-04   -1.0994646474E-02         75.0055      95
   -5.2236267731E-04   -1.0880830556E-02         75.7909      96
   -5.1126399028E-04   -1.0769919266E-02         76.5763      97
   -4.9846904573E-04   -1.0664544869E-02         77.3617      98
   -4.8584633542E-04   -1.0561218672E-02         78.1471      99
   -4.7735663395E-04   -1.0455788514E-02         78.9325     100
   -4.6925719499E-04   -1.0351551144E-02         79.7179     101
   -4.6017489401E-04   -1.0252811635E-02         80.5033     102
   -4.4921811804E-04   -1.0157490980E-02         81.2887     103
   -4.3913618733E-04   -1.0061313847E-02         82.0741     104
   -4.2851306035E-04   -9.9674708386E-03         82.8595     105
   -4.2121473870E-04   -9.8749103462E-03         83.6449     106
   -4.1291156132E-04   -9.7812818404E-03         84.4303     107
   -4.0703260491E-04   -9.6966516153E-03         85.2157     108
   -4.0169014292E-04   -9.6092984002E-03         86.0011     109
   -3.9199249024E-04   -9.5208931589E-03         86.7865     110
   -3.8597298992E-04   -9.4340267796E-03         87.5719     111
   -3.7892937268E-04   -9.3482662594E-03         88.3573     112
   -3.7064911447E-04   -9.2676564895E-03         89.1427     113
   -3.6564309432E-04   -9.1898725242E-03         89.9281     114
   -3.6023374020E-04   -9.1145493189E-03         90.7135     115
   -3.5342462843E-04   -9.0372527512E-03         91.4989     116
   -3.4753106818E-04   -8.9602220518E-03         92.2843     117
   -3.4021960664E-04   -8.8865725015E-03         93.0697     118
   -3.3315471562E-04   -8.8145232053E-03         93.8551     119
   -3.2945157454E-04   -8.7397687682E-03         94.6405     120
   -3.2272323520E-04   -8.6677675749E-03         95.4259     121
   -3.1856216152E-04   -8.5993492484E-03         96.2113     122
   -3.1315991701E-04   -8.5301236499E-03         96.9967     123
   -3.0679641587E-04   -8.4612047235E-03         97.7821     124
   -3.0244159159E-04   -8.3920397586E-03         98.5675     125
   -2.9760722942E-04   -8.3261529216E-03         99.3529     126
   -2.9325536926E-04   -8.2616947096E-03        100.1383     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0.125/GGam.Sig_local_w_O4n0.600T0.125U2.0tp-0.20 <==
   -7.4785607423E-02   -3.7351820063E-02          0.3927       0
   -7.0598177671E-02   -6.9789817038E-02          1.1781       1
   -6.4804868595E-02   -8.3738754753E-02          1.9635       2
   -5.8456358522E-02   -8.8967375052E-02          2.7489       3
   -5.2190640448E-02   -8.9811004335E-02          3.5343       4
   -4.6349606359E-02   -8.8380951381E-02          4.3197       5
   -4.1075835979E-02   -8.5757554025E-02          5.1051       6
   -3.6402167968E-02   -8.2543190611E-02          5.8905       7
   -3.2308245953E-02   -7.9078044563E-02          6.6759       8
   -2.8742453261E-02   -7.5563541737E-02          7.4613       9
   -2.5644681130E-02   -7.2118238704E-02          8.2467      10
   -2.2953230678E-02   -6.8806755815E-02          9.0321      11
   -2.0615357477E-02   -6.5658797969E-02          9.8175      12
   -1.8581665160E-02   -6.2685920225E-02         10.6029      13
   -1.6803889504E-02   -5.9894353457E-02         11.3883      14
   -1.5251402306E-02   -5.7280847326E-02         12.1737      15
   -1.3881215499E-02   -5.4841757344E-02         12.9591      16
   -1.2676311773E-02   -5.2561182812E-02         13.7445      17
   -1.1616171967E-02   -5.0435237896E-02         14.5299      18
   -1.0672438624E-02   -4.8453000945E-02         15.3153      19
   -9.8331671311E-03   -4.6599230929E-02         16.1007      20
   -9.0848835122E-03   -4.4865637415E-02         16.8861      21
   -8.4187301315E-03   -4.3242689959E-02         17.6715      22
   -7.8133691148E-03   -4.1720896365E-02         18.4569      23
   -7.2655151487E-03   -4.0293110825E-02         19.2423      24
   -6.7747223031E-03   -3.8949253900E-02         20.0277      25
   -6.3324702579E-03   -3.7684341443E-02         20.8131      26
   -5.9309913066E-03   -3.6494284953E-02         21.5984      27
   -5.5616990313E-03   -3.5376796530E-02         22.3838      28
   -5.2251361425E-03   -3.4320332406E-02         23.1692      29
   -4.9160364053E-03   -3.3320204727E-02         23.9546      30
   -4.6314637536E-03   -3.2370064301E-02         24.7400      31
   -4.3759080421E-03   -3.1476705335E-02         25.5254      32
   -4.1376685314E-03   -3.0625214014E-02         26.3108      33
   -3.9160224455E-03   -2.9813694013E-02         27.0962      34
   -3.7156165380E-03   -2.9042203115E-02         27.8816      35
   -3.5279243736E-03   -2.8311509570E-02         28.6670      36
   -3.3535187237E-03   -2.7616477401E-02         29.4524      37
   -3.1920707830E-03   -2.6954021536E-02         30.2378      38
   -3.0398626946E-03   -2.6318394702E-02         31.0232      39
   -2.8996110462E-03   -2.5711543773E-02         31.8086      40
   -2.7662225008E-03   -2.5130390915E-02         32.5940      41
   -2.6434680353E-03   -2.4573806893E-02         33.3794      42
   -2.5281590201E-03   -2.4039092843E-02         34.1648      43
   -2.4246407518E-03   -2.3530982663E-02         34.9502      44
   -2.3201522467E-03   -2.3044175011E-02         35.7356      45
   -2.2226686925E-03   -2.2575126692E-02         36.5210      46
   -2.1325954669E-03   -2.2122371504E-02         37.3064      47
   -2.0472857233E-03   -2.1683952541E-02         38.0918      48
   -1.9663649938E-03   -2.1267587935E-02         38.8772      49
   -1.8895043323E-03   -2.0865565399E-02         39.6626      50
   -1.8166901071E-03   -2.0479576136E-02         40.4480      51
   -1.7503682222E-03   -2.0105305814E-02         41.2334      52
   -1.6873014914E-03   -1.9746040181E-02         42.0188      53
   -1.6246555295E-03   -1.9398127971E-02         42.8042      54
   -1.5690520003E-03   -1.9058916670E-02         43.5896      55
   -1.5158996124E-03   -1.8737416448E-02         44.3750      56
   -1.4673548318E-03   -1.8420423203E-02         45.1604      57
   -1.4217554717E-03   -1.8116768322E-02         45.9458      58
   -1.3797188722E-03   -1.7822449919E-02         46.7312      59
   -1.3344665250E-03   -1.7531957624E-02         47.5166      60
   -1.2940697400E-03   -1.7253600833E-02         48.3020      61
   -1.2519471332E-03   -1.6987486923E-02         49.0874      62
   -1.2126354785E-03   -1.6725415532E-02         49.8728      63
   -1.1711994121E-03   -1.6472176345E-02         50.6582      64
   -1.1375210763E-03   -1.6225523789E-02         51.4436      65
   -1.1027126880E-03   -1.5988768934E-02         52.2290      66
   -1.0687639726E-03   -1.5761653521E-02         53.0144      67
   -1.0380274292E-03   -1.5540781906E-02         53.7998      68
   -1.0097799437E-03   -1.5323244021E-02         54.5852      69
   -9.8159680611E-04   -1.5114025804E-02         55.3706      70
   -9.5888815440E-04   -1.4908716266E-02         56.1560      71
   -9.3562900169E-04   -1.4705963646E-02         56.9414      72
   -9.1037525473E-04   -1.4506949084E-02         57.7268      73
   -8.8612092379E-04   -1.4315930695E-02         58.5122      74
   -8.5792051611E-04   -1.4130142112E-02         59.2976      75
   -8.3385934390E-04   -1.3948353891E-02         60.0830      76
   -8.1178421671E-04   -1.3771757526E-02         60.8684      77
   -7.9306098125E-04   -1.3603484211E-02         61.6538      78
   -7.7495292158E-04   -1.3437194885E-02         62.4392      79
   -7.5724635624E-04   -1.3271226693E-02         63.2246      80
   -7.4218728544E-04   -1.3111029612E-02         64.0100      81
   -7.2057827417E-04   -1.2953218681E-02         64.7953      82
   -7.0061886064E-04   -1.2803332192E-02         65.5807      83
   -6.8731986873E-04   -1.2651011505E-02         66.3661      84
   -6.7306461267E-04   -1.2509701788E-02         67.1515      85
   -6.5766934434E-04   -1.2364762521E-02         67.9369      86
   -6.4445127467E-04   -1.2224004765E-02         68.7223      87
   -6.3225401207E-04   -1.2087987317E-02         69.5077      88
   -6.1653183870E-04   -1.1955358102E-02         70.2931      89
   -6.0260985748E-04   -1.1825026698E-02         71.0785      90
   -5.9103522229E-04   -1.1697297096E-02         71.8639      91
   -5.7913595841E-04   -1.1571676780E-02         72.6493      92
   -5.6499069378E-04   -1.1453632537E-02         73.4347      93
   -5.5139712358E-04   -1.1332423076E-02         74.2201      94
   -5.4074579607E-04   -1.1216296470E-02         75.0055      95
   -5.2800195097E-04   -1.1102618060E-02         75.7909      96
   -5.1925414466E-04   -1.0990920593E-02         76.5763      97
   -5.1089717400E-04   -1.0879775705E-02         77.3617      98
   -4.9561754059E-04   -1.0769161944E-02         78.1471      99
   -4.8674379996E-04   -1.0663267020E-02         78.9325     100
   -4.7661718021E-04   -1.0561328877E-02         79.7179     101
   -4.6886863170E-04   -1.0459151248E-02         80.5033     102
   -4.5939501011E-04   -1.0360897079E-02         81.2887     103
   -4.4944809805E-04   -1.0263087433E-02         82.0741     104
   -4.3976531238E-04   -1.0171996012E-02         82.8595     105
   -4.3170710060E-04   -1.0078803298E-02         83.6449     106
   -4.1848943547E-04   -9.9867661291E-03         84.4303     107
   -4.0867401475E-04   -9.8970720884E-03         85.2157     108
   -3.9921794327E-04   -9.8059660500E-03         86.0011     109
   -3.9376676411E-04   -9.7179516631E-03         86.7865     110
   -3.8325050968E-04   -9.6314708459E-03         87.5719     111
   -3.7797701558E-04   -9.5456880368E-03         88.3573     112
   -3.7225635962E-04   -9.4593546614E-03         89.1427     113
   -3.6249372070E-04   -9.3793461340E-03         89.9281     114
   -3.5606122868E-04   -9.3005478854E-03         90.7135     115
   -3.5367853986E-04   -9.2245187333E-03         91.4989     116
   -3.4765931557E-04   -9.1466229126E-03         92.2843     117
   -3.4020148739E-04   -9.0664025810E-03         93.0697     118
   -3.3275796902E-04   -8.9885106256E-03         93.8551     119
   -3.2957840740E-04   -8.9132940846E-03         94.6405     120
   -3.2675645685E-04   -8.8402495463E-03         95.4259     121
   -3.2120785998E-04   -8.7661092061E-03         96.2113     122
   -3.1699692917E-04   -8.6975620884E-03         96.9967     123
   -3.1133440333E-04   -8.6328506122E-03         97.7821     124
   -3.1337751748E-04   -8.5677620469E-03         98.5675     125
   -3.0880203471E-04   -8.4980083498E-03         99.3529     126
   -2.9933532074E-04   -8.4329631189E-03        100.1383     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0.125/GGam.Sig_local_w_O5n0.600T0.125U2.0tp-0.20 <==
   -7.5699271182E-02   -3.8176217305E-02          0.3927       0
   -7.1485372448E-02   -7.0992460871E-02          1.1781       1
   -6.5555461125E-02   -8.4979561823E-02          1.9635       2
   -5.9032512646E-02   -9.0132761189E-02          2.7489       3
   -5.2601869375E-02   -9.0856394368E-02          3.5343       4
   -4.6612949662E-02   -8.9289382572E-02          4.3197       5
   -4.1218371697E-02   -8.6525349049E-02          5.1051       6
   -3.6456597744E-02   -8.3183172323E-02          5.8905       7
   -3.2302452684E-02   -7.9600162849E-02          6.6759       8
   -2.8688040937E-02   -7.5999880516E-02          7.4613       9
   -2.5555405218E-02   -7.2472978217E-02          8.2467      10
   -2.2844987774E-02   -6.9085095217E-02          9.0321      11
   -2.0497499265E-02   -6.5875651406E-02          9.8175      12
   -1.8456462699E-02   -6.2855819589E-02         10.6029      13
   -1.6677721848E-02   -6.0027679344E-02         11.3883      14
   -1.5119385761E-02   -5.7382759169E-02         12.1737      15
   -1.3757997297E-02   -5.4917975068E-02         12.9591      16
   -1.2558010979E-02   -5.2614837688E-02         13.7445      17
   -1.1494930800E-02   -5.0474049344E-02         14.5299      18
   -1.0554501038E-02   -4.8467829065E-02         15.3153      19
   -9.7190685330E-03   -4.6598120901E-02         16.1007      20
   -8.9730141139E-03   -4.4856269905E-02         16.8861      21
   -8.3091734922E-03   -4.3226291749E-02         17.6715      22
   -7.7152493140E-03   -4.1695475872E-02         18.4569      23
   -7.1697096954E-03   -4.0259442268E-02         19.2423      24
   -6.6834352504E-03   -3.8915577529E-02         20.0277      25
   -6.2412723805E-03   -3.7652737494E-02         20.8131      26
   -5.8388561238E-03   -3.6458546616E-02         21.5984      27
   -5.4768811389E-03   -3.5338174886E-02         22.3838      28
   -5.1441715021E-03   -3.4272206696E-02         23.1692      29
   -4.8360973168E-03   -3.3272721120E-02         23.9546      30
   -4.5612718799E-03   -3.2319046229E-02         24.7400      31
   -4.3053464123E-03   -3.1420421457E-02         25.5254      32
   -4.0754408350E-03   -3.0567642222E-02         26.3108      33
   -3.8612673472E-03   -2.9753624740E-02         27.0962      34
   -3.6593925510E-03   -2.8983886120E-02         27.8816      35
   -3.4762872921E-03   -2.8252800827E-02         28.6670      36
   -3.3036531482E-03   -2.7560583397E-02         29.4524      37
   -3.1442322617E-03   -2.6896140880E-02         30.2378      38
   -3.0019569214E-03   -2.6260660939E-02         31.0232      39
   -2.8585270577E-03   -2.5654484559E-02         31.8086      40
   -2.7285083818E-03   -2.5076342428E-02         32.5940      41
   -2.6053917764E-03   -2.4524777573E-02         33.3794      42
   -2.4978208109E-03   -2.3986452704E-02         34.1648      43
   -2.3864700746E-03   -2.3469536052E-02         34.9502      44
   -2.2868724181E-03   -2.2986462856E-02         35.7356      45
   -2.1897149612E-03   -2.2519336393E-02         36.5210      46
   -2.1048975874E-03   -2.2061714207E-02         37.3064      47
   -2.0181086642E-03   -2.1630982166E-02         38.0918      48
   -1.9379505151E-03   -2.1218663316E-02         38.8772      49
   -1.8622927729E-03   -2.0812519162E-02         39.6626      50
   -1.7921037788E-03   -2.0429631617E-02         40.4480      51
   -1.7245632516E-03   -2.0052070135E-02         41.2334      52
   -1.6624357324E-03   -1.9696357325E-02         42.0188      53
   -1.6052973801E-03   -1.9346526958E-02         42.8042      54
   -1.5559043071E-03   -1.9012263760E-02         43.5896      55
   -1.5028182186E-03   -1.8685627403E-02         44.3750      56
   -1.4506749718E-03   -1.8368195436E-02         45.1604      57
   -1.4023054808E-03   -1.8068886560E-02         45.9458      58
   -1.3616526699E-03   -1.7778255011E-02         46.7312      59
   -1.3141459378E-03   -1.7492362923E-02         47.5166      60
   -1.2724353141E-03   -1.7213362748E-02         48.3020      61
   -1.2318018471E-03   -1.6944673015E-02         49.0874      62
   -1.1897332810E-03   -1.6689717802E-02         49.8728      63
   -1.1531186134E-03   -1.6437409555E-02         50.6582      64
   -1.1179812501E-03   -1.6195880374E-02         51.4436      65
   -1.0852510833E-03   -1.5962531630E-02         52.2290      66
   -1.0561006907E-03   -1.5733161473E-02         53.0144      67
   -1.0273933675E-03   -1.5511942324E-02         53.7998      68
   -9.9727408496E-04   -1.5292780207E-02         54.5852      69
   -9.6176714902E-04   -1.5078445675E-02         55.3706      70
   -9.3584739467E-04   -1.4872691473E-02         56.1560      71
   -9.1008937577E-04   -1.4675754741E-02         56.9414      72
   -8.8771433251E-04   -1.4478935155E-02         57.7268      73
   -8.6095724814E-04   -1.4289451134E-02         58.5122      74
   -8.3989240504E-04   -1.4098915108E-02         59.2976      75
   -8.1733113379E-04   -1.3918531727E-02         60.0830      76
   -7.9767913441E-04   -1.3738542528E-02         60.8684      77
   -7.7905105748E-04   -1.3568308773E-02         61.6538      78
   -7.6251458059E-04   -1.3406490399E-02         62.4392      79
   -7.3784185467E-04   -1.3246563205E-02         63.2246      80
   -7.1920901531E-04   -1.3083232050E-02         64.0100      81
   -6.9998508327E-04   -1.2923808554E-02         64.7953      82
   -6.7886700354E-04   -1.2767029046E-02         65.5807      83
   -6.6492643094E-04   -1.2623825270E-02         66.3661      84
   -6.5208857298E-04   -1.2474036466E-02         67.1515      85
   -6.3504193547E-04   -1.2333151714E-02         67.9369      86
   -6.1924802603E-04   -1.2186820504E-02         68.7223      87
   -6.0847094852E-04   -1.2052494245E-02         69.5077      88
   -5.9573085967E-04   -1.1920209350E-02         70.2931      89
   -5.7443604875E-04   -1.1792364383E-02         71.0785      90
   -5.6414489364E-04   -1.1660986394E-02         71.8639      91
   -5.5411945750E-04   -1.1541149660E-02         72.6493      92
   -5.4060992136E-04   -1.1416446133E-02         73.4347      93
   -5.2622109663E-04   -1.1299920083E-02         74.2201      94
   -5.1888068170E-04   -1.1185112842E-02         75.0055      95
   -5.0859099722E-04   -1.1076577696E-02         75.7909      96
   -5.0403093289E-04   -1.0961895653E-02         76.5763      97
   -4.9467497400E-04   -1.0853459447E-02         77.3617      98
   -4.8695303189E-04   -1.0744784129E-02         78.1471      99
   -4.7871071427E-04   -1.0641646074E-02         78.9325     100
   -4.7004174386E-04   -1.0537486651E-02         79.7179     101
   -4.5940491813E-04   -1.0439771610E-02         80.5033     102
   -4.5034581039E-04   -1.0337970676E-02         81.2887     103
   -4.3779283574E-04   -1.0238895567E-02         82.0741     104
   -4.3259786062E-04   -1.0146405557E-02         82.8595     105
   -4.2237314581E-04   -1.0053137839E-02         83.6449     106
   -4.0971449222E-04   -9.9550548999E-03         84.4303     107
   -3.9469473405E-04   -9.8628593784E-03         85.2157     108
   -3.8745609787E-04   -9.7770293626E-03         86.0011     109
   -3.7993492406E-04   -9.6915646296E-03         86.7865     110
   -3.7697969757E-04   -9.6032782355E-03         87.5719     111
   -3.6322607372E-04   -9.5171209513E-03         88.3573     112
   -3.5943808314E-04   -9.4358348531E-03         89.1427     113
   -3.5181905152E-04   -9.3526916680E-03         89.9281     114
   -3.4613338774E-04   -9.2700178648E-03         90.7135     115
   -3.4531174439E-04   -9.1949385783E-03         91.4989     116
   -3.3965074172E-04   -9.1165764686E-03         92.2843     117
   -3.3750683740E-04   -9.0429750538E-03         93.0697     118
   -3.2910646160E-04   -8.9673197786E-03         93.8551     119
   -3.2106694777E-04   -8.8927894337E-03         94.6405     120
   -3.1378259615E-04   -8.8220274371E-03         95.4259     121
   -3.0771852644E-04   -8.7518227292E-03         96.2113     122
   -3.0578418278E-04   -8.6835627977E-03         96.9967     123
   -3.0246946657E-04   -8.6169588220E-03         97.7821     124
   -2.9749864657E-04   -8.5464364589E-03         98.5675     125
   -2.9318583965E-04   -8.4766390462E-03         99.3529     126
   -2.8758655096E-04   -8.4108994255E-03        100.1383     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0.125/GGam.Sig_local_w_O6n0.600T0.125U2.0tp-0.20 <==
   -7.6147871292E-02   -3.8048874939E-02          0.3927       0
   -7.1957611888E-02   -7.1046787369E-02          1.1781       1
   -6.5939672509E-02   -8.5123966353E-02          1.9635       2
   -5.9283112755E-02   -9.0289744703E-02          2.7489       3
   -5.2734257533E-02   -9.0982867242E-02          3.5343       4
   -4.6665291562E-02   -8.9367890984E-02          4.3197       5
   -4.1212018166E-02   -8.6558655163E-02          5.1051       6
   -3.6411269883E-02   -8.3173604844E-02          5.8905       7
   -3.2226830337E-02   -7.9560911451E-02          6.6759       8
   -2.8603214855E-02   -7.5929167759E-02          7.4613       9
   -2.5470577315E-02   -7.2380179836E-02          8.2467      10
   -2.2749182297E-02   -6.8982472262E-02          9.0321      11
   -2.0398785606E-02   -6.5763245899E-02          9.8175      12
   -1.8359832284E-02   -6.2724978741E-02         10.6029      13
   -1.6591106326E-02   -5.9895331639E-02         11.3883      14
   -1.5037065421E-02   -5.7247355081E-02         12.1737      15
   -1.3675531958E-02   -5.4777052871E-02         12.9591      16
   -1.2483581729E-02   -5.2481355348E-02         13.7445      17
   -1.1426471631E-02   -5.0340946184E-02         14.5299      18
   -1.0494041746E-02   -4.8336233519E-02         15.3153      19
   -9.6591044101E-03   -4.6476994167E-02         16.1007      20
   -8.9204750485E-03   -4.4728260626E-02         16.8861      21
   -8.2564391992E-03   -4.3096093203E-02         17.6715      22
   -7.6624179275E-03   -4.1566562386E-02         18.4569      23
   -7.1328521142E-03   -4.0137675387E-02         19.2423      24
   -6.6510615115E-03   -3.8793994152E-02         20.0277      25
   -6.2158939841E-03   -3.7527145241E-02         20.8131      26
   -5.8140834832E-03   -3.6338721741E-02         21.5984      27
   -5.4524322109E-03   -3.5221093325E-02         22.3838      28
   -5.1256599367E-03   -3.4169017300E-02         23.1692      29
   -4.8247204384E-03   -3.3164029564E-02         23.9546      30
   -4.5512857231E-03   -3.2221050164E-02         24.7400      31
   -4.2975460927E-03   -3.1316736660E-02         25.5254      32
   -4.0578468741E-03   -3.0468274925E-02         26.3108      33
   -3.8422499450E-03   -2.9662333620E-02         27.0962      34
   -3.6416324258E-03   -2.8897041562E-02         27.8816      35
   -3.4613194027E-03   -2.8172881795E-02         28.6670      36
   -3.2929618347E-03   -2.7474286595E-02         29.4524      37
   -3.1280375054E-03   -2.6811900283E-02         30.2378      38
   -2.9794387480E-03   -2.6184718965E-02         31.0232      39
   -2.8364396066E-03   -2.5574467033E-02         31.8086      40
   -2.7152880761E-03   -2.4998805875E-02         32.5940      41
   -2.5863154100E-03   -2.4438900997E-02         33.3794      42
   -2.4760501075E-03   -2.3903901350E-02         34.1648      43
   -2.3694093209E-03   -2.3403244211E-02         34.9502      44
   -2.2769626252E-03   -2.2918156618E-02         35.7356      45
   -2.1737590951E-03   -2.2449838319E-02         36.5210      46
   -2.0853810282E-03   -2.2000841195E-02         37.3064      47
   -2.0030005939E-03   -2.1571643645E-02         38.0918      48
   -1.9309603565E-03   -2.1149879947E-02         38.8772      49
   -1.8477939985E-03   -2.0750257805E-02         39.6626      50
   -1.7843323687E-03   -2.0369392216E-02         40.4480      51
   -1.7159162366E-03   -1.9991161591E-02         41.2334      52
   -1.6549991964E-03   -1.9627129746E-02         42.0188      53
   -1.6027285101E-03   -1.9280188543E-02         42.8042      54
   -1.5373594947E-03   -1.8944329556E-02         43.5896      55
   -1.4851726375E-03   -1.8623637022E-02         44.3750      56
   -1.4326693479E-03   -1.8311774074E-02         45.1604      57
   -1.3918176216E-03   -1.8003672645E-02         45.9458      58
   -1.3458337952E-03   -1.7713951645E-02         46.7312      59
   -1.2993404219E-03   -1.7426594642E-02         47.5166      60
   -1.2617938928E-03   -1.7159266780E-02         48.3020      61
   -1.2113005914E-03   -1.6897748810E-02         49.0874      62
   -1.1805062817E-03   -1.6632807303E-02         49.8728      63
   -1.1452520430E-03   -1.6372960005E-02         50.6582      64
   -1.1038429218E-03   -1.6135520127E-02         51.4436      65
   -1.0788268914E-03   -1.5899318656E-02         52.2290      66
   -1.0521210133E-03   -1.5667735680E-02         53.0144      67
   -1.0132630246E-03   -1.5452436413E-02         53.7998      68
   -9.8347052528E-04   -1.5235191966E-02         54.5852      69
   -9.5997745483E-04   -1.5026557802E-02         55.3706      70
   -9.3430697574E-04   -1.4818351623E-02         56.1560      71
   -8.9863372432E-04   -1.4615916289E-02         56.9414      72
   -8.7663084822E-04   -1.4416972337E-02         57.7268      73
   -8.5240439559E-04   -1.4227258471E-02         58.5122      74
   -8.3368878057E-04   -1.4041811245E-02         59.2976      75
   -8.1657575263E-04   -1.3863555761E-02         60.0830      76
   -7.9096035803E-04   -1.3693593821E-02         60.8684      77
   -7.7619645812E-04   -1.3521623323E-02         61.6538      78
   -7.5800596578E-04   -1.3356476790E-02         62.4392      79
   -7.3901361405E-04   -1.3191591298E-02         63.2246      80
   -7.1695666861E-04   -1.3031535424E-02         64.0100      81
   -7.0072055224E-04   -1.2874239867E-02         64.7953      82
   -6.8586775620E-04   -1.2725462658E-02         65.5807      83
   -6.6845866235E-04   -1.2574417440E-02         66.3661      84
   -6.5359748336E-04   -1.2436249027E-02         67.1515      85
   -6.3789278023E-04   -1.2290111549E-02         67.9369      86
   -6.2612146773E-04   -1.2154918822E-02         68.7223      87
   -6.1240122731E-04   -1.2021106749E-02         69.5077      88
   -5.9701198436E-04   -1.1885665939E-02         70.2931      89
   -5.8138970533E-04   -1.1754549132E-02         71.0785      90
   -5.6238941450E-04   -1.1625888969E-02         71.8639      91
   -5.4999641644E-04   -1.1502410713E-02         72.6493      92
   -5.4071118257E-04   -1.1383985183E-02         73.4347      93
   -5.3383008746E-04   -1.1261034650E-02         74.2201      94
   -5.1931801044E-04   -1.1149953595E-02         75.0055      95
   -5.0618445320E-04   -1.1031328725E-02         75.7909      96
   -4.9872464055E-04   -1.0919538565E-02         76.5763      97
   -4.8724674926E-04   -1.0807843733E-02         77.3617      98
   -4.7856911774E-04   -1.0703619755E-02         78.1471      99
   -4.7361498457E-04   -1.0594098462E-02         78.9325     100
   -4.6498889606E-04   -1.0495617984E-02         79.7179     101
   -4.5883914715E-04   -1.0395112247E-02         80.5033     102
   -4.4409869398E-04   -1.0295028240E-02         81.2887     103
   -4.3292512791E-04   -1.0203209224E-02         82.0741     104
   -4.2700373353E-04   -1.0104533268E-02         82.8595     105
   -4.2090150342E-04   -1.0013856541E-02         83.6449     106
   -4.1009691411E-04   -9.9147894501E-03         84.4303     107
   -3.9830363519E-04   -9.8249725874E-03         85.2157     108
   -3.9693514596E-04   -9.7381193207E-03         86.0011     109
   -3.9313242790E-04   -9.6539900102E-03         86.7865     110
   -3.8972217114E-04   -9.5719010513E-03         87.5719     111
   -3.8415694504E-04   -9.4834137888E-03         88.3573     112
   -3.6969842197E-04   -9.4006206746E-03         89.1427     113
   -3.6431520415E-04   -9.3154556290E-03         89.9281     114
   -3.5679309089E-04   -9.2364393268E-03         90.7135     115
   -3.3910137757E-04   -9.1585404675E-03         91.4989     116
   -3.3669714978E-04   -9.0821584889E-03         92.2843     117
   -3.3776844238E-04   -9.0009077497E-03         93.0697     118
   -3.2806253161E-04   -8.9318444348E-03         93.8551     119
   -3.2191454201E-04   -8.8601369632E-03         94.6405     120
   -3.1696654797E-04   -8.7863360499E-03         95.4259     121
   -3.0887579202E-04   -8.7210289806E-03         96.2113     122
   -2.9922297242E-04   -8.6566269062E-03         96.9967     123
   -2.9776237898E-04   -8.5722458488E-03         97.7821     124
   -2.9692602976E-04   -8.5033428329E-03         98.5675     125
   -2.9044725032E-04   -8.4365516329E-03         99.3529     126
   -2.9346147009E-04   -8.3707182516E-03        100.1383     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0.25/D_DCA <==
0.6 0.0555000805225 0.000990424517831


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0.25/D_DCA_size20.0 <==
0.600028144438 8.89303443698e-05 -1.79051350959 0.0551279255604 4.96259182479e-06


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0.25/D_DCA_size32.0 <==
0.599866000594 0.000157167890344 -1.79131413269 0.055007661248 9.50353756013e-06


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0.25/D_DCA_size34.0 <==
0.599514463284 0.0004156344946 -1.7927375256 0.0549574211094 2.49142083814e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0.25/D_DiagMC_GGam <==
0.6000    0.0006    -1.7913    0.0013    0.0549    0.0003


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0.25/E_DCA <==
0.6 -1.10267726649 0.010591033209


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0.25/E_DCA_size20.0 <==
0.600028144438 8.89303443698e-05 -1.79051350959 -1.10777884472 0.000985987212331


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0.25/E_DCA_size32.0 <==
0.599866000594 0.000157167890344 -1.79131413269 -1.1083833113 0.00110957222931


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0.25/E_DCA_size34.0 <==
0.599514463284 0.0004156344946 -1.7927375256 -1.10913608659 0.000131033009788


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0.25/E_DiagMC_GGam <==
0.6000    0.0006    -1.7913    0.0013    -1.1098    0.0007


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0.25/GGam.Sig_local_w_O1n0.600T0.250U2.0tp-0.20 <==
   -5.6381737387E-02   -4.4041211368E-02          0.7854       0
   -4.8619532414E-02   -6.6476050719E-02          2.3562       1
   -3.9667757842E-02   -6.9960943774E-02          3.9270       2
   -3.1808606382E-02   -6.7332713635E-02          5.4978       3
   -2.5505441347E-02   -6.2785604806E-02          7.0686       4
   -2.0606091111E-02   -5.7867572744E-02          8.6394       5
   -1.6825374951E-02   -5.3163546265E-02         10.2102       6
   -1.3900995351E-02   -4.8875401296E-02         11.7810       7
   -1.1617171948E-02   -4.5044913255E-02         13.3518       8
   -9.8147527384E-03   -4.1657771786E-02         14.9226       9
   -8.3793839997E-03   -3.8667098225E-02         16.4934      10
   -7.2195987097E-03   -3.6022530560E-02         18.0642      11
   -6.2756653071E-03   -3.3680660279E-02         19.6350      12
   -5.4982641944E-03   -3.1596474292E-02         21.2058      13
   -4.8514578186E-03   -2.9736186661E-02         22.7765      14
   -4.3090838061E-03   -2.8068955095E-02         24.3473      15
   -3.8494100936E-03   -2.6566505475E-02         25.9181      16
   -3.4570273410E-03   -2.5208115061E-02         27.4889      17
   -3.1220811055E-03   -2.3975395796E-02         29.0597      18
   -2.8338331398E-03   -2.2850477200E-02         30.6305      19
   -2.5813035832E-03   -2.1821268749E-02         32.2013      20
   -2.3596354970E-03   -2.0880220916E-02         33.7721      21
   -2.1647108386E-03   -2.0015205979E-02         35.3429      22
   -1.9945750682E-03   -1.9216055441E-02         36.9137      23
   -1.8412523495E-03   -1.8476123813E-02         38.4845      24
   -1.7078339357E-03   -1.7790647981E-02         40.0553      25
   -1.5869597511E-03   -1.7152965751E-02         41.6261      26
   -1.4777662003E-03   -1.6557508761E-02         43.1969      27
   -1.3800106295E-03   -1.6000938493E-02         44.7677      28
   -1.2906264290E-03   -1.5480792334E-02         46.3385      29
   -1.2085178991E-03   -1.4994887668E-02         47.9093      30
   -1.1378577723E-03   -1.4536467124E-02         49.4801      31
   -1.0702312200E-03   -1.4103106055E-02         51.0509      32
   -1.0062866922E-03   -1.3695540645E-02         52.6217      33
   -9.4883398775E-04   -1.3310798823E-02         54.1925      34
   -8.9685462779E-04   -1.2948395836E-02         55.7633      35
   -8.4851866166E-04   -1.2601658562E-02         57.3341      36
   -8.0298807968E-04   -1.2273274081E-02         58.9049      37
   -7.6093006945E-04   -1.1962946124E-02         60.4757      38
   -7.2409367519E-04   -1.1667881430E-02         62.0465      39
   -6.8957984785E-04   -1.1386584763E-02         63.6173      40
   -6.5680101331E-04   -1.1119515700E-02         65.1880      41
   -6.2727148948E-04   -1.0861965887E-02         66.7588      42
   -5.9710925049E-04   -1.0616414916E-02         68.3296      43
   -5.6871080260E-04   -1.0381396437E-02         69.9004      44
   -5.4426873087E-04   -1.0160241195E-02         71.4712      45
   -5.2240122214E-04   -9.9445830298E-03         73.0420      46
   -4.9952696315E-04   -9.7373253398E-03         74.6128      47
   -4.7877470627E-04   -9.5391643654E-03         76.1836      48
   -4.5962680982E-04   -9.3476506973E-03         77.7544      49
   -4.3946690231E-04   -9.1647323443E-03         79.3252      50
   -4.2269872539E-04   -8.9893454077E-03         80.8960      51
   -4.0732536902E-04   -8.8191959823E-03         82.4668      52
   -3.9226081135E-04   -8.6557553689E-03         84.0376      53
   -3.7889469684E-04   -8.4982719754E-03         85.6084      54
   -3.6499205901E-04   -8.3469003633E-03         87.1792      55
   -3.5204122617E-04   -8.2002282802E-03         88.7500      56
   -3.3870278860E-04   -8.0590862335E-03         90.3208      57
   -3.2771599516E-04   -7.9228187134E-03         91.8916      58
   -3.1828260394E-04   -7.7903290950E-03         93.4624      59
   -3.0684430141E-04   -7.6622741575E-03         95.0332      60
   -2.9699906555E-04   -7.5400163692E-03         96.6040      61
   -2.8866145585E-04   -7.4204658211E-03         98.1748      62
   -2.8034148109E-04   -7.3043545599E-03         99.7456      63
   -2.7143239906E-04   -7.1921669652E-03        101.3164      64
   -2.6215957372E-04   -7.0846805997E-03        102.8872      65
   -2.5364611390E-04   -6.9788405063E-03        104.4580      66
   -2.4588487251E-04   -6.8767940310E-03        106.0288      67
   -2.3830895222E-04   -6.7782568980E-03        107.5995      68
   -2.3157421834E-04   -6.6837625340E-03        109.1703      69
   -2.2498330738E-04   -6.5898766395E-03        110.7411      70
   -2.1815985227E-04   -6.4991128420E-03        112.3119      71
   -2.1180989393E-04   -6.4101496971E-03        113.8827      72
   -2.0717754404E-04   -6.3249480440E-03        115.4535      73
   -2.0359894437E-04   -6.2398597270E-03        117.0243      74
   -1.9742216575E-04   -6.1565986290E-03        118.5951      75
   -1.9086518120E-04   -6.0775497953E-03        120.1659      76
   -1.8590350792E-04   -5.9999849749E-03        121.7367      77
   -1.8289798047E-04   -5.9218395029E-03        123.3075      78
   -1.7690506222E-04   -5.8463246804E-03        124.8783      79
   -1.7186688220E-04   -5.7746373587E-03        126.4491      80
   -1.6855112032E-04   -5.7048483652E-03        128.0199      81
   -1.6302856744E-04   -5.6369193259E-03        129.5907      82
   -1.5887912444E-04   -5.5706067240E-03        131.1615      83
   -1.5497826516E-04   -5.5042357576E-03        132.7323      84
   -1.5093475129E-04   -5.4415301383E-03        134.3031      85
   -1.4871689808E-04   -5.3791003232E-03        135.8739      86
   -1.4442847951E-04   -5.3162331661E-03        137.4447      87
   -1.4053229121E-04   -5.2567508885E-03        139.0155      88
   -1.3735202934E-04   -5.1978940539E-03        140.5863      89
   -1.3356956983E-04   -5.1416382096E-03        142.1571      90
   -1.2974278383E-04   -5.0858764284E-03        143.7279      91
   -1.2649998798E-04   -5.0319280845E-03        145.2987      92
   -1.2295043021E-04   -4.9800827172E-03        146.8695      93
   -1.2065211075E-04   -4.9268554621E-03        148.4403      94
   -1.1722807599E-04   -4.8743194882E-03        150.0110      95
   -1.1493444264E-04   -4.8256714538E-03        151.5818      96
   -1.1368597900E-04   -4.7733883723E-03        153.1526      97
   -1.0952358512E-04   -4.7263724517E-03        154.7234      98
   -1.0686441148E-04   -4.6794002619E-03        156.2942      99
   -1.0475387386E-04   -4.6323461622E-03        157.8650     100
   -1.0275207449E-04   -4.5882462986E-03        159.4358     101
   -1.0138802384E-04   -4.5427211733E-03        161.0066     102
   -9.9583470144E-05   -4.4997338741E-03        162.5774     103
   -9.8822816773E-05   -4.4554850901E-03        164.1482     104
   -9.5787618652E-05   -4.4129629512E-03        165.7190     105
   -9.3859244345E-05   -4.3736680400E-03        167.2898     106
   -9.3667677537E-05   -4.3335892748E-03        168.8606     107
   -9.0971478998E-05   -4.2941047276E-03        170.4314     108
   -8.8907663025E-05   -4.2545990244E-03        172.0022     109
   -8.6803651700E-05   -4.2158270200E-03        173.5730     110
   -8.4611339896E-05   -4.1789351690E-03        175.1438     111
   -8.3746308761E-05   -4.1413823255E-03        176.7146     112
   -8.2011204866E-05   -4.1058779474E-03        178.2854     113
   -7.9502988924E-05   -4.0698972260E-03        179.8562     114
   -7.6778716718E-05   -4.0334647278E-03        181.4270     115
   -7.5729679467E-05   -3.9985720562E-03        182.9978     116
   -7.4684047319E-05   -3.9652403991E-03        184.5686     117
   -7.3329209069E-05   -3.9338424615E-03        186.1394     118
   -7.2138474286E-05   -3.9007745954E-03        187.7102     119
   -7.0864152261E-05   -3.8675543315E-03        189.2810     120
   -7.0205985095E-05   -3.8366076944E-03        190.8518     121
   -7.0701169344E-05   -3.8058101763E-03        192.4226     122
   -7.1256222854E-05   -3.7748983517E-03        193.9933     123
   -6.9698228367E-05   -3.7432525133E-03        195.5641     124
   -6.6748638189E-05   -3.7117362719E-03        197.1349     125
   -6.3974708335E-05   -3.6845543516E-03        198.7057     126
   -6.4191768718E-05   -3.6558788754E-03        200.2765     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0.25/GGam.Sig_local_w_O3n0.600T0.250U2.0tp-0.20 <==
   -7.0466099294E-02   -6.0464871597E-02          0.7854       0
   -5.9866702700E-02   -8.4923123073E-02          2.3562       1
   -4.7911198051E-02   -8.6383302804E-02          3.9270       2
   -3.7737016058E-02   -8.1441237685E-02          5.4978       3
   -2.9801788823E-02   -7.4889750866E-02          7.0686       4
   -2.3774738801E-02   -6.8328916375E-02          8.6394       5
   -1.9215664989E-02   -6.2301740925E-02         10.2102       6
   -1.5742885170E-02   -5.6950184624E-02         11.7810       7
   -1.3071388872E-02   -5.2255884884E-02         13.3518       8
   -1.0983565880E-02   -4.8158657740E-02         14.9226       9
   -9.3381285125E-03   -4.4569130042E-02         16.4934      10
   -8.0169127831E-03   -4.1422686011E-02         18.0642      11
   -6.9466257852E-03   -3.8660630677E-02         19.6350      12
   -6.0712689778E-03   -3.6212315019E-02         21.2058      13
   -5.3475158915E-03   -3.4037815900E-02         22.7765      14
   -4.7398519821E-03   -3.2094182873E-02         24.3473      15
   -4.2241156834E-03   -3.0349288992E-02         25.9181      16
   -3.7879942563E-03   -2.8770152594E-02         27.4889      17
   -3.4164285693E-03   -2.7342739270E-02         29.0597      18
   -3.0940492411E-03   -2.6044965287E-02         30.6305      19
   -2.8136284236E-03   -2.4861964081E-02         32.2013      20
   -2.5703725459E-03   -2.3782483922E-02         33.7721      21
   -2.3581021712E-03   -2.2784634839E-02         35.3429      22
   -2.1693265898E-03   -2.1867022080E-02         36.9137      23
   -2.0041296283E-03   -2.1021739888E-02         38.4845      24
   -1.8572756385E-03   -2.0234120416E-02         40.0553      25
   -1.7238787402E-03   -1.9499801590E-02         41.6261      26
   -1.6050406895E-03   -1.8817051428E-02         43.1969      27
   -1.4939774394E-03   -1.8180317660E-02         44.7677      28
   -1.3981792049E-03   -1.7581492290E-02         46.3385      29
   -1.3109401030E-03   -1.7023551936E-02         47.9093      30
   -1.2283266305E-03   -1.6501346405E-02         49.4801      31
   -1.1560888040E-03   -1.6010793530E-02         51.0509      32
   -1.0907138877E-03   -1.5545845557E-02         52.6217      33
   -1.0298064638E-03   -1.5108446003E-02         54.1925      34
   -9.7460940133E-04   -1.4691136116E-02         55.7633      35
   -9.2013757724E-04   -1.4300006667E-02         57.3341      36
   -8.7220858258E-04   -1.3924098821E-02         58.9049      37
   -8.2891424632E-04   -1.3567293046E-02         60.4757      38
   -7.8879826373E-04   -1.3232396592E-02         62.0465      39
   -7.5028985041E-04   -1.2911067183E-02         63.6173      40
   -7.1454624371E-04   -1.2605255994E-02         65.1880      41
   -6.7995662743E-04   -1.2310461414E-02         66.7588      42
   -6.4682618712E-04   -1.2034586182E-02         68.3296      43
   -6.1816231059E-04   -1.1767594169E-02         69.9004      44
   -5.9210971107E-04   -1.1514300938E-02         71.4712      45
   -5.6411971664E-04   -1.1271980531E-02         73.0420      46
   -5.4181085837E-04   -1.1039656854E-02         74.6128      47
   -5.2133863272E-04   -1.0814231367E-02         76.1836      48
   -5.0124642609E-04   -1.0600977493E-02         77.7544      49
   -4.7927412842E-04   -1.0391178730E-02         79.3252      50
   -4.5716518246E-04   -1.0191196906E-02         80.8960      51
   -4.4183586099E-04   -1.0002705051E-02         82.4668      52
   -4.2913614841E-04   -9.8177086131E-03         84.0376      53
   -4.1411045454E-04   -9.6413658177E-03         85.6084      54
   -3.9865131612E-04   -9.4643424180E-03         87.1792      55
   -3.8573388833E-04   -9.2975855207E-03         88.7500      56
   -3.6927475142E-04   -9.1382808023E-03         90.3208      57
   -3.5687622102E-04   -8.9844399862E-03         91.8916      58
   -3.4593313448E-04   -8.8390321647E-03         93.4624      59
   -3.3549573837E-04   -8.6923588151E-03         95.0332      60
   -3.2654619044E-04   -8.5520147772E-03         96.6040      61
   -3.2041852250E-04   -8.4133539610E-03         98.1748      62
   -3.0793284518E-04   -8.2824378272E-03         99.7456      63
   -2.9284684516E-04   -8.1531423197E-03        101.3164      64
   -2.8398496951E-04   -8.0327760775E-03        102.8872      65
   -2.7797781232E-04   -7.9125060606E-03        104.4580      66
   -2.6851472432E-04   -7.7967152208E-03        106.0288      67
   -2.6331956117E-04   -7.6855185027E-03        107.5995      68
   -2.5980004372E-04   -7.5805246882E-03        109.1703      69
   -2.4968518727E-04   -7.4677684133E-03        110.7411      70
   -2.4205678120E-04   -7.3632679046E-03        112.3119      71
   -2.2839894170E-04   -7.2609742769E-03        113.8827      72
   -2.2230035250E-04   -7.1581598253E-03        115.4535      73
   -2.1881034628E-04   -7.0641997330E-03        117.0243      74
   -2.1626145318E-04   -6.9719802336E-03        118.5951      75
   -2.1114143891E-04   -6.8799709626E-03        120.1659      76
   -2.0455865338E-04   -6.7924963396E-03        121.7367      77
   -1.9950010169E-04   -6.7065926379E-03        123.3075      78
   -1.9309973139E-04   -6.6274175962E-03        124.8783      79
   -1.9261096068E-04   -6.5442007437E-03        126.4491      80
   -1.8310460450E-04   -6.4647534172E-03        128.0199      81
   -1.8252384151E-04   -6.3863778784E-03        129.5907      82
   -1.7790162687E-04   -6.3101603897E-03        131.1615      83
   -1.7242643741E-04   -6.2359902697E-03        132.7323      84
   -1.6818688152E-04   -6.1631474446E-03        134.3031      85
   -1.6232781180E-04   -6.0941098378E-03        135.8739      86
   -1.5939753607E-04   -6.0294744668E-03        137.4447      87
   -1.5093058331E-04   -5.9608571258E-03        139.0155      88
   -1.4710431653E-04   -5.8973349904E-03        140.5863      89
   -1.4394727182E-04   -5.8318244062E-03        142.1571      90
   -1.3882910348E-04   -5.7656226245E-03        143.7279      91
   -1.3639392632E-04   -5.7020442383E-03        145.2987      92
   -1.3665175849E-04   -5.6356421153E-03        146.8695      93
   -1.3360627777E-04   -5.5768553664E-03        148.4403      94
   -1.3085322946E-04   -5.5175244523E-03        150.0110      95
   -1.2617671481E-04   -5.4602324333E-03        151.5818      96
   -1.2295095813E-04   -5.4066198458E-03        153.1526      97
   -1.2335928105E-04   -5.3531205639E-03        154.7234      98
   -1.2140621329E-04   -5.3033162383E-03        156.2942      99
   -1.2070991703E-04   -5.2521049683E-03        157.8650     100
   -1.2006770221E-04   -5.2001932437E-03        159.4358     101
   -1.1948534024E-04   -5.1459357021E-03        161.0066     102
   -1.1663104898E-04   -5.0975196152E-03        162.5774     103
   -1.1289406193E-04   -5.0489260928E-03        164.1482     104
   -1.0841904052E-04   -4.9991892670E-03        165.7190     105
   -1.0556447167E-04   -4.9531518207E-03        167.2898     106
   -1.0543855196E-04   -4.9057636344E-03        168.8606     107
   -1.0040312059E-04   -4.8601032330E-03        170.4314     108
   -9.9582081283E-05   -4.8149138036E-03        172.0022     109
   -9.8189556205E-05   -4.7739101863E-03        173.5730     110
   -9.3773407109E-05   -4.7330521268E-03        175.1438     111
   -9.4249499809E-05   -4.6957755220E-03        176.7146     112
   -9.5204193453E-05   -4.6546112407E-03        178.2854     113
   -9.3489638034E-05   -4.6150968777E-03        179.8562     114
   -9.1639290360E-05   -4.5756109112E-03        181.4270     115
   -8.8622358836E-05   -4.5329523085E-03        182.9978     116
   -8.5635407485E-05   -4.4927494027E-03        184.5686     117
   -8.4173858647E-05   -4.4532945871E-03        186.1394     118
   -8.1520705358E-05   -4.4144955330E-03        187.7102     119
   -8.3058152585E-05   -4.3799405354E-03        189.2810     120
   -8.0097219600E-05   -4.3431652747E-03        190.8518     121
   -7.7923086428E-05   -4.3113951494E-03        192.4226     122
   -7.7038057918E-05   -4.2774743112E-03        193.9933     123
   -7.8904334183E-05   -4.2383233944E-03        195.5641     124
   -7.6972351648E-05   -4.2078832988E-03        197.1349     125
   -7.9572774422E-05   -4.1734990987E-03        198.7057     126
   -7.8732054410E-05   -4.1387430858E-03        200.2765     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0.25/GGam.Sig_local_w_O4n0.600T0.250U2.0tp-0.20 <==
   -7.4960837678E-02   -6.7621492031E-02          0.7854       0
   -6.3111622977E-02   -9.1162861951E-02          2.3562       1
   -5.0156335216E-02   -9.1273865634E-02          3.9270       2
   -3.9302366599E-02   -8.5310509418E-02          5.4978       3
   -3.0907906429E-02   -7.8014089926E-02          7.0686       4
   -2.4580998418E-02   -7.0914200264E-02          8.6394       5
   -1.9809713071E-02   -6.4478418190E-02         10.2102       6
   -1.6197525713E-02   -5.8809855774E-02         11.7810       7
   -1.3415921770E-02   -5.3873290198E-02         13.3518       8
   -1.1252900799E-02   -4.9581266777E-02         14.9226       9
   -9.5548166563E-03   -4.5839049312E-02         16.4934      10
   -8.1935938998E-03   -4.2566687134E-02         18.0642      11
   -7.0880582811E-03   -3.9690180185E-02         19.6350      12
   -6.1887011960E-03   -3.7153972697E-02         21.2058      13
   -5.4443817075E-03   -3.4906023831E-02         22.7765      14
   -4.8242291419E-03   -3.2898252307E-02         24.3473      15
   -4.2990246358E-03   -3.1096841236E-02         25.9181      16
   -3.8560635437E-03   -2.9471304864E-02         27.4889      17
   -3.4742931670E-03   -2.8004939175E-02         29.0597      18
   -3.1452646331E-03   -2.6666621013E-02         30.6305      19
   -2.8623160231E-03   -2.5451004099E-02         32.2013      20
   -2.6150216747E-03   -2.4337449973E-02         33.7721      21
   -2.4001617339E-03   -2.3315643245E-02         35.3429      22
   -2.2073328610E-03   -2.2371234727E-02         36.9137      23
   -2.0370025473E-03   -2.1498420566E-02         38.4845      24
   -1.8816536399E-03   -2.0693157582E-02         40.0553      25
   -1.7494494659E-03   -1.9946294360E-02         41.6261      26
   -1.6233976671E-03   -1.9248207193E-02         43.1969      27
   -1.5179443303E-03   -1.8592562992E-02         44.7677      28
   -1.4214416256E-03   -1.7978388619E-02         46.3385      29
   -1.3273271417E-03   -1.7405261360E-02         47.9093      30
   -1.2426817924E-03   -1.6868899416E-02         49.4801      31
   -1.1725025601E-03   -1.6366811028E-02         51.0509      32
   -1.1043899794E-03   -1.5894369165E-02         52.6217      33
   -1.0439699783E-03   -1.5441799700E-02         54.1925      34
   -9.8434544821E-04   -1.5023289025E-02         55.7633      35
   -9.3417379719E-04   -1.4619705098E-02         57.3341      36
   -8.8200149015E-04   -1.4232654015E-02         58.9049      37
   -8.3724902674E-04   -1.3872610086E-02         60.4757      38
   -7.9395197009E-04   -1.3527201907E-02         62.0465      39
   -7.5717114550E-04   -1.3196522592E-02         63.6173      40
   -7.2191909183E-04   -1.2881866353E-02         65.1880      41
   -6.9040257337E-04   -1.2585922475E-02         66.7588      42
   -6.5650149184E-04   -1.2302443787E-02         68.3296      43
   -6.3301494553E-04   -1.2031059687E-02         69.9004      44
   -6.0494453691E-04   -1.1775127740E-02         71.4712      45
   -5.7725419190E-04   -1.1522476478E-02         73.0420      46
   -5.5270373273E-04   -1.1279698275E-02         74.6128      47
   -5.3006915113E-04   -1.1048575174E-02         76.1836      48
   -5.0609949035E-04   -1.0831343022E-02         77.7544      49
   -4.8625097393E-04   -1.0618432470E-02         79.3252      50
   -4.6604901308E-04   -1.0412408165E-02         80.8960      51
   -4.4531303760E-04   -1.0215783090E-02         82.4668      52
   -4.2204117956E-04   -1.0027028710E-02         84.0376      53
   -4.1122627063E-04   -9.8428357318E-03         85.6084      54
   -4.0026789935E-04   -9.6661364971E-03         87.1792      55
   -3.8978393834E-04   -9.4961761450E-03         88.7500      56
   -3.7274763929E-04   -9.3320327565E-03         90.3208      57
   -3.5811442467E-04   -9.1735653804E-03         91.8916      58
   -3.4988190850E-04   -9.0245874690E-03         93.4624      59
   -3.3841259338E-04   -8.8725409788E-03         95.0332      60
   -3.2454604968E-04   -8.7289199377E-03         96.6040      61
   -3.1150003550E-04   -8.5972578453E-03         98.1748      62
   -3.0609825624E-04   -8.4641745814E-03         99.7456      63
   -2.9699113106E-04   -8.3317011864E-03        101.3164      64
   -2.8621787421E-04   -8.1997666917E-03        102.8872      65
   -2.7962825314E-04   -8.0809889105E-03        104.4580      66
   -2.6949386614E-04   -7.9607013510E-03        106.0288      67
   -2.6216753479E-04   -7.8463034802E-03        107.5995      68
   -2.5479956836E-04   -7.7316360486E-03        109.1703      69
   -2.4195841711E-04   -7.6239828793E-03        110.7411      70
   -2.3638099137E-04   -7.5207491682E-03        112.3119      71
   -2.3567418604E-04   -7.4165900892E-03        113.8827      72
   -2.2501698304E-04   -7.3180119930E-03        115.4535      73
   -2.2119900308E-04   -7.2220539953E-03        117.0243      74
   -2.1914664570E-04   -7.1268721871E-03        118.5951      75
   -2.0964933797E-04   -7.0335767341E-03        120.1659      76
   -2.0198231062E-04   -6.9464851317E-03        121.7367      77
   -2.0047047971E-04   -6.8562645748E-03        123.3075      78
   -1.9301533276E-04   -6.7709193452E-03        124.8783      79
   -1.9252079335E-04   -6.6845573528E-03        126.4491      80
   -1.8532762204E-04   -6.6057147309E-03        128.0199      81
   -1.8265713197E-04   -6.5244324250E-03        129.5907      82
   -1.8009189781E-04   -6.4450556312E-03        131.1615      83
   -1.6918685332E-04   -6.3686833718E-03        132.7323      84
   -1.6778934830E-04   -6.2938201350E-03        134.3031      85
   -1.6858867174E-04   -6.2240335431E-03        135.8739      86
   -1.6275471278E-04   -6.1502886408E-03        137.4447      87
   -1.5368392322E-04   -6.0830473303E-03        139.0155      88
   -1.4724500770E-04   -6.0176716961E-03        140.5863      89
   -1.4632480829E-04   -5.9472245254E-03        142.1571      90
   -1.4296577283E-04   -5.8793527532E-03        143.7279      91
   -1.4441683776E-04   -5.8173938953E-03        145.2987      92
   -1.4522957313E-04   -5.7589450187E-03        146.8695      93
   -1.4295880660E-04   -5.7031340986E-03        148.4403      94
   -1.3866316660E-04   -5.6393746505E-03        150.0110      95
   -1.3493260593E-04   -5.5817692243E-03        151.5818      96
   -1.2969429414E-04   -5.5281733691E-03        153.1526      97
   -1.3150765538E-04   -5.4683248149E-03        154.7234      98
   -1.3122760203E-04   -5.4194971454E-03        156.2942      99
   -1.2188160118E-04   -5.3608916519E-03        157.8650     100
   -1.1460672122E-04   -5.3109060850E-03        159.4358     101
   -1.1521182307E-04   -5.2574304333E-03        161.0066     102
   -1.1209294846E-04   -5.2111102282E-03        162.5774     103
   -1.1124621491E-04   -5.1561876035E-03        164.1482     104
   -1.1132382938E-04   -5.1117557192E-03        165.7190     105
   -1.0853058891E-04   -5.0607913543E-03        167.2898     106
   -1.0609258148E-04   -5.0139640783E-03        168.8606     107
   -1.0766231408E-04   -4.9688805842E-03        170.4314     108
   -1.0588003348E-04   -4.9237900019E-03        172.0022     109
   -1.0163134174E-04   -4.8795376284E-03        173.5730     110
   -9.7485682446E-05   -4.8391342942E-03        175.1438     111
   -9.4002185124E-05   -4.7998810316E-03        176.7146     112
   -8.9900355838E-05   -4.7542254756E-03        178.2854     113
   -9.0851256716E-05   -4.7112434458E-03        179.8562     114
   -8.4759331967E-05   -4.6709304665E-03        181.4270     115
   -8.9505188545E-05   -4.6290297846E-03        182.9978     116
   -8.7950657893E-05   -4.5885150324E-03        184.5686     117
   -8.6090344938E-05   -4.5488770106E-03        186.1394     118
   -8.5565882506E-05   -4.5130453117E-03        187.7102     119
   -8.4535235003E-05   -4.4746160565E-03        189.2810     120
   -7.5844459654E-05   -4.4391798825E-03        190.8518     121
   -7.3240436363E-05   -4.4037121218E-03        192.4226     122
   -6.9972941863E-05   -4.3712347642E-03        193.9933     123
   -6.8742355913E-05   -4.3347227939E-03        195.5641     124
   -7.0297513826E-05   -4.3029279582E-03        197.1349     125
   -7.0589243696E-05   -4.2709633949E-03        198.7057     126
   -6.7596946371E-05   -4.2393424308E-03        200.2765     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0.25/GGam.Sig_local_w_O5n0.600T0.250U2.0tp-0.20 <==
   -7.6125243684E-02   -6.9129880507E-02          0.7854       0
   -6.3918943291E-02   -9.2592369529E-02          2.3562       1
   -5.0565951937E-02   -9.2373019006E-02          3.9270       2
   -3.9425542808E-02   -8.6085715129E-02          5.4978       3
   -3.0883143642E-02   -7.8539862877E-02          7.0686       4
   -2.4481235955E-02   -7.1259607684E-02          8.6394       5
   -1.9679827455E-02   -6.4700739625E-02         10.2102       6
   -1.6056599623E-02   -5.8947239682E-02         11.7810       7
   -1.3283038704E-02   -5.3947771778E-02         13.3518       8
   -1.1130416378E-02   -4.9612431285E-02         14.9226       9
   -9.4366070418E-03   -4.5839232602E-02         16.4934      10
   -8.0825910049E-03   -4.2552613183E-02         18.0642      11
   -6.9870671073E-03   -3.9663131370E-02         19.6350      12
   -6.1007079194E-03   -3.7114708434E-02         21.2058      13
   -5.3720246422E-03   -3.4855102111E-02         22.7765      14
   -4.7533452722E-03   -3.2838623336E-02         24.3473      15
   -4.2380058175E-03   -3.1032854189E-02         25.9181      16
   -3.7997460349E-03   -2.9411576380E-02         27.4889      17
   -3.4264244832E-03   -2.7942289351E-02         29.0597      18
   -3.1055196445E-03   -2.6609536417E-02         30.6305      19
   -2.8249490037E-03   -2.5390748780E-02         32.2013      20
   -2.5762265019E-03   -2.4267720647E-02         33.7721      21
   -2.3630243103E-03   -2.3251937098E-02         35.3429      22
   -2.1686322150E-03   -2.2313517536E-02         36.9137      23
   -2.0005201351E-03   -2.1449443136E-02         38.4845      24
   -1.8566188673E-03   -2.0642601382E-02         40.0553      25
   -1.7212085950E-03   -1.9892617212E-02         41.6261      26
   -1.6029617150E-03   -1.9194872210E-02         43.1969      27
   -1.4955487705E-03   -1.8543279905E-02         44.7677      28
   -1.3975393689E-03   -1.7932611106E-02         46.3385      29
   -1.3023429100E-03   -1.7364880512E-02         47.9093      30
   -1.2195906951E-03   -1.6828204618E-02         49.4801      31
   -1.1486565447E-03   -1.6326385490E-02         51.0509      32
   -1.0848477494E-03   -1.5849329072E-02         52.6217      33
   -1.0178599745E-03   -1.5404589224E-02         54.1925      34
   -9.6778858093E-04   -1.4976258738E-02         55.7633      35
   -9.1151819550E-04   -1.4573150428E-02         57.3341      36
   -8.6784656028E-04   -1.4188450441E-02         58.9049      37
   -8.2205782240E-04   -1.3830612898E-02         60.4757      38
   -7.8175250683E-04   -1.3487813918E-02         62.0465      39
   -7.4530879990E-04   -1.3155987553E-02         63.6173      40
   -7.1146806704E-04   -1.2843450944E-02         65.1880      41
   -6.7432627731E-04   -1.2548628075E-02         66.7588      42
   -6.4686703106E-04   -1.2265783378E-02         68.3296      43
   -6.1745836652E-04   -1.1998423766E-02         69.9004      44
   -5.8915931638E-04   -1.1739366232E-02         71.4712      45
   -5.6016984073E-04   -1.1489685380E-02         73.0420      46
   -5.3912317249E-04   -1.1252368544E-02         74.6128      47
   -5.1941220292E-04   -1.1014553285E-02         76.1836      48
   -5.0165830358E-04   -1.0792978198E-02         77.7544      49
   -4.7811247449E-04   -1.0588804970E-02         79.3252      50
   -4.6301321100E-04   -1.0383760927E-02         80.8960      51
   -4.4203617464E-04   -1.0187279978E-02         82.4668      52
   -4.3006735608E-04   -1.0002127233E-02         84.0376      53
   -4.1342501088E-04   -9.8168581835E-03         85.6084      54
   -3.9872250208E-04   -9.6364421601E-03         87.1792      55
   -3.8443802122E-04   -9.4641492565E-03         88.7500      56
   -3.6382988612E-04   -9.3001425488E-03         90.3208      57
   -3.5360378125E-04   -9.1487471416E-03         91.8916      58
   -3.3884989335E-04   -9.0014732254E-03         93.4624      59
   -3.3654315195E-04   -8.8533577130E-03         95.0332      60
   -3.2500923149E-04   -8.7116960369E-03         96.6040      61
   -3.0883680551E-04   -8.5809390621E-03         98.1748      62
   -2.9952616840E-04   -8.4442553823E-03         99.7456      63
   -2.8950288964E-04   -8.3141801213E-03        101.3164      64
   -2.8371394799E-04   -8.1854224505E-03        102.8872      65
   -2.7636324760E-04   -8.0609857690E-03        104.4580      66
   -2.7807817780E-04   -7.9429712178E-03        106.0288      67
   -2.6467118721E-04   -7.8258608834E-03        107.5995      68
   -2.4916575751E-04   -7.7173920338E-03        109.1703      69
   -2.4426078655E-04   -7.6116009463E-03        110.7411      70
   -2.3809152981E-04   -7.5006694839E-03        112.3119      71
   -2.2825227606E-04   -7.3991151951E-03        113.8827      72
   -2.2263348648E-04   -7.3025245325E-03        115.4535      73
   -2.1446682518E-04   -7.2031633373E-03        117.0243      74
   -2.0896442035E-04   -7.1083533123E-03        118.5951      75
   -2.0059197230E-04   -7.0133204550E-03        120.1659      76
   -1.9616996008E-04   -6.9279078942E-03        121.7367      77
   -1.8745482904E-04   -6.8455317668E-03        123.3075      78
   -1.8912179261E-04   -6.7522652041E-03        124.8783      79
   -1.8394865361E-04   -6.6697366410E-03        126.4491      80
   -1.8076118168E-04   -6.5874563709E-03        128.0199      81
   -1.7566219569E-04   -6.5070989348E-03        129.5907      82
   -1.7781968594E-04   -6.4307969643E-03        131.1615      83
   -1.7261928507E-04   -6.3493722028E-03        132.7323      84
   -1.6711955208E-04   -6.2723644223E-03        134.3031      85
   -1.6327971491E-04   -6.2027184515E-03        135.8739      86
   -1.5749021390E-04   -6.1329882409E-03        137.4447      87
   -1.5034033385E-04   -6.0632577361E-03        139.0155      88
   -1.4875412381E-04   -6.0018510714E-03        140.5863      89
   -1.4608448985E-04   -5.9309042497E-03        142.1571      90
   -1.3852618436E-04   -5.8662478775E-03        143.7279      91
   -1.3849104897E-04   -5.8020776166E-03        145.2987      92
   -1.3666300650E-04   -5.7470563368E-03        146.8695      93
   -1.2906188838E-04   -5.6851259160E-03        148.4403      94
   -1.2502202282E-04   -5.6219216892E-03        150.0110      95
   -1.2612121941E-04   -5.5717080559E-03        151.5818      96
   -1.2401135513E-04   -5.5147020031E-03        153.1526      97
   -1.2577113320E-04   -5.4506680987E-03        154.7234      98
   -1.2324892282E-04   -5.3955386306E-03        156.2942      99
   -1.1996950671E-04   -5.3443043975E-03        157.8650     100
   -1.0919751517E-04   -5.2941237141E-03        159.4358     101
   -1.0688760848E-04   -5.2461010291E-03        161.0066     102
   -1.0445830970E-04   -5.1989106126E-03        162.5774     103
   -1.0531258034E-04   -5.1363662970E-03        164.1482     104
   -9.8190793128E-05   -5.0939386906E-03        165.7190     105
   -9.5253280084E-05   -5.0462723254E-03        167.2898     106
   -9.3997021582E-05   -4.9955969960E-03        168.8606     107
   -9.3471063462E-05   -4.9464298670E-03        170.4314     108
   -9.1683871376E-05   -4.9005110682E-03        172.0022     109
   -9.5296293285E-05   -4.8638185409E-03        173.5730     110
   -9.5289328923E-05   -4.8116218080E-03        175.1438     111
   -9.2001577523E-05   -4.7702732526E-03        176.7146     112
   -8.8677707986E-05   -4.7293346718E-03        178.2854     113
   -9.3052832125E-05   -4.6936680335E-03        179.8562     114
   -9.2856070259E-05   -4.6513664647E-03        181.4270     115
   -8.8802259341E-05   -4.6080574062E-03        182.9978     116
   -8.5157691849E-05   -4.5731263587E-03        184.5686     117
   -8.1914749192E-05   -4.5352251110E-03        186.1394     118
   -8.0907299002E-05   -4.4998806303E-03        187.7102     119
   -8.1629997182E-05   -4.4554880288E-03        189.2810     120
   -7.4073869764E-05   -4.4227727968E-03        190.8518     121
   -7.7415903045E-05   -4.3920152430E-03        192.4226     122
   -7.9691121861E-05   -4.3536244880E-03        193.9933     123
   -7.7102437126E-05   -4.3158632374E-03        195.5641     124
   -7.5210542857E-05   -4.2844534895E-03        197.1349     125
   -7.8184382297E-05   -4.2501823540E-03        198.7057     126
   -6.9757224086E-05   -4.2151845814E-03        200.2765     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0.25/GGam.Sig_local_w_O6n0.600T0.250U2.0tp-0.20 <==
   -7.6726740088E-02   -6.9199034058E-02          0.7854       0
   -6.4250091526E-02   -9.2800530885E-02          2.3562       1
   -5.0632243450E-02   -9.2478145070E-02          3.9270       2
   -3.9377776369E-02   -8.6087668440E-02          5.4978       3
   -3.0785268253E-02   -7.8469205049E-02          7.0686       4
   -2.4371413760E-02   -7.1139735441E-02          8.6394       5
   -1.9582259624E-02   -6.4557540279E-02         10.2102       6
   -1.5965341260E-02   -5.8794327765E-02         11.7810       7
   -1.3210028485E-02   -5.3787408536E-02         13.3518       8
   -1.1067855559E-02   -4.9461574607E-02         14.9226       9
   -9.3815478877E-03   -4.5691083620E-02         16.4934      10
   -8.0390142837E-03   -4.2412430620E-02         18.0642      11
   -6.9567710030E-03   -3.9531738977E-02         19.6350      12
   -6.0638552316E-03   -3.6991686223E-02         21.2058      13
   -5.3393100330E-03   -3.4741440342E-02         22.7765      14
   -4.7237113131E-03   -3.2734080032E-02         24.3473      15
   -4.2147008526E-03   -3.0930588794E-02         25.9181      16
   -3.7738397034E-03   -2.9308525883E-02         27.4889      17
   -3.3986020949E-03   -2.7842744564E-02         29.0597      18
   -3.0828754013E-03   -2.6509744243E-02         30.6305      19
   -2.8048279283E-03   -2.5303810876E-02         32.2013      20
   -2.5599107740E-03   -2.4188623592E-02         33.7721      21
   -2.3413546791E-03   -2.3168930797E-02         35.3429      22
   -2.1557465436E-03   -2.2233073271E-02         36.9137      23
   -1.9907453254E-03   -2.1367046892E-02         38.4845      24
   -1.8436655843E-03   -2.0568722315E-02         40.0553      25
   -1.7125904301E-03   -1.9821336092E-02         41.6261      26
   -1.5926532740E-03   -1.9123037346E-02         43.1969      27
   -1.4872025460E-03   -1.8487212311E-02         44.7677      28
   -1.3854322581E-03   -1.7871192781E-02         46.3385      29
   -1.2955576322E-03   -1.7293032898E-02         47.9093      30
   -1.2202228656E-03   -1.6763070847E-02         49.4801      31
   -1.1464789240E-03   -1.6261193769E-02         51.0509      32
   -1.0831213416E-03   -1.5789428038E-02         52.6217      33
   -1.0160956244E-03   -1.5336750262E-02         54.1925      34
   -9.5640311239E-04   -1.4922713270E-02         55.7633      35
   -9.0832143337E-04   -1.4520908094E-02         57.3341      36
   -8.6643337287E-04   -1.4143425879E-02         58.9049      37
   -8.2406710507E-04   -1.3782783213E-02         60.4757      38
   -7.8356709816E-04   -1.3440161043E-02         62.0465      39
   -7.3864522563E-04   -1.3105441152E-02         63.6173      40
   -7.0498412084E-04   -1.2802213604E-02         65.1880      41
   -6.7238556689E-04   -1.2501610027E-02         66.7588      42
   -6.4456129748E-04   -1.2222982525E-02         68.3296      43
   -6.0477429808E-04   -1.1953423253E-02         69.9004      44
   -5.8374558137E-04   -1.1692245330E-02         71.4712      45
   -5.5575107807E-04   -1.1447316657E-02         73.0420      46
   -5.3933509384E-04   -1.1205417110E-02         74.6128      47
   -5.1680830399E-04   -1.0977371472E-02         76.1836      48
   -4.8976707293E-04   -1.0754720286E-02         77.7544      49
   -4.6804507935E-04   -1.0545405346E-02         79.3252      50
   -4.5484187246E-04   -1.0342454323E-02         80.8960      51
   -4.3775104026E-04   -1.0150734848E-02         82.4668      52
   -4.3018097481E-04   -9.9557464119E-03         84.0376      53
   -4.0834151301E-04   -9.7816164602E-03         85.6084      54
   -3.8574066261E-04   -9.6109736742E-03         87.1792      55
   -3.7979805431E-04   -9.4409079545E-03         88.7500      56
   -3.6868272991E-04   -9.2717952600E-03         90.3208      57
   -3.5358793056E-04   -9.1134524313E-03         91.8916      58
   -3.3852219583E-04   -8.9653477603E-03         93.4624      59
   -3.3413787924E-04   -8.8233899602E-03         95.0332      60
   -3.2485743440E-04   -8.6774066387E-03         96.6040      61
   -3.0815417917E-04   -8.5353893690E-03         98.1748      62
   -2.9665002592E-04   -8.4078019947E-03         99.7456      63
   -2.8743465884E-04   -8.2852820459E-03        101.3164      64
   -2.7755580008E-04   -8.1529037909E-03        102.8872      65
   -2.7153548444E-04   -8.0243447049E-03        104.4580      66
   -2.6714397774E-04   -7.9085623973E-03        106.0288      67
   -2.6276904342E-04   -7.7967950803E-03        107.5995      68
   -2.4987455957E-04   -7.6830385968E-03        109.1703      69
   -2.3424455881E-04   -7.5736572541E-03        110.7411      70
   -2.3745714160E-04   -7.4710095452E-03        112.3119      71
   -2.2713570835E-04   -7.3667808794E-03        113.8827      72
   -2.2081305161E-04   -7.2692450925E-03        115.4535      73
   -2.1639706759E-04   -7.1730954795E-03        117.0243      74
   -2.0687520849E-04   -7.0761061959E-03        118.5951      75
   -1.9803423742E-04   -6.9842871471E-03        120.1659      76
   -2.0029138903E-04   -6.8988626560E-03        121.7367      77
   -1.9164186803E-04   -6.8157983420E-03        123.3075      78
   -1.8922774396E-04   -6.7216424400E-03        124.8783      79
   -1.7907962144E-04   -6.6421609834E-03        126.4491      80
   -1.7776726923E-04   -6.5615400961E-03        128.0199      81
   -1.6696636649E-04   -6.4812718209E-03        129.5907      82
   -1.6533063598E-04   -6.4000307815E-03        131.1615      83
   -1.6629335511E-04   -6.3302132782E-03        132.7323      84
   -1.6106235944E-04   -6.2563483220E-03        134.3031      85
   -1.5946579428E-04   -6.1855695624E-03        135.8739      86
   -1.4925991404E-04   -6.1107896378E-03        137.4447      87
   -1.4782280024E-04   -6.0301822738E-03        139.0155      88
   -1.4396401158E-04   -5.9727409810E-03        140.5863      89
   -1.4297633061E-04   -5.9041729923E-03        142.1571      90
   -1.4061762498E-04   -5.8424763865E-03        143.7279      91
   -1.3711406295E-04   -5.7795044335E-03        145.2987      92
   -1.3984754785E-04   -5.7218063689E-03        146.8695      93
   -1.2697771228E-04   -5.6639411277E-03        148.4403      94
   -1.3293838934E-04   -5.5966164598E-03        150.0110      95
   -1.3365289510E-04   -5.5412162413E-03        151.5818      96
   -1.2117053577E-04   -5.4839071466E-03        153.1526      97
   -1.2605439008E-04   -5.4330204157E-03        154.7234      98
   -1.1681019364E-04   -5.3836484270E-03        156.2942      99
   -1.1183135942E-04   -5.3292074906E-03        157.8650     100
   -1.0974498647E-04   -5.2760422819E-03        159.4358     101
   -1.0790418815E-04   -5.2256290383E-03        161.0066     102
   -9.8061598435E-05   -5.1723408330E-03        162.5774     103
   -9.9851952521E-05   -5.1232832732E-03        164.1482     104
   -1.0157894291E-04   -5.0768020502E-03        165.7190     105
   -9.3809510380E-05   -5.0254117138E-03        167.2898     106
   -9.1857986448E-05   -4.9765838106E-03        168.8606     107
   -9.2920462924E-05   -4.9335512866E-03        170.4314     108
   -8.9144027942E-05   -4.8904310282E-03        172.0022     109
   -9.4518977654E-05   -4.8432345324E-03        173.5730     110
   -9.3550955600E-05   -4.8025053261E-03        175.1438     111
   -8.5851163480E-05   -4.7495298231E-03        176.7146     112
   -8.3901082152E-05   -4.7102598493E-03        178.2854     113
   -8.7980732446E-05   -4.6740544924E-03        179.8562     114
   -8.6153797497E-05   -4.6312040979E-03        181.4270     115
   -8.2274176605E-05   -4.5946002973E-03        182.9978     116
   -7.9113144197E-05   -4.5603096486E-03        184.5686     117
   -7.3863325716E-05   -4.5262807962E-03        186.1394     118
   -7.7652659198E-05   -4.4876760061E-03        187.7102     119
   -6.5390703761E-05   -4.4475016727E-03        189.2810     120
   -7.0154144605E-05   -4.4056105748E-03        190.8518     121
   -7.4248673050E-05   -4.3785900853E-03        192.4226     122
   -6.7313545078E-05   -4.3439032904E-03        193.9933     123
   -7.0997727043E-05   -4.3055630307E-03        195.5641     124
   -7.1789124300E-05   -4.2664946539E-03        197.1349     125
   -6.4950235331E-05   -4.2378307638E-03        198.7057     126
   -6.8362433835E-05   -4.2077162196E-03        200.2765     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0.5/D_DCA <==
0.6 0.0517966877308 0.0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0.5/D_DCA_size20.0 <==
0.600092647128 7.22593852068e-05 -1.85876532198 0.0518173735508 3.53822983548e-06


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0.5/D_DCA_size32.0 <==
0.600073970126 9.75560130366e-05 -1.85908554332 0.0518096163683 4.92284974421e-06


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0.5/D_DiagMC_GGam <==
0.6000    0.0006    -1.8604    0.0020    0.0516    0.0004


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0.5/E_DCA <==
0.6 -1.02001232934 -0.0102001232934


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0.5/E_DCA_size20.0 <==
0.600092647128 7.22593852068e-05 -1.85876532198 -1.01988243335 0.000866202318337


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0.5/E_DCA_size32.0 <==
0.600073970126 9.75560130366e-05 -1.85908554332 -1.02001232934 0.000894909024258


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0.5/E_DiagMC_GGam <==
0.6000    0.0006    -1.8604    0.0020    -1.0214    0.0007


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0.5/GGam.Sig_local_w_O1n0.600T0.500U2.0tp-0.20 <==
   -5.4752284042E-02   -6.9938750738E-02          1.5708       0
   -3.5984382909E-02   -7.1388490876E-02          4.7124       1
   -2.2957183016E-02   -6.0864980790E-02          7.8540       2
   -1.5242886965E-02   -5.0961084272E-02         10.9956       3
   -1.0617362843E-02   -4.3116552865E-02         14.1372       4
   -7.7275911546E-03   -3.7058328881E-02         17.2788       5
   -5.8328726401E-03   -3.2345311876E-02         20.4204       6
   -4.5414736003E-03   -2.8620130359E-02         23.5619       7
   -3.6249676508E-03   -2.5619992998E-02         26.7035       8
   -2.9517710319E-03   -2.3163382656E-02         29.8451       9
   -2.4485635607E-03   -2.1122078767E-02         32.9867      10
   -2.0625851660E-03   -1.9397892140E-02         36.1283      11
   -1.7576490983E-03   -1.7930083779E-02         39.2699      12
   -1.5182383395E-03   -1.6663827150E-02         42.4115      13
   -1.3215721570E-03   -1.5560453529E-02         45.5531      14
   -1.1632543613E-03   -1.4592877369E-02         48.6947      15
   -1.0303965106E-03   -1.3737380461E-02         51.8363      16
   -9.1885084534E-04   -1.2975773003E-02         54.9779      17
   -8.2041275797E-04   -1.2291952764E-02         58.1195      18
   -7.4040240125E-04   -1.1674247166E-02         61.2611      19
   -6.7129313676E-04   -1.1117046353E-02         64.4026      20
   -6.1305886240E-04   -1.0609958652E-02         67.5442      21
   -5.6034096801E-04   -1.0144944033E-02         70.6858      22
   -5.1449605435E-04   -9.7210288613E-03         73.8274      23
   -4.7487472081E-04   -9.3310919293E-03         76.9690      24
   -4.3425364323E-04   -8.9696554020E-03         80.1106      25
   -4.0492496110E-04   -8.6350109251E-03         83.2522      26
   -3.7442537964E-04   -8.3231915926E-03         86.3938      27
   -3.5016014128E-04   -8.0333219168E-03         89.5354      28
   -3.2579274073E-04   -7.7642207228E-03         92.6770      29
   -3.0396010706E-04   -7.5143047908E-03         95.8186      30
   -2.8486924576E-04   -7.2773663774E-03         98.9602      31
   -2.6477961101E-04   -7.0547569244E-03        102.1018      32
   -2.4945739756E-04   -6.8460629258E-03        105.2434      33
   -2.3872391389E-04   -6.6487887156E-03        108.3849      34
   -2.2481204008E-04   -6.4598650448E-03        111.5265      35
   -2.1219208677E-04   -6.2847468686E-03        114.6681      36
   -2.0059325482E-04   -6.1180362383E-03        117.8097      37
   -1.8980181913E-04   -5.9614735895E-03        120.9513      38
   -1.8407817934E-04   -5.8132999315E-03        124.0929      39
   -1.7570090053E-04   -5.6745108896E-03        127.2345      40
   -1.6602439557E-04   -5.5368848383E-03        130.3761      41
   -1.5779887507E-04   -5.4073889168E-03        133.5177      42
   -1.5271180031E-04   -5.2797954404E-03        136.6593      43
   -1.4511642373E-04   -5.1633390259E-03        139.8009      44
   -1.3821893481E-04   -5.0507415587E-03        142.9425      45
   -1.3003150683E-04   -4.9446545939E-03        146.0841      46
   -1.2086689054E-04   -4.8412142898E-03        149.2257      47
   -1.1689059683E-04   -4.7386787296E-03        152.3672      48
   -1.1473558784E-04   -4.6435536952E-03        155.5088      49
   -1.0999422734E-04   -4.5522961041E-03        158.6504      50
   -1.0452848538E-04   -4.4630051842E-03        161.7920      51
   -1.0251239227E-04   -4.3783101233E-03        164.9336      52
   -9.9325692267E-05   -4.2957204717E-03        168.0752      53
   -9.5694335695E-05   -4.2186615545E-03        171.2168      54
   -9.2132303736E-05   -4.1428563214E-03        174.3584      55
   -8.9321655789E-05   -4.0698643183E-03        177.5000      56
   -8.2016807754E-05   -3.9974950871E-03        180.6416      57
   -7.9660827592E-05   -3.9316512778E-03        183.7832      58
   -7.7333696734E-05   -3.8649735610E-03        186.9248      59
   -7.4041092138E-05   -3.8015986663E-03        190.0664      60
   -7.4475556524E-05   -3.7413374570E-03        193.2079      61
   -7.2763716874E-05   -3.6813295729E-03        196.3495      62
   -7.1792385175E-05   -3.6237231611E-03        199.4911      63
   -6.7980702250E-05   -3.5666691201E-03        202.6327      64
   -6.4925789885E-05   -3.5145166275E-03        205.7743      65
   -6.5738164853E-05   -3.4609511302E-03        208.9159      66
   -6.0813127583E-05   -3.4087849488E-03        212.0575      67
   -5.8311854144E-05   -3.3577644604E-03        215.1991      68
   -5.7539602953E-05   -3.3122480432E-03        218.3407      69
   -5.6633256818E-05   -3.2624359050E-03        221.4823      70
   -5.5457013032E-05   -3.2192204414E-03        224.6239      71
   -5.3300983998E-05   -3.1717443722E-03        227.7655      72
   -4.8508033628E-05   -3.1324291727E-03        230.9071      73
   -4.9476775748E-05   -3.0890172593E-03        234.0487      74
   -5.0316008307E-05   -3.0503271992E-03        237.1902      75
   -4.8913913078E-05   -3.0065753418E-03        240.3318      76
   -4.6111385322E-05   -2.9683681892E-03        243.4734      77
   -4.2951736196E-05   -2.9301512588E-03        246.6150      78
   -3.9708131438E-05   -2.8941755599E-03        249.7566      79
   -4.1680792243E-05   -2.8593573029E-03        252.8982      80
   -4.1557968231E-05   -2.8237810051E-03        256.0398      81
   -4.1768468401E-05   -2.7899353914E-03        259.1814      82
   -4.0508279104E-05   -2.7564375689E-03        262.3230      83
   -3.9133314956E-05   -2.7244416749E-03        265.4646      84
   -3.9560566457E-05   -2.6924712081E-03        268.6062      85
   -3.6949613746E-05   -2.6608022623E-03        271.7478      86
   -3.6658205121E-05   -2.6344496921E-03        274.8894      87
   -3.6709675915E-05   -2.6028945973E-03        278.0309      88
   -3.4014399424E-05   -2.5724706572E-03        281.1725      89
   -3.3305397948E-05   -2.5463752011E-03        284.3141      90
   -3.1944103265E-05   -2.5192121704E-03        287.4557      91
   -3.1001065776E-05   -2.4930396450E-03        290.5973      92
   -3.0749528248E-05   -2.4675644740E-03        293.7389      93
   -2.9124664722E-05   -2.4427258117E-03        296.8805      94
   -2.7850188259E-05   -2.4132520685E-03        300.0221      95
   -2.6845971611E-05   -2.3867140572E-03        303.1637      96
   -2.5438982801E-05   -2.3625409610E-03        306.3053      97
   -2.3737234888E-05   -2.3387133748E-03        309.4469      98
   -2.2821633690E-05   -2.3144735752E-03        312.5885      99
   -2.1396849859E-05   -2.2901643378E-03        315.7301     100
   -2.3017508201E-05   -2.2721569976E-03        318.8717     101
   -2.3862794030E-05   -2.2513867935E-03        322.0132     102
   -2.2862406748E-05   -2.2288761309E-03        325.1548     103
   -2.2224421833E-05   -2.2058619840E-03        328.2964     104
   -2.1794412771E-05   -2.1860956223E-03        331.4380     105
   -2.1409832425E-05   -2.1622689391E-03        334.5796     106
   -2.0256261873E-05   -2.1422349745E-03        337.7212     107
   -1.7820424288E-05   -2.1218637911E-03        340.8628     108
   -1.8637203445E-05   -2.1016109189E-03        344.0044     109
   -1.7197852637E-05   -2.0832659439E-03        347.1460     110
   -1.8176747993E-05   -2.0651427935E-03        350.2876     111
   -1.8992791010E-05   -2.0459823503E-03        353.4292     112
   -1.7328189834E-05   -2.0272465546E-03        356.5708     113
   -1.9389188122E-05   -2.0113159766E-03        359.7124     114
   -1.8437099276E-05   -1.9938297602E-03        362.8540     115
   -2.2368540090E-05   -1.9761002895E-03        365.9955     116
   -1.9102621107E-05   -1.9590290294E-03        369.1371     117
   -1.8201420147E-05   -1.9429842458E-03        372.2787     118
   -1.5804197540E-05   -1.9270608440E-03        375.4203     119
   -1.5424358671E-05   -1.9115464242E-03        378.5619     120
   -1.6511340054E-05   -1.8959042243E-03        381.7035     121
   -1.6589600858E-05   -1.8835248736E-03        384.8451     122
   -1.8265953186E-05   -1.8670390968E-03        387.9867     123
   -1.6587104619E-05   -1.8541211338E-03        391.1283     124
   -1.5514827269E-05   -1.8379943290E-03        394.2699     125
   -1.4510779007E-05   -1.8218364239E-03        397.4115     126
   -1.7614494837E-05   -1.8073575146E-03        400.5531     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0.5/GGam.Sig_local_w_O3n0.600T0.500U2.0tp-0.20 <==
   -6.9516114571E-02   -9.2313271871E-02          1.5708       0
   -4.3614614382E-02   -8.7828852472E-02          4.7124       1
   -2.6915165005E-02   -7.2820679175E-02          7.8540       2
   -1.7486799282E-02   -6.0066346076E-02         10.9956       3
   -1.2011872021E-02   -5.0372977694E-02         14.1372       4
   -8.6610420585E-03   -4.3054976888E-02         17.2788       5
   -6.4959744562E-03   -3.7436294839E-02         20.4204       6
   -5.0306549017E-03   -3.3039092086E-02         23.5619       7
   -3.9997719045E-03   -2.9522162688E-02         26.7035       8
   -3.2531741697E-03   -2.6654502659E-02         29.8451       9
   -2.6931172952E-03   -2.4279186274E-02         32.9867      10
   -2.2699178648E-03   -2.2283950454E-02         36.1283      11
   -1.9354712100E-03   -2.0583239418E-02         39.2699      12
   -1.6619516845E-03   -1.9115941090E-02         42.4115      13
   -1.4479205230E-03   -1.7846301158E-02         45.5531      14
   -1.2700904609E-03   -1.6728469378E-02         48.6947      15
   -1.1232297367E-03   -1.5740164687E-02         51.8363      16
   -1.0014003985E-03   -1.4861826999E-02         54.9779      17
   -9.0018758246E-04   -1.4078349995E-02         58.1195      18
   -8.0761599460E-04   -1.3368584068E-02         61.2611      19
   -7.3070638505E-04   -1.2734295923E-02         64.4026      20
   -6.7197837434E-04   -1.2148763203E-02         67.5442      21
   -6.0966169280E-04   -1.1615106263E-02         70.6858      22
   -5.5939673975E-04   -1.1129632688E-02         73.8274      23
   -5.1494141633E-04   -1.0678938466E-02         76.9690      24
   -4.7324887923E-04   -1.0266767092E-02         80.1106      25
   -4.3974038835E-04   -9.8836319337E-03         83.2522      26
   -4.0698269087E-04   -9.5250263575E-03         86.3938      27
   -3.7992099632E-04   -9.1919843155E-03         89.5354      28
   -3.5849942897E-04   -8.8880332219E-03         92.6770      29
   -3.2749204586E-04   -8.5971670495E-03         95.8186      30
   -3.0905298047E-04   -8.3271089827E-03         98.9602      31
   -2.9243758359E-04   -8.0684895021E-03        102.1018      32
   -2.7241628211E-04   -7.8292948098E-03        105.2434      33
   -2.5836346066E-04   -7.6037136961E-03        108.3849      34
   -2.4828934145E-04   -7.3880367708E-03        111.5265      35
   -2.3140691748E-04   -7.1884466167E-03        114.6681      36
   -2.1906981884E-04   -6.9995800140E-03        117.8097      37
   -2.0594653257E-04   -6.8205490644E-03        120.9513      38
   -1.9738002326E-04   -6.6473239921E-03        124.0929      39
   -1.9109295664E-04   -6.4859087605E-03        127.2345      40
   -1.7660281695E-04   -6.3314801227E-03        130.3761      41
   -1.6532133134E-04   -6.1839418805E-03        133.5177      42
   -1.5876493647E-04   -6.0392442010E-03        136.6593      43
   -1.5317100353E-04   -5.9057611448E-03        139.8009      44
   -1.4973476975E-04   -5.7767452383E-03        142.9425      45
   -1.4194276498E-04   -5.6517855667E-03        146.0841      46
   -1.3188090087E-04   -5.5314035475E-03        149.2257      47
   -1.2893905727E-04   -5.4223594615E-03        152.3672      48
   -1.1997691279E-04   -5.3124330750E-03        155.5088      49
   -1.1923392187E-04   -5.2077116674E-03        158.6504      50
   -1.1549140380E-04   -5.0996264795E-03        161.7920      51
   -1.1048871020E-04   -5.0054058001E-03        164.9336      52
   -1.0806713918E-04   -4.9134088159E-03        168.0752      53
   -9.8549159761E-05   -4.8257849321E-03        171.2168      54
   -9.5415415596E-05   -4.7354854191E-03        174.3584      55
   -9.1208813019E-05   -4.6520298708E-03        177.5000      56
   -8.7844635992E-05   -4.5742316846E-03        180.6416      57
   -8.9104016981E-05   -4.4922073692E-03        183.7832      58
   -8.5374144714E-05   -4.4170247686E-03        186.9248      59
   -8.1579532557E-05   -4.3454029078E-03        190.0664      60
   -8.3425703397E-05   -4.2781196398E-03        193.2079      61
   -7.7445354733E-05   -4.2074439943E-03        196.3495      62
   -7.5764503816E-05   -4.1415420362E-03        199.4911      63
   -7.0224789240E-05   -4.0780343657E-03        202.6327      64
   -7.3222430621E-05   -4.0164547488E-03        205.7743      65
   -6.7192827991E-05   -3.9561622170E-03        208.9159      66
   -6.5259352946E-05   -3.9014713229E-03        212.0575      67
   -6.5436581966E-05   -3.8446795177E-03        215.1991      68
   -6.0279218596E-05   -3.7856305977E-03        218.3407      69
   -6.2442031468E-05   -3.7266398358E-03        221.4823      70
   -5.5078151866E-05   -3.6784235156E-03        224.6239      71
   -5.7870619814E-05   -3.6279447659E-03        227.7655      72
   -5.4078075200E-05   -3.5799221677E-03        230.9071      73
   -4.9792398816E-05   -3.5335223044E-03        234.0487      74
   -4.6976563659E-05   -3.4846178198E-03        237.1902      75
   -4.4053193684E-05   -3.4396542483E-03        240.3318      76
   -4.3411876159E-05   -3.3931573609E-03        243.4734      77
   -4.3157254581E-05   -3.3533613576E-03        246.6150      78
   -4.3070499143E-05   -3.3117084055E-03        249.7566      79
   -4.4613407236E-05   -3.2675521916E-03        252.8982      80
   -4.4370623022E-05   -3.2270869117E-03        256.0398      81
   -4.4389383506E-05   -3.1924143991E-03        259.1814      82
   -4.1963607249E-05   -3.1514822685E-03        262.3230      83
   -3.9926393624E-05   -3.1157933339E-03        265.4646      84
   -4.0508562280E-05   -3.0793339338E-03        268.6062      85
   -3.5648818958E-05   -3.0434657993E-03        271.7478      86
   -3.7209668468E-05   -3.0103218314E-03        274.8894      87
   -3.6247715575E-05   -2.9771032875E-03        278.0309      88
   -3.1998838913E-05   -2.9389208123E-03        281.1725      89
   -3.2887212936E-05   -2.9105040737E-03        284.3141      90
   -3.4715700668E-05   -2.8801519667E-03        287.4557      91
   -3.3766505323E-05   -2.8448036537E-03        290.5973      92
   -3.2708493159E-05   -2.8168222114E-03        293.7389      93
   -2.6747176596E-05   -2.7879191583E-03        296.8805      94
   -2.9303139684E-05   -2.7609952209E-03        300.0221      95
   -2.9337716418E-05   -2.7340583444E-03        303.1637      96
   -2.6568985441E-05   -2.7055607818E-03        306.3053      97
   -2.9291706023E-05   -2.6759237125E-03        309.4469      98
   -2.6382108627E-05   -2.6520216406E-03        312.5885      99
   -2.6649848561E-05   -2.6223381354E-03        315.7301     100
   -2.3623261808E-05   -2.5951054047E-03        318.8717     101
   -2.5798573388E-05   -2.5684334761E-03        322.0132     102
   -2.8795447215E-05   -2.5440386858E-03        325.1548     103
   -2.5322412551E-05   -2.5220236472E-03        328.2964     104
   -2.7328780230E-05   -2.4940909100E-03        331.4380     105
   -2.3360938419E-05   -2.4741582624E-03        334.5796     106
   -2.4516083577E-05   -2.4478462898E-03        337.7212     107
   -2.3279803663E-05   -2.4271339140E-03        340.8628     108
   -2.5601310575E-05   -2.4053453143E-03        344.0044     109
   -2.2152165764E-05   -2.3848855111E-03        347.1460     110
   -2.1721445676E-05   -2.3621090550E-03        350.2876     111
   -2.1656853338E-05   -2.3398197206E-03        353.4292     112
   -1.9149915844E-05   -2.3173382064E-03        356.5708     113
   -2.2015499164E-05   -2.3017082225E-03        359.7124     114
   -2.3943685601E-05   -2.2825030591E-03        362.8540     115
   -2.2064445678E-05   -2.2612798417E-03        365.9955     116
   -2.1017766298E-05   -2.2414535416E-03        369.1371     117
   -1.7167363042E-05   -2.2209076503E-03        372.2787     118
   -1.6367569765E-05   -2.2033802258E-03        375.4203     119
   -2.1433243608E-05   -2.1812710713E-03        378.5619     120
   -1.8920350769E-05   -2.1669425893E-03        381.7035     121
   -1.8838667518E-05   -2.1503306067E-03        384.8451     122
   -1.7753341194E-05   -2.1338134795E-03        387.9867     123
   -1.5600991471E-05   -2.1181886258E-03        391.1283     124
   -1.6243167497E-05   -2.0999959434E-03        394.2699     125
   -1.6139056643E-05   -2.0791697843E-03        397.4115     126
   -1.7506496981E-05   -2.0663357339E-03        400.5531     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0.5/GGam.Sig_local_w_O4n0.600T0.500U2.0tp-0.20 <==
   -7.3872525881E-02   -1.0046184088E-01          1.5708       0
   -4.5686850240E-02   -9.2582641449E-02          4.7124       1
   -2.7955966880E-02   -7.5908692007E-02          7.8540       2
   -1.8066547549E-02   -6.2257439417E-02         10.9956       3
   -1.2360839586E-02   -5.2034953250E-02         14.1372       4
   -8.8895372137E-03   -4.4380201558E-02         17.2788       5
   -6.6533260120E-03   -3.8530748741E-02         20.4204       6
   -5.1437361598E-03   -3.3968869026E-02         23.5619       7
   -4.0832811584E-03   -3.0331147855E-02         26.7035       8
   -3.3177406127E-03   -2.7368047394E-02         29.8451       9
   -2.7461562249E-03   -2.4922582799E-02         32.9867      10
   -2.3110729990E-03   -2.2865091198E-02         36.1283      11
   -1.9670439121E-03   -2.1113436889E-02         39.2699      12
   -1.6904289610E-03   -1.9607481883E-02         42.4115      13
   -1.4726605044E-03   -1.8300686902E-02         45.5531      14
   -1.2901833195E-03   -1.7153059787E-02         48.6947      15
   -1.1432101666E-03   -1.6142575024E-02         51.8363      16
   -1.0207590321E-03   -1.5236260589E-02         54.9779      17
   -9.1104587860E-04   -1.4425093563E-02         58.1195      18
   -8.2062624454E-04   -1.3701709734E-02         61.2611      19
   -7.4346539701E-04   -1.3046009745E-02         64.4026      20
   -6.7836491398E-04   -1.2448542815E-02         67.5442      21
   -6.1694865502E-04   -1.1906859042E-02         70.6858      22
   -5.6830802438E-04   -1.1407130733E-02         73.8274      23
   -5.2739198911E-04   -1.0938324196E-02         76.9690      24
   -4.8435952710E-04   -1.0517713081E-02         80.1106      25
   -4.4740279457E-04   -1.0123009173E-02         83.2522      26
   -4.1402094128E-04   -9.7634593790E-03         86.3938      27
   -3.8530514743E-04   -9.4215026805E-03         89.5354      28
   -3.5708923723E-04   -9.1045782083E-03         92.6770      29
   -3.3669856784E-04   -8.8024533213E-03         95.8186      30
   -3.1675017228E-04   -8.5260292958E-03         98.9602      31
   -2.9710931421E-04   -8.2633034267E-03        102.1018      32
   -2.7891965950E-04   -8.0202572982E-03        105.2434      33
   -2.6566286311E-04   -7.7914264846E-03        108.3849      34
   -2.4708132247E-04   -7.5719021346E-03        111.5265      35
   -2.3775397383E-04   -7.3621946406E-03        114.6681      36
   -2.2458947451E-04   -7.1686955850E-03        117.8097      37
   -2.0877298528E-04   -6.9845769754E-03        120.9513      38
   -1.9900743677E-04   -6.8044725389E-03        124.0929      39
   -1.9130267946E-04   -6.6333330976E-03        127.2345      40
   -1.8134677331E-04   -6.4751646254E-03        130.3761      41
   -1.7365542506E-04   -6.3293233131E-03        133.5177      42
   -1.6448269649E-04   -6.1844259453E-03        136.6593      43
   -1.6065287400E-04   -6.0472025108E-03        139.8009      44
   -1.5117693604E-04   -5.9144010032E-03        142.9425      45
   -1.4169247462E-04   -5.7853767934E-03        146.0841      46
   -1.3791809078E-04   -5.6626451695E-03        149.2257      47
   -1.3427369635E-04   -5.5533088040E-03        152.3672      48
   -1.2526189704E-04   -5.4386327603E-03        155.5088      49
   -1.2465688700E-04   -5.3329704110E-03        158.6504      50
   -1.1889090569E-04   -5.2267722223E-03        161.7920      51
   -1.1369366695E-04   -5.1296761885E-03        164.9336      52
   -1.0728220272E-04   -5.0320598006E-03        168.0752      53
   -9.9901154596E-05   -4.9413486544E-03        171.2168      54
   -1.0024834311E-04   -4.8560644948E-03        174.3584      55
   -9.6301627127E-05   -4.7685498133E-03        177.5000      56
   -9.4781192473E-05   -4.6864260572E-03        180.6416      57
   -8.8782203994E-05   -4.6023274895E-03        183.7832      58
   -8.5415149672E-05   -4.5268661858E-03        186.9248      59
   -8.2955456047E-05   -4.4491190209E-03        190.0664      60
   -8.0755510514E-05   -4.3796284816E-03        193.2079      61
   -7.6991581491E-05   -4.3095192277E-03        196.3495      62
   -7.5195799791E-05   -4.2483409648E-03        199.4911      63
   -7.5426881310E-05   -4.1803915219E-03        202.6327      64
   -6.7518036881E-05   -4.1206482924E-03        205.7743      65
   -6.8955956777E-05   -4.0531421727E-03        208.9159      66
   -6.2076292130E-05   -3.9908861322E-03        212.0575      67
   -6.3583190029E-05   -3.9366429719E-03        215.1991      68
   -5.8802065592E-05   -3.8764081133E-03        218.3407      69
   -5.9300989035E-05   -3.8196129924E-03        221.4823      70
   -5.7325723335E-05   -3.7689415703E-03        224.6239      71
   -5.9681393337E-05   -3.7181033509E-03        227.7655      72
   -5.8153154259E-05   -3.6685858897E-03        230.9071      73
   -4.8652287290E-05   -3.6179826060E-03        234.0487      74
   -4.4968921727E-05   -3.5717801346E-03        237.1902      75
   -5.1121789156E-05   -3.5284068269E-03        240.3318      76
   -5.2685389107E-05   -3.4818370908E-03        243.4734      77
   -5.0343842049E-05   -3.4395236641E-03        246.6150      78
   -4.8368710142E-05   -3.3953455815E-03        249.7566      79
   -4.5910428658E-05   -3.3466760319E-03        252.8982      80
   -4.0000232618E-05   -3.3097709086E-03        256.0398      81
   -4.7736939244E-05   -3.2674129998E-03        259.1814      82
   -4.3943512077E-05   -3.2245570084E-03        262.3230      83
   -4.5676127829E-05   -3.1876822998E-03        265.4646      84
   -4.2654696863E-05   -3.1547340869E-03        268.6062      85
   -4.2005015969E-05   -3.1160881704E-03        271.7478      86
   -3.7371603666E-05   -3.0832970013E-03        274.8894      87
   -3.6604212453E-05   -3.0479125288E-03        278.0309      88
   -3.2593832519E-05   -3.0121146836E-03        281.1725      89
   -3.2568124351E-05   -2.9831811635E-03        284.3141      90
   -3.8640571230E-05   -2.9491089146E-03        287.4557      91
   -3.2340533855E-05   -2.9127308570E-03        290.5973      92
   -3.1989078855E-05   -2.8786888121E-03        293.7389      93
   -3.2201211541E-05   -2.8538513692E-03        296.8805      94
   -3.1036628359E-05   -2.8231970437E-03        300.0221      95
   -3.1466178411E-05   -2.7916934984E-03        303.1637      96
   -3.0682911556E-05   -2.7662606043E-03        306.3053      97
   -3.2140112627E-05   -2.7415488043E-03        309.4469      98
   -3.0663246978E-05   -2.7151159894E-03        312.5885      99
   -2.9569222465E-05   -2.6866459434E-03        315.7301     100
   -3.0506309981E-05   -2.6598692654E-03        318.8717     101
   -3.0468783810E-05   -2.6334975618E-03        322.0132     102
   -3.1153134027E-05   -2.6035962323E-03        325.1548     103
   -2.6503337766E-05   -2.5858630814E-03        328.2964     104
   -2.0067941789E-05   -2.5601939704E-03        331.4380     105
   -1.9516306415E-05   -2.5345397724E-03        334.5796     106
   -2.1482810150E-05   -2.5050324286E-03        337.7212     107
   -2.2708769485E-05   -2.4821968119E-03        340.8628     108
   -1.7236762448E-05   -2.4646946266E-03        344.0044     109
   -1.8190704782E-05   -2.4425176583E-03        347.1460     110
   -2.3646197649E-05   -2.4148967453E-03        350.2876     111
   -2.1478527226E-05   -2.3917540625E-03        353.4292     112
   -2.0020928567E-05   -2.3749351330E-03        356.5708     113
   -2.4014518654E-05   -2.3520815321E-03        359.7124     114
   -2.1883297506E-05   -2.3331838559E-03        362.8540     115
   -2.4477930669E-05   -2.3096125264E-03        365.9955     116
   -2.3940597984E-05   -2.2875975996E-03        369.1371     117
   -2.3685345618E-05   -2.2714302672E-03        372.2787     118
   -2.4817182791E-05   -2.2563676354E-03        375.4203     119
   -1.8782117069E-05   -2.2384844373E-03        378.5619     120
   -1.8101475004E-05   -2.2215212067E-03        381.7035     121
   -2.0350469022E-05   -2.2018799199E-03        384.8451     122
   -1.6319642263E-05   -2.1848419083E-03        387.9867     123
   -1.1905281632E-05   -2.1676818323E-03        391.1283     124
   -1.0773596304E-05   -2.1527476495E-03        394.2699     125
   -1.4694784662E-05   -2.1320182095E-03        397.4115     126
   -1.3510545360E-05   -2.1189393120E-03        400.5531     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0.5/GGam.Sig_local_w_O5n0.600T0.500U2.0tp-0.20 <==
   -7.5231698794E-02   -1.0244041330E-01          1.5708       0
   -4.5998002794E-02   -9.3639380621E-02          4.7124       1
   -2.7886540925E-02   -7.6397918456E-02          7.8540       2
   -1.7921873005E-02   -6.2463948303E-02         10.9956       3
   -1.2223719071E-02   -5.2105476137E-02         14.1372       4
   -8.7715337541E-03   -4.4381696487E-02         17.2788       5
   -6.5621426946E-03   -3.8502218816E-02         20.4204       6
   -5.0717482430E-03   -3.3929906796E-02         23.5619       7
   -4.0220118536E-03   -3.0284356072E-02         26.7035       8
   -3.2647884131E-03   -2.7315922366E-02         29.8451       9
   -2.7017366553E-03   -2.4861954920E-02         32.9867      10
   -2.2699152444E-03   -2.2807510196E-02         36.1283      11
   -1.9351827560E-03   -2.1059425009E-02         39.2699      12
   -1.6624913133E-03   -1.9555433804E-02         42.4115      13
   -1.4493355209E-03   -1.8248306259E-02         45.5531      14
   -1.2698643599E-03   -1.7101616685E-02         48.6947      15
   -1.1281274494E-03   -1.6094070315E-02         51.8363      16
   -1.0038339853E-03   -1.5190644516E-02         54.9779      17
   -9.0194052611E-04   -1.4386132288E-02         58.1195      18
   -8.1598055670E-04   -1.3662568072E-02         61.2611      19
   -7.3578182722E-04   -1.3009226893E-02         64.4026      20
   -6.6709096308E-04   -1.2414562831E-02         67.5442      21
   -6.0955306649E-04   -1.1865361750E-02         70.6858      22
   -5.5418730443E-04   -1.1365202745E-02         73.8274      23
   -5.1688122793E-04   -1.0910799205E-02         76.9690      24
   -4.7282762710E-04   -1.0486970465E-02         80.1106      25
   -4.4033108137E-04   -1.0091729747E-02         83.2522      26
   -4.0728290377E-04   -9.7294766079E-03         86.3938      27
   -3.8220009526E-04   -9.3932450938E-03         89.5354      28
   -3.5554552046E-04   -9.0768822466E-03         92.6770      29
   -3.2671820143E-04   -8.7796733822E-03         95.8186      30
   -3.0844171697E-04   -8.5048844952E-03         98.9602      31
   -2.9122897995E-04   -8.2439874195E-03        102.1018      32
   -2.7177354373E-04   -7.9963370872E-03        105.2434      33
   -2.6274349172E-04   -7.7667776632E-03        108.3849      34
   -2.4884377610E-04   -7.5474153748E-03        111.5265      35
   -2.2830562465E-04   -7.3405759446E-03        114.6681      36
   -2.1635419313E-04   -7.1440794042E-03        117.8097      37
   -2.0413180484E-04   -6.9639828017E-03        120.9513      38
   -1.9552064330E-04   -6.7867503633E-03        124.0929      39
   -1.8600072689E-04   -6.6253823281E-03        127.2345      40
   -1.7482582217E-04   -6.4655985945E-03        130.3761      41
   -1.6803227922E-04   -6.3107040020E-03        133.5177      42
   -1.6187282889E-04   -6.1684825814E-03        136.6593      43
   -1.5541153503E-04   -6.0297370366E-03        139.8009      44
   -1.4414297103E-04   -5.8996211632E-03        142.9425      45
   -1.4191339707E-04   -5.7654322671E-03        146.0841      46
   -1.3670005762E-04   -5.6425112204E-03        149.2257      47
   -1.2607361712E-04   -5.5312410448E-03        152.3672      48
   -1.2413259483E-04   -5.4140593667E-03        155.5088      49
   -1.1295295219E-04   -5.3130280227E-03        158.6504      50
   -1.1288203038E-04   -5.2108111033E-03        161.7920      51
   -1.0850029360E-04   -5.1061939901E-03        164.9336      52
   -1.0200147002E-04   -5.0167982073E-03        168.0752      53
   -1.0533920073E-04   -4.9234451854E-03        171.2168      54
   -1.0115815159E-04   -4.8403645644E-03        174.3584      55
   -9.8398348100E-05   -4.7549885427E-03        177.5000      56
   -9.6869511762E-05   -4.6658497756E-03        180.6416      57
   -8.6894159235E-05   -4.5900010147E-03        183.7832      58
   -8.3353605879E-05   -4.5088587036E-03        186.9248      59
   -8.5044864909E-05   -4.4362553286E-03        190.0664      60
   -8.0804878284E-05   -4.3680313993E-03        193.2079      61
   -8.0130080550E-05   -4.2981780129E-03        196.3495      62
   -7.9687629468E-05   -4.2341922750E-03        199.4911      63
   -7.1637069813E-05   -4.1647776138E-03        202.6327      64
   -6.9943613532E-05   -4.1036839437E-03        205.7743      65
   -6.6667851564E-05   -4.0351022863E-03        208.9159      66
   -6.2837256044E-05   -3.9813099266E-03        212.0575      67
   -6.1458318561E-05   -3.9245871219E-03        215.1991      68
   -5.7249502021E-05   -3.8637551465E-03        218.3407      69
   -5.7682285201E-05   -3.8071564294E-03        221.4823      70
   -5.4636061361E-05   -3.7573767907E-03        224.6239      71
   -5.5250816885E-05   -3.7076311886E-03        227.7655      72
   -5.6414223589E-05   -3.6566214917E-03        230.9071      73
   -5.0952710200E-05   -3.6117342474E-03        234.0487      74
   -5.1151102157E-05   -3.5623896119E-03        237.1902      75
   -4.7612435624E-05   -3.5154480820E-03        240.3318      76
   -4.9339412175E-05   -3.4701998995E-03        243.4734      77
   -4.8856377966E-05   -3.4265690140E-03        246.6150      78
   -4.6585920605E-05   -3.3834204986E-03        249.7566      79
   -4.5445323241E-05   -3.3383202618E-03        252.8982      80
   -4.0284784103E-05   -3.2948370128E-03        256.0398      81
   -4.3346016676E-05   -3.2546186606E-03        259.1814      82
   -3.6181005258E-05   -3.2191430950E-03        262.3230      83
   -3.6980591386E-05   -3.1794354460E-03        265.4646      84
   -4.4468876786E-05   -3.1486820218E-03        268.6062      85
   -4.1675410517E-05   -3.1083443563E-03        271.7478      86
   -3.8973130240E-05   -3.0747380773E-03        274.8894      87
   -3.5207093396E-05   -3.0384146889E-03        278.0309      88
   -3.7137993693E-05   -2.9981522780E-03        281.1725      89
   -3.7284647641E-05   -2.9669169255E-03        284.3141      90
   -4.4473216481E-05   -2.9336277019E-03        287.4557      91
   -3.5570943557E-05   -2.8996752011E-03        290.5973      92
   -3.5827405775E-05   -2.8748269065E-03        293.7389      93
   -3.1628846150E-05   -2.8372217752E-03        296.8805      94
   -3.2860245580E-05   -2.8125132282E-03        300.0221      95
   -3.6076542494E-05   -2.7841884337E-03        303.1637      96
   -3.0400161775E-05   -2.7549690959E-03        306.3053      97
   -3.1719971491E-05   -2.7324885729E-03        309.4469      98
   -3.2360130865E-05   -2.7050401135E-03        312.5885      99
   -2.9945410882E-05   -2.6770952404E-03        315.7301     100
   -2.6152048264E-05   -2.6477049658E-03        318.8717     101
   -2.6053237575E-05   -2.6189246713E-03        322.0132     102
   -2.2841693317E-05   -2.5988802709E-03        325.1548     103
   -2.5842771962E-05   -2.5726449665E-03        328.2964     104
   -2.2548314391E-05   -2.5485757799E-03        331.4380     105
   -2.2045120943E-05   -2.5234691076E-03        334.5796     106
   -2.7162262804E-05   -2.5039265075E-03        337.7212     107
   -1.8635158731E-05   -2.4749133967E-03        340.8628     108
   -2.5411271938E-05   -2.4601470777E-03        344.0044     109
   -2.3086648619E-05   -2.4376995758E-03        347.1460     110
   -2.1651238839E-05   -2.4182911263E-03        350.2876     111
   -2.3668211323E-05   -2.3940857958E-03        353.4292     112
   -2.1214254680E-05   -2.3719791369E-03        356.5708     113
   -2.7255273895E-05   -2.3536671133E-03        359.7124     114
   -2.4978270563E-05   -2.3320438136E-03        362.8540     115
   -2.0761305919E-05   -2.3109423952E-03        365.9955     116
   -1.9054586040E-05   -2.2953435109E-03        369.1371     117
   -1.8400326716E-05   -2.2770816596E-03        372.2787     118
   -1.4837516106E-05   -2.2575581232E-03        375.4203     119
   -1.2705234011E-05   -2.2336532555E-03        378.5619     120
   -1.2070568933E-05   -2.2133632696E-03        381.7035     121
   -1.0873003105E-05   -2.1959024460E-03        384.8451     122
   -7.8382447275E-06   -2.1771149894E-03        387.9867     123
   -9.9595702813E-06   -2.1574904642E-03        391.1283     124
   -1.0411852684E-05   -2.1373360959E-03        394.2699     125
   -1.1753916825E-05   -2.1241745145E-03        397.4115     126
   -1.3734559513E-05   -2.1108977958E-03        400.5531     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0.5/GGam.Sig_local_w_O6n0.600T0.500U2.0tp-0.20 <==
   -7.5992915489E-02   -1.0301911219E-01          1.5708       0
   -4.6052391088E-02   -9.3802551516E-02          4.7124       1
   -2.7804207176E-02   -7.6343470660E-02          7.8540       2
   -1.7839010345E-02   -6.2348353274E-02         10.9956       3
   -1.2150831379E-02   -5.1968967156E-02         14.1372       4
   -8.7126040044E-03   -4.4253486914E-02         17.2788       5
   -6.5122950604E-03   -3.8390535263E-02         20.4204       6
   -5.0369633605E-03   -3.3822034950E-02         23.5619       7
   -3.9969586325E-03   -3.0184810859E-02         26.7035       8
   -3.2468721600E-03   -2.7227009112E-02         29.8451       9
   -2.6825125044E-03   -2.4786061831E-02         32.9867      10
   -2.2538109047E-03   -2.2732555726E-02         36.1283      11
   -1.9185017946E-03   -2.0983137934E-02         39.2699      12
   -1.6535962531E-03   -1.9490694400E-02         42.4115      13
   -1.4354702477E-03   -1.8190141797E-02         45.5531      14
   -1.2659988238E-03   -1.7045928393E-02         48.6947      15
   -1.1144388380E-03   -1.6042420561E-02         51.8363      16
   -9.9453492570E-04   -1.5139924204E-02         54.9779      17
   -8.9354002469E-04   -1.4337479702E-02         58.1195      18
   -8.0463382661E-04   -1.3618727957E-02         61.2611      19
   -7.3440426230E-04   -1.2966449640E-02         64.4026      20
   -6.6776321984E-04   -1.2372396587E-02         67.5442      21
   -6.0544560482E-04   -1.1828470624E-02         70.6858      22
   -5.6194929528E-04   -1.1327099239E-02         73.8274      23
   -5.1515446888E-04   -1.0874553342E-02         76.9690      24
   -4.7103592662E-04   -1.0451361730E-02         80.1106      25
   -4.4010072727E-04   -1.0057263478E-02         83.2522      26
   -4.0717209694E-04   -9.6911400933E-03         86.3938      27
   -3.7621392851E-04   -9.3597804474E-03         89.5354      28
   -3.5202947050E-04   -9.0406224488E-03         92.6770      29
   -3.2750602466E-04   -8.7479954831E-03         95.8186      30
   -3.0645615881E-04   -8.4734739784E-03         98.9602      31
   -2.8814531566E-04   -8.2130495809E-03        102.1018      32
   -2.7321882057E-04   -7.9696344683E-03        105.2434      33
   -2.5831509178E-04   -7.7358721929E-03        108.3849      34
   -2.5033932351E-04   -7.5201193891E-03        111.5265      35
   -2.2537599127E-04   -7.3115031148E-03        114.6681      36
   -2.1673392293E-04   -7.1274158675E-03        117.8097      37
   -2.0678283885E-04   -6.9437464881E-03        120.9513      38
   -1.9501557931E-04   -6.7635604158E-03        124.0929      39
   -1.8810087457E-04   -6.6024592944E-03        127.2345      40
   -1.8081986748E-04   -6.4471701203E-03        130.3761      41
   -1.6701064970E-04   -6.2945708678E-03        133.5177      42
   -1.5980150248E-04   -6.1507900606E-03        136.6593      43
   -1.5307280157E-04   -6.0127517726E-03        139.8009      44
   -1.4852013317E-04   -5.8755335998E-03        142.9425      45
   -1.4434862763E-04   -5.7527243954E-03        146.0841      46
   -1.3434511506E-04   -5.6371559175E-03        149.2257      47
   -1.3033035448E-04   -5.5219144585E-03        152.3672      48
   -1.2610240549E-04   -5.4101815609E-03        155.5088      49
   -1.1682939337E-04   -5.3009145413E-03        158.6504      50
   -1.1088960780E-04   -5.1996168932E-03        161.7920      51
   -1.0605442057E-04   -5.0954036760E-03        164.9336      52
   -1.0063471830E-04   -4.9966830726E-03        168.0752      53
   -1.0175401565E-04   -4.9091991796E-03        171.2168      54
   -1.0385893974E-04   -4.8217535241E-03        174.3584      55
   -9.0368479869E-05   -4.7309878163E-03        177.5000      56
   -8.9469357564E-05   -4.6557759181E-03        180.6416      57
   -8.5247255612E-05   -4.5699211215E-03        183.7832      58
   -7.9009852724E-05   -4.4982135425E-03        186.9248      59
   -8.5397887256E-05   -4.4185748629E-03        190.0664      60
   -8.3257968411E-05   -4.3493735009E-03        193.2079      61
   -7.6227483624E-05   -4.2857514251E-03        196.3495      62
   -8.0362236218E-05   -4.2141403535E-03        199.4911      63
   -7.3039722890E-05   -4.1449946273E-03        202.6327      64
   -7.5438903359E-05   -4.0859699631E-03        205.7743      65
   -6.9981581587E-05   -4.0255035415E-03        208.9159      66
   -6.5532390276E-05   -3.9695837021E-03        212.0575      67
   -6.1288548486E-05   -3.9065998432E-03        215.1991      68
   -6.2716856405E-05   -3.8557724019E-03        218.3407      69
   -5.9956782257E-05   -3.7974700853E-03        221.4823      70
   -5.8317655721E-05   -3.7396848598E-03        224.6239      71
   -5.0221715070E-05   -3.6883844818E-03        227.7655      72
   -5.3110756659E-05   -3.6425006240E-03        230.9071      73
   -5.8796527144E-05   -3.5956461365E-03        234.0487      74
   -5.0168151923E-05   -3.5481142648E-03        237.1902      75
   -4.9157511910E-05   -3.4977661751E-03        240.3318      76
   -4.6308345206E-05   -3.4589824262E-03        243.4734      77
   -4.6852704198E-05   -3.4198502238E-03        246.6150      78
   -4.2557225838E-05   -3.3712276733E-03        249.7566      79
   -4.0787136862E-05   -3.3265562844E-03        252.8982      80
   -3.7668806842E-05   -3.2868150539E-03        256.0398      81
   -4.1310950260E-05   -3.2452492422E-03        259.1814      82
   -4.2277951628E-05   -3.2062980186E-03        262.3230      83
   -3.7272365841E-05   -3.1675963311E-03        265.4646      84
   -3.9526273993E-05   -3.1342793019E-03        268.6062      85
   -3.6049819752E-05   -3.0949091285E-03        271.7478      86
   -3.5393499819E-05   -3.0592866006E-03        274.8894      87
   -3.5349139533E-05   -3.0278821199E-03        278.0309      88
   -3.8312660838E-05   -2.9911409837E-03        281.1725      89
   -3.6470540891E-05   -2.9591533777E-03        284.3141      90
   -3.5938480584E-05   -2.9269146541E-03        287.4557      91
   -3.5134661965E-05   -2.8960905342E-03        290.5973      92
   -3.8817172915E-05   -2.8643241150E-03        293.7389      93
   -3.7963550189E-05   -2.8353811269E-03        296.8805      94
   -3.4568111278E-05   -2.8022285888E-03        300.0221      95
   -3.4441500368E-05   -2.7744736994E-03        303.1637      96
   -3.5336324139E-05   -2.7479646886E-03        306.3053      97
   -3.5156015095E-05   -2.7207117137E-03        309.4469      98
   -3.8044302740E-05   -2.6973592777E-03        312.5885      99
   -3.1347844470E-05   -2.6688174243E-03        315.7301     100
   -3.1320543684E-05   -2.6420005522E-03        318.8717     101
   -2.9013390768E-05   -2.6215301512E-03        322.0132     102
   -2.3086747923E-05   -2.5923558334E-03        325.1548     103
   -2.6805615977E-05   -2.5667559130E-03        328.2964     104
   -2.7754794054E-05   -2.5423702087E-03        331.4380     105
   -2.8936969931E-05   -2.5179526286E-03        334.5796     106
   -2.9257194350E-05   -2.4996585239E-03        337.7212     107
   -1.5645474270E-05   -2.4685813761E-03        340.8628     108
   -2.2772137872E-05   -2.4465814658E-03        344.0044     109
   -1.9779760431E-05   -2.4319951417E-03        347.1460     110
   -2.0209457596E-05   -2.4029805414E-03        350.2876     111
   -2.3445776102E-05   -2.3832335322E-03        353.4292     112
   -2.2426377110E-05   -2.3632249338E-03        356.5708     113
   -2.1790565884E-05   -2.3453123143E-03        359.7124     114
   -1.8557388185E-05   -2.3272773342E-03        362.8540     115
   -1.7619297752E-05   -2.3018244595E-03        365.9955     116
   -1.7162149859E-05   -2.2854290317E-03        369.1371     117
   -1.5353698051E-05   -2.2644083547E-03        372.2787     118
   -2.0897877846E-05   -2.2442609659E-03        375.4203     119
   -1.6414331136E-05   -2.2189085337E-03        378.5619     120
   -1.8495923329E-05   -2.2025609753E-03        381.7035     121
   -2.2469555605E-05   -2.1842298433E-03        384.8451     122
   -1.7049957841E-05   -2.1735823255E-03        387.9867     123
   -1.4949726519E-05   -2.1581437746E-03        391.1283     124
   -1.4131511967E-05   -2.1370393703E-03        394.2699     125
   -1.3836327084E-05   -2.1210881724E-03        397.4115     126
   -1.4069402488E-05   -2.0993591352E-03        400.5531     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0/Delta_DMET.dat <==
0.6 1.0e-04 8.76890215299e-07 3.1e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0/Delta_DMET.size2x2.dat <==
0.6 1.0e-04 1.2362384e-05 6.0e-06


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0/Delta_DMET.size4x2.dat <==
0.6 1.0e-04 0 7.7e-06


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0/Delta_DMET.size4x4.dat <==
0.6 1.0e-04 1.07389263979e-05 9.6e-06


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0/E_DMET.dat <==
0.6 1.0e-04 -1.1529170957 8.4e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0/E_DMET.size2x2.dat <==
0.6 1.0e-04 -1.15489137628 1.9e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0/E_DMET.size4x2.dat <==
0.6 1.0e-04 -1.15471085918 2.1e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0/E_DMET.size4x4.dat <==
0.6 1.0e-04 -1.15378774173 1.2e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0/E_DMET.size8x2.dat <==
0.6 1.0e-04 -1.15381665615 1.0e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0/M_DMET.dat <==
0.6 1.0e-04 0.0 8.7e-06


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0/M_DMET.size2x2.dat <==
0.6 1.0e-04 4.0401e-07 4.1e-08


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0/M_DMET.size4x2.dat <==
0.6 1.0e-04 0 7.8e-08


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.6_T0/M_DMET.size4x4.dat <==
0.6 1.0e-04 0 5.9e-06


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0.125/D_DCA <==
0.875 0.14106943093 0.000320282266674


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0.125/D_DCA_size20.0 <==
0.875164605288 0.000169588939189 -0.856607935208 0.141094327566 1.77887117869e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0.125/D_DCA_size32.0 <==
0.875380742056 0.000255476013374 -0.852610621512 0.141190005272 2.68907329692e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0.125/D_DCA_size34.0 <==
0.875149751614 0.000273003854664 -0.85391687451 0.140998717082 2.8809539602e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0.125/D_DiagMC_GGam <==
0.8750    0.0009    -0.861    0.003    0.140    0.001


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0.125/E_DCA <==
0.875 -1.2167638921 0.000764000149015


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0.125/E_DCA_size20.0 <==
0.875164605288 0.000169588939189 -0.856607935208 -1.21754940501 0.000594189566267


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0.125/E_DCA_size32.0 <==
0.875380742056 0.000255476013374 -0.852610621512 -1.21702655498 0.000183180899968


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0.125/E_DCA_size34.0 <==
0.875149751614 0.000273003854664 -0.85391687451 -1.2174115145 0.000622629855016


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0.125/E_DiagMC_GGam <==
0.8750    0.0009    -0.861    0.003    -1.2189    0.0012


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0.125/GGam.Sig_local_w_O1n0.875T0.125U2.0tp-0.20 <==
   -1.1404201369E-02   -2.9595025421E-02          0.3927       0
   -1.2781003407E-02   -5.7824083403E-02          1.1781       1
   -1.3698952991E-02   -7.2333839184E-02          1.9635       2
   -1.3985446002E-02   -7.9266566234E-02          2.7489       3
   -1.3751236231E-02   -8.1823639215E-02          3.5343       4
   -1.3168511848E-02   -8.1826808874E-02          4.3197       5
   -1.2388978468E-02   -8.0347384443E-02          5.1051       6
   -1.1521251767E-02   -7.8032821748E-02          5.8905       7
   -1.0635924883E-02   -7.5278759952E-02          6.6759       8
   -9.7734199401E-03   -7.2330326410E-02          7.4613       9
   -8.9593076032E-03   -6.9336326618E-02          8.2467      10
   -8.2036757809E-03   -6.6388085888E-02          9.0321      11
   -7.5120341663E-03   -6.3537275443E-02          9.8175      12
   -6.8841269855E-03   -6.0813051361E-02         10.6029      13
   -6.3170666122E-03   -5.8229918837E-02         11.3883      14
   -5.8049519379E-03   -5.5793632125E-02         12.1737      15
   -5.3442220600E-03   -5.3503503619E-02         12.9591      16
   -4.9305048447E-03   -5.1354226361E-02         13.7445      17
   -4.5566815192E-03   -4.9337141822E-02         14.5299      18
   -4.2192594748E-03   -4.7446469326E-02         15.3153      19
   -3.9121534405E-03   -4.5673481882E-02         16.1007      20
   -3.6350459571E-03   -4.4011906396E-02         16.8861      21
   -3.3850549865E-03   -4.2451002223E-02         17.6715      22
   -3.1579521543E-03   -4.0987032650E-02         18.4569      23
   -2.9521794162E-03   -3.9610290825E-02         19.2423      24
   -2.7653925597E-03   -3.8313614372E-02         20.0277      25
   -2.5929866033E-03   -3.7091112265E-02         20.8131      26
   -2.4346395211E-03   -3.5939524862E-02         21.5984      27
   -2.2906189706E-03   -3.4851938781E-02         22.3838      28
   -2.1601773227E-03   -3.3824395768E-02         23.1692      29
   -2.0395321386E-03   -3.2851015947E-02         23.9546      30
   -1.9271485554E-03   -3.1928667538E-02         24.7400      31
   -1.8230985509E-03   -3.1054443775E-02         25.5254      32
   -1.7269051961E-03   -3.0223815190E-02         26.3108      33
   -1.6382466699E-03   -2.9432574128E-02         27.0962      34
   -1.5555045284E-03   -2.8679767052E-02         27.8816      35
   -1.4779926726E-03   -2.7963603376E-02         28.6670      36
   -1.4071991140E-03   -2.7280094236E-02         29.4524      37
   -1.3409898638E-03   -2.6627414742E-02         30.2378      38
   -1.2787894738E-03   -2.6004689836E-02         31.0232      39
   -1.2209810976E-03   -2.5408900740E-02         31.8086      40
   -1.1659788469E-03   -2.4838382831E-02         32.5940      41
   -1.1159333375E-03   -2.4293345060E-02         33.3794      42
   -1.0694522250E-03   -2.3771210357E-02         34.1648      43
   -1.0255380851E-03   -2.3268893392E-02         34.9502      44
   -9.8231205234E-04   -2.2787253101E-02         35.7356      45
   -9.4329615764E-04   -2.2324451177E-02         36.5210      46
   -9.0692180759E-04   -2.1879162286E-02         37.3064      47
   -8.7256656689E-04   -2.1450901212E-02         38.0918      48
   -8.3969793872E-04   -2.1039696682E-02         38.8772      49
   -8.0668648316E-04   -2.0644238394E-02         39.6626      50
   -7.7709787942E-04   -2.0264178683E-02         40.4480      51
   -7.5017109227E-04   -1.9895947861E-02         41.2334      52
   -7.2368311180E-04   -1.9539687892E-02         42.0188      53
   -6.9805312551E-04   -1.9198737815E-02         42.8042      54
   -6.7362572227E-04   -1.8868167213E-02         43.5896      55
   -6.5040359831E-04   -1.8548713202E-02         44.3750      56
   -6.2968125427E-04   -1.8238386427E-02         45.1604      57
   -6.0961997581E-04   -1.7937209678E-02         45.9458      58
   -5.9132910790E-04   -1.7646459621E-02         46.7312      59
   -5.7197092126E-04   -1.7365349406E-02         47.5166      60
   -5.5421144380E-04   -1.7091773039E-02         48.3020      61
   -5.3634864582E-04   -1.6826395910E-02         49.0874      62
   -5.1989473361E-04   -1.6569349581E-02         49.8728      63
   -5.0342553642E-04   -1.6319628247E-02         50.6582      64
   -4.8782367966E-04   -1.6077005351E-02         51.4436      65
   -4.7479086166E-04   -1.5842443946E-02         52.2290      66
   -4.6226005523E-04   -1.5613730000E-02         53.0144      67
   -4.4846432993E-04   -1.5391230927E-02         53.7998      68
   -4.3412249856E-04   -1.5175018929E-02         54.5852      69
   -4.2136126879E-04   -1.4967449492E-02         55.3706      70
   -4.1035516638E-04   -1.4764750928E-02         56.1560      71
   -3.9908462624E-04   -1.4567232223E-02         56.9414      72
   -3.8943889531E-04   -1.4375056891E-02         57.7268      73
   -3.7882939102E-04   -1.4185478986E-02         58.5122      74
   -3.6833744022E-04   -1.4002922396E-02         59.2976      75
   -3.5901886555E-04   -1.3824018665E-02         60.0830      76
   -3.5009275811E-04   -1.3650175725E-02         60.8684      77
   -3.4254502662E-04   -1.3479943179E-02         61.6538      78
   -3.3495529406E-04   -1.3312520917E-02         62.4392      79
   -3.2640719026E-04   -1.3148989241E-02         63.2246      80
   -3.1785037244E-04   -1.2991232842E-02         64.0100      81
   -3.1112018143E-04   -1.2836061329E-02         64.7953      82
   -3.0355981874E-04   -1.2684350237E-02         65.5807      83
   -2.9518006447E-04   -1.2537178486E-02         66.3661      84
   -2.8784946059E-04   -1.2393982793E-02         67.1515      85
   -2.8283964425E-04   -1.2253671663E-02         67.9369      86
   -2.7645517551E-04   -1.2115377306E-02         68.7223      87
   -2.6973237334E-04   -1.1980630570E-02         69.5077      88
   -2.6285801875E-04   -1.1849366475E-02         70.2931      89
   -2.5789246163E-04   -1.1720189328E-02         71.0785      90
   -2.5116950267E-04   -1.1594506858E-02         71.8639      91
   -2.4449341783E-04   -1.1472229773E-02         72.6493      92
   -2.3971751822E-04   -1.1353108952E-02         73.4347      93
   -2.3671719142E-04   -1.1235354242E-02         74.2201      94
   -2.3298135111E-04   -1.1119615799E-02         75.0055      95
   -2.2712685285E-04   -1.1005790388E-02         75.7909      96
   -2.2369840875E-04   -1.0894998527E-02         76.5763      97
   -2.1997722360E-04   -1.0784900874E-02         77.3617      98
   -2.1592186846E-04   -1.0676738341E-02         78.1471      99
   -2.1157104477E-04   -1.0571115792E-02         78.9325     100
   -2.0709529271E-04   -1.0466947516E-02         79.7179     101
   -2.0140244923E-04   -1.0366136454E-02         80.5033     102
   -1.9647031819E-04   -1.0268594299E-02         81.2887     103
   -1.9331668294E-04   -1.0173802683E-02         82.0741     104
   -1.9180867050E-04   -1.0078502865E-02         82.8595     105
   -1.8829858097E-04   -9.9853458993E-03         83.6449     106
   -1.8483857000E-04   -9.8947401902E-03         84.4303     107
   -1.8202830837E-04   -9.8052240820E-03         85.2157     108
   -1.7934561121E-04   -9.7166017585E-03         86.0011     109
   -1.7439078923E-04   -9.6312795674E-03         86.7865     110
   -1.7083524627E-04   -9.5473783971E-03         87.5719     111
   -1.6836186075E-04   -9.4627371077E-03         88.3573     112
   -1.6432667747E-04   -9.3798847695E-03         89.1427     113
   -1.6075640150E-04   -9.2999151369E-03         89.9281     114
   -1.5679874784E-04   -9.2208619798E-03         90.7135     115
   -1.5326252552E-04   -9.1429860351E-03         91.4989     116
   -1.5051375767E-04   -9.0647018323E-03         92.2843     117
   -1.4697364503E-04   -8.9892450616E-03         93.0697     118
   -1.4344952771E-04   -8.9146882430E-03         93.8551     119
   -1.3996439385E-04   -8.8416160648E-03         94.6405     120
   -1.3823073260E-04   -8.7701500699E-03         95.4259     121
   -1.3700230500E-04   -8.6985188126E-03         96.2113     122
   -1.3382335391E-04   -8.6277116064E-03         96.9967     123
   -1.3165407642E-04   -8.5595205878E-03         97.7821     124
   -1.3064025205E-04   -8.4926292537E-03         98.5675     125
   -1.2804765566E-04   -8.4276807115E-03         99.3529     126
   -1.2588355647E-04   -8.3629777726E-03        100.1383     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0.125/GGam.Sig_local_w_O3n0.875T0.125U2.0tp-0.20 <==
   -1.4033256277E-02   -4.4811732140E-02          0.3927       0
   -1.6334847800E-02   -8.1921007945E-02          1.1781       1
   -1.7734780544E-02   -9.8699005067E-02          1.9635       2
   -1.8079980584E-02   -1.0522884072E-01          2.7489       3
   -1.7637282276E-02   -1.0632208595E-01          3.5343       4
   -1.6719333859E-02   -1.0451284816E-01          4.3197       5
   -1.5553039106E-02   -1.0118728498E-01          5.1051       6
   -1.4305332259E-02   -9.7135661145E-02          5.8905       7
   -1.3070415678E-02   -9.2803991850E-02          6.6759       8
   -1.1893591085E-02   -8.8442790538E-02          7.4613       9
   -1.0806960715E-02   -8.4189952139E-02          8.2467      10
   -9.8225774725E-03   -8.0132617057E-02          9.0321      11
   -8.9295158390E-03   -7.6297912497E-02          9.8175      12
   -8.1301522012E-03   -7.2704377440E-02         10.6029      13
   -7.4156872816E-03   -6.9348243693E-02         11.3883      14
   -6.7783471167E-03   -6.6223252851E-02         12.1737      15
   -6.2101837718E-03   -6.3315246849E-02         12.9591      16
   -5.7065169354E-03   -6.0614486301E-02         13.7445      17
   -5.2560713098E-03   -5.8100061863E-02         14.5299      18
   -4.8461201544E-03   -5.5756703499E-02         15.3153      19
   -4.4845025487E-03   -5.3575645820E-02         16.1007      20
   -4.1580389899E-03   -5.1541891893E-02         16.8861      21
   -3.8671890038E-03   -4.9641931813E-02         17.6715      22
   -3.5942615198E-03   -4.7866707669E-02         18.4569      23
   -3.3494820303E-03   -4.6201989827E-02         19.2423      24
   -3.1295863569E-03   -4.4643190601E-02         20.0277      25
   -2.9344586035E-03   -4.3174360020E-02         20.8131      26
   -2.7549159749E-03   -4.1792981135E-02         21.5984      27
   -2.5874340595E-03   -4.0494519895E-02         22.3838      28
   -2.4361834681E-03   -3.9266608696E-02         23.1692      29
   -2.2981170775E-03   -3.8111036936E-02         23.9546      30
   -2.1696689694E-03   -3.7018120738E-02         24.7400      31
   -2.0510086487E-03   -3.5983795406E-02         25.5254      32
   -1.9348335349E-03   -3.5003796840E-02         26.3108      33
   -1.8360017757E-03   -3.4073339736E-02         27.0962      34
   -1.7446995263E-03   -3.3188276859E-02         27.8816      35
   -1.6579753945E-03   -3.2341906775E-02         28.6670      36
   -1.5769942618E-03   -3.1539355823E-02         29.4524      37
   -1.5048661821E-03   -3.0774486140E-02         30.2378      38
   -1.4329298889E-03   -3.0046081504E-02         31.0232      39
   -1.3663797292E-03   -2.9348590324E-02         31.8086      40
   -1.3041684457E-03   -2.8675969740E-02         32.5940      41
   -1.2489520446E-03   -2.8039783830E-02         33.3794      42
   -1.1964494996E-03   -2.7433419719E-02         34.1648      43
   -1.1460943495E-03   -2.6848900433E-02         34.9502      44
   -1.1003933986E-03   -2.6293595033E-02         35.7356      45
   -1.0543119724E-03   -2.5755547804E-02         36.5210      46
   -1.0106012101E-03   -2.5234993786E-02         37.3064      47
   -9.7286548543E-04   -2.4740956504E-02         38.0918      48
   -9.3383285659E-04   -2.4259631628E-02         38.8772      49
   -9.0169000021E-04   -2.3795930402E-02         39.6626      50
   -8.6492317697E-04   -2.3356296677E-02         40.4480      51
   -8.3420294656E-04   -2.2925371716E-02         41.2334      52
   -8.0228316149E-04   -2.2511601549E-02         42.0188      53
   -7.6976349107E-04   -2.2111035868E-02         42.8042      54
   -7.4447034557E-04   -2.1728206395E-02         43.5896      55
   -7.1880318228E-04   -2.1354795477E-02         44.3750      56
   -6.9646392255E-04   -2.0996637542E-02         45.1604      57
   -6.7122393539E-04   -2.0648736875E-02         45.9458      58
   -6.5129775796E-04   -2.0311317701E-02         46.7312      59
   -6.2557103016E-04   -1.9983521925E-02         47.5166      60
   -6.0743276849E-04   -1.9664801117E-02         48.3020      61
   -5.9185405991E-04   -1.9359953083E-02         49.0874      62
   -5.7953706455E-04   -1.9064150588E-02         49.8728      63
   -5.5853783931E-04   -1.8774727976E-02         50.6582      64
   -5.3958380040E-04   -1.8496953930E-02         51.4436      65
   -5.2143719178E-04   -1.8226974305E-02         52.2290      66
   -5.0594683195E-04   -1.7960868628E-02         53.0144      67
   -4.9127255191E-04   -1.7704538590E-02         53.7998      68
   -4.8380922930E-04   -1.7457250633E-02         54.5852      69
   -4.6963689951E-04   -1.7219737136E-02         55.3706      70
   -4.5693673137E-04   -1.6984268138E-02         56.1560      71
   -4.4362352924E-04   -1.6755535449E-02         56.9414      72
   -4.3454644866E-04   -1.6534256679E-02         57.7268      73
   -4.2426635291E-04   -1.6317840548E-02         58.5122      74
   -4.1497771077E-04   -1.6107422403E-02         59.2976      75
   -4.0415821002E-04   -1.5898687600E-02         60.0830      76
   -3.8894992785E-04   -1.5696681406E-02         60.8684      77
   -3.8141820862E-04   -1.5503279281E-02         61.6538      78
   -3.7544184026E-04   -1.5312241834E-02         62.4392      79
   -3.6591066224E-04   -1.5121421040E-02         63.2246      80
   -3.5164154935E-04   -1.4940796644E-02         64.0100      81
   -3.4142112698E-04   -1.4760597200E-02         64.7953      82
   -3.3017996222E-04   -1.4582237921E-02         65.5807      83
   -3.2292137653E-04   -1.4410424863E-02         66.3661      84
   -3.1317221583E-04   -1.4246744008E-02         67.1515      85
   -3.0780588817E-04   -1.4085324526E-02         67.9369      86
   -3.0511882278E-04   -1.3925499775E-02         68.7223      87
   -3.0293522985E-04   -1.3770051372E-02         69.5077      88
   -2.9804023392E-04   -1.3618766598E-02         70.2931      89
   -2.8899249462E-04   -1.3471829019E-02         71.0785      90
   -2.8038566809E-04   -1.3329542330E-02         71.8639      91
   -2.7311606075E-04   -1.3189237536E-02         72.6493      92
   -2.6676874275E-04   -1.3047992514E-02         73.4347      93
   -2.6018998935E-04   -1.2911632120E-02         74.2201      94
   -2.5363760018E-04   -1.2773848394E-02         75.0055      95
   -2.4983328843E-04   -1.2644044433E-02         75.7909      96
   -2.4512304238E-04   -1.2512451642E-02         76.5763      97
   -2.3643713766E-04   -1.2387666514E-02         77.3617      98
   -2.3225194402E-04   -1.2267605710E-02         78.1471      99
   -2.2320617909E-04   -1.2150396448E-02         78.9325     100
   -2.1843347566E-04   -1.2032731879E-02         79.7179     101
   -2.1925305403E-04   -1.1913519254E-02         80.5033     102
   -2.1462636621E-04   -1.1800685662E-02         81.2887     103
   -2.0855020103E-04   -1.1689831318E-02         82.0741     104
   -2.0157448385E-04   -1.1581085750E-02         82.8595     105
   -2.0104882271E-04   -1.1472642884E-02         83.6449     106
   -2.0177666083E-04   -1.1368609056E-02         84.4303     107
   -1.9545273678E-04   -1.1266745871E-02         85.2157     108
   -1.9457218899E-04   -1.1162575307E-02         86.0011     109
   -1.9214443967E-04   -1.1059308231E-02         86.7865     110
   -1.8868947195E-04   -1.0960541061E-02         87.5719     111
   -1.8606584338E-04   -1.0863801922E-02         88.3573     112
   -1.8394226386E-04   -1.0772405363E-02         89.1427     113
   -1.8066362533E-04   -1.0679014432E-02         89.9281     114
   -1.7866542038E-04   -1.0586491155E-02         90.7135     115
   -1.7507988737E-04   -1.0499018801E-02         91.4989     116
   -1.7077155328E-04   -1.0413009266E-02         92.2843     117
   -1.6880116455E-04   -1.0325485523E-02         93.0697     118
   -1.6354169248E-04   -1.0236312839E-02         93.8551     119
   -1.6259293075E-04   -1.0148464536E-02         94.6405     120
   -1.5413024947E-04   -1.0069704996E-02         95.4259     121
   -1.5125110213E-04   -9.9912442654E-03         96.2113     122
   -1.5118006918E-04   -9.9128810429E-03         96.9967     123
   -1.5053543672E-04   -9.8329026968E-03         97.7821     124
   -1.5017211004E-04   -9.7515201224E-03         98.5675     125
   -1.4597623226E-04   -9.6756249201E-03         99.3529     126
   -1.4346307424E-04   -9.6002972354E-03        100.1383     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0.125/GGam.Sig_local_w_O4n0.875T0.125U2.0tp-0.20 <==
   -1.4969794986E-02   -5.3084792107E-02          0.3927       0
   -1.7669280968E-02   -9.2148231342E-02          1.1781       1
   -1.9189299418E-02   -1.0846372426E-01          1.9635       2
   -1.9499617264E-02   -1.1400411291E-01          2.7489       3
   -1.8937436842E-02   -1.1406625834E-01          3.5343       4
   -1.7871782044E-02   -1.1132897816E-01          4.3197       5
   -1.6565697974E-02   -1.0721975163E-01          5.1051       6
   -1.5180036300E-02   -1.0248848504E-01          5.8905       7
   -1.3820675452E-02   -9.7577869349E-02          6.6759       8
   -1.2544886496E-02   -9.2731316193E-02          7.4613       9
   -1.1372913462E-02   -8.8070598341E-02          8.2467      10
   -1.0312058610E-02   -8.3655538923E-02          9.0321      11
   -9.3547471192E-03   -7.9521711832E-02          9.8175      12
   -8.5129659948E-03   -7.5663902976E-02         10.6029      13
   -7.7578811335E-03   -7.2074151348E-02         11.3883      14
   -7.0807285220E-03   -6.8745604055E-02         12.1737      15
   -6.4808337268E-03   -6.5662777652E-02         12.9591      16
   -5.9422769841E-03   -6.2802836097E-02         13.7445      17
   -5.4579544105E-03   -6.0145174504E-02         14.5299      18
   -5.0303466693E-03   -5.7678531902E-02         15.3153      19
   -4.6542604397E-03   -5.5387022798E-02         16.1007      20
   -4.3087172545E-03   -5.3253638885E-02         16.8861      21
   -4.0003790304E-03   -5.1266737600E-02         17.6715      22
   -3.7150247091E-03   -4.9412937178E-02         18.4569      23
   -3.4612362057E-03   -4.7682974968E-02         19.2423      24
   -3.2328672187E-03   -4.6054923731E-02         20.0277      25
   -3.0294795845E-03   -4.4525396925E-02         20.8131      26
   -2.8380766630E-03   -4.3086121688E-02         21.5984      27
   -2.6669064178E-03   -4.1735907082E-02         22.3838      28
   -2.5089516456E-03   -4.0461831722E-02         23.1692      29
   -2.3561630463E-03   -3.9254205222E-02         23.9546      30
   -2.2265439585E-03   -3.8124516435E-02         24.7400      31
   -2.1082962081E-03   -3.7048983486E-02         25.5254      32
   -2.0029052608E-03   -3.6028668615E-02         26.3108      33
   -1.8907083045E-03   -3.5064649531E-02         27.0962      34
   -1.7961658155E-03   -3.4141366428E-02         27.8816      35
   -1.7009007291E-03   -3.3271670654E-02         28.6670      36
   -1.6216868568E-03   -3.2436577677E-02         29.4524      37
   -1.5342792713E-03   -3.1637756972E-02         30.2378      38
   -1.4565989304E-03   -3.0888459012E-02         31.0232      39
   -1.3904880977E-03   -3.0176063747E-02         31.8086      40
   -1.3325083999E-03   -2.9491421070E-02         32.5940      41
   -1.2725043727E-03   -2.8830503667E-02         33.3794      42
   -1.2211502702E-03   -2.8200121073E-02         34.1648      43
   -1.1690023339E-03   -2.7598910088E-02         34.9502      44
   -1.1173262537E-03   -2.7022986125E-02         35.7356      45
   -1.0700662191E-03   -2.6463218742E-02         36.5210      46
   -1.0316380666E-03   -2.5933088533E-02         37.3064      47
   -9.8849840708E-04   -2.5419626847E-02         38.0918      48
   -9.5076365717E-04   -2.4921926859E-02         38.8772      49
   -9.1938962938E-04   -2.4443753478E-02         39.6626      50
   -8.8371701332E-04   -2.3992230292E-02         40.4480      51
   -8.4962491930E-04   -2.3550264761E-02         41.2334      52
   -8.1992032682E-04   -2.3126180618E-02         42.0188      53
   -7.8894095555E-04   -2.2717504629E-02         42.8042      54
   -7.6203162898E-04   -2.2321548190E-02         43.5896      55
   -7.2776895527E-04   -2.1938753472E-02         44.3750      56
   -7.0301549152E-04   -2.1569021455E-02         45.1604      57
   -6.7702229380E-04   -2.1204905083E-02         45.9458      58
   -6.5746504043E-04   -2.0857156768E-02         46.7312      59
   -6.4208835758E-04   -2.0523653991E-02         47.5166      60
   -6.1664515152E-04   -2.0195010747E-02         48.3020      61
   -5.9632574209E-04   -1.9883431801E-02         49.0874      62
   -5.7731169337E-04   -1.9575263058E-02         49.8728      63
   -5.6652357063E-04   -1.9285672235E-02         50.6582      64
   -5.5058501614E-04   -1.8998900452E-02         51.4436      65
   -5.3374379703E-04   -1.8713913518E-02         52.2290      66
   -5.1443686138E-04   -1.8441771194E-02         53.0144      67
   -4.9468259774E-04   -1.8176070755E-02         53.7998      68
   -4.8290518105E-04   -1.7920047225E-02         54.5852      69
   -4.6866409206E-04   -1.7670914792E-02         55.3706      70
   -4.5359532133E-04   -1.7426033448E-02         56.1560      71
   -4.4096690891E-04   -1.7186178988E-02         56.9414      72
   -4.2608965641E-04   -1.6956860327E-02         57.7268      73
   -4.1335992345E-04   -1.6736959253E-02         58.5122      74
   -4.0443296488E-04   -1.6522402252E-02         59.2976      75
   -4.0023221646E-04   -1.6305731895E-02         60.0830      76
   -3.9577725158E-04   -1.6102729958E-02         60.8684      77
   -3.8200799876E-04   -1.5893215788E-02         61.6538      78
   -3.7161774067E-04   -1.5695505986E-02         62.4392      79
   -3.5675517206E-04   -1.5505975246E-02         63.2246      80
   -3.4647669892E-04   -1.5319390970E-02         64.0100      81
   -3.4020207051E-04   -1.5132366249E-02         64.7953      82
   -3.3118253933E-04   -1.4955725599E-02         65.5807      83
   -3.2305858738E-04   -1.4781095179E-02         66.3661      84
   -3.1180228252E-04   -1.4619821402E-02         67.1515      85
   -3.0205525785E-04   -1.4455400765E-02         67.9369      86
   -2.9699433513E-04   -1.4287355390E-02         68.7223      87
   -2.8985662919E-04   -1.4122271610E-02         69.5077      88
   -2.8478115179E-04   -1.3970612339E-02         70.2931      89
   -2.7830790078E-04   -1.3821283576E-02         71.0785      90
   -2.7068721654E-04   -1.3669012846E-02         71.8639      91
   -2.6454037785E-04   -1.3520961140E-02         72.6493      92
   -2.6004992419E-04   -1.3375409715E-02         73.4347      93
   -2.5487504862E-04   -1.3231070146E-02         74.2201      94
   -2.4470907511E-04   -1.3097585970E-02         75.0055      95
   -2.3673749748E-04   -1.2969351885E-02         75.7909      96
   -2.3923991096E-04   -1.2836965373E-02         76.5763      97
   -2.3130002204E-04   -1.2710594686E-02         77.3617      98
   -2.3111092974E-04   -1.2584571508E-02         78.1471      99
   -2.2518711817E-04   -1.2461040542E-02         78.9325     100
   -2.2477360400E-04   -1.2343261583E-02         79.7179     101
   -2.2052748149E-04   -1.2224709971E-02         80.5033     102
   -2.1538873575E-04   -1.2108203525E-02         81.2887     103
   -2.0741234379E-04   -1.1996325943E-02         82.0741     104
   -2.0273652194E-04   -1.1877114515E-02         82.8595     105
   -2.0172964300E-04   -1.1761726445E-02         83.6449     106
   -1.9819519848E-04   -1.1652738960E-02         84.4303     107
   -1.8918103938E-04   -1.1546192950E-02         85.2157     108
   -1.9144220623E-04   -1.1440961855E-02         86.0011     109
   -1.8842847737E-04   -1.1333584946E-02         86.7865     110
   -1.8654539135E-04   -1.1232797747E-02         87.5719     111
   -1.8190771812E-04   -1.1131641577E-02         88.3573     112
   -1.7942799914E-04   -1.1042556326E-02         89.1427     113
   -1.7919292612E-04   -1.0948244696E-02         89.9281     114
   -1.7636779056E-04   -1.0855220550E-02         90.7135     115
   -1.7088534073E-04   -1.0759623992E-02         91.4989     116
   -1.7017448812E-04   -1.0673527083E-02         92.2843     117
   -1.6617055805E-04   -1.0585576934E-02         93.0697     118
   -1.6519258133E-04   -1.0494801396E-02         93.8551     119
   -1.6059522705E-04   -1.0410042766E-02         94.6405     120
   -1.6136530814E-04   -1.0322097750E-02         95.4259     121
   -1.5689285447E-04   -1.0240460192E-02         96.2113     122
   -1.5901547032E-04   -1.0156668580E-02         96.9967     123
   -1.5498131247E-04   -1.0076079866E-02         97.7821     124
   -1.5506786864E-04   -9.9989725082E-03         98.5675     125
   -1.4914979766E-04   -9.9203468354E-03         99.3529     126
   -1.4871865445E-04   -9.8486034309E-03        100.1383     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0.125/GGam.Sig_local_w_O5n0.875T0.125U2.0tp-0.20 <==
   -1.5492049052E-02   -5.5687460965E-02          0.3927       0
   -1.8324198261E-02   -9.5475623265E-02          1.1781       1
   -1.9860401270E-02   -1.1171958143E-01          1.9635       2
   -2.0117032453E-02   -1.1693349393E-01          2.7489       3
   -1.9473267313E-02   -1.1659999736E-01          3.5343       4
   -1.8317267098E-02   -1.1348138945E-01          4.3197       5
   -1.6914020285E-02   -1.0902092061E-01          5.1051       6
   -1.5460936206E-02   -1.0399835157E-01          5.8905       7
   -1.4036253076E-02   -9.8852542625E-02          6.6759       8
   -1.2700546813E-02   -9.3799821764E-02          7.4613       9
   -1.1488206242E-02   -8.8966040410E-02          8.2467      10
   -1.0401824638E-02   -8.4412417789E-02          9.0321      11
   -9.4181300907E-03   -8.0149060771E-02          9.8175      12
   -8.5512551021E-03   -7.6207577556E-02         10.6029      13
   -7.7747789688E-03   -7.2545795811E-02         11.3883      14
   -7.0961179438E-03   -6.9153177486E-02         12.1737      15
   -6.4844955066E-03   -6.6015827607E-02         12.9591      16
   -5.9405552466E-03   -6.3111636733E-02         13.7445      17
   -5.4666134601E-03   -6.0422763677E-02         14.5299      18
   -5.0401877878E-03   -5.7927297195E-02         15.3153      19
   -4.6565827888E-03   -5.5608407886E-02         16.1007      20
   -4.3112846422E-03   -5.3450247996E-02         16.8861      21
   -3.9918961645E-03   -5.1438842003E-02         17.6715      22
   -3.7060206766E-03   -4.9560813088E-02         18.4569      23
   -3.4589529573E-03   -4.7806884763E-02         19.2423      24
   -3.2245750954E-03   -4.6167114837E-02         20.0277      25
   -3.0171484773E-03   -4.4617789851E-02         20.8131      26
   -2.8239782371E-03   -4.3176361620E-02         21.5984      27
   -2.6536641483E-03   -4.1814596317E-02         22.3838      28
   -2.5002080524E-03   -4.0529047516E-02         23.1692      29
   -2.3518797421E-03   -3.9317838092E-02         23.9546      30
   -2.2118540292E-03   -3.8180613789E-02         24.7400      31
   -2.0991478532E-03   -3.7095364860E-02         25.5254      32
   -1.9817025876E-03   -3.6075983535E-02         26.3108      33
   -1.8779371683E-03   -3.5099012076E-02         27.0962      34
   -1.7890226971E-03   -3.4176335892E-02         27.8816      35
   -1.6964735657E-03   -3.3307236867E-02         28.6670      36
   -1.6103949566E-03   -3.2470745953E-02         29.4524      37
   -1.5372274805E-03   -3.1671524106E-02         30.2378      38
   -1.4600543647E-03   -3.0924942840E-02         31.0232      39
   -1.3884803665E-03   -3.0202746446E-02         31.8086      40
   -1.3280776091E-03   -2.9503008777E-02         32.5940      41
   -1.2739554126E-03   -2.8835139660E-02         33.3794      42
   -1.2240800028E-03   -2.8205481649E-02         34.1648      43
   -1.1696514701E-03   -2.7598439365E-02         34.9502      44
   -1.1184718074E-03   -2.7027740671E-02         35.7356      45
   -1.0772027854E-03   -2.6469430394E-02         36.5210      46
   -1.0315429719E-03   -2.5945105937E-02         37.3064      47
   -9.9569887129E-04   -2.5431169512E-02         38.0918      48
   -9.5108950881E-04   -2.4935741775E-02         38.8772      49
   -9.1178860583E-04   -2.4453893858E-02         39.6626      50
   -8.7664032998E-04   -2.3991087890E-02         40.4480      51
   -8.4402005227E-04   -2.3551637026E-02         41.2334      52
   -8.1983150337E-04   -2.3129699034E-02         42.0188      53
   -7.9462888842E-04   -2.2713921419E-02         42.8042      54
   -7.5945172365E-04   -2.2317548524E-02         43.5896      55
   -7.3471936960E-04   -2.1931009089E-02         44.3750      56
   -7.1255927639E-04   -2.1561181291E-02         45.1604      57
   -6.8564696018E-04   -2.1203340245E-02         45.9458      58
   -6.5375292223E-04   -2.0852125059E-02         46.7312      59
   -6.2729741370E-04   -2.0521610922E-02         47.5166      60
   -6.1429639256E-04   -2.0191745589E-02         48.3020      61
   -6.0095981435E-04   -1.9874878714E-02         49.0874      62
   -5.8663141750E-04   -1.9571402107E-02         49.8728      63
   -5.7278450154E-04   -1.9281936823E-02         50.6582      64
   -5.4825333257E-04   -1.8992154788E-02         51.4436      65
   -5.3085798736E-04   -1.8701439096E-02         52.2290      66
   -5.1820726223E-04   -1.8432070963E-02         53.0144      67
   -5.0490190669E-04   -1.8167987087E-02         53.7998      68
   -4.8450749446E-04   -1.7917159021E-02         54.5852      69
   -4.6858349243E-04   -1.7666285795E-02         55.3706      70
   -4.5872308780E-04   -1.7422910539E-02         56.1560      71
   -4.4969818665E-04   -1.7178600358E-02         56.9414      72
   -4.3272678537E-04   -1.6947668604E-02         57.7268      73
   -4.1745572968E-04   -1.6728384962E-02         58.5122      74
   -4.0619273841E-04   -1.6507903122E-02         59.2976      75
   -4.0063561671E-04   -1.6294990746E-02         60.0830      76
   -3.8523337004E-04   -1.6087303920E-02         60.8684      77
   -3.8254932376E-04   -1.5890716970E-02         61.6538      78
   -3.7042775054E-04   -1.5686413243E-02         62.4392      79
   -3.6370903154E-04   -1.5493800636E-02         63.2246      80
   -3.5766214521E-04   -1.5303369540E-02         64.0100      81
   -3.4123991746E-04   -1.5124557928E-02         64.7953      82
   -3.2561643645E-04   -1.4955998485E-02         65.5807      83
   -3.2529893198E-04   -1.4782592032E-02         66.3661      84
   -3.1421393388E-04   -1.4608240747E-02         67.1515      85
   -3.0869425031E-04   -1.4445442350E-02         67.9369      86
   -2.9949516154E-04   -1.4278658926E-02         68.7223      87
   -2.9741313255E-04   -1.4126058805E-02         69.5077      88
   -2.9480023507E-04   -1.3970489129E-02         70.2931      89
   -2.8936077327E-04   -1.3821259194E-02         71.0785      90
   -2.7685789633E-04   -1.3671861263E-02         71.8639      91
   -2.7784383681E-04   -1.3523838453E-02         72.6493      92
   -2.6618611984E-04   -1.3379373785E-02         73.4347      93
   -2.6421948824E-04   -1.3230035514E-02         74.2201      94
   -2.5296993982E-04   -1.3102494172E-02         75.0055      95
   -2.5036901747E-04   -1.2979675199E-02         75.7909      96
   -2.5190441321E-04   -1.2845487866E-02         76.5763      97
   -2.4070343975E-04   -1.2711665900E-02         77.3617      98
   -2.3635676365E-04   -1.2588986725E-02         78.1471      99
   -2.3736158041E-04   -1.2463924121E-02         78.9325     100
   -2.3084767340E-04   -1.2337638039E-02         79.7179     101
   -2.3032594469E-04   -1.2219180640E-02         80.5033     102
   -2.2639493064E-04   -1.2106433466E-02         81.2887     103
   -2.1705450339E-04   -1.1989985765E-02         82.0741     104
   -2.2042874730E-04   -1.1878103142E-02         82.8595     105
   -2.1483688129E-04   -1.1766938165E-02         83.6449     106
   -2.0531623906E-04   -1.1661785147E-02         84.4303     107
   -2.0164430910E-04   -1.1552046739E-02         85.2157     108
   -1.9861850412E-04   -1.1446113056E-02         86.0011     109
   -1.9115408038E-04   -1.1346705693E-02         86.7865     110
   -1.9502915193E-04   -1.1241099813E-02         87.5719     111
   -1.9250564910E-04   -1.1144047517E-02         88.3573     112
   -1.9027734058E-04   -1.1039331185E-02         89.1427     113
   -1.8135525292E-04   -1.0949468166E-02         89.9281     114
   -1.7810675752E-04   -1.0860564825E-02         90.7135     115
   -1.6888755336E-04   -1.0761292909E-02         91.4989     116
   -1.7193972901E-04   -1.0669719167E-02         92.2843     117
   -1.7149913988E-04   -1.0577043049E-02         93.0697     118
   -1.6557163918E-04   -1.0495345761E-02         93.8551     119
   -1.5872591434E-04   -1.0412345245E-02         94.6405     120
   -1.6149412581E-04   -1.0328347799E-02         95.4259     121
   -1.5839891130E-04   -1.0252311428E-02         96.2113     122
   -1.4707028162E-04   -1.0159165042E-02         96.9967     123
   -1.5310507707E-04   -1.0070665659E-02         97.7821     124
   -1.4857468363E-04   -9.9945538665E-03         98.5675     125
   -1.4411320998E-04   -9.9091923308E-03         99.3529     126
   -1.4371682442E-04   -9.8327514251E-03        100.1383     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0.125/GGam.Sig_local_w_O6n0.875T0.125U2.0tp-0.20 <==
   -1.5825274709E-02   -5.6577023906E-02          0.3927       0
   -1.8687939128E-02   -9.6767009485E-02          1.1781       1
   -2.0200717077E-02   -1.1295666920E-01          1.9635       2
   -2.0395058871E-02   -1.1795747516E-01          2.7489       3
   -1.9695654829E-02   -1.1741272300E-01          3.5343       4
   -1.8467106915E-02   -1.1410497317E-01          4.3197       5
   -1.7029456057E-02   -1.0947046133E-01          5.1051       6
   -1.5539144197E-02   -1.0433933915E-01          5.8905       7
   -1.4081266297E-02   -9.9091524511E-02          6.6759       8
   -1.2730040811E-02   -9.3959383044E-02          7.4613       9
   -1.1505003192E-02   -8.9058960525E-02          8.2467      10
   -1.0405033844E-02   -8.4464417297E-02          9.0321      11
   -9.4107346785E-03   -8.0161247578E-02          9.8175      12
   -8.5325067554E-03   -7.6191676148E-02         10.6029      13
   -7.7685212879E-03   -7.2503196656E-02         11.3883      14
   -7.0810796956E-03   -6.9099950687E-02         12.1737      15
   -6.4714854506E-03   -6.5952298155E-02         12.9591      16
   -5.9258933216E-03   -6.3048364151E-02         13.7445      17
   -5.4432535464E-03   -6.0338945336E-02         14.5299      18
   -5.0113371071E-03   -5.7837230289E-02         15.3153      19
   -4.6156651653E-03   -5.5508305656E-02         16.1007      20
   -4.2662095570E-03   -5.3336866653E-02         16.8861      21
   -3.9623719625E-03   -5.1338477479E-02         17.6715      22
   -3.6948806645E-03   -4.9482057174E-02         18.4569      23
   -3.4337065049E-03   -4.7723207219E-02         19.2423      24
   -3.2033365448E-03   -4.6083152243E-02         20.0277      25
   -3.0100413304E-03   -4.4540090518E-02         20.8131      26
   -2.8155674793E-03   -4.3091975377E-02         21.5984      27
   -2.6539204105E-03   -4.1720084663E-02         22.3838      28
   -2.4935397228E-03   -4.0438620038E-02         23.1692      29
   -2.3454982782E-03   -3.9227270892E-02         23.9546      30
   -2.2100194271E-03   -3.8081335269E-02         24.7400      31
   -2.0868608193E-03   -3.7018746630E-02         25.5254      32
   -1.9693579594E-03   -3.5987042014E-02         26.3108      33
   -1.8554696824E-03   -3.5019980681E-02         27.0962      34
   -1.7677877782E-03   -3.4099455625E-02         27.8816      35
   -1.6791689076E-03   -3.3221867086E-02         28.6670      36
   -1.6100423993E-03   -3.2398027137E-02         29.4524      37
   -1.5243484038E-03   -3.1604487245E-02         30.2378      38
   -1.4549398233E-03   -3.0859617508E-02         31.0232      39
   -1.3808751129E-03   -3.0136278866E-02         31.8086      40
   -1.3353140732E-03   -2.9451448907E-02         32.5940      41
   -1.2727200725E-03   -2.8792673012E-02         33.3794      42
   -1.2150943825E-03   -2.8152035456E-02         34.1648      43
   -1.1696035660E-03   -2.7540079314E-02         34.9502      44
   -1.1075697959E-03   -2.6955424734E-02         35.7356      45
   -1.0579728278E-03   -2.6405131126E-02         36.5210      46
   -1.0081176988E-03   -2.5884735189E-02         37.3064      47
   -9.6105705423E-04   -2.5366286008E-02         38.0918      48
   -9.2738318907E-04   -2.4876498631E-02         38.8772      49
   -8.9706293002E-04   -2.4397367716E-02         39.6626      50
   -8.7210267761E-04   -2.3946124698E-02         40.4480      51
   -8.3637885828E-04   -2.3504194485E-02         41.2334      52
   -8.1024765596E-04   -2.3080948156E-02         42.0188      53
   -7.7716874214E-04   -2.2665316623E-02         42.8042      54
   -7.5176787853E-04   -2.2259815696E-02         43.5896      55
   -7.3183593521E-04   -2.1883823174E-02         44.3750      56
   -6.9566817219E-04   -2.1523023645E-02         45.1604      57
   -6.7588664501E-04   -2.1164589234E-02         45.9458      58
   -6.4966319990E-04   -2.0814970274E-02         46.7312      59
   -6.4340021691E-04   -2.0474773776E-02         47.5166      60
   -6.3367193461E-04   -2.0147031718E-02         48.3020      61
   -6.1214161055E-04   -1.9824878574E-02         49.0874      62
   -5.8741826248E-04   -1.9534022298E-02         49.8728      63
   -5.6239069817E-04   -1.9241243355E-02         50.6582      64
   -5.4557257331E-04   -1.8952494353E-02         51.4436      65
   -5.2729998871E-04   -1.8668862341E-02         52.2290      66
   -5.1641673836E-04   -1.8396583751E-02         53.0144      67
   -5.0285746727E-04   -1.8124647871E-02         53.7998      68
   -4.9612890099E-04   -1.7871096482E-02         54.5852      69
   -4.7922442539E-04   -1.7617808114E-02         55.3706      70
   -4.6224402221E-04   -1.7378506876E-02         56.1560      71
   -4.6106548315E-04   -1.7146114778E-02         56.9414      72
   -4.5155679890E-04   -1.6917586573E-02         57.7268      73
   -4.3919276579E-04   -1.6696754852E-02         58.5122      74
   -4.2753964885E-04   -1.6475033821E-02         59.2976      75
   -4.1250319696E-04   -1.6256345416E-02         60.0830      76
   -3.9446966029E-04   -1.6065764580E-02         60.8684      77
   -3.9095059550E-04   -1.5860531716E-02         61.6538      78
   -3.6313075396E-04   -1.5661940774E-02         62.4392      79
   -3.6122214451E-04   -1.5469553332E-02         63.2246      80
   -3.5057522810E-04   -1.5272267037E-02         64.0100      81
   -3.4618292845E-04   -1.5097939244E-02         64.7953      82
   -3.3715001068E-04   -1.4931999789E-02         65.5807      83
   -3.3179181019E-04   -1.4751061602E-02         66.3661      84
   -3.2159315438E-04   -1.4590154574E-02         67.1515      85
   -3.1555230846E-04   -1.4428305614E-02         67.9369      86
   -3.0743028375E-04   -1.4266343199E-02         68.7223      87
   -2.9630643619E-04   -1.4103315551E-02         69.5077      88
   -2.8559183638E-04   -1.3946569687E-02         70.2931      89
   -2.6403557654E-04   -1.3800683805E-02         71.0785      90
   -2.7245534430E-04   -1.3645497618E-02         71.8639      91
   -2.7595629474E-04   -1.3504962360E-02         72.6493      92
   -2.6958943017E-04   -1.3365891831E-02         73.4347      93
   -2.7439099308E-04   -1.3208596845E-02         74.2201      94
   -2.6043382608E-04   -1.3073481700E-02         75.0055      95
   -2.6123763943E-04   -1.2942345322E-02         75.7909      96
   -2.5000412489E-04   -1.2811119885E-02         76.5763      97
   -2.5120882034E-04   -1.2685324844E-02         77.3617      98
   -2.4368620891E-04   -1.2563596966E-02         78.1471      99
   -2.3599392138E-04   -1.2443914127E-02         78.9325     100
   -2.2684993521E-04   -1.2312389701E-02         79.7179     101
   -2.2424668397E-04   -1.2188339774E-02         80.5033     102
   -2.2111136875E-04   -1.2061711002E-02         81.2887     103
   -2.1157133414E-04   -1.1951833377E-02         82.0741     104
   -2.1620606580E-04   -1.1838867168E-02         82.8595     105
   -2.1979543727E-04   -1.1722952314E-02         83.6449     106
   -2.1291571389E-04   -1.1625396186E-02         84.4303     107
   -2.0893082228E-04   -1.1523560526E-02         85.2157     108
   -1.9492965556E-04   -1.1421868497E-02         86.0011     109
   -1.8805561592E-04   -1.1321944762E-02         86.7865     110
   -1.7741711177E-04   -1.1220783232E-02         87.5719     111
   -1.7415792819E-04   -1.1112944298E-02         88.3573     112
   -1.7613987712E-04   -1.1020411919E-02         89.1427     113
   -1.7942461682E-04   -1.0914608737E-02         89.9281     114
   -1.7495626969E-04   -1.0807124559E-02         90.7135     115
   -1.6345391651E-04   -1.0722721729E-02         91.4989     116
   -1.6172563185E-04   -1.0637176986E-02         92.2843     117
   -1.6490399295E-04   -1.0546019902E-02         93.0697     118
   -1.6639084563E-04   -1.0465284420E-02         93.8551     119
   -1.5118726781E-04   -1.0372415834E-02         94.6405     120
   -1.4769967989E-04   -1.0287675933E-02         95.4259     121
   -1.4455540682E-04   -1.0208157826E-02         96.2113     122
   -1.5121290998E-04   -1.0125615747E-02         96.9967     123
   -1.4438262422E-04   -1.0050155260E-02         97.7821     124
   -1.4097131009E-04   -9.9683494365E-03         98.5675     125
   -1.4534570976E-04   -9.8919574871E-03         99.3529     126
   -1.3570853890E-04   -9.8160251919E-03        100.1383     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0.125/GGam.Sig_local_w_O7n0.875T0.125U2.0tp-0.20 <==
   -1.6120724001E-02   -5.7183643457E-02          0.3927       0
   -1.8967038701E-02   -9.7527787324E-02          1.1781       1
   -2.0430808207E-02   -1.1358865222E-01          1.9635       2
   -2.0557281967E-02   -1.1847051411E-01          2.7489       3
   -1.9815650371E-02   -1.1777979653E-01          3.5343       4
   -1.8583449374E-02   -1.1437552059E-01          4.3197       5
   -1.7095027758E-02   -1.0968718164E-01          5.1051       6
   -1.5560184809E-02   -1.0448085832E-01          5.8905       7
   -1.4125798844E-02   -9.9189649890E-02          6.6759       8
   -1.2765395510E-02   -9.4052921919E-02          7.4613       9
   -1.1518645011E-02   -8.9118680519E-02          8.2467      10
   -1.0410216995E-02   -8.4489525565E-02          9.0321      11
   -9.4396451645E-03   -8.0199490191E-02          9.8175      12
   -8.5457304233E-03   -7.6229361543E-02         10.6029      13
   -7.7656951879E-03   -7.2523887598E-02         11.3883      14
   -7.0752637803E-03   -6.9121043685E-02         12.1737      15
   -6.4650007575E-03   -6.5983591054E-02         12.9591      16
   -5.9168901034E-03   -6.3061364427E-02         13.7445      17
   -5.4457031913E-03   -6.0374237845E-02         14.5299      18
   -5.0187149045E-03   -5.7854135956E-02         15.3153      19
   -4.6214288794E-03   -5.5528468382E-02         16.1007      20
   -4.2715479949E-03   -5.3354432957E-02         16.8861      21
   -3.9681202001E-03   -5.1357090875E-02         17.6715      22
   -3.6993047711E-03   -4.9460908621E-02         18.4569      23
   -3.4292760121E-03   -4.7701809260E-02         19.2423      24
   -3.2109448626E-03   -4.6086876378E-02         20.0277      25
   -3.0183549236E-03   -4.4528027524E-02         20.8131      26
   -2.8299293969E-03   -4.3076350717E-02         21.5984      27
   -2.6670496604E-03   -4.1721625283E-02         22.3838      28
   -2.4899191358E-03   -4.0434197536E-02         23.1692      29
   -2.3272900891E-03   -3.9225774526E-02         23.9546      30
   -2.2133947000E-03   -3.8106346873E-02         24.7400      31
   -2.0892410950E-03   -3.7017295917E-02         25.5254      32
   -1.9815867914E-03   -3.6008191953E-02         26.3108      33
   -1.8847960486E-03   -3.5043352878E-02         27.0962      34
   -1.7712729055E-03   -3.4102746251E-02         27.8816      35
   -1.6565669517E-03   -3.3248222336E-02         28.6670      36
   -1.6020278264E-03   -3.2404792772E-02         29.4524      37
   -1.5057539735E-03   -3.1596294140E-02         30.2378      38
   -1.4538480167E-03   -3.0862559844E-02         31.0232      39
   -1.3773638962E-03   -3.0144316919E-02         31.8086      40
   -1.3378933299E-03   -2.9462737446E-02         32.5940      41
   -1.2810862422E-03   -2.8797519030E-02         33.3794      42
   -1.2331386495E-03   -2.8166029934E-02         34.1648      43
   -1.1706496481E-03   -2.7542591358E-02         34.9502      44
   -1.1102982829E-03   -2.6963810742E-02         35.7356      45
   -1.0480173734E-03   -2.6420375323E-02         36.5210      46
   -9.9257504536E-04   -2.5875097113E-02         37.3064      47
   -9.6203391007E-04   -2.5361532653E-02         38.0918      48
   -9.3973668776E-04   -2.4874678408E-02         38.8772      49
   -9.1860676858E-04   -2.4385259417E-02         39.6626      50
   -8.9208019590E-04   -2.3916620925E-02         40.4480      51
   -8.5406175757E-04   -2.3500429097E-02         41.2334      52
   -8.2825361058E-04   -2.3075537915E-02         42.0188      53
   -7.7359991819E-04   -2.2654032331E-02         42.8042      54
   -7.5610187875E-04   -2.2241199924E-02         43.5896      55
   -7.3094331756E-04   -2.1836155744E-02         44.3750      56
   -7.0729270960E-04   -2.1498940942E-02         45.1604      57
   -6.9842551133E-04   -2.1149814820E-02         45.9458      58
   -6.7362428176E-04   -2.0780357314E-02         46.7312      59
   -6.2590941946E-04   -2.0438408424E-02         47.5166      60
   -6.0907221088E-04   -2.0120261507E-02         48.3020      61
   -5.9643962270E-04   -1.9841577468E-02         49.0874      62
   -5.8629433773E-04   -1.9526945413E-02         49.8728      63
   -5.6851263427E-04   -1.9234416561E-02         50.6582      64
   -5.5812402599E-04   -1.8934865374E-02         51.4436      65
   -5.5757099265E-04   -1.8645449668E-02         52.2290      66
   -5.1596869543E-04   -1.8379798306E-02         53.0144      67
   -5.0454378212E-04   -1.8120616402E-02         53.7998      68
   -4.7452427868E-04   -1.7889585535E-02         54.5852      69
   -4.4924517220E-04   -1.7642720038E-02         55.3706      70
   -4.5495869872E-04   -1.7399837969E-02         56.1560      71
   -4.4731906558E-04   -1.7142195239E-02         56.9414      72
   -4.3345059875E-04   -1.6902031428E-02         57.7268      73
   -4.2214761592E-04   -1.6674762372E-02         58.5122      74
   -4.0871198950E-04   -1.6473432410E-02         59.2976      75
   -3.9296085782E-04   -1.6264055529E-02         60.0830      76
   -4.0848443536E-04   -1.6046060678E-02         60.8684      77
   -3.9385381994E-04   -1.5847766036E-02         61.6538      78
   -3.8310569676E-04   -1.5655671865E-02         62.4392      79
   -3.6239227254E-04   -1.5459764505E-02         63.2246      80
   -3.5994844709E-04   -1.5271479063E-02         64.0100      81
   -3.6466214069E-04   -1.5095169002E-02         64.7953      82
   -3.3380408930E-04   -1.4921560715E-02         65.5807      83
   -3.3116435072E-04   -1.4750537522E-02         66.3661      84
   -3.3216226365E-04   -1.4576035795E-02         67.1515      85
   -3.3532196830E-04   -1.4407552886E-02         67.9369      86
   -3.1306358173E-04   -1.4252813214E-02         68.7223      87
   -3.0481172684E-04   -1.4110192528E-02         69.5077      88
   -2.7398808192E-04   -1.3942915257E-02         70.2931      89
   -2.8513670360E-04   -1.3794163652E-02         71.0785      90
   -2.7050498849E-04   -1.3642720416E-02         71.8639      91
   -2.7864806816E-04   -1.3482315176E-02         72.6493      92
   -2.6853286977E-04   -1.3360414033E-02         73.4347      93
   -2.5503801827E-04   -1.3206009821E-02         74.2201      94
   -2.5390699259E-04   -1.3073184967E-02         75.0055      95
   -2.5629908068E-04   -1.2944394527E-02         75.7909      96
   -2.5686247350E-04   -1.2820947627E-02         76.5763      97
   -2.4418189166E-04   -1.2684552818E-02         77.3617      98
   -2.3770894977E-04   -1.2545547976E-02         78.1471      99
   -2.1877032145E-04   -1.2414496039E-02         78.9325     100
   -2.1358361663E-04   -1.2300490317E-02         79.7179     101
   -2.1709233782E-04   -1.2159417333E-02         80.5033     102
   -2.1324165146E-04   -1.2059039939E-02         81.2887     103
   -2.2021154466E-04   -1.1927524276E-02         82.0741     104
   -2.0251568466E-04   -1.1821953073E-02         82.8595     105
   -1.8977149134E-04   -1.1734858023E-02         83.6449     106
   -2.0250724285E-04   -1.1630495587E-02         84.4303     107
   -1.9066088752E-04   -1.1542869789E-02         85.2157     108
   -1.7761987533E-04   -1.1429081241E-02         86.0011     109
   -1.9040576318E-04   -1.1325586941E-02         86.7865     110
   -2.0155560141E-04   -1.1203265496E-02         87.5719     111
   -1.9757350330E-04   -1.1096368314E-02         88.3573     112
   -1.7619599632E-04   -1.1002464475E-02         89.1427     113
   -1.6464730673E-04   -1.0930967858E-02         89.9281     114
   -1.6604598269E-04   -1.0830274605E-02         90.7135     115
   -1.5170983202E-04   -1.0724977014E-02         91.4989     116
   -1.6555048340E-04   -1.0661354727E-02         92.2843     117
   -1.6590868047E-04   -1.0537650230E-02         93.0697     118
   -1.6917645838E-04   -1.0461268346E-02         93.8551     119
   -1.6157291358E-04   -1.0381314912E-02         94.6405     120
   -1.6843076471E-04   -1.0301626762E-02         95.4259     121
   -1.5332939164E-04   -1.0202042215E-02         96.2113     122
   -1.6150561052E-04   -1.0145651384E-02         96.9967     123
   -1.5524321095E-04   -1.0053410441E-02         97.7821     124
   -1.4813167518E-04   -9.9755037937E-03         98.5675     125
   -1.2308996013E-04   -9.8777443656E-03         99.3529     126
   -1.3080867683E-04   -9.8287767150E-03        100.1383     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0.25/D_DCA <==
0.875 0.138574718211 0.000114834560206


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0.25/D_DCA_size20.0 <==
0.875168546916 0.000102101688981 -0.838162687914 0.138838793574 1.05233202898e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0.25/D_DCA_size32.0 <==
0.875244585596 0.000143488598447 -0.83585991465 0.138771001612 1.48079104186e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0.25/D_DCA_size34.0 <==
0.87518807158 0.000228935707508 -0.836299630705 0.138704666727 2.36539312265e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0.25/D_DiagMC_GGam <==
0.8750    0.0009    -0.8415    0.0020    0.1377    0.0013


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0.25/E_DCA <==
0.875 -1.18871079085 0.000267987721908


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0.25/E_DCA_size20.0 <==
0.875168546916 0.000102101688981 -0.838162687914 -1.18910838683 0.000648689108841


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0.25/E_DCA_size32.0 <==
0.875244585596 0.000143488598447 -0.83585991465 -1.18888536437 0.000598810937537


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0.25/E_DCA_size34.0 <==
0.87518807158 0.000228935707508 -0.836299630705 -1.18900475877 0.000632658535776


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0.25/E_DiagMC_GGam <==
0.8750    0.0009    -0.8415    0.0020    -1.1904    0.0012


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0.25/GGam.Sig_local_w_O1n0.875T0.250U2.0tp-0.20 <==
   -1.2742489556E-02   -5.2201734603E-02          0.7854       0
   -1.4307294873E-02   -7.9018717717E-02          2.3562       1
   -1.3650081926E-02   -8.3210535161E-02          3.9270       2
   -1.1990096198E-02   -7.9789770130E-02          5.4978       3
   -1.0172266634E-02   -7.4030373013E-02          7.0686       4
   -8.5210410955E-03   -6.7897840142E-02          8.6394       5
   -7.1311447766E-03   -6.2111777838E-02         10.2102       6
   -5.9958749568E-03   -5.6896324952E-02         11.7810       7
   -5.0758784422E-03   -5.2283004099E-02         13.3518       8
   -4.3292768521E-03   -4.8230592894E-02         14.9226       9
   -3.7227282882E-03   -4.4676935204E-02         16.4934      10
   -3.2283454220E-03   -4.1554502681E-02         18.0642      11
   -2.8197971831E-03   -3.8796522740E-02         19.6350      12
   -2.4773336495E-03   -3.6352606891E-02         21.2058      13
   -2.1927939256E-03   -3.4180252518E-02         22.7765      14
   -1.9527925866E-03   -3.2236120000E-02         24.3473      15
   -1.7484913815E-03   -3.0489163516E-02         25.9181      16
   -1.5745430789E-03   -2.8912534542E-02         27.4889      17
   -1.4260057199E-03   -2.7483729330E-02         29.0597      18
   -1.2963677711E-03   -2.6184324963E-02         30.6305      19
   -1.1820174093E-03   -2.4996798801E-02         32.2013      20
   -1.0807383765E-03   -2.3910925971E-02         33.7721      21
   -9.9153400091E-04   -2.2914897770E-02         35.3429      22
   -9.1359272523E-04   -2.1994209524E-02         36.9137      23
   -8.4508130558E-04   -2.1142462186E-02         38.4845      24
   -7.8292394259E-04   -2.0351697176E-02         40.0553      25
   -7.2927862617E-04   -1.9617427771E-02         41.6261      26
   -6.8190558125E-04   -1.8933005174E-02         43.1969      27
   -6.3563405244E-04   -1.8292773287E-02         44.7677      28
   -5.9265674579E-04   -1.7696380715E-02         46.3385      29
   -5.5576413716E-04   -1.7137686894E-02         47.9093      30
   -5.2305621808E-04   -1.6611161049E-02         49.4801      31
   -4.9523863779E-04   -1.6114346210E-02         51.0509      32
   -4.6869657556E-04   -1.5644835228E-02         52.6217      33
   -4.4058597013E-04   -1.5203531092E-02         54.1925      34
   -4.1772428047E-04   -1.4787376024E-02         55.7633      35
   -3.9435183357E-04   -1.4391627074E-02         57.3341      36
   -3.7149041439E-04   -1.4019530206E-02         58.9049      37
   -3.5413861710E-04   -1.3665562397E-02         60.4757      38
   -3.3448100578E-04   -1.3324635391E-02         62.0465      39
   -3.1984752290E-04   -1.3002403387E-02         63.6173      40
   -3.0639898283E-04   -1.2694806262E-02         65.1880      41
   -2.9191406425E-04   -1.2399391574E-02         66.7588      42
   -2.8145762479E-04   -1.2121075527E-02         68.3296      43
   -2.6763725795E-04   -1.1852865574E-02         69.9004      44
   -2.5725822201E-04   -1.1596199742E-02         71.4712      45
   -2.4687730426E-04   -1.1350816003E-02         73.0420      46
   -2.3704298370E-04   -1.1114128390E-02         74.6128      47
   -2.2867720662E-04   -1.0886530818E-02         76.1836      48
   -2.1844881290E-04   -1.0668099343E-02         77.7544      49
   -2.0812920922E-04   -1.0457918603E-02         79.3252      50
   -1.9837708888E-04   -1.0257322004E-02         80.8960      51
   -1.8814361985E-04   -1.0062905663E-02         82.4668      52
   -1.8062586700E-04   -9.8754474180E-03         84.0376      53
   -1.7072236539E-04   -9.6977022735E-03         85.6084      54
   -1.6552534585E-04   -9.5298299944E-03         87.1792      55
   -1.6291774934E-04   -9.3639084139E-03         88.7500      56
   -1.6187720498E-04   -9.2019171248E-03         90.3208      57
   -1.5720797842E-04   -9.0433659273E-03         91.8916      58
   -1.4880649222E-04   -8.8943416667E-03         93.4624      59
   -1.4483348167E-04   -8.7493102170E-03         95.0332      60
   -1.3738589219E-04   -8.6064032948E-03         96.6040      61
   -1.3195863430E-04   -8.4713876433E-03         98.1748      62
   -1.2723674038E-04   -8.3397457534E-03         99.7456      63
   -1.2318681679E-04   -8.2090610141E-03        101.3164      64
   -1.1589409121E-04   -8.0842066320E-03        102.8872      65
   -1.1282640075E-04   -7.9640744418E-03        104.4580      66
   -1.0861528772E-04   -7.8471680537E-03        106.0288      67
   -1.0604366165E-04   -7.7341462878E-03        107.5995      68
   -1.0384571390E-04   -7.6231252016E-03        109.1703      69
   -1.0106709562E-04   -7.5166028991E-03        110.7411      70
   -9.9296673740E-05   -7.4129462007E-03        112.3119      71
   -9.7763159892E-05   -7.3106995185E-03        113.8827      72
   -9.4047042857E-05   -7.2116481956E-03        115.4535      73
   -9.4630512047E-05   -7.1174130706E-03        117.0243      74
   -9.2815536506E-05   -7.0232518665E-03        118.5951      75
   -9.0288417205E-05   -6.9316855129E-03        120.1659      76
   -8.8017971894E-05   -6.8407010261E-03        121.7367      77
   -8.4412015216E-05   -6.7548199108E-03        123.3075      78
   -8.3145718127E-05   -6.6727340569E-03        124.8783      79
   -8.2302973211E-05   -6.5905052245E-03        126.4491      80
   -8.1378070147E-05   -6.5101088241E-03        128.0199      81
   -7.9648213211E-05   -6.4300294429E-03        129.5907      82
   -7.8941031998E-05   -6.3535477321E-03        131.1615      83
   -7.6997333974E-05   -6.2790658450E-03        132.7323      84
   -7.6039390859E-05   -6.2063686832E-03        134.3031      85
   -7.3682992125E-05   -6.1353919589E-03        135.8739      86
   -7.0835172065E-05   -6.0651918427E-03        137.4447      87
   -6.6777054973E-05   -5.9961795549E-03        139.0155      88
   -6.3820236716E-05   -5.9306802909E-03        140.5863      89
   -6.2792933280E-05   -5.8649682229E-03        142.1571      90
   -6.2162263654E-05   -5.8007644506E-03        143.7279      91
   -5.9789179262E-05   -5.7364168593E-03        145.2987      92
   -5.7937982719E-05   -5.6742155911E-03        146.8695      93
   -5.6380619417E-05   -5.6137846421E-03        148.4403      94
   -5.4200504810E-05   -5.5556951950E-03        150.0110      95
   -5.3449543646E-05   -5.4986175283E-03        151.5818      96
   -5.1962356846E-05   -5.4443221523E-03        153.1526      97
   -5.2067564522E-05   -5.3910497231E-03        154.7234      98
   -5.0165624344E-05   -5.3372758417E-03        156.2942      99
   -5.1995187758E-05   -5.2855419140E-03        157.8650     100
   -5.2384998908E-05   -5.2329166080E-03        159.4358     101
   -5.0247831773E-05   -5.1810509160E-03        161.0066     102
   -4.7834653689E-05   -5.1308756126E-03        162.5774     103
   -4.9658242922E-05   -5.0825371740E-03        164.1482     104
   -4.7510093787E-05   -5.0345404927E-03        165.7190     105
   -4.5741173266E-05   -4.9894991348E-03        167.2898     106
   -4.5529390232E-05   -4.9436553810E-03        168.8606     107
   -4.3222352990E-05   -4.8976113007E-03        170.4314     108
   -4.1789022087E-05   -4.8547085158E-03        172.0022     109
   -4.1117896789E-05   -4.8131422880E-03        173.5730     110
   -4.1240900010E-05   -4.7682436575E-03        175.1438     111
   -4.0219677351E-05   -4.7235127717E-03        176.7146     112
   -3.9974232581E-05   -4.6821419827E-03        178.2854     113
   -4.0072004618E-05   -4.6413271284E-03        179.8562     114
   -4.0595565268E-05   -4.6009985332E-03        181.4270     115
   -4.0884368128E-05   -4.5602842584E-03        182.9978     116
   -4.0251213309E-05   -4.5218910069E-03        184.5686     117
   -4.1360341990E-05   -4.4846051497E-03        186.1394     118
   -3.8903011626E-05   -4.4477647644E-03        187.7102     119
   -3.8707208628E-05   -4.4148265238E-03        189.2810     120
   -3.9205459074E-05   -4.3787907178E-03        190.8518     121
   -4.0013913407E-05   -4.3418017995E-03        192.4226     122
   -3.9442318492E-05   -4.3078279033E-03        193.9933     123
   -3.8779218246E-05   -4.2721494110E-03        195.5641     124
   -3.7099003678E-05   -4.2369378554E-03        197.1349     125
   -3.4281706540E-05   -4.2057528106E-03        198.7057     126
   -3.3415828884E-05   -4.1744631969E-03        200.2765     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0.25/GGam.Sig_local_w_O3n0.875T0.250U2.0tp-0.20 <==
   -1.6245992372E-02   -7.6943593693E-02          0.7854       0
   -1.8689970527E-02   -1.0695356553E-01          2.3562       1
   -1.7552020995E-02   -1.0769788327E-01          3.9270       2
   -1.5066867642E-02   -1.0032279038E-01          5.4978       3
   -1.2507091480E-02   -9.1258485455E-02          7.0686       4
   -1.0297851660E-02   -8.2521178435E-02          8.6394       5
   -8.4985573352E-03   -7.4703612804E-02         10.2102       6
   -7.0590228450E-03   -6.7897960465E-02         11.7810       7
   -5.9202264935E-03   -6.2026795385E-02         13.3518       8
   -5.0169690848E-03   -5.6955433763E-02         14.9226       9
   -4.2931315681E-03   -5.2561892283E-02         16.4934      10
   -3.6985705831E-03   -4.8741069091E-02         18.0642      11
   -3.2155354295E-03   -4.5398575286E-02         19.6350      12
   -2.8195779165E-03   -4.2459553196E-02         21.2058      13
   -2.4945811467E-03   -3.9853481675E-02         22.7765      14
   -2.2156007628E-03   -3.7533951431E-02         24.3473      15
   -1.9750807144E-03   -3.5459537078E-02         25.9181      16
   -1.7777784167E-03   -3.3589203911E-02         27.4889      17
   -1.6044041801E-03   -3.1905293627E-02         29.0597      18
   -1.4568917765E-03   -3.0370547619E-02         30.6305      19
   -1.3244810979E-03   -2.8978571265E-02         32.2013      20
   -1.2121430746E-03   -2.7708145949E-02         33.7721      21
   -1.1109525825E-03   -2.6532260313E-02         35.3429      22
   -1.0266812575E-03   -2.5455838503E-02         36.9137      23
   -9.4535038451E-04   -2.4458786724E-02         38.4845      24
   -8.7647002450E-04   -2.3539432749E-02         40.0553      25
   -8.1784107364E-04   -2.2683172647E-02         41.6261      26
   -7.5885213294E-04   -2.1883803877E-02         43.1969      27
   -7.0779490039E-04   -2.1138773633E-02         44.7677      28
   -6.6595951023E-04   -2.0445898764E-02         46.3385      29
   -6.2468680815E-04   -1.9790127217E-02         47.9093      30
   -5.8466292783E-04   -1.9177812538E-02         49.4801      31
   -5.5003608683E-04   -1.8602867598E-02         51.0509      32
   -5.1885799100E-04   -1.8061130112E-02         52.6217      33
   -4.9268493268E-04   -1.7552315232E-02         54.1925      34
   -4.6251831762E-04   -1.7068771452E-02         55.7633      35
   -4.4207742273E-04   -1.6609786760E-02         57.3341      36
   -4.1987722067E-04   -1.6174666272E-02         58.9049      37
   -4.0045092484E-04   -1.5762274664E-02         60.4757      38
   -3.8283325437E-04   -1.5367249485E-02         62.0465      39
   -3.5964800681E-04   -1.4994894111E-02         63.6173      40
   -3.4219075166E-04   -1.4642818957E-02         65.1880      41
   -3.2386714935E-04   -1.4297290522E-02         66.7588      42
   -3.0634271138E-04   -1.3975178401E-02         68.3296      43
   -2.9231309053E-04   -1.3663335054E-02         69.9004      44
   -2.8149588571E-04   -1.3367943882E-02         71.4712      45
   -2.7065785605E-04   -1.3082228520E-02         73.0420      46
   -2.6171502393E-04   -1.2812965470E-02         74.6128      47
   -2.5301096395E-04   -1.2548608744E-02         76.1836      48
   -2.4521146493E-04   -1.2293987865E-02         77.7544      49
   -2.3676179127E-04   -1.2051836428E-02         79.3252      50
   -2.3021340474E-04   -1.1825991096E-02         80.8960      51
   -2.2131641781E-04   -1.1605733687E-02         82.4668      52
   -2.1325051647E-04   -1.1387718568E-02         84.0376      53
   -2.0420899333E-04   -1.1180295489E-02         85.6084      54
   -1.9401074769E-04   -1.0974018458E-02         87.1792      55
   -1.8597114863E-04   -1.0786107156E-02         88.7500      56
   -1.7475990560E-04   -1.0602965630E-02         90.3208      57
   -1.7069538420E-04   -1.0426680548E-02         91.8916      58
   -1.6680213317E-04   -1.0254969914E-02         93.4624      59
   -1.5924158379E-04   -1.0087054831E-02         95.0332      60
   -1.5610917892E-04   -9.9170790066E-03         96.6040      61
   -1.5071422381E-04   -9.7619688551E-03         98.1748      62
   -1.4276851190E-04   -9.6124119177E-03         99.7456      63
   -1.4101478306E-04   -9.4663646091E-03        101.3164      64
   -1.4055583562E-04   -9.3232482508E-03        102.8872      65
   -1.2993658891E-04   -9.1874575305E-03        104.4580      66
   -1.2209024642E-04   -9.0521333580E-03        106.0288      67
   -1.2102479002E-04   -8.9192174584E-03        107.5995      68
   -1.1866164476E-04   -8.7879993060E-03        109.1703      69
   -1.1362361784E-04   -8.6646916638E-03        110.7411      70
   -1.0795776976E-04   -8.5416811149E-03        112.3119      71
   -1.0576050016E-04   -8.4238107874E-03        113.8827      72
   -1.0314813808E-04   -8.3155232309E-03        115.4535      73
   -1.0662969949E-04   -8.2017106224E-03        117.0243      74
   -1.0223282416E-04   -8.0967494575E-03        118.5951      75
   -9.8818392663E-05   -7.9913344837E-03        120.1659      76
   -9.7427481830E-05   -7.8892281807E-03        121.7367      77
   -9.7038460811E-05   -7.7885347540E-03        123.3075      78
   -9.4692924746E-05   -7.6924857893E-03        124.8783      79
   -9.2580478231E-05   -7.5971352498E-03        126.4491      80
   -8.8152851528E-05   -7.5023614311E-03        128.0199      81
   -8.3471181549E-05   -7.4115640597E-03        129.5907      82
   -8.0702101040E-05   -7.3238636054E-03        131.1615      83
   -7.7410976882E-05   -7.2443954667E-03        132.7323      84
   -7.5113616215E-05   -7.1563933119E-03        134.3031      85
   -7.8075049677E-05   -7.0710148200E-03        135.8739      86
   -7.7653525951E-05   -6.9881815645E-03        137.4447      87
   -7.2750284870E-05   -6.9072949977E-03        139.0155      88
   -7.1752478811E-05   -6.8289256700E-03        140.5863      89
   -7.4476135366E-05   -6.7594942272E-03        142.1571      90
   -7.3125304484E-05   -6.6898948954E-03        143.7279      91
   -6.8373192383E-05   -6.6142023207E-03        145.2987      92
   -6.3665394858E-05   -6.5438093983E-03        146.8695      93
   -6.3551159066E-05   -6.4764465004E-03        148.4403      94
   -5.9723522137E-05   -6.4132095948E-03        150.0110      95
   -5.9835349660E-05   -6.3439050407E-03        151.5818      96
   -6.1098778631E-05   -6.2757730486E-03        153.1526      97
   -6.2184171573E-05   -6.2107043573E-03        154.7234      98
   -5.8507159783E-05   -6.1419873545E-03        156.2942      99
   -5.9022030091E-05   -6.0841337206E-03        157.8650     100
   -5.9179549527E-05   -6.0272791210E-03        159.4358     101
   -5.8319903309E-05   -5.9695744698E-03        161.0066     102
   -5.6178285009E-05   -5.9124604844E-03        162.5774     103
   -5.8908822183E-05   -5.8598482080E-03        164.1482     104
   -5.0463121497E-05   -5.8047577283E-03        165.7190     105
   -4.8827300768E-05   -5.7488195942E-03        167.2898     106
   -5.4911130588E-05   -5.6938554127E-03        168.8606     107
   -5.2139853195E-05   -5.6378496523E-03        170.4314     108
   -5.5519743857E-05   -5.5866177401E-03        172.0022     109
   -5.1068281063E-05   -5.5384338259E-03        173.5730     110
   -4.9862744801E-05   -5.4898623714E-03        175.1438     111
   -4.4911587128E-05   -5.4426976152E-03        176.7146     112
   -4.9009403457E-05   -5.3978610803E-03        178.2854     113
   -4.2397148587E-05   -5.3465143277E-03        179.8562     114
   -4.2794624709E-05   -5.2979668351E-03        181.4270     115
   -4.1101599987E-05   -5.2519247563E-03        182.9978     116
   -3.6305151103E-05   -5.2044143791E-03        184.5686     117
   -4.2659049688E-05   -5.1636691224E-03        186.1394     118
   -4.1356023909E-05   -5.1203834461E-03        187.7102     119
   -3.7713950502E-05   -5.0766684253E-03        189.2810     120
   -3.7214410391E-05   -5.0327292585E-03        190.8518     121
   -3.4169728125E-05   -4.9894145507E-03        192.4226     122
   -3.1324871182E-05   -4.9545577938E-03        193.9933     123
   -3.4733759361E-05   -4.9161282473E-03        195.5641     124
   -3.6770051941E-05   -4.8734745486E-03        197.1349     125
   -3.6733927014E-05   -4.8352694644E-03        198.7057     126
   -3.4459801712E-05   -4.7977404612E-03        200.2765     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0.25/GGam.Sig_local_w_O4n0.875T0.250U2.0tp-0.20 <==
   -1.7583817408E-02   -8.8576401551E-02          0.7854       0
   -2.0240212068E-02   -1.1698989631E-01          2.3562       1
   -1.8819625548E-02   -1.1542460373E-01          3.9270       2
   -1.6036134503E-02   -1.0633218482E-01          5.4978       3
   -1.3237455606E-02   -9.6051861115E-02          7.0686       4
   -1.0843539613E-02   -8.6441397725E-02          8.6394       5
   -8.9119297515E-03   -7.7982511813E-02         10.2102       6
   -7.3907872614E-03   -7.0691577720E-02         11.7810       7
   -6.1850995519E-03   -6.4441169793E-02         13.3518       8
   -5.2219622492E-03   -5.9077550575E-02         14.9226       9
   -4.4534644815E-03   -5.4457541571E-02         16.4934      10
   -3.8388604774E-03   -5.0447418786E-02         18.0642      11
   -3.3366558039E-03   -4.6944335757E-02         19.6350      12
   -2.9238955955E-03   -4.3860890390E-02         21.2058      13
   -2.5758674073E-03   -4.1147110658E-02         22.7765      14
   -2.2894989288E-03   -3.8738702224E-02         24.3473      15
   -2.0407595595E-03   -3.6585253192E-02         25.9181      16
   -1.8319750683E-03   -3.4641324981E-02         27.4889      17
   -1.6560770260E-03   -3.2893832512E-02         29.0597      18
   -1.4989076781E-03   -3.1309979101E-02         30.6305      19
   -1.3589259443E-03   -2.9864528111E-02         32.2013      20
   -1.2413829898E-03   -2.8545144734E-02         33.7721      21
   -1.1345833763E-03   -2.7333814826E-02         35.3429      22
   -1.0489861878E-03   -2.6212356730E-02         36.9137      23
   -9.6924561582E-04   -2.5185303307E-02         38.4845      24
   -9.0009151685E-04   -2.4237779486E-02         40.0553      25
   -8.3637804931E-04   -2.3340743511E-02         41.6261      26
   -7.7981857004E-04   -2.2518182125E-02         43.1969      27
   -7.2938215347E-04   -2.1744505114E-02         44.7677      28
   -6.7974424557E-04   -2.1034387427E-02         46.3385      29
   -6.3803124540E-04   -2.0365875399E-02         47.9093      30
   -6.0764211171E-04   -1.9730515219E-02         49.4801      31
   -5.6427016093E-04   -1.9141993843E-02         51.0509      32
   -5.3817289973E-04   -1.8581716351E-02         52.6217      33
   -5.0713630447E-04   -1.8049509862E-02         54.1925      34
   -4.7734826925E-04   -1.7555446541E-02         55.7633      35
   -4.5647784727E-04   -1.7081675821E-02         57.3341      36
   -4.3476627826E-04   -1.6638674482E-02         58.9049      37
   -4.0411491477E-04   -1.6215755734E-02         60.4757      38
   -3.8931685957E-04   -1.5810187812E-02         62.0465      39
   -3.6107394018E-04   -1.5422843983E-02         63.6173      40
   -3.4678801055E-04   -1.5062405102E-02         65.1880      41
   -3.2953358423E-04   -1.4711268869E-02         66.7588      42
   -3.1642217632E-04   -1.4377024391E-02         68.3296      43
   -3.0026935195E-04   -1.4058919263E-02         69.9004      44
   -2.8593103978E-04   -1.3750717731E-02         71.4712      45
   -2.7571077475E-04   -1.3461073537E-02         73.0420      46
   -2.5687089758E-04   -1.3181183928E-02         74.6128      47
   -2.4630916593E-04   -1.2910520785E-02         76.1836      48
   -2.3247850345E-04   -1.2656810206E-02         77.7544      49
   -2.2660864569E-04   -1.2403344588E-02         79.3252      50
   -2.1605186547E-04   -1.2166732642E-02         80.8960      51
   -2.1398352051E-04   -1.1938799576E-02         82.4668      52
   -2.0356443102E-04   -1.1714247678E-02         84.0376      53
   -1.9389992119E-04   -1.1500656067E-02         85.6084      54
   -1.8337679180E-04   -1.1300014480E-02         87.1792      55
   -1.8417773061E-04   -1.1100793860E-02         88.7500      56
   -1.6831361681E-04   -1.0911209990E-02         90.3208      57
   -1.7231938468E-04   -1.0723331367E-02         91.8916      58
   -1.6352437149E-04   -1.0535679081E-02         93.4624      59
   -1.6532325992E-04   -1.0367952622E-02         95.0332      60
   -1.5531190807E-04   -1.0191390793E-02         96.6040      61
   -1.4086248197E-04   -1.0035911575E-02         98.1748      62
   -1.3695024844E-04   -9.8782907203E-03         99.7456      63
   -1.3544213491E-04   -9.7270018812E-03        101.3164      64
   -1.3442205086E-04   -9.5817693932E-03        102.8872      65
   -1.2683448232E-04   -9.4345281017E-03        104.4580      66
   -1.3187354486E-04   -9.3030569236E-03        106.0288      67
   -1.2161927274E-04   -9.1592687199E-03        107.5995      68
   -1.2544162410E-04   -9.0337409295E-03        109.1703      69
   -1.2788875650E-04   -8.9029596241E-03        110.7411      70
   -1.2785209467E-04   -8.7847829652E-03        112.3119      71
   -1.1422068752E-04   -8.6592720644E-03        113.8827      72
   -1.1462737392E-04   -8.5337758253E-03        115.4535      73
   -1.1291044718E-04   -8.4244064792E-03        117.0243      74
   -1.0836018323E-04   -8.3134005916E-03        118.5951      75
   -1.0453992519E-04   -8.2009431396E-03        120.1659      76
   -1.0481876928E-04   -8.0979300196E-03        121.7367      77
   -9.8898575185E-05   -7.9949174182E-03        123.3075      78
   -9.9126787458E-05   -7.8984939707E-03        124.8783      79
   -9.2255851235E-05   -7.8024136204E-03        126.4491      80
   -9.4398318319E-05   -7.7047393821E-03        128.0199      81
   -8.9335416903E-05   -7.6074502921E-03        129.5907      82
   -8.3282137539E-05   -7.5220810580E-03        131.1615      83
   -8.0906596888E-05   -7.4337759064E-03        132.7323      84
   -7.3705797110E-05   -7.3462064237E-03        134.3031      85
   -7.8085801361E-05   -7.2597502360E-03        135.8739      86
   -8.1866699616E-05   -7.1787159288E-03        137.4447      87
   -7.4313393937E-05   -7.0995454869E-03        139.0155      88
   -6.6371615478E-05   -7.0194737994E-03        140.5863      89
   -6.1847429528E-05   -6.9456730093E-03        142.1571      90
   -6.7922195638E-05   -6.8677630138E-03        143.7279      91
   -7.5203597771E-05   -6.7964171945E-03        145.2987      92
   -7.3362105034E-05   -6.7242314919E-03        146.8695      93
   -7.2390978535E-05   -6.6630159620E-03        148.4403      94
   -6.8592468018E-05   -6.5887377639E-03        150.0110      95
   -7.0640308247E-05   -6.5191440008E-03        151.5818      96
   -7.5410220843E-05   -6.4588558049E-03        153.1526      97
   -6.9613957533E-05   -6.3868077585E-03        154.7234      98
   -6.2864097261E-05   -6.3200424333E-03        156.2942      99
   -5.6615054208E-05   -6.2565002194E-03        157.8650     100
   -4.6609055936E-05   -6.1946666946E-03        159.4358     101
   -5.5885757227E-05   -6.1383291001E-03        161.0066     102
   -5.4227376606E-05   -6.0770438859E-03        162.5774     103
   -6.0944261611E-05   -6.0199914024E-03        164.1482     104
   -5.7005057064E-05   -5.9572170956E-03        165.7190     105
   -5.8340070299E-05   -5.8959629048E-03        167.2898     106
   -6.2410880268E-05   -5.8527454090E-03        168.8606     107
   -5.7507672412E-05   -5.7969135835E-03        170.4314     108
   -5.8689839346E-05   -5.7390980484E-03        172.0022     109
   -5.6453591073E-05   -5.6909224778E-03        173.5730     110
   -5.3998003401E-05   -5.6395815036E-03        175.1438     111
   -4.4096708869E-05   -5.5852878351E-03        176.7146     112
   -4.1149488267E-05   -5.5383546460E-03        178.2854     113
   -4.2723935462E-05   -5.4976051571E-03        179.8562     114
   -4.4892718214E-05   -5.4451002167E-03        181.4270     115
   -4.1833228244E-05   -5.4050005468E-03        182.9978     116
   -3.9411162599E-05   -5.3580365034E-03        184.5686     117
   -3.9464719916E-05   -5.3191131949E-03        186.1394     118
   -3.8390288400E-05   -5.2667825526E-03        187.7102     119
   -3.6552123548E-05   -5.2208787761E-03        189.2810     120
   -3.7214290312E-05   -5.1829874279E-03        190.8518     121
   -4.2236712704E-05   -5.1345242630E-03        192.4226     122
   -3.2099696723E-05   -5.0928426133E-03        193.9933     123
   -3.1745303442E-05   -5.0536518004E-03        195.5641     124
   -3.5339474036E-05   -5.0077732413E-03        197.1349     125
   -3.1840005645E-05   -4.9685690595E-03        198.7057     126
   -3.3712210227E-05   -4.9316462007E-03        200.2765     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0.25/GGam.Sig_local_w_O5n0.875T0.250U2.0tp-0.20 <==
   -1.8242000593E-02   -9.2289223575E-02          0.7854       0
   -2.0966787466E-02   -1.2030851363E-01          2.3562       1
   -1.9363306509E-02   -1.1783122022E-01          3.9270       2
   -1.6378670741E-02   -1.0800411351E-01          5.4978       3
   -1.3438191929E-02   -9.7209141113E-02          7.0686       4
   -1.0953693946E-02   -8.7240494173E-02          8.6394       5
   -8.9568137715E-03   -7.8530757399E-02         10.2102       6
   -7.3859494939E-03   -7.1072598553E-02         11.7810       7
   -6.1682071944E-03   -6.4718280917E-02         13.3518       8
   -5.2000994606E-03   -5.9269182089E-02         14.9226       9
   -4.4262085307E-03   -5.4596930120E-02         16.4934      10
   -3.8082587311E-03   -5.0542163616E-02         18.0642      11
   -3.3078246694E-03   -4.7030502456E-02         19.6350      12
   -2.8852640298E-03   -4.3936203215E-02         21.2058      13
   -2.5523094765E-03   -4.1196316370E-02         22.7765      14
   -2.2606042532E-03   -3.8777831678E-02         24.3473      15
   -2.0237158735E-03   -3.6600882502E-02         25.9181      16
   -1.8208414289E-03   -3.4649388117E-02         27.4889      17
   -1.6403570673E-03   -3.2892395162E-02         29.0597      18
   -1.4833211457E-03   -3.1305696270E-02         30.6305      19
   -1.3539679836E-03   -2.9855157865E-02         32.2013      20
   -1.2415979514E-03   -2.8524515808E-02         33.7721      21
   -1.1233133879E-03   -2.7316444926E-02         35.3429      22
   -1.0382770003E-03   -2.6211293079E-02         36.9137      23
   -9.5755893945E-04   -2.5179953653E-02         38.4845      24
   -8.8058869510E-04   -2.4224826034E-02         40.0553      25
   -8.1297534763E-04   -2.3345363652E-02         41.6261      26
   -7.5973577424E-04   -2.2518742318E-02         43.1969      27
   -7.1912929549E-04   -2.1751106028E-02         44.7677      28
   -6.7054676377E-04   -2.1030270661E-02         46.3385      29
   -6.2692688087E-04   -2.0354414453E-02         47.9093      30
   -5.8993184426E-04   -1.9720269745E-02         49.4801      31
   -5.5479118114E-04   -1.9130378865E-02         51.0509      32
   -5.1535747910E-04   -1.8570121354E-02         52.6217      33
   -4.8513639174E-04   -1.8038383955E-02         54.1925      34
   -4.6521712461E-04   -1.7542959530E-02         55.7633      35
   -4.3480140252E-04   -1.7064357665E-02         57.3341      36
   -4.1486557436E-04   -1.6628039427E-02         58.9049      37
   -3.9709145024E-04   -1.6207317443E-02         60.4757      38
   -3.8166372438E-04   -1.5792707911E-02         62.0465      39
   -3.5983167265E-04   -1.5401825055E-02         63.6173      40
   -3.4411541989E-04   -1.5038893065E-02         65.1880      41
   -3.2493602340E-04   -1.4686186500E-02         66.7588      42
   -3.1507938358E-04   -1.4350634309E-02         68.3296      43
   -2.9851344263E-04   -1.4033164624E-02         69.9004      44
   -2.8500191807E-04   -1.3724037079E-02         71.4712      45
   -2.7129575285E-04   -1.3432779092E-02         73.0420      46
   -2.6579605302E-04   -1.3151514431E-02         74.6128      47
   -2.5020636634E-04   -1.2881038907E-02         76.1836      48
   -2.3060332160E-04   -1.2621870513E-02         77.7544      49
   -2.1543792948E-04   -1.2383003467E-02         79.3252      50
   -2.1234293185E-04   -1.2144644543E-02         80.8960      51
   -2.1808142164E-04   -1.1917232580E-02         82.4668      52
   -2.1343939776E-04   -1.1694985858E-02         84.0376      53
   -2.0055447804E-04   -1.1486883878E-02         85.6084      54
   -1.9769230458E-04   -1.1274763385E-02         87.1792      55
   -1.9044361857E-04   -1.1066298811E-02         88.7500      56
   -1.7888407449E-04   -1.0875298630E-02         90.3208      57
   -1.7415216911E-04   -1.0697676224E-02         91.8916      58
   -1.6329725653E-04   -1.0510977683E-02         93.4624      59
   -1.5352237916E-04   -1.0346760363E-02         95.0332      60
   -1.4469056276E-04   -1.0174318600E-02         96.6040      61
   -1.4386099963E-04   -1.0018914210E-02         98.1748      62
   -1.4582196008E-04   -9.8678710201E-03         99.7456      63
   -1.4325576612E-04   -9.7133760851E-03        101.3164      64
   -1.3640290460E-04   -9.5668180685E-03        102.8872      65
   -1.3551051064E-04   -9.4219344292E-03        104.4580      66
   -1.3808962304E-04   -9.2828403205E-03        106.0288      67
   -1.3103823604E-04   -9.1418488271E-03        107.5995      68
   -1.2197586709E-04   -9.0185998071E-03        109.1703      69
   -1.2147561864E-04   -8.8963239126E-03        110.7411      70
   -1.1610311591E-04   -8.7686105684E-03        112.3119      71
   -1.0787265967E-04   -8.6530131448E-03        113.8827      72
   -1.0762470458E-04   -8.5285181839E-03        115.4535      73
   -1.0106291929E-04   -8.4186431511E-03        117.0243      74
   -9.3801535043E-05   -8.3080709341E-03        118.5951      75
   -1.0015849110E-04   -8.1953191528E-03        120.1659      76
   -9.0536800357E-05   -8.0996125663E-03        121.7367      77
   -9.0384589243E-05   -7.9963703094E-03        123.3075      78
   -9.9441608103E-05   -7.9002521647E-03        124.8783      79
   -9.1710055385E-05   -7.8020989469E-03        126.4491      80
   -9.2073628157E-05   -7.7040794091E-03        128.0199      81
   -8.8448092590E-05   -7.6061067314E-03        129.5907      82
   -8.5329813072E-05   -7.5141907153E-03        131.1615      83
   -8.5542561557E-05   -7.4201105290E-03        132.7323      84
   -8.1985721490E-05   -7.3480563466E-03        134.3031      85
   -8.0073915213E-05   -7.2544946052E-03        135.8739      86
   -7.9094556776E-05   -7.1783115977E-03        137.4447      87
   -7.6189102354E-05   -7.1033687109E-03        139.0155      88
   -7.5628670674E-05   -7.0206822845E-03        140.5863      89
   -7.9365368673E-05   -6.9442285117E-03        142.1571      90
   -7.4455259631E-05   -6.8654836222E-03        143.7279      91
   -7.2312745135E-05   -6.7991501819E-03        145.2987      92
   -7.5142674834E-05   -6.7228465980E-03        146.8695      93
   -7.3782433216E-05   -6.6528432730E-03        148.4403      94
   -6.5726381111E-05   -6.5737699457E-03        150.0110      95
   -6.0842569059E-05   -6.5071799570E-03        151.5818      96
   -6.8840867876E-05   -6.4360448787E-03        153.1526      97
   -6.5032887301E-05   -6.3632626660E-03        154.7234      98
   -6.2428879431E-05   -6.3053502463E-03        156.2942      99
   -6.0880221328E-05   -6.2484377743E-03        157.8650     100
   -5.6262237934E-05   -6.1799401510E-03        159.4358     101
   -5.4269071246E-05   -6.1250270045E-03        161.0066     102
   -5.9850190196E-05   -6.0748821289E-03        162.5774     103
   -5.8693082562E-05   -6.0143074696E-03        164.1482     104
   -6.6409625984E-05   -5.9515240032E-03        165.7190     105
   -5.5147892503E-05   -5.8920806393E-03        167.2898     106
   -5.1048444518E-05   -5.8423399077E-03        168.8606     107
   -5.8464215294E-05   -5.7859778661E-03        170.4314     108
   -5.7445916123E-05   -5.7389845644E-03        172.0022     109
   -5.8901017221E-05   -5.6835291639E-03        173.5730     110
   -5.4164852631E-05   -5.6308764739E-03        175.1438     111
   -5.8661448295E-05   -5.5760968136E-03        176.7146     112
   -4.7150232971E-05   -5.5294707862E-03        178.2854     113
   -3.7861332881E-05   -5.4857867364E-03        179.8562     114
   -4.5243336548E-05   -5.4486232164E-03        181.4270     115
   -4.5996230718E-05   -5.3999850780E-03        182.9978     116
   -4.8112085704E-05   -5.3461410936E-03        184.5686     117
   -4.0128242766E-05   -5.2999814936E-03        186.1394     118
   -4.4742964015E-05   -5.2537321117E-03        187.7102     119
   -4.8815552400E-05   -5.2091022807E-03        189.2810     120
   -3.9447123293E-05   -5.1614801714E-03        190.8518     121
   -3.6831292189E-05   -5.1241128245E-03        192.4226     122
   -3.6350357247E-05   -5.0832637046E-03        193.9933     123
   -3.6877356012E-05   -5.0424579366E-03        195.5641     124
   -3.4845074044E-05   -5.0033232690E-03        197.1349     125
   -2.7580711656E-05   -4.9706073796E-03        198.7057     126
   -3.2643357058E-05   -4.9300149540E-03        200.2765     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0.25/GGam.Sig_local_w_O6n0.875T0.250U2.0tp-0.20 <==
   -1.8686278958E-02   -9.3955153494E-02          0.7854       0
   -2.1331227668E-02   -1.2169212914E-01          2.3562       1
   -1.9591365413E-02   -1.1868202947E-01          3.9270       2
   -1.6482936996E-02   -1.0848432673E-01          5.4978       3
   -1.3482630445E-02   -9.7432949820E-02          7.0686       4
   -1.0965062779E-02   -8.7327934362E-02          8.6394       5
   -8.9688741588E-03   -7.8556092179E-02         10.2102       6
   -7.4014696980E-03   -7.1063143859E-02         11.7810       7
   -6.1663985636E-03   -6.4675640491E-02         13.3518       8
   -5.1946416689E-03   -5.9222694646E-02         14.9226       9
   -4.4191887491E-03   -5.4528305576E-02         16.4934      10
   -3.8031759685E-03   -5.0475498972E-02         18.0642      11
   -3.2935048280E-03   -4.6935419266E-02         19.6350      12
   -2.8825967705E-03   -4.3849630872E-02         21.2058      13
   -2.5486647205E-03   -4.1118808462E-02         22.7765      14
   -2.2556093199E-03   -3.8695921865E-02         24.3473      15
   -2.0152198626E-03   -3.6527783950E-02         25.9181      16
   -1.8128183166E-03   -3.4588763801E-02         27.4889      17
   -1.6362764995E-03   -3.2830664529E-02         29.0597      18
   -1.4849178548E-03   -3.1241643786E-02         30.6305      19
   -1.3472577638E-03   -2.9797635766E-02         32.2013      20
   -1.2313051956E-03   -2.8472872679E-02         33.7721      21
   -1.1381950484E-03   -2.7265577097E-02         35.3429      22
   -1.0415055292E-03   -2.6150899705E-02         36.9137      23
   -9.6660896717E-04   -2.5122818521E-02         38.4845      24
   -8.9973540925E-04   -2.4171184062E-02         40.0553      25
   -8.3179840015E-04   -2.3292756092E-02         41.6261      26
   -7.7264472388E-04   -2.2461563107E-02         43.1969      27
   -7.2304621289E-04   -2.1691331369E-02         44.7677      28
   -6.7445419903E-04   -2.0981398239E-02         46.3385      29
   -6.2945996333E-04   -2.0314043585E-02         47.9093      30
   -5.9851415800E-04   -1.9667009939E-02         49.4801      31
   -5.5462090782E-04   -1.9086906482E-02         51.0509      32
   -5.2754384540E-04   -1.8534046597E-02         52.6217      33
   -4.9558027980E-04   -1.8011055884E-02         54.1925      34
   -4.7177545588E-04   -1.7510401785E-02         55.7633      35
   -4.5011448935E-04   -1.7037034801E-02         57.3341      36
   -4.2472380082E-04   -1.6582684869E-02         58.9049      37
   -4.0150705794E-04   -1.6156569406E-02         60.4757      38
   -3.8452327359E-04   -1.5747865036E-02         62.0465      39
   -3.5595048949E-04   -1.5370159205E-02         63.6173      40
   -3.4021642953E-04   -1.5004640897E-02         65.1880      41
   -3.2495659469E-04   -1.4667166584E-02         66.7588      42
   -3.0000552198E-04   -1.4331694525E-02         68.3296      43
   -2.9035022472E-04   -1.4009530650E-02         69.9004      44
   -2.7636655898E-04   -1.3699035498E-02         71.4712      45
   -2.6145327361E-04   -1.3406937768E-02         73.0420      46
   -2.5093139257E-04   -1.3131417520E-02         74.6128      47
   -2.4771918197E-04   -1.2856708850E-02         76.1836      48
   -2.2938628663E-04   -1.2612350377E-02         77.7544      49
   -2.3067692235E-04   -1.2369857129E-02         79.3252      50
   -2.2622930312E-04   -1.2129578145E-02         80.8960      51
   -2.1019417939E-04   -1.1895496945E-02         82.4668      52
   -2.1033528248E-04   -1.1662708025E-02         84.0376      53
   -2.0096215306E-04   -1.1454198703E-02         85.6084      54
   -1.9713180911E-04   -1.1252725103E-02         87.1792      55
   -1.9475839623E-04   -1.1055257095E-02         88.7500      56
   -1.8833113415E-04   -1.0868802768E-02         90.3208      57
   -1.7946101972E-04   -1.0691491261E-02         91.8916      58
   -1.6993664959E-04   -1.0508923256E-02         93.4624      59
   -1.5377343265E-04   -1.0348021203E-02         95.0332      60
   -1.6577023800E-04   -1.0174665042E-02         96.6040      61
   -1.5045670466E-04   -9.9988251252E-03         98.1748      62
   -1.4265129571E-04   -9.8471175282E-03         99.7456      63
   -1.4349154614E-04   -9.7067075074E-03        101.3164      64
   -1.3540476256E-04   -9.5525162789E-03        102.8872      65
   -1.3264698281E-04   -9.4119794283E-03        104.4580      66
   -1.2854820078E-04   -9.2707501265E-03        106.0288      67
   -1.2221313853E-04   -9.1302184668E-03        107.5995      68
   -1.1900331173E-04   -9.0135834826E-03        109.1703      69
   -1.1833054505E-04   -8.8770149382E-03        110.7411      70
   -1.1167155301E-04   -8.7517974044E-03        112.3119      71
   -1.0727274049E-04   -8.6291386710E-03        113.8827      72
   -1.0363968349E-04   -8.5113930088E-03        115.4535      73
   -1.0596104009E-04   -8.4025127933E-03        117.0243      74
   -9.9173300437E-05   -8.2893720529E-03        118.5951      75
   -9.4706087115E-05   -8.1943759518E-03        120.1659      76
   -9.2544425906E-05   -8.0798605125E-03        121.7367      77
   -9.2117671847E-05   -7.9832576092E-03        123.3075      78
   -9.0388551761E-05   -7.8840345007E-03        124.8783      79
   -8.2087673134E-05   -7.7823517210E-03        126.4491      80
   -9.3912102324E-05   -7.6988279722E-03        128.0199      81
   -7.9230935337E-05   -7.5989396136E-03        129.5907      82
   -7.6580559997E-05   -7.5113239720E-03        131.1615      83
   -8.9173386985E-05   -7.4051861294E-03        132.7323      84
   -8.2313184150E-05   -7.3271859613E-03        134.3031      85
   -8.6186567105E-05   -7.2361240595E-03        135.8739      86
   -7.9234134794E-05   -7.1608148024E-03        137.4447      87
   -8.1003938126E-05   -7.0762963397E-03        139.0155      88
   -7.7778599905E-05   -7.0027207810E-03        140.5863      89
   -7.3354948867E-05   -6.9259434513E-03        142.1571      90
   -8.1923791360E-05   -6.8394180404E-03        143.7279      91
   -7.8798228908E-05   -6.7774753169E-03        145.2987      92
   -7.1169789798E-05   -6.7096943258E-03        146.8695      93
   -7.7378344504E-05   -6.6305248205E-03        148.4403      94
   -7.5795415211E-05   -6.5549489006E-03        150.0110      95
   -6.0539782847E-05   -6.5029127041E-03        151.5818      96
   -7.3305288126E-05   -6.4336000483E-03        153.1526      97
   -7.2830113336E-05   -6.3673055002E-03        154.7234      98
   -6.4610459586E-05   -6.2977916202E-03        156.2942      99
   -5.8910623589E-05   -6.2315983233E-03        157.8650     100
   -5.9489925910E-05   -6.1747900851E-03        159.4358     101
   -4.6375318145E-05   -6.1162520207E-03        161.0066     102
   -5.3396269536E-05   -6.0631782350E-03        162.5774     103
   -4.7534823525E-05   -5.9913512772E-03        164.1482     104
   -4.8606115316E-05   -5.9369474879E-03        165.7190     105
   -5.1299457736E-05   -5.8799506762E-03        167.2898     106
   -5.6210163363E-05   -5.8290078096E-03        168.8606     107
   -5.3949098317E-05   -5.7732787760E-03        170.4314     108
   -5.0953621391E-05   -5.7254735657E-03        172.0022     109
   -5.0904680406E-05   -5.6701385220E-03        173.5730     110
   -4.1683171917E-05   -5.6235625439E-03        175.1438     111
   -5.2140330007E-05   -5.5815483656E-03        176.7146     112
   -4.9530914922E-05   -5.5343516673E-03        178.2854     113
   -4.5502369311E-05   -5.4888152963E-03        179.8562     114
   -4.1742802918E-05   -5.4391978660E-03        181.4270     115
   -4.3615375334E-05   -5.3929788266E-03        182.9978     116
   -5.3131050409E-05   -5.3432361954E-03        184.5686     117
   -4.3090185601E-05   -5.2980634305E-03        186.1394     118
   -4.0377213073E-05   -5.2485342724E-03        187.7102     119
   -2.8118196720E-05   -5.2159807276E-03        189.2810     120
   -3.4719117050E-05   -5.1772323749E-03        190.8518     121
   -4.1431748413E-05   -5.1203899411E-03        192.4226     122
   -3.4045750327E-05   -5.0872378113E-03        193.9933     123
   -3.3384562144E-05   -5.0463365159E-03        195.5641     124
   -3.8111938370E-05   -5.0054718617E-03        197.1349     125
   -4.2353996838E-05   -4.9643059721E-03        198.7057     126
   -2.5632797445E-05   -4.9344615173E-03        200.2765     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0.25/GGam.Sig_local_w_O7n0.875T0.250U2.0tp-0.20 <==
   -1.8926270097E-02   -9.4854562519E-02          0.7854       0
   -2.1539088594E-02   -1.2231311331E-01          2.3562       1
   -1.9672074125E-02   -1.1903950716E-01          3.9270       2
   -1.6523646187E-02   -1.0866162230E-01          5.4978       3
   -1.3513670857E-02   -9.7538111723E-02          7.0686       4
   -1.0987667698E-02   -8.7369342041E-02          8.6394       5
   -8.9700507396E-03   -7.8579569787E-02         10.2102       6
   -7.3787182905E-03   -7.1078535111E-02         11.7810       7
   -6.1678146954E-03   -6.4674398311E-02         13.3518       8
   -5.1850356673E-03   -5.9220965750E-02         14.9226       9
   -4.4249293927E-03   -5.4531942494E-02         16.4934      10
   -3.8071324594E-03   -5.0473068757E-02         18.0642      11
   -3.3046977097E-03   -4.6932440489E-02         19.6350      12
   -2.8910542724E-03   -4.3859838032E-02         21.2058      13
   -2.5460131322E-03   -4.1150881694E-02         22.7765      14
   -2.2661879459E-03   -3.8701842295E-02         24.3473      15
   -2.0076750653E-03   -3.6526800447E-02         25.9181      16
   -1.7979585188E-03   -3.4574525481E-02         27.4889      17
   -1.6159644083E-03   -3.2835726051E-02         29.0597      18
   -1.4526597400E-03   -3.1240332116E-02         30.6305      19
   -1.3357257628E-03   -2.9802305186E-02         32.2013      20
   -1.2189999198E-03   -2.8455387430E-02         33.7721      21
   -1.1267275010E-03   -2.7264648158E-02         35.3429      22
   -1.0355977570E-03   -2.6158042920E-02         36.9137      23
   -9.5316987755E-04   -2.5121773368E-02         38.4845      24
   -8.8313718430E-04   -2.4163380697E-02         40.0553      25
   -8.3611866359E-04   -2.3275298369E-02         41.6261      26
   -7.6372117731E-04   -2.2453514408E-02         43.1969      27
   -6.9835645214E-04   -2.1693080966E-02         44.7677      28
   -6.7328422419E-04   -2.0984886488E-02         46.3385      29
   -6.1965779236E-04   -2.0304273114E-02         47.9093      30
   -6.0276852502E-04   -1.9687585244E-02         49.4801      31
   -5.5533195513E-04   -1.9071327994E-02         51.0509      32
   -5.1748537454E-04   -1.8515654835E-02         52.6217      33
   -4.7869838069E-04   -1.8004368542E-02         54.1925      34
   -4.6549883130E-04   -1.7500384446E-02         55.7633      35
   -4.4765030229E-04   -1.7041773427E-02         57.3341      36
   -4.1823128708E-04   -1.6578688031E-02         58.9049      37
   -4.0293590205E-04   -1.6170062738E-02         60.4757      38
   -3.7903316981E-04   -1.5733916235E-02         62.0465      39
   -3.6323680473E-04   -1.5369199939E-02         63.6173      40
   -3.2212715084E-04   -1.4992040729E-02         65.1880      41
   -3.0903307586E-04   -1.4650727284E-02         66.7588      42
   -2.9878710739E-04   -1.4326192342E-02         68.3296      43
   -3.0021019818E-04   -1.4017055917E-02         69.9004      44
   -2.8774582068E-04   -1.3695828230E-02         71.4712      45
   -2.6629173576E-04   -1.3418220799E-02         73.0420      46
   -2.7751283679E-04   -1.3125835034E-02         74.6128      47
   -2.5719641284E-04   -1.2855619700E-02         76.1836      48
   -2.5673580701E-04   -1.2613575674E-02         77.7544      49
   -2.4977401731E-04   -1.2351490730E-02         79.3252      50
   -2.1513879805E-04   -1.2121798446E-02         80.8960      51
   -2.2029711691E-04   -1.1899483130E-02         82.4668      52
   -2.1065173192E-04   -1.1678699926E-02         84.0376      53
   -1.8513912942E-04   -1.1455648301E-02         85.6084      54
   -1.9490706992E-04   -1.1264419552E-02         87.1792      55
   -1.8136560946E-04   -1.1061999260E-02         88.7500      56
   -1.8956805666E-04   -1.0859713797E-02         90.3208      57
   -1.7065469157E-04   -1.0690373212E-02         91.8916      58
   -1.6357052113E-04   -1.0517037103E-02         93.4624      59
   -1.4456307773E-04   -1.0343102158E-02         95.0332      60
   -1.3794281309E-04   -1.0182925199E-02         96.6040      61
   -1.3982917262E-04   -1.0022925189E-02         98.1748      62
   -1.3822051626E-04   -9.8538538223E-03         99.7456      63
   -1.3631659114E-04   -9.6893480409E-03        101.3164      64
   -1.4523193598E-04   -9.5392224540E-03        102.8872      65
   -1.3290773418E-04   -9.3858367332E-03        104.4580      66
   -1.2678865213E-04   -9.2580981276E-03        106.0288      67
   -1.2303378777E-04   -9.1216475945E-03        107.5995      68
   -1.0728323269E-04   -9.0220280930E-03        109.1703      69
   -1.1060542921E-04   -8.8580822047E-03        110.7411      70
   -1.3019195555E-04   -8.7595663899E-03        112.3119      71
   -1.2713190795E-04   -8.6278822137E-03        113.8827      72
   -1.0650573977E-04   -8.5257593009E-03        115.4535      73
   -9.9048996918E-05   -8.4111461277E-03        117.0243      74
   -1.1881396523E-04   -8.3032486003E-03        118.5951      75
   -8.0955509027E-05   -8.1860770019E-03        120.1659      76
   -7.9370858190E-05   -8.0656514081E-03        121.7367      77
   -8.5110312061E-05   -7.9702203310E-03        123.3075      78
   -9.2561338281E-05   -7.8733731982E-03        124.8783      79
   -9.3543805208E-05   -7.7660280844E-03        126.4491      80
   -8.3632209948E-05   -7.6841671185E-03        128.0199      81
   -9.4901988990E-05   -7.5829517481E-03        129.5907      82
   -7.9882088493E-05   -7.4803973668E-03        131.1615      83
   -8.7783157574E-05   -7.3814819863E-03        132.7323      84
   -7.1921431425E-05   -7.3075379363E-03        134.3031      85
   -6.3067251599E-05   -7.2389799201E-03        135.8739      86
   -7.5291179784E-05   -7.1743494084E-03        137.4447      87
   -7.5998319571E-05   -7.0606062160E-03        139.0155      88
   -6.7447573596E-05   -7.0020724072E-03        140.5863      89
   -8.3075303739E-05   -6.9175558280E-03        142.1571      90
   -6.1549325466E-05   -6.8382048268E-03        143.7279      91
   -6.0536620515E-05   -6.7717819361E-03        145.2987      92
   -6.1059576850E-05   -6.6972815764E-03        146.8695      93
   -8.3579677097E-05   -6.6357826113E-03        148.4403      94
   -7.2147292082E-05   -6.5696567902E-03        150.0110      95
   -5.1755553567E-05   -6.4843957046E-03        151.5818      96
   -4.1719317136E-05   -6.4237908337E-03        153.1526      97
   -6.5806232107E-05   -6.3647395348E-03        154.7234      98
   -6.2639633006E-05   -6.3044814336E-03        156.2942      99
   -8.8335792071E-05   -6.2382865917E-03        157.8650     100
   -7.7873907432E-05   -6.1811269790E-03        159.4358     101
   -6.3138045414E-05   -6.1080759983E-03        161.0066     102
   -6.3153581127E-05   -6.0366926558E-03        162.5774     103
   -5.2881070323E-05   -6.0075431083E-03        164.1482     104
   -6.6214430680E-05   -5.9551952019E-03        165.7190     105
   -3.7996426474E-05   -5.8979048418E-03        167.2898     106
   -5.3062208420E-05   -5.8384187230E-03        168.8606     107
   -5.6653555024E-05   -5.7907767102E-03        170.4314     108
   -6.0357061333E-05   -5.7272010704E-03        172.0022     109
   -4.3535849055E-05   -5.6753599898E-03        173.5730     110
   -5.5263656996E-05   -5.6248923270E-03        175.1438     111
   -5.8915852168E-05   -5.5731314872E-03        176.7146     112
   -1.9616387791E-05   -5.5163436615E-03        178.2854     113
   -2.9086018970E-05   -5.4807066791E-03        179.8562     114
   -4.9581598450E-05   -5.4400471348E-03        181.4270     115
   -4.1118337167E-05   -5.3857393195E-03        182.9978     116
   -3.6195493166E-05   -5.3508706806E-03        184.5686     117
   -3.9380650292E-05   -5.3112590655E-03        186.1394     118
   -6.0660015261E-05   -5.2464647099E-03        187.7102     119
   -6.5193765980E-05   -5.2157417366E-03        189.2810     120
   -4.4664024497E-05   -5.1564795624E-03        190.8518     121
   -4.8632051562E-05   -5.1255128906E-03        192.4226     122
   -4.4021893172E-05   -5.0807390464E-03        193.9933     123
   -3.4362103989E-05   -5.0400450360E-03        195.5641     124
   -4.1614073175E-05   -5.0114447089E-03        197.1349     125
   -4.8634534461E-05   -4.9632633398E-03        198.7057     126
   -3.2429697077E-05   -4.9145822592E-03        200.2765     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0.5/D_DCA <==
0.875 0.138728210774 0.00450693248144


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0.5/D_DCA_size20.0 <==
0.875104084254 8.64044311828e-05 -0.802926434594 0.134999847501 8.49767275692e-06


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0.5/D_DCA_size32.0 <==
0.875120029122 0.000109963059434 -0.802518086617 0.134920196729 1.08512603845e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0.5/D_DCA_size34.0 <==
0.881996643596 0.000104253359413 -0.775555267746 0.137736251757 1.05335579801e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0.5/D_DiagMC_GGam <==
0.8750    0.0009    -0.806    0.002    0.1341    0.0010


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0.5/E_DCA <==
0.875 -1.0965507436 0.00813372844087


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0.5/E_DCA_size20.0 <==
0.875104084254 8.64044311828e-05 -0.802926434594 -1.10347068342 0.000528516955613


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0.5/E_DCA_size32.0 <==
0.875120029122 0.000109963059434 -0.802518086617 -1.10354053559 0.000531646560885


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0.5/E_DCA_size34.0 <==
0.881996643596 0.000104253359413 -0.775555267746 -1.09845523173 0.0151256908251


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0.5/E_DiagMC_GGam <==
0.8750    0.0009    -0.806    0.002    -1.1046    0.0010


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0.5/GGam.Sig_local_w_O1n0.875T0.500U2.0tp-0.20 <==
   -1.5017296912E-02   -8.2258323977E-02          1.5708       0
   -1.3113466441E-02   -8.4976962949E-02          4.7124       1
   -9.2337924085E-03   -7.1737567140E-02          7.8540       2
   -6.4054367304E-03   -5.9530682224E-02         10.9956       3
   -4.5625833401E-03   -5.0051225464E-02         14.1372       4
   -3.3646224411E-03   -4.2837133550E-02         17.2788       5
   -2.5597016728E-03   -3.7281955766E-02         20.4204       6
   -2.0021002088E-03   -3.2919568983E-02         23.5619       7
   -1.6040295723E-03   -2.9422720173E-02         26.7035       8
   -1.3074267287E-03   -2.6574355583E-02         29.8451       9
   -1.0891449197E-03   -2.4212163711E-02         32.9867      10
   -9.1921210188E-04   -2.2220336838E-02         36.1283      11
   -7.8343963768E-04   -2.0529171275E-02         39.2699      12
   -6.7879632560E-04   -1.9068423719E-02         42.4115      13
   -5.9066253596E-04   -1.7801618302E-02         45.5531      14
   -5.2065737068E-04   -1.6693136184E-02         48.6947      15
   -4.6059650979E-04   -1.5709637133E-02         51.8363      16
   -4.1285932884E-04   -1.4833808762E-02         54.9779      17
   -3.6899937431E-04   -1.4047892134E-02         58.1195      18
   -3.3111335548E-04   -1.3342735924E-02         61.2611      19
   -3.0243737948E-04   -1.2704979952E-02         64.4026      20
   -2.7566553964E-04   -1.2122139140E-02         67.5442      21
   -2.5428010800E-04   -1.1590772010E-02         70.6858      22
   -2.3431805265E-04   -1.1102063537E-02         73.8274      23
   -2.1267227849E-04   -1.0653543438E-02         76.9690      24
   -1.9527218150E-04   -1.0243801834E-02         80.1106      25
   -1.8187572156E-04   -9.8594463212E-03         83.2522      26
   -1.6846620865E-04   -9.5082156090E-03         86.3938      27
   -1.6028494275E-04   -9.1773721308E-03         89.5354      28
   -1.4468838419E-04   -8.8683541689E-03         92.6770      29
   -1.3626209262E-04   -8.5832139354E-03         95.8186      30
   -1.2942089669E-04   -8.3124778450E-03         98.9602      31
   -1.2264013539E-04   -8.0586738146E-03        102.1018      32
   -1.1748942408E-04   -7.8164382925E-03        105.2434      33
   -1.1119834878E-04   -7.5943484907E-03        108.3849      34
   -1.0307327926E-04   -7.3773061813E-03        111.5265      35
   -9.4185392528E-05   -7.1777819478E-03        114.6681      36
   -9.3108678806E-05   -6.9893850609E-03        117.8097      37
   -8.7767101468E-05   -6.8082787262E-03        120.9513      38
   -8.1629578170E-05   -6.6396154623E-03        124.0929      39
   -7.7022170083E-05   -6.4761026279E-03        127.2345      40
   -7.1531254140E-05   -6.3187893821E-03        130.3761      41
   -7.0291538698E-05   -6.1695677184E-03        133.5177      42
   -6.6985466771E-05   -6.0260942319E-03        136.6593      43
   -6.3324780916E-05   -5.8951867257E-03        139.8009      44
   -6.3105623598E-05   -5.7644837004E-03        142.9425      45
   -5.8342864775E-05   -5.6422303749E-03        146.0841      46
   -5.7185995327E-05   -5.5208564075E-03        149.2257      47
   -5.4257088164E-05   -5.4091981057E-03        152.3672      48
   -5.4023496568E-05   -5.3033454251E-03        155.5088      49
   -5.1430990111E-05   -5.1956611419E-03        158.6504      50
   -5.0834011714E-05   -5.0955508130E-03        161.7920      51
   -5.1828302147E-05   -4.9938395470E-03        164.9336      52
   -4.6579958723E-05   -4.9019418915E-03        168.0752      53
   -4.7061656456E-05   -4.8139196198E-03        171.2168      54
   -4.9583569281E-05   -4.7277772328E-03        174.3584      55
   -4.6103559115E-05   -4.6453220750E-03        177.5000      56
   -4.2606231964E-05   -4.5665481199E-03        180.6416      57
   -3.9200216801E-05   -4.4884245632E-03        183.7832      58
   -3.7858124377E-05   -4.4140459436E-03        186.9248      59
   -3.7990996518E-05   -4.3389253536E-03        190.0664      60
   -3.5597237503E-05   -4.2711518494E-03        193.2079      61
   -3.3463299350E-05   -4.2025146179E-03        196.3495      62
   -2.9499127888E-05   -4.1378432065E-03        199.4911      63
   -2.7494029111E-05   -4.0735735179E-03        202.6327      64
   -2.4324368020E-05   -4.0101319648E-03        205.7743      65
   -2.3084399395E-05   -3.9491054019E-03        208.9159      66
   -2.8394892008E-05   -3.8889158586E-03        212.0575      67
   -2.4245797548E-05   -3.8314275979E-03        215.1991      68
   -2.6830696499E-05   -3.7803650805E-03        218.3407      69
   -2.7748856979E-05   -3.7254332324E-03        221.4823      70
   -2.5201868273E-05   -3.6741295811E-03        224.6239      71
   -2.5643082894E-05   -3.6216072611E-03        227.7655      72
   -2.5574577945E-05   -3.5736276021E-03        230.9071      73
   -2.6269138587E-05   -3.5235839451E-03        234.0487      74
   -2.2804442935E-05   -3.4747598161E-03        237.1902      75
   -2.2323680925E-05   -3.4295322675E-03        240.3318      76
   -1.8331516344E-05   -3.3842760809E-03        243.4734      77
   -1.8334835147E-05   -3.3437658003E-03        246.6150      78
   -2.0676665550E-05   -3.3008003837E-03        249.7566      79
   -1.9606569325E-05   -3.2611923742E-03        252.8982      80
   -2.0869724636E-05   -3.2203407521E-03        256.0398      81
   -1.6230054722E-05   -3.1827219906E-03        259.1814      82
   -1.6060735070E-05   -3.1471449000E-03        262.3230      83
   -1.5484400335E-05   -3.1076877525E-03        265.4646      84
   -1.6388075324E-05   -3.0673699346E-03        268.6062      85
   -1.6400628844E-05   -3.0347336268E-03        271.7478      86
   -1.5789888522E-05   -2.9998184534E-03        274.8894      87
   -1.6097704705E-05   -2.9672053331E-03        278.0309      88
   -1.6802012226E-05   -2.9326248410E-03        281.1725      89
   -1.1012014827E-05   -2.9001171872E-03        284.3141      90
   -1.2613869734E-05   -2.8708477679E-03        287.4557      91
   -1.3278261913E-05   -2.8394436930E-03        290.5973      92
   -1.4301231340E-05   -2.8097483413E-03        293.7389      93
   -1.3919925785E-05   -2.7800521873E-03        296.8805      94
   -1.1661422031E-05   -2.7549473329E-03        300.0221      95
   -1.3202719671E-05   -2.7294527146E-03        303.1637      96
   -1.4378211224E-05   -2.6969890687E-03        306.3053      97
   -1.0342187143E-05   -2.6689748794E-03        309.4469      98
   -8.3632241151E-06   -2.6425100227E-03        312.5885      99
   -7.9433752380E-06   -2.6148227903E-03        315.7301     100
   -9.8294689731E-06   -2.5879822479E-03        318.8717     101
   -6.6822194211E-06   -2.5609851082E-03        322.0132     102
   -4.1546020508E-06   -2.5399519711E-03        325.1548     103
   -1.0487034530E-05   -2.5165182988E-03        328.2964     104
   -1.1812395128E-05   -2.4913326501E-03        331.4380     105
   -1.1919428332E-05   -2.4651155260E-03        334.5796     106
   -8.1824786261E-06   -2.4456445075E-03        337.7212     107
   -9.8143224229E-06   -2.4235145168E-03        340.8628     108
   -8.6430334547E-06   -2.3984473874E-03        344.0044     109
   -1.1391850555E-05   -2.3794101837E-03        347.1460     110
   -1.0364113471E-05   -2.3556521566E-03        350.2876     111
   -7.6808646371E-06   -2.3384745184E-03        353.4292     112
   -1.0140602184E-05   -2.3161377058E-03        356.5708     113
   -1.0492530836E-05   -2.2948307684E-03        359.7124     114
   -1.2209172103E-05   -2.2765529755E-03        362.8540     115
   -1.1138642921E-05   -2.2527496656E-03        365.9955     116
   -9.5141989386E-06   -2.2373677046E-03        369.1371     117
   -1.0932182808E-05   -2.2198156436E-03        372.2787     118
   -6.9522375349E-06   -2.2018587887E-03        375.4203     119
   -5.0315018002E-06   -2.1848818921E-03        378.5619     120
   -8.0395974437E-06   -2.1638684322E-03        381.7035     121
   -4.4973030619E-06   -2.1469871839E-03        384.8451     122
   -9.3832230575E-06   -2.1344688557E-03        387.9867     123
   -8.8046098270E-06   -2.1134873952E-03        391.1283     124
   -7.5565601679E-06   -2.0987221727E-03        394.2699     125
   -9.2897080648E-06   -2.0839557996E-03        397.4115     126
   -7.9329538456E-06   -2.0660022233E-03        400.5531     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0.5/GGam.Sig_local_w_O3n0.875T0.500U2.0tp-0.20 <==
   -1.9822428295E-02   -1.1602618333E-01          1.5708       0
   -1.6755404128E-02   -1.0909807636E-01          4.7124       1
   -1.1304775209E-02   -8.8471702491E-02          7.8540       2
   -7.6156187529E-03   -7.1904006721E-02         10.9956       3
   -5.3257042093E-03   -5.9741793913E-02         14.1372       4
   -3.8715489087E-03   -5.0753653768E-02         17.2788       5
   -2.9246619051E-03   -4.3963208259E-02         20.4204       6
   -2.2789150473E-03   -3.8699124897E-02         23.5619       7
   -1.8174949627E-03   -3.4510770886E-02         26.7035       8
   -1.4777390931E-03   -3.1119554335E-02         29.8451       9
   -1.2300585012E-03   -2.8315249426E-02         32.9867      10
   -1.0339020431E-03   -2.5962753859E-02         36.1283      11
   -8.8319599994E-04   -2.3965825543E-02         39.2699      12
   -7.6421288291E-04   -2.2250809990E-02         42.4115      13
   -6.6544145719E-04   -2.0759815376E-02         45.5531      14
   -5.7660913501E-04   -1.9457447549E-02         48.6947      15
   -5.0769547242E-04   -1.8300577280E-02         51.8363      16
   -4.5671856869E-04   -1.7278794519E-02         54.9779      17
   -4.0883312749E-04   -1.6357634465E-02         58.1195      18
   -3.7006981012E-04   -1.5537351351E-02         61.2611      19
   -3.3474161237E-04   -1.4794386584E-02         64.4026      20
   -3.0316086337E-04   -1.4112667012E-02         67.5442      21
   -2.7360288747E-04   -1.3490662825E-02         70.6858      22
   -2.5193476825E-04   -1.2923090253E-02         73.8274      23
   -2.3498843476E-04   -1.2406643322E-02         76.9690      24
   -2.1941069080E-04   -1.1924742408E-02         80.1106      25
   -2.0099450466E-04   -1.1476374801E-02         83.2522      26
   -1.8991631999E-04   -1.1058926078E-02         86.3938      27
   -1.7564964674E-04   -1.0676564644E-02         89.5354      28
   -1.6237855331E-04   -1.0315356201E-02         92.6770      29
   -1.5092054643E-04   -9.9776011284E-03         95.8186      30
   -1.4164182231E-04   -9.6661635231E-03         98.9602      31
   -1.3779051941E-04   -9.3746052020E-03        102.1018      32
   -1.2635400333E-04   -9.0966071326E-03        105.2434      33
   -1.2319886336E-04   -8.8387365691E-03        108.3849      34
   -1.1253965376E-04   -8.5879635747E-03        111.5265      35
   -1.0628060297E-04   -8.3491683766E-03        114.6681      36
   -1.0097042540E-04   -8.1270768140E-03        117.8097      37
   -9.7452440208E-05   -7.9154267388E-03        120.9513      38
   -9.0081921235E-05   -7.7170433432E-03        124.0929      39
   -8.7025501876E-05   -7.5293374429E-03        127.2345      40
   -7.7128146265E-05   -7.3410457219E-03        130.3761      41
   -7.5435602846E-05   -7.1772961792E-03        133.5177      42
   -7.6242500136E-05   -7.0121748179E-03        136.6593      43
   -7.3373393549E-05   -6.8528800531E-03        139.8009      44
   -6.7553060236E-05   -6.7033832315E-03        142.9425      45
   -6.3280040429E-05   -6.5634130465E-03        146.0841      46
   -5.9250106655E-05   -6.4270934039E-03        149.2257      47
   -5.7232199687E-05   -6.2904105029E-03        152.3672      48
   -5.2555064177E-05   -6.1684355248E-03        155.5088      49
   -5.2518706277E-05   -6.0476323930E-03        158.6504      50
   -5.5103980381E-05   -5.9259116122E-03        161.7920      51
   -5.1430877158E-05   -5.8109412176E-03        164.9336      52
   -5.3545725830E-05   -5.6995900357E-03        168.0752      53
   -4.9272614774E-05   -5.5956900858E-03        171.2168      54
   -4.8876399324E-05   -5.4900389290E-03        174.3584      55
   -4.2156540840E-05   -5.3995648535E-03        177.5000      56
   -3.9701717900E-05   -5.3086218008E-03        180.6416      57
   -3.7451228060E-05   -5.2153457303E-03        183.7832      58
   -3.6173206962E-05   -5.1290444344E-03        186.9248      59
   -3.8556853892E-05   -5.0428710899E-03        190.0664      60
   -3.4705216007E-05   -4.9628786198E-03        193.2079      61
   -3.2778026159E-05   -4.8847504270E-03        196.3495      62
   -2.9977590872E-05   -4.8065898302E-03        199.4911      63
   -3.0479455321E-05   -4.7345366109E-03        202.6327      64
   -3.5953065374E-05   -4.6578189680E-03        205.7743      65
   -2.6567804514E-05   -4.5884436212E-03        208.9159      66
   -2.8051974310E-05   -4.5200693464E-03        212.0575      67
   -2.6749194743E-05   -4.4521703786E-03        215.1991      68
   -2.9550440853E-05   -4.3942883094E-03        218.3407      69
   -2.9004773841E-05   -4.3290551797E-03        221.4823      70
   -3.2931465644E-05   -4.2677823168E-03        224.6239      71
   -2.5243729038E-05   -4.2155497021E-03        227.7655      72
   -2.9847321203E-05   -4.1521387924E-03        230.9071      73
   -2.4800477902E-05   -4.0934828833E-03        234.0487      74
   -2.0708380175E-05   -4.0429571236E-03        237.1902      75
   -2.0543699562E-05   -3.9938576020E-03        240.3318      76
   -2.2981199767E-05   -3.9422210115E-03        243.4734      77
   -2.8001788063E-05   -3.8855789825E-03        246.6150      78
   -2.3673029932E-05   -3.8323296544E-03        249.7566      79
   -2.6181728255E-05   -3.7982152944E-03        252.8982      80
   -2.3849613458E-05   -3.7470530069E-03        256.0398      81
   -1.9723992547E-05   -3.7031681601E-03        259.1814      82
   -1.7328650693E-05   -3.6601631726E-03        262.3230      83
   -1.7330611969E-05   -3.6182626532E-03        265.4646      84
   -2.1723313348E-05   -3.5709095536E-03        268.6062      85
   -1.7439837567E-05   -3.5300527329E-03        271.7478      86
   -1.5186985052E-05   -3.4858492290E-03        274.8894      87
   -1.8844141027E-05   -3.4489774141E-03        278.0309      88
   -1.5653065168E-05   -3.4108210409E-03        281.1725      89
   -1.3621085190E-05   -3.3710019739E-03        284.3141      90
   -1.7970991278E-05   -3.3325696465E-03        287.4557      91
   -1.8217509114E-05   -3.2984602127E-03        290.5973      92
   -1.6669010435E-05   -3.2621695560E-03        293.7389      93
   -1.6310803580E-05   -3.2337326690E-03        296.8805      94
   -2.0371284786E-05   -3.1959454902E-03        300.0221      95
   -1.4992828548E-05   -3.1636364491E-03        303.1637      96
   -1.7557868471E-05   -3.1317356125E-03        306.3053      97
   -1.5171559723E-05   -3.1011153100E-03        309.4469      98
   -1.7335488679E-05   -3.0669883432E-03        312.5885      99
   -2.0203209589E-05   -3.0355017627E-03        315.7301     100
   -1.1406969559E-05   -3.0017409051E-03        318.8717     101
   -1.0144411751E-05   -2.9805422026E-03        322.0132     102
   -1.2398497681E-05   -2.9563472536E-03        325.1548     103
   -1.5098174938E-05   -2.9260260226E-03        328.2964     104
   -1.4797418404E-05   -2.8984482378E-03        331.4380     105
   -1.4195969044E-05   -2.8709601522E-03        334.5796     106
   -1.5773535426E-05   -2.8419557056E-03        337.7212     107
   -1.4401335773E-05   -2.8148504036E-03        340.8628     108
   -1.1448662054E-05   -2.7900055965E-03        344.0044     109
   -1.0911068569E-05   -2.7642680437E-03        347.1460     110
   -1.3488732269E-05   -2.7419905460E-03        350.2876     111
   -1.4008733153E-05   -2.7175665830E-03        353.4292     112
   -8.7455964979E-06   -2.6963480846E-03        356.5708     113
   -1.3105456425E-05   -2.6729576923E-03        359.7124     114
   -5.5580934543E-06   -2.6508527964E-03        362.8540     115
   -1.0515916177E-05   -2.6247566255E-03        365.9955     116
   -1.2710616854E-05   -2.6011889880E-03        369.1371     117
   -1.8914908267E-05   -2.5802496221E-03        372.2787     118
   -9.9207450185E-06   -2.5560088355E-03        375.4203     119
   -8.0469772218E-06   -2.5294581315E-03        378.5619     120
   -1.0314935027E-05   -2.5112273217E-03        381.7035     121
   -9.0755241139E-06   -2.4955754817E-03        384.8451     122
   -7.4159404885E-06   -2.4758028796E-03        387.9867     123
   -1.0750223839E-05   -2.4540089171E-03        391.1283     124
   -9.2207029482E-06   -2.4364692233E-03        394.2699     125
   -6.3448673392E-06   -2.4113210641E-03        397.4115     126
   -7.3633146204E-06   -2.3976011608E-03        400.5531     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0.5/GGam.Sig_local_w_O4n0.875T0.500U2.0tp-0.20 <==
   -2.1524324988E-02   -1.2877704155E-01          1.5708       0
   -1.7924094697E-02   -1.1631712218E-01          4.7124       1
   -1.1960815289E-02   -9.3016179521E-02          7.8540       2
   -7.9942078569E-03   -7.5066307775E-02         10.9956       3
   -5.5654884037E-03   -6.2116447535E-02         14.1372       4
   -4.0362665134E-03   -5.2635880143E-02         17.2788       5
   -3.0372412899E-03   -4.5514337062E-02         20.4204       6
   -2.3618902005E-03   -4.0009288081E-02         23.5619       7
   -1.8768296410E-03   -3.5649261176E-02         26.7035       8
   -1.5309458124E-03   -3.2118866583E-02         29.8451       9
   -1.2673337455E-03   -2.9205390619E-02         32.9867      10
   -1.0684490095E-03   -2.6768454551E-02         36.1283      11
   -9.0907760623E-04   -2.4708098701E-02         39.2699      12
   -7.8299934502E-04   -2.2927903086E-02         42.4115      13
   -6.8175430892E-04   -2.1386296526E-02         45.5531      14
   -6.0055872803E-04   -2.0038106430E-02         48.6947      15
   -5.3338025747E-04   -1.8848653446E-02         51.8363      16
   -4.6972371997E-04   -1.7800384069E-02         54.9779      17
   -4.2491581543E-04   -1.6854170342E-02         58.1195      18
   -3.8084209008E-04   -1.6003263143E-02         61.2611      19
   -3.4857957805E-04   -1.5232045025E-02         64.4026      20
   -3.1435754311E-04   -1.4532805364E-02         67.5442      21
   -2.8463300352E-04   -1.3887100189E-02         70.6858      22
   -2.6280429036E-04   -1.3305080356E-02         73.8274      23
   -2.4265269963E-04   -1.2768136701E-02         76.9690      24
   -2.1755074549E-04   -1.2272178889E-02         80.1106      25
   -2.0186874813E-04   -1.1812808358E-02         83.2522      26
   -1.9190719089E-04   -1.1384354528E-02         86.3938      27
   -1.7907806372E-04   -1.0986564112E-02         89.5354      28
   -1.6346958109E-04   -1.0621306432E-02         92.6770      29
   -1.5738242030E-04   -1.0276830824E-02         95.8186      30
   -1.4705054358E-04   -9.9537326030E-03         98.9602      31
   -1.3855833392E-04   -9.6520797279E-03        102.1018      32
   -1.2809701604E-04   -9.3583150465E-03        105.2434      33
   -1.1720758009E-04   -9.0939546148E-03        108.3849      34
   -1.1500570173E-04   -8.8493227225E-03        111.5265      35
   -1.1271887829E-04   -8.5902578183E-03        114.6681      36
   -1.0717320564E-04   -8.3663342391E-03        117.8097      37
   -1.0024488452E-04   -8.1465815366E-03        120.9513      38
   -9.4070524000E-05   -7.9478024466E-03        124.0929      39
   -9.0238857933E-05   -7.7540387774E-03        127.2345      40
   -8.3922762375E-05   -7.5686284874E-03        130.3761      41
   -8.0614340822E-05   -7.3921074103E-03        133.5177      42
   -7.6804050844E-05   -7.2209280594E-03        136.6593      43
   -6.9442409957E-05   -7.0522794144E-03        139.8009      44
   -6.3887850975E-05   -6.8971431119E-03        142.9425      45
   -6.3948620300E-05   -6.7474478885E-03        146.0841      46
   -6.2609406507E-05   -6.6126849214E-03        149.2257      47
   -5.2216954907E-05   -6.4766717461E-03        152.3672      48
   -5.2470112554E-05   -6.3475439342E-03        155.5088      49
   -5.2600372754E-05   -6.2174218963E-03        158.6504      50
   -5.3919046006E-05   -6.1025480209E-03        161.7920      51
   -5.0351529884E-05   -5.9849084506E-03        164.9336      52
   -4.9704702275E-05   -5.8692529668E-03        168.0752      53
   -5.2132035393E-05   -5.7683010553E-03        171.2168      54
   -4.5353863397E-05   -5.6620390787E-03        174.3584      55
   -4.1128720244E-05   -5.5657690591E-03        177.5000      56
   -5.2207251036E-05   -5.4671771315E-03        180.6416      57
   -4.3927682547E-05   -5.3652545385E-03        183.7832      58
   -4.0885392967E-05   -5.2788842432E-03        186.9248      59
   -3.6875246951E-05   -5.1900332232E-03        190.0664      60
   -4.0080767538E-05   -5.1041291065E-03        193.2079      61
   -4.2013792495E-05   -5.0207377199E-03        196.3495      62
   -2.8321430916E-05   -4.9381434942E-03        199.4911      63
   -2.4914746635E-05   -4.8661050672E-03        202.6327      64
   -2.7032800015E-05   -4.7901577290E-03        205.7743      65
   -2.9649568608E-05   -4.7214290057E-03        208.9159      66
   -3.2146755956E-05   -4.6527406365E-03        212.0575      67
   -2.8144215289E-05   -4.5779647702E-03        215.1991      68
   -3.1278773354E-05   -4.5235670400E-03        218.3407      69
   -3.2125768930E-05   -4.4561640826E-03        221.4823      70
   -2.7306400783E-05   -4.3925307721E-03        224.6239      71
   -2.6664817297E-05   -4.3413679923E-03        227.7655      72
   -3.1475521633E-05   -4.2806396297E-03        230.9071      73
   -2.5204531171E-05   -4.2171074339E-03        234.0487      74
   -2.6500663248E-05   -4.1677299633E-03        237.1902      75
   -2.6415512112E-05   -4.1160231150E-03        240.3318      76
   -2.6702223447E-05   -4.0564725819E-03        243.4734      77
   -2.4454609682E-05   -4.0022054641E-03        246.6150      78
   -2.2307551330E-05   -3.9506965473E-03        249.7566      79
   -2.8756196505E-05   -3.9100851161E-03        252.8982      80
   -2.5806886497E-05   -3.8594918313E-03        256.0398      81
   -2.2694558846E-05   -3.8040945321E-03        259.1814      82
   -2.3947964870E-05   -3.7658206748E-03        262.3230      83
   -2.3667263907E-05   -3.7197828850E-03        265.4646      84
   -2.3607250561E-05   -3.6737001561E-03        268.6062      85
   -1.7765662983E-05   -3.6238779508E-03        271.7478      86
   -1.7775384453E-05   -3.5908259700E-03        274.8894      87
   -1.6014906863E-05   -3.5552306889E-03        278.0309      88
   -2.0788938483E-05   -3.5098613636E-03        281.1725      89
   -1.6224781390E-05   -3.4704547749E-03        284.3141      90
   -6.7960644505E-06   -3.4337853414E-03        287.4557      91
   -8.5221728712E-06   -3.4018227527E-03        290.5973      92
   -1.2519476905E-05   -3.3650747918E-03        293.7389      93
   -1.8667821291E-05   -3.3279408257E-03        296.8805      94
   -2.2374324493E-05   -3.2837121010E-03        300.0221      95
   -2.5259197520E-05   -3.2611742181E-03        303.1637      96
   -1.6731586722E-05   -3.2268193507E-03        306.3053      97
   -1.2954709880E-05   -3.1959089173E-03        309.4469      98
   -1.8495276014E-05   -3.1648266877E-03        312.5885      99
   -1.7394315641E-05   -3.1307071410E-03        315.7301     100
   -1.7732418547E-05   -3.1024056730E-03        318.8717     101
   -1.8310282790E-05   -3.0646051012E-03        322.0132     102
   -1.1337921636E-05   -3.0407931962E-03        325.1548     103
   -7.4557065346E-06   -3.0196957233E-03        328.2964     104
   -1.2761251390E-05   -2.9877995788E-03        331.4380     105
   -1.6040474245E-05   -2.9540623421E-03        334.5796     106
   -1.2196300805E-05   -2.9257784583E-03        337.7212     107
   -1.7301570687E-05   -2.8958200606E-03        340.8628     108
   -8.9996757899E-06   -2.8706343177E-03        344.0044     109
   -8.0274053567E-06   -2.8503549939E-03        347.1460     110
   -1.1102691824E-05   -2.8257627776E-03        350.2876     111
   -1.0886254071E-05   -2.8053048291E-03        353.4292     112
   -6.0950121020E-06   -2.7721562195E-03        356.5708     113
   -6.8247834440E-06   -2.7541422814E-03        359.7124     114
   -8.5026835940E-06   -2.7305263813E-03        362.8540     115
   -4.8599566159E-06   -2.7050988456E-03        365.9955     116
   -5.6296080238E-06   -2.6854448709E-03        369.1371     117
   -1.2779110978E-05   -2.6565323069E-03        372.2787     118
   -1.1736520493E-05   -2.6379467972E-03        375.4203     119
   -5.8873945373E-06   -2.6018221405E-03        378.5619     120
   -1.1394804341E-05   -2.5922435856E-03        381.7035     121
   -1.1782836075E-05   -2.5714907552E-03        384.8451     122
   -1.3263913517E-05   -2.5467968930E-03        387.9867     123
   -1.4408606199E-05   -2.5311840873E-03        391.1283     124
   -6.8582876759E-06   -2.5084989067E-03        394.2699     125
   -2.7549588882E-06   -2.4793574240E-03        397.4115     126
   -9.5527469123E-06   -2.4631566395E-03        400.5531     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0.5/GGam.Sig_local_w_O5n0.875T0.500U2.0tp-0.20 <==
   -2.2367573591E-02   -1.3329057194E-01          1.5708       0
   -1.8381899256E-02   -1.1854157581E-01          4.7124       1
   -1.2087055590E-02   -9.4038166381E-02          7.8540       2
   -8.0182089647E-03   -7.5574034708E-02         10.9956       3
   -5.5457695430E-03   -6.2373393609E-02         14.1372       4
   -4.0154014640E-03   -5.2780558646E-02         17.2788       5
   -3.0089248550E-03   -4.5595546647E-02         20.4204       6
   -2.3337565051E-03   -4.0060250840E-02         23.5619       7
   -1.8653621515E-03   -3.5680639211E-02         26.7035       8
   -1.5140893663E-03   -3.2127010960E-02         29.8451       9
   -1.2483771900E-03   -2.9215411162E-02         32.9867      10
   -1.0597147854E-03   -2.6776609297E-02         36.1283      11
   -8.9823404088E-04   -2.4701159609E-02         39.2699      12
   -7.7349730153E-04   -2.2923067478E-02         42.4115      13
   -6.7780931918E-04   -2.1383967649E-02         45.5531      14
   -5.9914797076E-04   -2.0036525042E-02         48.6947      15
   -5.2530631633E-04   -1.8838496233E-02         51.8363      16
   -4.6512164009E-04   -1.7778498634E-02         54.9779      17
   -4.1640065669E-04   -1.6842763502E-02         58.1195      18
   -3.7583351599E-04   -1.5997005945E-02         61.2611      19
   -3.4151277584E-04   -1.5230266585E-02         64.4026      20
   -3.1167774728E-04   -1.4515783118E-02         67.5442      21
   -2.7456066962E-04   -1.3876944585E-02         70.6858      22
   -2.5063610345E-04   -1.3299077223E-02         73.8274      23
   -2.3513092923E-04   -1.2761878173E-02         76.9690      24
   -2.1639644082E-04   -1.2261671705E-02         80.1106      25
   -1.9438712596E-04   -1.1802142129E-02         83.2522      26
   -1.8446246829E-04   -1.1374261958E-02         86.3938      27
   -1.7856686329E-04   -1.0983776326E-02         89.5354      28
   -1.6274113663E-04   -1.0612267857E-02         92.6770      29
   -1.4999837689E-04   -1.0260372415E-02         95.8186      30
   -1.4576560906E-04   -9.9463394560E-03         98.9602      31
   -1.4325426242E-04   -9.6372419746E-03        102.1018      32
   -1.3388366138E-04   -9.3526334602E-03        105.2434      33
   -1.2514486110E-04   -9.0834391857E-03        108.3849      34
   -1.1657531802E-04   -8.8294277522E-03        111.5265      35
   -1.1455106468E-04   -8.5871353253E-03        114.6681      36
   -1.0400491636E-04   -8.3559669338E-03        117.8097      37
   -9.3338199116E-05   -8.1437764481E-03        120.9513      38
   -9.3510584106E-05   -7.9380692687E-03        124.0929      39
   -9.4397739539E-05   -7.7448055125E-03        127.2345      40
   -8.2582802922E-05   -7.5544386292E-03        130.3761      41
   -7.5698680222E-05   -7.3781216962E-03        133.5177      42
   -7.0243680584E-05   -7.2113972368E-03        136.6593      43
   -7.0931847336E-05   -7.0480399388E-03        139.8009      44
   -6.4846620684E-05   -6.8961534731E-03        142.9425      45
   -6.6157725002E-05   -6.7505872089E-03        146.0841      46
   -5.8120784981E-05   -6.6012945618E-03        149.2257      47
   -5.8457636517E-05   -6.4636980781E-03        152.3672      48
   -4.5946785077E-05   -6.3377890402E-03        155.5088      49
   -4.9171316944E-05   -6.2082598917E-03        158.6504      50
   -4.6917806045E-05   -6.0906651823E-03        161.7920      51
   -4.8728528727E-05   -5.9794364004E-03        164.9336      52
   -4.9107594682E-05   -5.8688178893E-03        168.0752      53
   -4.9929103411E-05   -5.7626369824E-03        171.2168      54
   -4.5737371766E-05   -5.6598653710E-03        174.3584      55
   -4.3430759557E-05   -5.5551296051E-03        177.5000      56
   -4.2949605826E-05   -5.4616643875E-03        180.6416      57
   -3.5335654440E-05   -5.3723022457E-03        183.7832      58
   -3.0055939203E-05   -5.2733322567E-03        186.9248      59
   -3.5591841214E-05   -5.1929211737E-03        190.0664      60
   -3.3248756773E-05   -5.1051468174E-03        193.2079      61
   -3.5879848268E-05   -5.0146922913E-03        196.3495      62
   -3.2987686788E-05   -4.9389504386E-03        199.4911      63
   -2.9229154736E-05   -4.8628150434E-03        202.6327      64
   -3.0882197517E-05   -4.7916031299E-03        205.7743      65
   -3.3616066883E-05   -4.7242683152E-03        208.9159      66
   -2.9070048811E-05   -4.6490318486E-03        212.0575      67
   -3.0410982649E-05   -4.5845619558E-03        215.1991      68
   -3.0313196239E-05   -4.5224660007E-03        218.3407      69
   -2.4305872934E-05   -4.4630761543E-03        221.4823      70
   -2.7861079439E-05   -4.3964069687E-03        224.6239      71
   -3.1256989281E-05   -4.3379895762E-03        227.7655      72
   -2.7960564280E-05   -4.2807561885E-03        230.9071      73
   -2.7417780050E-05   -4.2243130377E-03        234.0487      74
   -2.8868122514E-05   -4.1607093554E-03        237.1902      75
   -3.2666560116E-05   -4.1118606219E-03        240.3318      76
   -3.1965573528E-05   -4.0609757379E-03        243.4734      77
   -2.7723427955E-05   -4.0075971733E-03        246.6150      78
   -2.2393038382E-05   -3.9528491593E-03        249.7566      79
   -2.9407202106E-05   -3.9021031723E-03        252.8982      80
   -2.0756411826E-05   -3.8501498440E-03        256.0398      81
   -1.2168321235E-05   -3.8066038392E-03        259.1814      82
   -2.0629557094E-05   -3.7620812066E-03        262.3230      83
   -1.5250656194E-05   -3.7158499190E-03        265.4646      84
   -1.4703802428E-05   -3.6796454856E-03        268.6062      85
   -1.3157530211E-05   -3.6339923774E-03        271.7478      86
   -1.5744150975E-05   -3.5883705145E-03        274.8894      87
   -2.2186339667E-05   -3.5413738413E-03        278.0309      88
   -1.7687221415E-05   -3.5072006640E-03        281.1725      89
   -2.2120196026E-05   -3.4709939947E-03        284.3141      90
   -1.7674642530E-05   -3.4355073376E-03        287.4557      91
   -1.6550825897E-05   -3.3973737605E-03        290.5973      92
   -8.5248402702E-06   -3.3619624394E-03        293.7389      93
   -1.3881107473E-05   -3.3221938241E-03        296.8805      94
   -1.1853350163E-05   -3.2947056367E-03        300.0221      95
   -1.8918489757E-05   -3.2580289945E-03        303.1637      96
   -1.6261613312E-05   -3.2252197652E-03        306.3053      97
   -1.0787917644E-05   -3.1906267190E-03        309.4469      98
   -5.9382508338E-06   -3.1587960842E-03        312.5885      99
   -1.4037732457E-05   -3.1298844699E-03        315.7301     100
   -1.7467489349E-05   -3.0985800605E-03        318.8717     101
   -1.6210366030E-05   -3.0696738728E-03        322.0132     102
   -1.6224994691E-05   -3.0435425418E-03        325.1548     103
   -1.5744570507E-05   -3.0102609253E-03        328.2964     104
   -1.9911381670E-05   -2.9771919594E-03        331.4380     105
   -1.2339742733E-05   -2.9572586852E-03        334.5796     106
   -1.4155910960E-05   -2.9206145480E-03        337.7212     107
   -1.9568219368E-05   -2.8972341910E-03        340.8628     108
   -1.3433107341E-05   -2.8712815358E-03        344.0044     109
   -1.0663911772E-05   -2.8462960218E-03        347.1460     110
   -6.2757799374E-06   -2.8217787415E-03        350.2876     111
   -1.1276564557E-05   -2.7951642048E-03        353.4292     112
   -1.0373472967E-05   -2.7719914336E-03        356.5708     113
   -6.9392636124E-06   -2.7508428544E-03        359.7124     114
   -8.5895860457E-06   -2.7220455761E-03        362.8540     115
   -5.0982356875E-06   -2.6983054964E-03        365.9955     116
   -1.4392326642E-05   -2.6797919180E-03        369.1371     117
   -9.2853806088E-06   -2.6550539605E-03        372.2787     118
   -1.2399511547E-05   -2.6305960503E-03        375.4203     119
   -1.1660654063E-05   -2.6031050749E-03        378.5619     120
   -3.1407159862E-06   -2.5897871361E-03        381.7035     121
   -5.3829333165E-06   -2.5661589717E-03        384.8451     122
   -8.2997194647E-06   -2.5513845027E-03        387.9867     123
   -2.0668737490E-06   -2.5287537871E-03        391.1283     124
   -6.7565031081E-06   -2.5082258934E-03        394.2699     125
   -5.7564850960E-06   -2.4792733367E-03        397.4115     126
   -1.3065878767E-05   -2.4634753020E-03        400.5531     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0.5/GGam.Sig_local_w_O6n0.875T0.500U2.0tp-0.20 <==
   -2.2880201317E-02   -1.3569681325E-01          1.5708       0
   -1.8568817945E-02   -1.1937815565E-01          4.7124       1
   -1.2136362973E-02   -9.4298120237E-02          7.8540       2
   -8.0223161876E-03   -7.5624793988E-02         10.9956       3
   -5.5376355708E-03   -6.2358526673E-02         14.1372       4
   -4.0005072921E-03   -5.2739285562E-02         17.2788       5
   -3.0122151333E-03   -4.5545192138E-02         20.4204       6
   -2.3283766185E-03   -4.0001433403E-02         23.5619       7
   -1.8595911787E-03   -3.5624918171E-02         26.7035       8
   -1.5089266593E-03   -3.2088413862E-02         29.8451       9
   -1.2506087664E-03   -2.9177348853E-02         32.9867      10
   -1.0496417798E-03   -2.6731225337E-02         36.1283      11
   -8.8916187731E-04   -2.4666564617E-02         39.2699      12
   -7.7541662336E-04   -2.2897266219E-02         42.4115      13
   -6.7139064124E-04   -2.1349104898E-02         45.5531      14
   -5.8275734679E-04   -1.9995610555E-02         48.6947      15
   -5.2715768595E-04   -1.8808778024E-02         51.8363      16
   -4.6110420963E-04   -1.7748835764E-02         54.9779      17
   -4.1698902155E-04   -1.6810454939E-02         58.1195      18
   -3.7950175772E-04   -1.5964124400E-02         61.2611      19
   -3.4020241444E-04   -1.5190678009E-02         64.4026      20
   -3.0977446329E-04   -1.4486986513E-02         67.5442      21
   -2.8959999867E-04   -1.3854721626E-02         70.6858      22
   -2.6567459209E-04   -1.3276915540E-02         73.8274      23
   -2.4362949128E-04   -1.2738138698E-02         76.9690      24
   -2.2038409089E-04   -1.2244933173E-02         80.1106      25
   -2.0613769405E-04   -1.1782829372E-02         83.2522      26
   -1.8824280983E-04   -1.1360664262E-02         86.3938      27
   -1.8585625708E-04   -1.0960052969E-02         89.5354      28
   -1.6118835455E-04   -1.0585029660E-02         92.6770      29
   -1.6141145556E-04   -1.0247666420E-02         95.8186      30
   -1.5384671781E-04   -9.9228658600E-03         98.9602      31
   -1.4479171450E-04   -9.6146675768E-03        102.1018      32
   -1.3562265273E-04   -9.3297123902E-03        105.2434      33
   -1.1812668092E-04   -9.0635158577E-03        108.3849      34
   -1.0834018145E-04   -8.8089211219E-03        111.5265      35
   -1.1056034747E-04   -8.5775316654E-03        114.6681      36
   -1.0358338464E-04   -8.3386489422E-03        117.8097      37
   -9.8639905804E-05   -8.1207993366E-03        120.9513      38
   -9.1907925996E-05   -7.9182104009E-03        124.0929      39
   -8.9481801784E-05   -7.7266183201E-03        127.2345      40
   -9.1248707235E-05   -7.5340445898E-03        130.3761      41
   -7.2292955547E-05   -7.3572189016E-03        133.5177      42
   -7.6406901775E-05   -7.1876460633E-03        136.6593      43
   -6.8948998458E-05   -7.0386850054E-03        139.8009      44
   -6.9253697366E-05   -6.8902695448E-03        142.9425      45
   -5.8578154048E-05   -6.7261877438E-03        146.0841      46
   -6.4210430030E-05   -6.5964091260E-03        149.2257      47
   -5.9736359520E-05   -6.4535912056E-03        152.3672      48
   -5.7261657835E-05   -6.3275202538E-03        155.5088      49
   -6.1496640852E-05   -6.1966780514E-03        158.6504      50
   -5.4122503781E-05   -6.0813828930E-03        161.7920      51
   -4.6878855205E-05   -5.9647861190E-03        164.9336      52
   -4.4189704193E-05   -5.8528656712E-03        168.0752      53
   -4.5165248160E-05   -5.7405547016E-03        171.2168      54
   -4.4257417146E-05   -5.6445634337E-03        174.3584      55
   -4.0674251248E-05   -5.5418690552E-03        177.5000      56
   -4.2186612550E-05   -5.4482188653E-03        180.6416      57
   -4.5991367173E-05   -5.3603508392E-03        183.7832      58
   -3.7905080137E-05   -5.2633920266E-03        186.9248      59
   -3.0482397783E-05   -5.1822859457E-03        190.0664      60
   -3.1420052382E-05   -5.0827975905E-03        193.2079      61
   -3.0283243914E-05   -5.0165366635E-03        196.3495      62
   -3.5759966991E-05   -4.9300267940E-03        199.4911      63
   -3.6154219381E-05   -4.8584676772E-03        202.6327      64
   -3.0568511027E-05   -4.7819800515E-03        205.7743      65
   -3.0474630771E-05   -4.7126309097E-03        208.9159      66
   -3.3420178376E-05   -4.6354109691E-03        212.0575      67
   -3.6061362199E-05   -4.5773062306E-03        215.1991      68
   -2.6751116326E-05   -4.5152726686E-03        218.3407      69
   -2.5799713627E-05   -4.4600436164E-03        221.4823      70
   -4.3942683619E-05   -4.3776347201E-03        224.6239      71
   -2.6806354234E-05   -4.3291759902E-03        227.7655      72
   -3.0544898974E-05   -4.2734431469E-03        230.9071      73
   -2.5934008281E-05   -4.2065639194E-03        234.0487      74
   -2.6917840973E-05   -4.1529070008E-03        237.1902      75
   -3.6873356183E-05   -4.0996525562E-03        240.3318      76
   -2.2070653678E-05   -4.0482579174E-03        243.4734      77
   -2.7693730894E-05   -3.9921194746E-03        246.6150      78
   -2.2495950929E-05   -3.9452957420E-03        249.7566      79
   -2.4599874934E-05   -3.8900709637E-03        252.8982      80
   -2.2843526905E-05   -3.8451856666E-03        256.0398      81
   -1.9525553029E-05   -3.8011368452E-03        259.1814      82
   -1.8705058952E-05   -3.7523441328E-03        262.3230      83
   -1.6618716786E-05   -3.7049505223E-03        265.4646      84
   -1.1989303036E-05   -3.6663512186E-03        268.6062      85
   -1.5020757670E-05   -3.6286610410E-03        271.7478      86
   -2.1888201939E-05   -3.5876791257E-03        274.8894      87
   -1.4361790504E-05   -3.5482251016E-03        278.0309      88
   -2.1161570419E-05   -3.5118495330E-03        281.1725      89
   -1.8798381384E-05   -3.4581581324E-03        284.3141      90
   -1.2551055225E-05   -3.4333060149E-03        287.4557      91
   -1.4042882716E-05   -3.3913093912E-03        290.5973      92
   -1.6311581048E-05   -3.3460299531E-03        293.7389      93
   -1.6968496443E-05   -3.3161408839E-03        296.8805      94
   -1.2904293539E-05   -3.2852863674E-03        300.0221      95
   -1.4102661653E-05   -3.2500541836E-03        303.1637      96
   -1.9139954005E-05   -3.2197401151E-03        306.3053      97
   -1.7560296596E-05   -3.1894544491E-03        309.4469      98
   -1.5975055758E-05   -3.1573171201E-03        312.5885      99
   -1.8146226017E-05   -3.1240716929E-03        315.7301     100
   -1.4935975294E-05   -3.0964746161E-03        318.8717     101
   -1.7440407031E-05   -3.0568613287E-03        322.0132     102
   -1.3796069674E-05   -3.0282036269E-03        325.1548     103
   -5.9277585018E-06   -2.9979236096E-03        328.2964     104
   -1.2552648316E-05   -2.9738339524E-03        331.4380     105
   -1.4152113176E-05   -2.9443287110E-03        334.5796     106
   -1.5181910887E-05   -2.9212833765E-03        337.7212     107
   -1.1928480659E-05   -2.8965062898E-03        340.8628     108
   -1.0135540349E-05   -2.8649493222E-03        344.0044     109
   -8.4340724775E-06   -2.8448542561E-03        347.1460     110
   -6.2117263584E-06   -2.8190953061E-03        350.2876     111
   -1.8577075644E-05   -2.7895737100E-03        353.4292     112
   -1.0976070039E-05   -2.7614250376E-03        356.5708     113
   -1.5458185388E-05   -2.7326412720E-03        359.7124     114
   -9.8285343337E-06   -2.7209657203E-03        362.8540     115
   -1.6024083689E-05   -2.6893261588E-03        365.9955     116
   -4.5194124933E-06   -2.6731946537E-03        369.1371     117
   -1.4334770437E-05   -2.6495391846E-03        372.2787     118
   -1.4474282229E-05   -2.6245556635E-03        375.4203     119
   -5.0588423933E-06   -2.6122180805E-03        378.5619     120
   -1.0237916348E-05   -2.5784091724E-03        381.7035     121
    2.1387778190E-07   -2.5574785204E-03        384.8451     122
   -1.0707567168E-05   -2.5446968437E-03        387.9867     123
   -1.1420278335E-05   -2.5171563899E-03        391.1283     124
   -2.6023957122E-06   -2.4982044043E-03        394.2699     125
   -6.8871132666E-06   -2.4769960274E-03        397.4115     126
   -1.7014005200E-05   -2.4558801400E-03        400.5531     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0.5/GGam.Sig_local_w_O7n0.875T0.500U2.0tp-0.20 <==
   -2.3186136748E-02   -1.3682423888E-01          1.5708       0
   -1.8651980633E-02   -1.1972361030E-01          4.7124       1
   -1.2147789670E-02   -9.4393294439E-02          7.8540       2
   -8.0211640417E-03   -7.5654852542E-02         10.9956       3
   -5.5383383938E-03   -6.2365564121E-02         14.1372       4
   -3.9993087265E-03   -5.2738067398E-02         17.2788       5
   -3.0121480166E-03   -4.5538476673E-02         20.4204       6
   -2.3282808348E-03   -4.0001237542E-02         23.5619       7
   -1.8408796649E-03   -3.5616503249E-02         26.7035       8
   -1.4959384653E-03   -3.2078503601E-02         29.8451       9
   -1.2510423751E-03   -2.9159082710E-02         32.9867      10
   -1.0488385272E-03   -2.6728344552E-02         36.1283      11
   -9.0778431676E-04   -2.4671511536E-02         39.2699      12
   -7.7327506421E-04   -2.2887359792E-02         42.4115      13
   -6.7251533229E-04   -2.1359471834E-02         45.5531      14
   -5.7464923014E-04   -2.0000464098E-02         48.6947      15
   -5.3166399086E-04   -1.8819441921E-02         51.8363      16
   -4.6521093526E-04   -1.7757205712E-02         54.9779      17
   -4.1109983199E-04   -1.6818661344E-02         58.1195      18
   -3.8551714207E-04   -1.5966348795E-02         61.2611      19
   -3.3834724797E-04   -1.5209498678E-02         64.4026      20
   -3.2361355353E-04   -1.4495884389E-02         67.5442      21
   -2.8335117181E-04   -1.3863265491E-02         70.6858      22
   -2.5720347717E-04   -1.3279774924E-02         73.8274      23
   -2.3806695619E-04   -1.2740854171E-02         76.9690      24
   -2.2396817410E-04   -1.2242241428E-02         80.1106      25
   -2.0199770397E-04   -1.1785651867E-02         83.2522      26
   -1.9143774915E-04   -1.1360149309E-02         86.3938      27
   -1.8540162794E-04   -1.0963844957E-02         89.5354      28
   -1.7118695621E-04   -1.0597030574E-02         92.6770      29
   -1.5836185669E-04   -1.0244740620E-02         95.8186      30
   -1.5489572684E-04   -9.9246528575E-03         98.9602      31
   -1.3725649863E-04   -9.6288950971E-03        102.1018      32
   -1.2876214189E-04   -9.3341598582E-03        105.2434      33
   -1.2639240001E-04   -9.0706925223E-03        108.3849      34
   -1.0904094224E-04   -8.8068786582E-03        111.5265      35
   -1.1535224234E-04   -8.5728999454E-03        114.6681      36
   -1.1027611646E-04   -8.3377092763E-03        117.8097      37
   -1.0777168955E-04   -8.1250820478E-03        120.9513      38
   -1.0542712455E-04   -7.9291153765E-03        124.0929      39
   -9.4569687949E-05   -7.7282849917E-03        127.2345      40
   -8.3265670766E-05   -7.5468843863E-03        130.3761      41
   -7.0469983072E-05   -7.3634399718E-03        133.5177      42
   -9.0098738679E-05   -7.1970988880E-03        136.6593      43
   -8.4728780184E-05   -7.0305904643E-03        139.8009      44
   -7.2113425167E-05   -6.8842329060E-03        142.9425      45
   -7.3968440082E-05   -6.7414179168E-03        146.0841      46
   -7.9230866268E-05   -6.5925383096E-03        149.2257      47
   -7.0890932268E-05   -6.4563814786E-03        152.3672      48
   -6.1332515485E-05   -6.3220329044E-03        155.5088      49
   -5.1977600703E-05   -6.2016260386E-03        158.6504      50
   -6.1444911507E-05   -6.0788242472E-03        161.7920      51
   -5.6551665269E-05   -5.9685234574E-03        164.9336      52
   -5.5600034107E-05   -5.8508029822E-03        168.0752      53
   -5.2203559246E-05   -5.7453623762E-03        171.2168      54
   -4.7784538602E-05   -5.6401247976E-03        174.3584      55
   -3.5427694152E-05   -5.5531622460E-03        177.5000      56
   -3.0188464632E-05   -5.4515590404E-03        180.6416      57
   -4.1991200276E-05   -5.3538983670E-03        183.7832      58
   -4.4714818324E-05   -5.2790049740E-03        186.9248      59
   -3.1252825919E-05   -5.1830987001E-03        190.0664      60
   -3.5396272306E-05   -5.0986439455E-03        193.2079      61
   -3.8953178812E-05   -5.0235696038E-03        196.3495      62
   -3.3220503051E-05   -4.9347690503E-03        199.4911      63
   -3.9300459284E-05   -4.8636542935E-03        202.6327      64
   -3.0091140550E-05   -4.7775713516E-03        205.7743      65
   -3.0735666245E-05   -4.7124611705E-03        208.9159      66
   -2.8652963619E-05   -4.6472311328E-03        212.0575      67
   -3.6336838298E-05   -4.5788184671E-03        215.1991      68
   -2.6146733722E-05   -4.5033931466E-03        218.3407      69
   -3.0152612978E-05   -4.4509980036E-03        221.4823      70
   -2.2149911267E-05   -4.3689557624E-03        224.6239      71
   -1.7016839574E-05   -4.3280707100E-03        227.7655      72
   -2.6814183908E-05   -4.2649376898E-03        230.9071      73
   -2.5734756709E-05   -4.2243335024E-03        234.0487      74
   -2.5345820741E-05   -4.1536068664E-03        237.1902      75
   -1.6109060786E-05   -4.0818299531E-03        240.3318      76
   -2.6180439008E-05   -4.0515690087E-03        243.4734      77
   -2.1153656757E-05   -3.9864084912E-03        246.6150      78
   -2.0901474923E-05   -3.9335553498E-03        249.7566      79
   -2.1143744303E-05   -3.8994593102E-03        252.8982      80
   -2.3137094273E-05   -3.8438942988E-03        256.0398      81
   -2.4519814976E-05   -3.7995911202E-03        259.1814      82
   -1.2306862245E-05   -3.7617614822E-03        262.3230      83
   -1.8190286276E-05   -3.7265601045E-03        265.4646      84
   -1.1184193576E-05   -3.6767964354E-03        268.6062      85
   -2.0103584867E-05   -3.6260867360E-03        271.7478      86
   -1.8373287489E-05   -3.5981894910E-03        274.8894      87
   -2.8304342622E-05   -3.5517443097E-03        278.0309      88
   -2.8244569632E-05   -3.5090353612E-03        281.1725      89
   -2.9182283351E-05   -3.4700287644E-03        284.3141      90
   -1.6632342172E-05   -3.4203686258E-03        287.4557      91
   -1.0348584031E-05   -3.3918276933E-03        290.5973      92
   -2.1287463519E-05   -3.3554645663E-03        293.7389      93
   -2.2012999770E-05   -3.3169187433E-03        296.8805      94
   -9.4059918200E-06   -3.2907216990E-03        300.0221      95
   -1.4339554940E-05   -3.2541411136E-03        303.1637      96
   -8.2066978021E-06   -3.2183681597E-03        306.3053      97
   -4.2389815209E-06   -3.1952407145E-03        309.4469      98
   -1.4050548333E-05   -3.1575171525E-03        312.5885      99
    2.4768434827E-06   -3.1304060932E-03        315.7301     100
   -1.7040281785E-05   -3.1109562673E-03        318.8717     101
   -1.6682129068E-05   -3.0638970781E-03        322.0132     102
   -1.8911136813E-05   -3.0325702035E-03        325.1548     103
   -8.9524447495E-06   -2.9939454825E-03        328.2964     104
   -9.5377090437E-06   -2.9705882735E-03        331.4380     105
   -1.2563447821E-05   -2.9487478598E-03        334.5796     106
   -1.2883520933E-05   -2.9261856130E-03        337.7212     107
   -1.7182944761E-05   -2.8944458720E-03        340.8628     108
   -2.3030343375E-05   -2.8693708304E-03        344.0044     109
   -6.9777507000E-06   -2.8403036909E-03        347.1460     110
   -1.8281668321E-05   -2.8185236834E-03        350.2876     111
   -2.2147200950E-05   -2.7915906039E-03        353.4292     112
   -3.0760581054E-06   -2.7758453660E-03        356.5708     113
   -2.6819753133E-05   -2.7359391202E-03        359.7124     114
   -4.8324731844E-06   -2.7164417272E-03        362.8540     115
   -1.0463765384E-05   -2.6844955458E-03        365.9955     116
   -5.0104674733E-06   -2.6748345693E-03        369.1371     117
    9.3181348614E-06   -2.6544331686E-03        372.2787     118
   -1.8212349027E-05   -2.6401726366E-03        375.4203     119
   -5.3169742254E-06   -2.6141077086E-03        378.5619     120
   -4.1946176758E-06   -2.5815275078E-03        381.7035     121
   -3.8419474883E-06   -2.5708680314E-03        384.8451     122
   -1.7931176021E-05   -2.5391089491E-03        387.9867     123
   -1.6849751233E-05   -2.5324252256E-03        391.1283     124
   -1.4042503356E-05   -2.5058730484E-03        394.2699     125
   -8.6257822723E-06   -2.4979958899E-03        397.4115     126
   -1.0634234432E-05   -2.4715129986E-03        400.5531     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0/Delta_DMET.dat <==
0.875 1.0e-04 8.28581167751e-05 3.2e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0/Delta_DMET.size2x2.dat <==
0.875 1.0e-04 1.697071e-06 3.1e-07


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0/Delta_DMET.size4x2.dat <==
0.875 1.0e-04 0.000170800078414 1.5e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0/Delta_DMET.size4x4.dat <==
0.875 1.0e-04 0 2.0e-06


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0/E_DMET.dat <==
0.875 1.0e-04 -1.2307582697 3.9e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0/E_DMET.size2x2.dat <==
0.875 1.0e-04 -1.2340913677 2.2e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0/E_DMET.size4x2.dat <==
0.875 1.0e-04 -1.23308623452 1.9e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0/E_DMET.size4x4.dat <==
0.875 1.0e-04 -1.23243328079 2.5e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0/E_DMET.size8x2.dat <==
0.875 1.0e-04 -1.23227159135 8.8e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0/M_DMET.dat <==
0.875 1.0e-04 0.0 1.7e-03


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0/M_DMET.size2x2.dat <==
0.875 1.0e-04 0.002037702597 9.0e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0/M_DMET.size4x2.dat <==
0.875 1.0e-04 7.78986524665e-05 3.8e-06


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.875_T0/M_DMET.size4x4.dat <==
0.875 1.0e-04 0.000446397329287 5.0e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0.125/D_DCA <==
0.8 0.112193903948 0.000194990464557


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0.125/D_DCA_size20.0 <==
0.800245758522 0.000166064401515 -1.09959367684 0.112768032192 1.45533311755e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0.125/D_DCA_size32.0 <==
0.800329526686 0.000255124922764 -1.09726877937 0.11259278554 2.29020642897e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0.125/D_DCA_size34.0 <==
0.800183220824 0.000241792487 -1.09801254145 0.112499071264 2.16294452931e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0.125/D_DiagMC_GGam <==
0.8000    0.0008    -1.104    0.003    0.1121    0.0006


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0.125/E_DCA <==
0.8 -1.21798048035 0.000714516096345


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0.125/E_DCA_size20.0 <==
0.800245758522 0.000166064401515 -1.09959367684 -1.21815274063 0.000680830678892


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0.125/E_DCA_size32.0 <==
0.800329526686 0.000255124922764 -1.09726877937 -1.21785729678 0.000417073202421


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0.125/E_DCA_size34.0 <==
0.800183220824 0.000241792487 -1.09801254145 -1.21826944965 0.000761741673945


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0.125/E_DiagMC_GGam <==
0.8000    0.0008    -1.104    0.003    -1.2196    0.0010


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0.125/GGam.Sig_local_w_O1n0.800T0.125U2.0tp-0.20 <==
   -2.7107035419E-02   -2.9786436920E-02          0.3927       0
   -2.6862594312E-02   -5.7516351845E-02          1.1781       1
   -2.6069284006E-02   -7.1470266544E-02          1.9635       2
   -2.4754459770E-02   -7.7970842131E-02          2.7489       3
   -2.3100508231E-02   -8.0250860111E-02          3.5343       4
   -2.1292335127E-02   -8.0099462394E-02          4.3197       5
   -1.9465410390E-02   -7.8555374283E-02          5.1051       6
   -1.7706639701E-02   -7.6236124980E-02          5.8905       7
   -1.6067163610E-02   -7.3515344112E-02          6.6759       8
   -1.4565051226E-02   -7.0619303327E-02          7.4613       9
   -1.3206379963E-02   -6.7689396698E-02          8.2467      10
   -1.1986903498E-02   -6.4810016857E-02          9.0321      11
   -1.0897037138E-02   -6.2029382468E-02          9.8175      12
   -9.9266255366E-03   -5.9374748752E-02         10.6029      13
   -9.0622037245E-03   -5.6858634346E-02         11.3883      14
   -8.2915933473E-03   -5.4485732999E-02         12.1737      15
   -7.6024068920E-03   -5.2255336312E-02         12.9591      16
   -6.9886047073E-03   -5.0160332851E-02         13.7445      17
   -6.4396358424E-03   -4.8195164161E-02         14.5299      18
   -5.9468745957E-03   -4.6353774133E-02         15.3153      19
   -5.5047120844E-03   -4.4627291735E-02         16.1007      20
   -5.1066209561E-03   -4.3006268751E-02         16.8861      21
   -4.7467930285E-03   -4.1484063369E-02         17.6715      22
   -4.4197717900E-03   -4.0055174878E-02         18.4569      23
   -4.1250077413E-03   -3.8712201309E-02         19.2423      24
   -3.8582952855E-03   -3.7447278439E-02         20.0277      25
   -3.6136445659E-03   -3.6255064053E-02         20.8131      26
   -3.3901469553E-03   -3.5130088331E-02         21.5984      27
   -3.1872985322E-03   -3.4068135796E-02         22.3838      28
   -2.9993955757E-03   -3.3063461316E-02         23.1692      29
   -2.8278176943E-03   -3.2113399892E-02         23.9546      30
   -2.6700165591E-03   -3.1213294733E-02         24.7400      31
   -2.5248714558E-03   -3.0359002622E-02         25.5254      32
   -2.3907103029E-03   -2.9547635102E-02         26.3108      33
   -2.2674457322E-03   -2.8776233722E-02         27.0962      34
   -2.1523400098E-03   -2.8042476655E-02         27.8816      35
   -2.0460250553E-03   -2.7344040148E-02         28.6670      36
   -1.9466561746E-03   -2.6677149771E-02         29.4524      37
   -1.8541430815E-03   -2.6040122273E-02         30.2378      38
   -1.7682115668E-03   -2.5432971361E-02         31.0232      39
   -1.6883821624E-03   -2.4852910676E-02         31.8086      40
   -1.6130385212E-03   -2.4297351158E-02         32.5940      41
   -1.5431666056E-03   -2.3765084925E-02         33.3794      42
   -1.4784292725E-03   -2.3254681229E-02         34.1648      43
   -1.4162336616E-03   -2.2763864045E-02         34.9502      44
   -1.3588471045E-03   -2.2293419413E-02         35.7356      45
   -1.3036218245E-03   -2.1841354437E-02         36.5210      46
   -1.2518132396E-03   -2.1406969040E-02         37.3064      47
   -1.2035005175E-03   -2.0988229750E-02         38.0918      48
   -1.1565689608E-03   -2.0585052464E-02         38.8772      49
   -1.1131290423E-03   -2.0198397732E-02         39.6626      50
   -1.0717367888E-03   -1.9825348353E-02         40.4480      51
   -1.0328979301E-03   -1.9465952794E-02         41.2334      52
   -9.9627847541E-04   -1.9117271083E-02         42.0188      53
   -9.6041221827E-04   -1.8781954405E-02         42.8042      54
   -9.2647299438E-04   -1.8458807718E-02         43.5896      55
   -8.9630597841E-04   -1.8145430510E-02         44.3750      56
   -8.6754419628E-04   -1.7841775473E-02         45.1604      57
   -8.3902772420E-04   -1.7548777616E-02         45.9458      58
   -8.1172487245E-04   -1.7265883028E-02         46.7312      59
   -7.8550950649E-04   -1.6991582235E-02         47.5166      60
   -7.6096879799E-04   -1.6724743121E-02         48.3020      61
   -7.3710681033E-04   -1.6466646191E-02         49.0874      62
   -7.1462156433E-04   -1.6216546782E-02         49.8728      63
   -6.9411155108E-04   -1.5973859076E-02         50.6582      64
   -6.7366312442E-04   -1.5738007085E-02         51.4436      65
   -6.5485303792E-04   -1.5508420239E-02         52.2290      66
   -6.3590746020E-04   -1.5284818004E-02         53.0144      67
   -6.1770885674E-04   -1.5067561974E-02         53.7998      68
   -5.9883666583E-04   -1.4856643208E-02         54.5852      69
   -5.8133526796E-04   -1.4651877801E-02         55.3706      70
   -5.6539801584E-04   -1.4452414158E-02         56.1560      71
   -5.4871159853E-04   -1.4257749275E-02         56.9414      72
   -5.3324315406E-04   -1.4069017654E-02         57.7268      73
   -5.1857759439E-04   -1.3883747615E-02         58.5122      74
   -5.0479269676E-04   -1.3703713740E-02         59.2976      75
   -4.9127697798E-04   -1.3529844403E-02         60.0830      76
   -4.8027603464E-04   -1.3358751724E-02         60.8684      77
   -4.6766482998E-04   -1.3191386193E-02         61.6538      78
   -4.5435541059E-04   -1.3028276616E-02         62.4392      79
   -4.4392246454E-04   -1.2869715798E-02         63.2246      80
   -4.3445174250E-04   -1.2713147786E-02         64.0100      81
   -4.2357291204E-04   -1.2560093234E-02         64.7953      82
   -4.1358631838E-04   -1.2413195156E-02         65.5807      83
   -4.0410382467E-04   -1.2268942385E-02         66.3661      84
   -3.9492142541E-04   -1.2129534509E-02         67.1515      85
   -3.8553098623E-04   -1.1993184062E-02         67.9369      86
   -3.7726650842E-04   -1.1860473485E-02         68.7223      87
   -3.6836495578E-04   -1.1728689914E-02         69.5077      88
   -3.6080820643E-04   -1.1600545657E-02         70.2931      89
   -3.5366868236E-04   -1.1475282327E-02         71.0785      90
   -3.4650580244E-04   -1.1350727178E-02         71.8639      91
   -3.3831471462E-04   -1.1229985258E-02         72.6493      92
   -3.3117235702E-04   -1.1112301747E-02         73.4347      93
   -3.2406556011E-04   -1.0996252766E-02         74.2201      94
   -3.1849034006E-04   -1.0883376559E-02         75.0055      95
   -3.1158337990E-04   -1.0772262746E-02         75.7909      96
   -3.0571473258E-04   -1.0664936720E-02         76.5763      97
   -3.0070774901E-04   -1.0559823898E-02         77.3617      98
   -2.9480962336E-04   -1.0455389909E-02         78.1471      99
   -2.8843394053E-04   -1.0352485145E-02         78.9325     100
   -2.8127637748E-04   -1.0251647463E-02         79.7179     101
   -2.7629092292E-04   -1.0153622874E-02         80.5033     102
   -2.7145740829E-04   -1.0056426284E-02         81.2887     103
   -2.6549194857E-04   -9.9606071302E-03         82.0741     104
   -2.5853627597E-04   -9.8678257454E-03         82.8595     105
   -2.5355797306E-04   -9.7764026853E-03         83.6449     106
   -2.4874980029E-04   -9.6860070257E-03         84.4303     107
   -2.4511433353E-04   -9.5977523524E-03         85.2157     108
   -2.4118123700E-04   -9.5098293268E-03         86.0011     109
   -2.3611682276E-04   -9.4243214145E-03         86.7865     110
   -2.3138325603E-04   -9.3414309631E-03         87.5719     111
   -2.2828505873E-04   -9.2578847419E-03         88.3573     112
   -2.2357971600E-04   -9.1758077416E-03         89.1427     113
   -2.1961395639E-04   -9.0958290709E-03         89.9281     114
   -2.1626285612E-04   -9.0185735395E-03         90.7135     115
   -2.1407024997E-04   -8.9431721782E-03         91.4989     116
   -2.1106573647E-04   -8.8669797542E-03         92.2843     117
   -2.0665815006E-04   -8.7920306592E-03         93.0697     118
   -2.0098227091E-04   -8.7195324771E-03         93.8551     119
   -1.9646825222E-04   -8.6501466757E-03         94.6405     120
   -1.9280131351E-04   -8.5808743446E-03         95.4259     121
   -1.8966418762E-04   -8.5126798204E-03         96.2113     122
   -1.8459157954E-04   -8.4454293889E-03         96.9967     123
   -1.8052309007E-04   -8.3788405238E-03         97.7821     124
   -1.7620027231E-04   -8.3122388688E-03         98.5675     125
   -1.7064853515E-04   -8.2483811903E-03         99.3529     126
   -1.6762999681E-04   -8.1857642406E-03        100.1383     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0.125/GGam.Sig_local_w_O3n0.800T0.125U2.0tp-0.20 <==
   -3.4724356831E-02   -4.4595493433E-02          0.3927       0
   -3.4555604761E-02   -8.0665827510E-02          1.1781       1
   -3.3472869661E-02   -9.6617850158E-02          1.9635       2
   -3.1559985282E-02   -1.0263517095E-01          2.7489       3
   -2.9165863446E-02   -1.0348039068E-01          3.5343       4
   -2.6596402043E-02   -1.0160897665E-01          4.3197       5
   -2.4061816220E-02   -9.8325175189E-02          5.1051       6
   -2.1667323988E-02   -9.4374230766E-02          5.8905       7
   -1.9472706534E-02   -9.0176345316E-02          6.6759       8
   -1.7498894906E-02   -8.5959489206E-02          7.4613       9
   -1.5742918692E-02   -8.1844755838E-02          8.2467      10
   -1.4186540512E-02   -7.7926028851E-02          9.0321      11
   -1.2812210863E-02   -7.4225046387E-02          9.8175      12
   -1.1603874392E-02   -7.0748851252E-02         10.6029      13
   -1.0535705148E-02   -6.7502514304E-02         11.3883      14
   -9.5914059659E-03   -6.4482641970E-02         12.1737      15
   -8.7630301612E-03   -6.1660822321E-02         12.9591      16
   -8.0266222331E-03   -5.9040213676E-02         13.7445      17
   -7.3682189010E-03   -5.6603571109E-02         14.5299      18
   -6.7857098673E-03   -5.4330616971E-02         15.3153      19
   -6.2611465754E-03   -5.2208406339E-02         16.1007      20
   -5.7907908935E-03   -5.0237033205E-02         16.8861      21
   -5.3708763662E-03   -4.8389381936E-02         17.6715      22
   -4.9950087583E-03   -4.6665449837E-02         18.4569      23
   -4.6491783808E-03   -4.5050704738E-02         19.2423      24
   -4.3391094272E-03   -4.3534243532E-02         20.0277      25
   -4.0575492678E-03   -4.2104167638E-02         20.8131      26
   -3.7987369559E-03   -4.0766025579E-02         21.5984      27
   -3.5662563552E-03   -3.9502827379E-02         22.3838      28
   -3.3573016972E-03   -3.8312885906E-02         23.1692      29
   -3.1597199591E-03   -3.7187073457E-02         23.9546      30
   -2.9815048651E-03   -3.6124559987E-02         24.7400      31
   -2.8167992338E-03   -3.5114443766E-02         25.5254      32
   -2.6574217310E-03   -3.4153480056E-02         26.3108      33
   -2.5134703564E-03   -3.3247651939E-02         27.0962      34
   -2.3890446759E-03   -3.2385967246E-02         27.8816      35
   -2.2719172439E-03   -3.1564410101E-02         28.6670      36
   -2.1595788845E-03   -3.0777735055E-02         29.4524      37
   -2.0573639447E-03   -3.0033021299E-02         30.2378      38
   -1.9590124218E-03   -2.9328125007E-02         31.0232      39
   -1.8710460405E-03   -2.8649357398E-02         31.8086      40
   -1.7886139830E-03   -2.8001850862E-02         32.5940      41
   -1.7093759750E-03   -2.7381998737E-02         33.3794      42
   -1.6326961654E-03   -2.6787419117E-02         34.1648      43
   -1.5663104968E-03   -2.6219539420E-02         34.9502      44
   -1.5045735554E-03   -2.5673402140E-02         35.7356      45
   -1.4388412365E-03   -2.5142236734E-02         36.5210      46
   -1.3809132639E-03   -2.4637160648E-02         37.3064      47
   -1.3318696956E-03   -2.4151797072E-02         38.0918      48
   -1.2793145079E-03   -2.3685167903E-02         38.8772      49
   -1.2288858782E-03   -2.3233672535E-02         39.6626      50
   -1.1802840058E-03   -2.2803988880E-02         40.4480      51
   -1.1384417253E-03   -2.2385479185E-02         41.2334      52
   -1.1014729514E-03   -2.1981111531E-02         42.0188      53
   -1.0625485786E-03   -2.1588354023E-02         42.8042      54
   -1.0281683603E-03   -2.1211434221E-02         43.5896      55
   -9.9106148278E-04   -2.0849199369E-02         44.3750      56
   -9.5595468444E-04   -2.0500401730E-02         45.1604      57
   -9.2479518484E-04   -2.0165555313E-02         45.9458      58
   -8.9108407138E-04   -1.9834968506E-02         46.7312      59
   -8.6046627899E-04   -1.9517893023E-02         47.5166      60
   -8.3831418722E-04   -1.9209735127E-02         48.3020      61
   -8.1083880033E-04   -1.8905278722E-02         49.0874      62
   -7.8061312410E-04   -1.8615898532E-02         49.8728      63
   -7.5729263839E-04   -1.8336906159E-02         50.6582      64
   -7.3675990924E-04   -1.8067556636E-02         51.4436      65
   -7.1659446612E-04   -1.7798902122E-02         52.2290      66
   -7.0101446333E-04   -1.7538232806E-02         53.0144      67
   -6.8138366598E-04   -1.7289933932E-02         53.7998      68
   -6.5933140903E-04   -1.7047831135E-02         54.5852      69
   -6.3967281561E-04   -1.6815717962E-02         55.3706      70
   -6.2776521021E-04   -1.6587313208E-02         56.1560      71
   -6.0881113426E-04   -1.6358218854E-02         56.9414      72
   -5.8570016803E-04   -1.6143203810E-02         57.7268      73
   -5.7054872316E-04   -1.5937897821E-02         58.5122      74
   -5.6440710126E-04   -1.5728435857E-02         59.2976      75
   -5.4982379746E-04   -1.5522235433E-02         60.0830      76
   -5.3272848204E-04   -1.5325438388E-02         60.8684      77
   -5.1614253055E-04   -1.5135865296E-02         61.6538      78
   -5.0974640856E-04   -1.4948426885E-02         62.4392      79
   -4.9413693255E-04   -1.4771035052E-02         63.2246      80
   -4.8021126795E-04   -1.4591083972E-02         64.0100      81
   -4.7138655167E-04   -1.4413552095E-02         64.7953      82
   -4.5834384502E-04   -1.4248511774E-02         65.5807      83
   -4.4702511008E-04   -1.4086247239E-02         66.3661      84
   -4.3725499410E-04   -1.3917084873E-02         67.1515      85
   -4.1994139218E-04   -1.3754030966E-02         67.9369      86
   -4.0883416558E-04   -1.3604579758E-02         68.7223      87
   -4.0308732954E-04   -1.3451012011E-02         69.5077      88
   -3.9635575171E-04   -1.3301808636E-02         70.2931      89
   -3.8572550876E-04   -1.3161477627E-02         71.0785      90
   -3.7830672230E-04   -1.3019530211E-02         71.8639      91
   -3.7136639524E-04   -1.2880209692E-02         72.6493      92
   -3.6305635584E-04   -1.2745276388E-02         73.4347      93
   -3.5771031537E-04   -1.2611925937E-02         74.2201      94
   -3.5338853479E-04   -1.2477411934E-02         75.0055      95
   -3.4360375510E-04   -1.2352360359E-02         75.7909      96
   -3.3464470205E-04   -1.2230462057E-02         76.5763      97
   -3.2875868931E-04   -1.2100926386E-02         77.3617      98
   -3.2215092666E-04   -1.1975928553E-02         78.1471      99
   -3.1572261576E-04   -1.1859767743E-02         78.9325     100
   -3.0915425407E-04   -1.1744214891E-02         79.7179     101
   -2.9995636050E-04   -1.1633308816E-02         80.5033     102
   -2.9147680369E-04   -1.1519324949E-02         81.2887     103
   -2.8944433890E-04   -1.1407401620E-02         82.0741     104
   -2.8409812203E-04   -1.1299814865E-02         82.8595     105
   -2.7787567692E-04   -1.1193962625E-02         83.6449     106
   -2.7493576816E-04   -1.1092038665E-02         84.4303     107
   -2.7051627294E-04   -1.0991468869E-02         85.2157     108
   -2.6327618168E-04   -1.0891856964E-02         86.0011     109
   -2.5991355818E-04   -1.0792838605E-02         86.7865     110
   -2.5632324131E-04   -1.0694856314E-02         87.5719     111
   -2.4706550169E-04   -1.0600190838E-02         88.3573     112
   -2.3844791304E-04   -1.0511320261E-02         89.1427     113
   -2.4026975093E-04   -1.0424532219E-02         89.9281     114
   -2.3534135078E-04   -1.0330980542E-02         90.7135     115
   -2.2710013435E-04   -1.0240436330E-02         91.4989     116
   -2.2328421919E-04   -1.0156603009E-02         92.2843     117
   -2.2379145214E-04   -1.0068101974E-02         93.0697     118
   -2.1915290848E-04   -9.9855491163E-03         93.8551     119
   -2.1291738456E-04   -9.9092981668E-03         94.6405     120
   -2.1066616679E-04   -9.8313906518E-03         95.4259     121
   -2.0540619742E-04   -9.7545308835E-03         96.2113     122
   -2.0186961277E-04   -9.6812603303E-03         96.9967     123
   -2.0210887568E-04   -9.6023159918E-03         97.7821     124
   -2.0001930814E-04   -9.5240410738E-03         98.5675     125
   -1.9763190444E-04   -9.4505141763E-03         99.3529     126
   -1.9461809523E-04   -9.3787849235E-03        100.1383     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0.125/GGam.Sig_local_w_O4n0.800T0.125U2.0tp-0.20 <==
   -3.7232954520E-02   -5.2566163839E-02          0.3927       0
   -3.7042264622E-02   -9.0406615868E-02          1.1781       1
   -3.5778119901E-02   -1.0585148985E-01          1.9635       2
   -3.3609387599E-02   -1.1087761407E-01          2.7489       3
   -3.0944279444E-02   -1.1074898281E-01          3.5343       4
   -2.8128524236E-02   -1.0799619828E-01          4.3197       5
   -2.5368991169E-02   -1.0395715818E-01          5.1051       6
   -2.2782101117E-02   -9.9377719596E-02          5.8905       7
   -2.0427206904E-02   -9.4646064785E-02          6.6759       8
   -1.8317360684E-02   -8.9972802631E-02          7.4613       9
   -1.6451938577E-02   -8.5481510074E-02          8.2467      10
   -1.4799632655E-02   -8.1230196745E-02          9.0321      11
   -1.3356389449E-02   -7.7245390595E-02          9.8175      12
   -1.2075750309E-02   -7.3523973276E-02         10.6029      13
   -1.0950450058E-02   -7.0062929415E-02         11.3883      14
   -9.9615362065E-03   -6.6849724670E-02         12.1737      15
   -9.0876823172E-03   -6.3871529065E-02         12.9591      16
   -8.3078876242E-03   -6.1107760376E-02         13.7445      17
   -7.6198167004E-03   -5.8539303377E-02         14.5299      18
   -7.0091652152E-03   -5.6152873385E-02         15.3153      19
   -6.4627329423E-03   -5.3936719444E-02         16.1007      20
   -5.9783040618E-03   -5.1860709203E-02         16.8861      21
   -5.5379567497E-03   -4.9935708841E-02         17.6715      22
   -5.1446472504E-03   -4.8135220235E-02         18.4569      23
   -4.7832906301E-03   -4.6449759855E-02         19.2423      24
   -4.4599020717E-03   -4.4865659461E-02         20.0277      25
   -4.1722234562E-03   -4.3382149306E-02         20.8131      26
   -3.9043469870E-03   -4.1984267328E-02         21.5984      27
   -3.6679142138E-03   -4.0673421900E-02         22.3838      28
   -3.4484794756E-03   -3.9434570818E-02         23.1692      29
   -3.2510775368E-03   -3.8265418375E-02         23.9546      30
   -3.0657677282E-03   -3.7165911341E-02         24.7400      31
   -2.8997672734E-03   -3.6115814661E-02         25.5254      32
   -2.7418145235E-03   -3.5121706166E-02         26.3108      33
   -2.5951826986E-03   -3.4181004731E-02         27.0962      34
   -2.4632013061E-03   -3.3292467937E-02         27.8816      35
   -2.3337480637E-03   -3.2436410228E-02         28.6670      36
   -2.2193529030E-03   -3.1632679894E-02         29.4524      37
   -2.1190199986E-03   -3.0868607810E-02         30.2378      38
   -2.0184957229E-03   -3.0132899601E-02         31.0232      39
   -1.9253215733E-03   -2.9427987847E-02         31.8086      40
   -1.8353885116E-03   -2.8761857436E-02         32.5940      41
   -1.7554575815E-03   -2.8116475663E-02         33.3794      42
   -1.6767533833E-03   -2.7501249124E-02         34.1648      43
   -1.6021658582E-03   -2.6911028089E-02         34.9502      44
   -1.5357489543E-03   -2.6348587246E-02         35.7356      45
   -1.4698686541E-03   -2.5809922185E-02         36.5210      46
   -1.4079073410E-03   -2.5297772201E-02         37.3064      47
   -1.3573888939E-03   -2.4796766875E-02         38.0918      48
   -1.3022573887E-03   -2.4314276541E-02         38.8772      49
   -1.2529885280E-03   -2.3854618123E-02         39.6626      50
   -1.2122953608E-03   -2.3404784408E-02         40.4480      51
   -1.1690553797E-03   -2.2976519464E-02         41.2334      52
   -1.1268887341E-03   -2.2566142138E-02         42.0188      53
   -1.0930138352E-03   -2.2166447657E-02         42.8042      54
   -1.0549205881E-03   -2.1781159966E-02         43.5896      55
   -1.0194609003E-03   -2.1406205050E-02         44.3750      56
   -9.8898123396E-04   -2.1039532957E-02         45.1604      57
   -9.4790738433E-04   -2.0689481984E-02         45.9458      58
   -9.0996333134E-04   -2.0348420056E-02         46.7312      59
   -8.7913694198E-04   -2.0018550194E-02         47.5166      60
   -8.4917515248E-04   -1.9707137368E-02         48.3020      61
   -8.2230232951E-04   -1.9401622886E-02         49.0874      62
   -7.8823561682E-04   -1.9106495024E-02         49.8728      63
   -7.6880724020E-04   -1.8813774167E-02         50.6582      64
   -7.4915072205E-04   -1.8530724382E-02         51.4436      65
   -7.2644980625E-04   -1.8259248563E-02         52.2290      66
   -7.0866902885E-04   -1.7993138987E-02         53.0144      67
   -6.8774033816E-04   -1.7741989609E-02         53.7998      68
   -6.6354090485E-04   -1.7492406160E-02         54.5852      69
   -6.4824585280E-04   -1.7245829891E-02         55.3706      70
   -6.3203269991E-04   -1.7011156917E-02         56.1560      71
   -6.2069367643E-04   -1.6776502497E-02         56.9414      72
   -6.0004538489E-04   -1.6550364385E-02         57.7268      73
   -5.8442151899E-04   -1.6329429948E-02         58.5122      74
   -5.6894821875E-04   -1.6124720456E-02         59.2976      75
   -5.5519310154E-04   -1.5913110498E-02         60.0830      76
   -5.3994205965E-04   -1.5708461083E-02         60.8684      77
   -5.2645653375E-04   -1.5509884427E-02         61.6538      78
   -5.0788371891E-04   -1.5322354357E-02         62.4392      79
   -4.9969311089E-04   -1.5137082921E-02         63.2246      80
   -4.8811686006E-04   -1.4955606088E-02         64.0100      81
   -4.7310621792E-04   -1.4777261982E-02         64.7953      82
   -4.6453099516E-04   -1.4596336605E-02         65.5807      83
   -4.5470754468E-04   -1.4429196593E-02         66.3661      84
   -4.4461046924E-04   -1.4267321224E-02         67.1515      85
   -4.3209175093E-04   -1.4101904619E-02         67.9369      86
   -4.1911994224E-04   -1.3949755150E-02         68.7223      87
   -4.0605094233E-04   -1.3793981804E-02         69.5077      88
   -3.9723953311E-04   -1.3640966165E-02         70.2931      89
   -3.9260644875E-04   -1.3492395100E-02         71.0785      90
   -3.8526818931E-04   -1.3348732181E-02         71.8639      91
   -3.7678368465E-04   -1.3205033486E-02         72.6493      92
   -3.7143584391E-04   -1.3062565140E-02         73.4347      93
   -3.6356722462E-04   -1.2925473772E-02         74.2201      94
   -3.4715204063E-04   -1.2789165886E-02         75.0055      95
   -3.4151759306E-04   -1.2662701762E-02         75.7909      96
   -3.3106081834E-04   -1.2531886421E-02         76.5763      97
   -3.2551437797E-04   -1.2404839366E-02         77.3617      98
   -3.2335177764E-04   -1.2279031184E-02         78.1471      99
   -3.1570608320E-04   -1.2155208613E-02         78.9325     100
   -3.1658738882E-04   -1.2039535170E-02         79.7179     101
   -3.1006772665E-04   -1.1926343774E-02         80.5033     102
   -3.0091663059E-04   -1.1810813211E-02         81.2887     103
   -2.9567258251E-04   -1.1702826753E-02         82.0741     104
   -2.8886682242E-04   -1.1591778238E-02         82.8595     105
   -2.8627106291E-04   -1.1482247043E-02         83.6449     106
   -2.7776341741E-04   -1.1376576183E-02         84.4303     107
   -2.7190749872E-04   -1.1271058638E-02         85.2157     108
   -2.6256571638E-04   -1.1166612045E-02         86.0011     109
   -2.5246414701E-04   -1.1065423684E-02         86.7865     110
   -2.4629572492E-04   -1.0969758978E-02         87.5719     111
   -2.4468428684E-04   -1.0873180846E-02         88.3573     112
   -2.4055219543E-04   -1.0784367609E-02         89.1427     113
   -2.3134889942E-04   -1.0697819725E-02         89.9281     114
   -2.2633327750E-04   -1.0608881948E-02         90.7135     115
   -2.1977471877E-04   -1.0516320428E-02         91.4989     116
   -2.1928629283E-04   -1.0425156877E-02         92.2843     117
   -2.1483969764E-04   -1.0337307758E-02         93.0697     118
   -2.1776847922E-04   -1.0248156121E-02         93.8551     119
   -2.1556121470E-04   -1.0165395701E-02         94.6405     120
   -2.1145401174E-04   -1.0082483494E-02         95.4259     121
   -2.0187317207E-04   -9.9986725294E-03         96.2113     122
   -1.9703439546E-04   -9.9146870904E-03         96.9967     123
   -1.9565255503E-04   -9.8372006100E-03         97.7821     124
   -1.9428169481E-04   -9.7590206970E-03         98.5675     125
   -1.9461731005E-04   -9.6788374405E-03         99.3529     126
   -1.9338447905E-04   -9.6083176576E-03        100.1383     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0.125/GGam.Sig_local_w_O5n0.800T0.125U2.0tp-0.20 <==
   -3.8113500108E-02   -5.4863826229E-02          0.3927       0
   -3.7955640163E-02   -9.3350120332E-02          1.1781       1
   -3.6610663689E-02   -1.0873362835E-01          1.9635       2
   -3.4337695129E-02   -1.1347841298E-01          2.7489       3
   -3.1543742627E-02   -1.1299402929E-01          3.5343       4
   -2.8577717701E-02   -1.0990719695E-01          4.3197       5
   -2.5691871641E-02   -1.0557385271E-01          5.1051       6
   -2.3011000212E-02   -1.0073226394E-01          5.8905       7
   -2.0583890862E-02   -9.5779914327E-02          6.6759       8
   -1.8416523128E-02   -9.0922619183E-02          7.4613       9
   -1.6500986759E-02   -8.6276742705E-02          8.2467      10
   -1.4820210877E-02   -8.1896629248E-02          9.0321      11
   -1.3342240597E-02   -7.7807521251E-02          9.8175      12
   -1.2045911547E-02   -7.3999278247E-02         10.6029      13
   -1.0899997939E-02   -7.0466481741E-02         11.3883      14
   -9.9095058963E-03   -6.7202281254E-02         12.1737      15
   -9.0292571713E-03   -6.4172131165E-02         12.9591      16
   -8.2537123022E-03   -6.1361158911E-02         13.7445      17
   -7.5690487448E-03   -5.8759880344E-02         14.5299      18
   -6.9575585007E-03   -5.6347914813E-02         15.3153      19
   -6.4092512564E-03   -5.4098842184E-02         16.1007      20
   -5.9219968826E-03   -5.2007518595E-02         16.8861      21
   -5.4815543422E-03   -5.0060962249E-02         17.6715      22
   -5.0888126765E-03   -4.8246097171E-02         18.4569      23
   -4.7389632473E-03   -4.6545562197E-02         19.2423      24
   -4.4236336569E-03   -4.4955741672E-02         20.0277      25
   -4.1332200861E-03   -4.3451583079E-02         20.8131      26
   -3.8712886701E-03   -4.2047054355E-02         21.5984      27
   -3.6326772312E-03   -4.0722444344E-02         22.3838      28
   -3.4162789052E-03   -3.9475039957E-02         23.1692      29
   -3.2155049178E-03   -3.8301750467E-02         23.9546      30
   -3.0328291996E-03   -3.7193425550E-02         24.7400      31
   -2.8580957767E-03   -3.6148272381E-02         25.5254      32
   -2.7044550261E-03   -3.5152941029E-02         26.3108      33
   -2.5632956680E-03   -3.4206528803E-02         27.0962      34
   -2.4248669144E-03   -3.3312418845E-02         27.8816      35
   -2.3086243562E-03   -3.2465654039E-02         28.6670      36
   -2.1984207410E-03   -3.1657605112E-02         29.4524      37
   -2.0821736831E-03   -3.0883365399E-02         30.2378      38
   -1.9922368506E-03   -3.0144731325E-02         31.0232      39
   -1.8967459376E-03   -2.9436960297E-02         31.8086      40
   -1.8057648921E-03   -2.8767202497E-02         32.5940      41
   -1.7280172927E-03   -2.8120919378E-02         33.3794      42
   -1.6502173357E-03   -2.7511704310E-02         34.1648      43
   -1.5780270780E-03   -2.6922789425E-02         34.9502      44
   -1.5176187200E-03   -2.6359994101E-02         35.7356      45
   -1.4460161362E-03   -2.5811923114E-02         36.5210      46
   -1.3946464252E-03   -2.5287530974E-02         37.3064      47
   -1.3386262938E-03   -2.4787720700E-02         38.0918      48
   -1.2832247570E-03   -2.4312885275E-02         38.8772      49
   -1.2391273781E-03   -2.3845084053E-02         39.6626      50
   -1.1974964524E-03   -2.3399427743E-02         40.4480      51
   -1.1540802675E-03   -2.2962237525E-02         41.2334      52
   -1.1104307834E-03   -2.2551128126E-02         42.0188      53
   -1.0714405014E-03   -2.2153762198E-02         42.8042      54
   -1.0335108034E-03   -2.1770325932E-02         43.5896      55
   -1.0039190658E-03   -2.1397850461E-02         44.3750      56
   -9.6529016948E-04   -2.1031912073E-02         45.1604      57
   -9.2589085712E-04   -2.0675331664E-02         45.9458      58
   -9.0069703733E-04   -2.0335393193E-02         46.7312      59
   -8.6830130870E-04   -2.0007351474E-02         47.5166      60
   -8.4065529634E-04   -1.9695208349E-02         48.3020      61
   -8.1740331727E-04   -1.9389946371E-02         49.0874      62
   -7.9405161661E-04   -1.9088634877E-02         49.8728      63
   -7.6558308272E-04   -1.8797125994E-02         50.6582      64
   -7.4227556861E-04   -1.8527457176E-02         51.4436      65
   -7.1678433238E-04   -1.8254909930E-02         52.2290      66
   -7.0107138198E-04   -1.7990853191E-02         53.0144      67
   -6.7477630625E-04   -1.7726768727E-02         53.7998      68
   -6.5738461247E-04   -1.7482061564E-02         54.5852      69
   -6.4443574398E-04   -1.7234581217E-02         55.3706      70
   -6.2509111417E-04   -1.7002306881E-02         56.1560      71
   -6.1324611132E-04   -1.6763327902E-02         56.9414      72
   -5.9435402543E-04   -1.6538972294E-02         57.7268      73
   -5.7888115096E-04   -1.6321535790E-02         58.5122      74
   -5.7256969371E-04   -1.6108943481E-02         59.2976      75
   -5.5307687012E-04   -1.5905849109E-02         60.0830      76
   -5.3639938981E-04   -1.5704495717E-02         60.8684      77
   -5.1894346792E-04   -1.5505962306E-02         61.6538      78
   -5.0326948423E-04   -1.5313763210E-02         62.4392      79
   -4.9385794006E-04   -1.5124566742E-02         63.2246      80
   -4.8012433822E-04   -1.4944331679E-02         64.0100      81
   -4.6840269919E-04   -1.4766665128E-02         64.7953      82
   -4.5966728621E-04   -1.4589869896E-02         65.5807      83
   -4.5205041375E-04   -1.4425432506E-02         66.3661      84
   -4.4660958928E-04   -1.4262886585E-02         67.1515      85
   -4.3620024445E-04   -1.4100124213E-02         67.9369      86
   -4.2289412342E-04   -1.3943178009E-02         68.7223      87
   -4.0666073903E-04   -1.3776674935E-02         69.5077      88
   -3.9822435407E-04   -1.3630893673E-02         70.2931      89
   -3.8912336391E-04   -1.3486018805E-02         71.0785      90
   -3.7891469249E-04   -1.3337260404E-02         71.8639      91
   -3.6945061628E-04   -1.3189391836E-02         72.6493      92
   -3.6568244031E-04   -1.3058912595E-02         73.4347      93
   -3.5953659768E-04   -1.2917204651E-02         74.2201      94
   -3.5011680743E-04   -1.2774216572E-02         75.0055      95
   -3.4029882627E-04   -1.2644016720E-02         75.7909      96
   -3.3357122303E-04   -1.2519072122E-02         76.5763      97
   -3.3262395643E-04   -1.2396941254E-02         77.3617      98
   -3.2496306375E-04   -1.2270788368E-02         78.1471      99
   -3.1425530123E-04   -1.2147619584E-02         78.9325     100
   -3.0823234922E-04   -1.2026030035E-02         79.7179     101
   -2.9620999123E-04   -1.1915560372E-02         80.5033     102
   -2.8981424138E-04   -1.1803250555E-02         81.2887     103
   -2.8684241196E-04   -1.1689416024E-02         82.0741     104
   -2.7854401638E-04   -1.1582181514E-02         82.8595     105
   -2.7669035982E-04   -1.1470637372E-02         83.6449     106
   -2.7172727614E-04   -1.1358972127E-02         84.4303     107
   -2.6300163964E-04   -1.1261149334E-02         85.2157     108
   -2.5635298288E-04   -1.1158521099E-02         86.0011     109
   -2.5253313766E-04   -1.1061354047E-02         86.7865     110
   -2.5007716121E-04   -1.0959863826E-02         87.5719     111
   -2.4707376573E-04   -1.0868940256E-02         88.3573     112
   -2.4094367328E-04   -1.0764371314E-02         89.1427     113
   -2.3534508525E-04   -1.0675216005E-02         89.9281     114
   -2.2931912384E-04   -1.0590045438E-02         90.7135     115
   -2.2268767140E-04   -1.0499687018E-02         91.4989     116
   -2.2942483651E-04   -1.0409962155E-02         92.2843     117
   -2.2311735323E-04   -1.0321986336E-02         93.0697     118
   -2.1626811022E-04   -1.0233895236E-02         93.8551     119
   -2.1323932041E-04   -1.0154209237E-02         94.6405     120
   -2.1519678252E-04   -1.0068741614E-02         95.4259     121
   -2.0845588412E-04   -9.9939492044E-03         96.2113     122
   -2.0132689021E-04   -9.9152939312E-03         96.9967     123
   -2.0533540935E-04   -9.8338328605E-03         97.7821     124
   -2.0501854393E-04   -9.7528941226E-03         98.5675     125
   -2.0138139977E-04   -9.6799947898E-03         99.3529     126
   -1.9291380318E-04   -9.6049893397E-03        100.1383     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0.125/GGam.Sig_local_w_O6n0.800T0.125U2.0tp-0.20 <==
   -3.8780004397E-02   -5.5450929090E-02          0.3927       0
   -3.8572432828E-02   -9.4389847722E-02          1.1781       1
   -3.7118462541E-02   -1.0978379592E-01          1.9635       2
   -3.4685345297E-02   -1.1436071428E-01          2.7489       3
   -3.1779650667E-02   -1.1370936968E-01          3.5343       4
   -2.8741292652E-02   -1.1047405078E-01          4.3197       5
   -2.5783767653E-02   -1.0599424311E-01          5.1051       6
   -2.3057930079E-02   -1.0103744885E-01          5.8905       7
   -2.0597605728E-02   -9.5993704610E-02          6.6759       8
   -1.8408135523E-02   -9.1089838139E-02          7.4613       9
   -1.6478597876E-02   -8.6371200405E-02          8.2467      10
   -1.4778598190E-02   -8.1950556128E-02          9.0321      11
   -1.3294974769E-02   -7.7834475549E-02          9.8175      12
   -1.2002984239E-02   -7.3997920832E-02         10.6029      13
   -1.0861417660E-02   -7.0445540538E-02         11.3883      14
   -9.8674812121E-03   -6.7150306210E-02         12.1737      15
   -8.9844361612E-03   -6.4115406804E-02         12.9591      16
   -8.2088540987E-03   -6.1300076082E-02         13.7445      17
   -7.5296487883E-03   -5.8687049962E-02         14.5299      18
   -6.9169825512E-03   -5.6268268610E-02         15.3153      19
   -6.3701151676E-03   -5.4026961749E-02         16.1007      20
   -5.8982636836E-03   -5.1928351396E-02         16.8861      21
   -5.4516029239E-03   -4.9981774633E-02         17.6715      22
   -5.0651413771E-03   -4.8155697128E-02         18.4569      23
   -4.7272771900E-03   -4.6471963890E-02         19.2423      24
   -4.4063212460E-03   -4.4876404605E-02         20.0277      25
   -4.1186819032E-03   -4.3374217688E-02         20.8131      26
   -3.8533683148E-03   -4.1967732596E-02         21.5984      27
   -3.6102176642E-03   -4.0641291708E-02         22.3838      28
   -3.3966926422E-03   -3.9407102520E-02         23.1692      29
   -3.1949395412E-03   -3.8248637522E-02         23.9546      30
   -3.0165495971E-03   -3.7134644913E-02         24.7400      31
   -2.8525454269E-03   -3.6083291534E-02         25.5254      32
   -2.6874979594E-03   -3.5094556080E-02         26.3108      33
   -2.5509214824E-03   -3.4137448453E-02         27.0962      34
   -2.4110635494E-03   -3.3249495899E-02         27.8816      35
   -2.2888901662E-03   -3.2395367054E-02         28.6670      36
   -2.1796683260E-03   -3.1588246740E-02         29.4524      37
   -2.0731829803E-03   -3.0815060491E-02         30.2378      38
   -1.9722690134E-03   -3.0074322864E-02         31.0232      39
   -1.8763094476E-03   -2.9380666255E-02         31.8086      40
   -1.7962307428E-03   -2.8718222091E-02         32.5940      41
   -1.7254535256E-03   -2.8071644032E-02         33.3794      42
   -1.6424668844E-03   -2.7460591614E-02         34.1648      43
   -1.5779578519E-03   -2.6867333659E-02         34.9502      44
   -1.5112021742E-03   -2.6301852023E-02         35.7356      45
   -1.4467363638E-03   -2.5745360700E-02         36.5210      46
   -1.3883422432E-03   -2.5231483996E-02         37.3064      47
   -1.3273617853E-03   -2.4741539992E-02         38.0918      48
   -1.2824247390E-03   -2.4254379360E-02         38.8772      49
   -1.2414620682E-03   -2.3802685619E-02         39.6626      50
   -1.2027473360E-03   -2.3348677838E-02         40.4480      51
   -1.1506111165E-03   -2.2907910254E-02         41.2334      52
   -1.0997953111E-03   -2.2500637372E-02         42.0188      53
   -1.0639187052E-03   -2.2106493271E-02         42.8042      54
   -1.0299551607E-03   -2.1720213778E-02         43.5896      55
   -9.9482267690E-04   -2.1341054581E-02         44.3750      56
   -9.5821317358E-04   -2.0985209890E-02         45.1604      57
   -9.2436883769E-04   -2.0641373655E-02         45.9458      58
   -9.0488301965E-04   -2.0295459264E-02         46.7312      59
   -8.6480991486E-04   -1.9962457971E-02         47.5166      60
   -8.3253008046E-04   -1.9647083402E-02         48.3020      61
   -8.0018693445E-04   -1.9349132592E-02         49.0874      62
   -7.6880665532E-04   -1.9053514913E-02         49.8728      63
   -7.4374275441E-04   -1.8765193481E-02         50.6582      64
   -7.2931847618E-04   -1.8472652008E-02         51.4436      65
   -7.2015266983E-04   -1.8197751896E-02         52.2290      66
   -7.0605112237E-04   -1.7940164436E-02         53.0144      67
   -6.8597598671E-04   -1.7682162781E-02         53.7998      68
   -6.6770335844E-04   -1.7444706186E-02         54.5852      69
   -6.4335823712E-04   -1.7207041977E-02         55.3706      70
   -6.2635238661E-04   -1.6971338400E-02         56.1560      71
   -5.9907735560E-04   -1.6733084953E-02         56.9414      72
   -5.8528926270E-04   -1.6493077715E-02         57.7268      73
   -5.7716728569E-04   -1.6280131735E-02         58.5122      74
   -5.4819380848E-04   -1.6062709854E-02         59.2976      75
   -5.4112077753E-04   -1.5871557847E-02         60.0830      76
   -5.3449165220E-04   -1.5667499020E-02         60.8684      77
   -5.1297997667E-04   -1.5473457016E-02         61.6538      78
   -5.0433474770E-04   -1.5291779376E-02         62.4392      79
   -4.8886574806E-04   -1.5099042022E-02         63.2246      80
   -4.7366465139E-04   -1.4925539810E-02         64.0100      81
   -4.5245907136E-04   -1.4743630390E-02         64.7953      82
   -4.5829652210E-04   -1.4580351826E-02         65.5807      83
   -4.4977967188E-04   -1.4404274049E-02         66.3661      84
   -4.4329769895E-04   -1.4237922101E-02         67.1515      85
   -4.4075072644E-04   -1.4074908969E-02         67.9369      86
   -4.1749402343E-04   -1.3917072229E-02         68.7223      87
   -4.0762435230E-04   -1.3759838169E-02         69.5077      88
   -3.9726291646E-04   -1.3610624203E-02         70.2931      89
   -3.7629356261E-04   -1.3458351061E-02         71.0785      90
   -3.7181350182E-04   -1.3317497821E-02         71.8639      91
   -3.5674739245E-04   -1.3180282360E-02         72.6493      92
   -3.4624448149E-04   -1.3045016878E-02         73.4347      93
   -3.5278976139E-04   -1.2896332221E-02         74.2201      94
   -3.4351742807E-04   -1.2757303069E-02         75.0055      95
   -3.3613013223E-04   -1.2629229973E-02         75.7909      96
   -3.1972988399E-04   -1.2506194069E-02         76.5763      97
   -3.2287154042E-04   -1.2387497365E-02         77.3617      98
   -3.1756783232E-04   -1.2259680057E-02         78.1471      99
   -3.0893140044E-04   -1.2142553532E-02         78.9325     100
   -3.0450605820E-04   -1.2011859114E-02         79.7179     101
   -3.0533672692E-04   -1.1894326742E-02         80.5033     102
   -2.8694101852E-04   -1.1776240293E-02         81.2887     103
   -2.8426562786E-04   -1.1665894952E-02         82.0741     104
   -2.7850922862E-04   -1.1552607374E-02         82.8595     105
   -2.8032829305E-04   -1.1449050502E-02         83.6449     106
   -2.7340905788E-04   -1.1339261130E-02         84.4303     107
   -2.6644086689E-04   -1.1237105671E-02         85.2157     108
   -2.5660209321E-04   -1.1144815392E-02         86.0011     109
   -2.6467276520E-04   -1.1034541397E-02         86.7865     110
   -2.5157293305E-04   -1.0939715321E-02         87.5719     111
   -2.5056170117E-04   -1.0844199222E-02         88.3573     112
   -2.4708224375E-04   -1.0749800024E-02         89.1427     113
   -2.3229787073E-04   -1.0663127592E-02         89.9281     114
   -2.4203161133E-04   -1.0570938652E-02         90.7135     115
   -2.3123818263E-04   -1.0480498421E-02         91.4989     116
   -2.3472660952E-04   -1.0391199189E-02         92.2843     117
   -2.3232820148E-04   -1.0303299532E-02         93.0697     118
   -2.2876904759E-04   -1.0228828294E-02         93.8551     119
   -2.2548480195E-04   -1.0131306554E-02         94.6405     120
   -2.1620310415E-04   -1.0049705013E-02         95.4259     121
   -2.1411310999E-04   -9.9676641965E-03         96.2113     122
   -2.1005590613E-04   -9.8992598860E-03         96.9967     123
   -2.0407760457E-04   -9.8067163654E-03         97.7821     124
   -1.8847716672E-04   -9.7244364279E-03         98.5675     125
   -1.9124328235E-04   -9.6460298811E-03         99.3529     126
   -1.8977206448E-04   -9.5809586718E-03        100.1383     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0.125/GGam.Sig_local_w_O7n0.800T0.125U2.0tp-0.20 <==
   -3.9194262300E-02   -5.5732274171E-02          0.3927       0
   -3.8915629771E-02   -9.4802452706E-02          1.1781       1
   -3.7344371583E-02   -1.1016128341E-01          1.9635       2
   -3.4876221198E-02   -1.1464462653E-01          2.7489       3
   -3.1903500208E-02   -1.1390568865E-01          3.5343       4
   -2.8832852816E-02   -1.1057771069E-01          4.3197       5
   -2.5826839546E-02   -1.0607190429E-01          5.1051       6
   -2.3082996185E-02   -1.0108269378E-01          5.8905       7
   -2.0616349634E-02   -9.6028650619E-02          6.6759       8
   -1.8408621729E-02   -9.1076518912E-02          7.4613       9
   -1.6470334572E-02   -8.6335255794E-02          8.2467      10
   -1.4779124570E-02   -8.1936687359E-02          9.0321      11
   -1.3292472553E-02   -7.7799208823E-02          9.8175      12
   -1.1999633567E-02   -7.3961353134E-02         10.6029      13
   -1.0848119484E-02   -7.0399118948E-02         11.3883      14
   -9.8469205511E-03   -6.7103041982E-02         12.1737      15
   -8.9891787432E-03   -6.4077716772E-02         12.9591      16
   -8.1836591618E-03   -6.1268921578E-02         13.7445      17
   -7.5175917007E-03   -5.8650635256E-02         14.5299      18
   -6.9162923038E-03   -5.6248147566E-02         15.3153      19
   -6.3748880133E-03   -5.3998054143E-02         16.1007      20
   -5.8849075663E-03   -5.1918977792E-02         16.8861      21
   -5.4551809627E-03   -4.9975649207E-02         17.6715      22
   -5.0602633845E-03   -4.8130626069E-02         18.4569      23
   -4.7217725357E-03   -4.6430031577E-02         19.2423      24
   -4.3913136176E-03   -4.4860672621E-02         20.0277      25
   -4.1056549399E-03   -4.3367518447E-02         20.8131      26
   -3.8598226345E-03   -4.1946763001E-02         21.5984      27
   -3.6112941832E-03   -4.0635061240E-02         22.3838      28
   -3.4004395132E-03   -3.9402397297E-02         23.1692      29
   -3.1898395596E-03   -3.8223644329E-02         23.9546      30
   -3.0089805313E-03   -3.7095561752E-02         24.7400      31
   -2.8594889539E-03   -3.6064784008E-02         25.5254      32
   -2.6907138065E-03   -3.5050386004E-02         26.3108      33
   -2.5595653634E-03   -3.4120952798E-02         27.0962      34
   -2.4415911312E-03   -3.3220819813E-02         27.8816      35
   -2.3219608637E-03   -3.2377389749E-02         28.6670      36
   -2.1966295445E-03   -3.1580851252E-02         29.4524      37
   -2.0741190176E-03   -3.0788150363E-02         30.2378      38
   -1.9782809296E-03   -3.0066320057E-02         31.0232      39
   -1.8735675320E-03   -2.9372171379E-02         31.8086      40
   -1.7952401887E-03   -2.8680690549E-02         32.5940      41
   -1.7245405452E-03   -2.8066472777E-02         33.3794      42
   -1.6366017692E-03   -2.7404881103E-02         34.1648      43
   -1.5680271745E-03   -2.6856111320E-02         34.9502      44
   -1.4973711112E-03   -2.6281695733E-02         35.7356      45
   -1.4365546965E-03   -2.5753543886E-02         36.5210      46
   -1.3902154642E-03   -2.5226984651E-02         37.3064      47
   -1.3486944303E-03   -2.4705677426E-02         38.0918      48
   -1.2861678383E-03   -2.4243131171E-02         38.8772      49
   -1.2126697025E-03   -2.3815843832E-02         39.6626      50
   -1.1987449072E-03   -2.3366012123E-02         40.4480      51
   -1.1501444627E-03   -2.2900020452E-02         41.2334      52
   -1.0984087307E-03   -2.2487696016E-02         42.0188      53
   -1.0485408890E-03   -2.2091052074E-02         42.8042      54
   -1.0126790128E-03   -2.1711000506E-02         43.5896      55
   -9.4768701322E-04   -2.1326196901E-02         44.3750      56
   -9.1787427793E-04   -2.0955716625E-02         45.1604      57
   -9.1540745117E-04   -2.0621724836E-02         45.9458      58
   -8.8997631638E-04   -2.0284364970E-02         46.7312      59
   -8.7033355591E-04   -1.9980172832E-02         47.5166      60
   -8.3921906452E-04   -1.9651832757E-02         48.3020      61
   -8.1100709377E-04   -1.9332886439E-02         49.0874      62
   -7.7394210454E-04   -1.9029336951E-02         49.8728      63
   -7.4543037258E-04   -1.8739337440E-02         50.6582      64
   -7.2608522277E-04   -1.8445075724E-02         51.4436      65
   -6.9069829392E-04   -1.8192564590E-02         52.2290      66
   -6.8763980861E-04   -1.7943216129E-02         53.0144      67
   -6.5471615053E-04   -1.7695201353E-02         53.7998      68
   -6.1992384236E-04   -1.7433956455E-02         54.5852      69
   -6.0304781082E-04   -1.7197603791E-02         55.3706      70
   -5.8038758642E-04   -1.6965708377E-02         56.1560      71
   -5.9537645905E-04   -1.6738547861E-02         56.9414      72
   -5.8249388935E-04   -1.6510735009E-02         57.7268      73
   -5.6331808702E-04   -1.6266154030E-02         58.5122      74
   -5.4136123606E-04   -1.6078183586E-02         59.2976      75
   -5.2132686381E-04   -1.5883964046E-02         60.0830      76
   -5.1250737334E-04   -1.5671389738E-02         60.8684      77
   -4.9893112634E-04   -1.5464962084E-02         61.6538      78
   -4.9529480457E-04   -1.5288921394E-02         62.4392      79
   -4.8190745751E-04   -1.5083752952E-02         63.2246      80
   -4.8415841344E-04   -1.4879782100E-02         64.0100      81
   -4.8594526824E-04   -1.4701896907E-02         64.7953      82
   -4.5159385065E-04   -1.4549229304E-02         65.5807      83
   -4.4024935187E-04   -1.4399826388E-02         66.3661      84
   -4.4733275267E-04   -1.4225201723E-02         67.1515      85
   -4.1822102896E-04   -1.4063169476E-02         67.9369      86
   -4.1054801796E-04   -1.3901318982E-02         68.7223      87
   -4.0258713344E-04   -1.3734347334E-02         69.5077      88
   -3.9595021306E-04   -1.3590097457E-02         70.2931      89
   -3.7556256789E-04   -1.3422637655E-02         71.0785      90
   -3.7275751212E-04   -1.3304833032E-02         71.8639      91
   -3.3928671208E-04   -1.3165587495E-02         72.6493      92
   -3.5003561632E-04   -1.3024566254E-02         73.4347      93
   -3.5619296613E-04   -1.2886852356E-02         74.2201      94
   -3.4808431169E-04   -1.2744180865E-02         75.0055      95
   -3.3784370879E-04   -1.2621647426E-02         75.7909      96
   -3.2337961010E-04   -1.2493362885E-02         76.5763      97
   -3.1536726071E-04   -1.2374970324E-02         77.3617      98
   -3.1776102150E-04   -1.2213544345E-02         78.1471      99
   -3.0186128554E-04   -1.2118895709E-02         78.9325     100
   -3.1878312348E-04   -1.2001205840E-02         79.7179     101
   -3.0155286247E-04   -1.1898072234E-02         80.5033     102
   -2.7271683998E-04   -1.1776574076E-02         81.2887     103
   -2.8605387139E-04   -1.1674638915E-02         82.0741     104
   -2.8106729459E-04   -1.1563185941E-02         82.8595     105
   -2.7177257727E-04   -1.1464568528E-02         83.6449     106
   -2.5745673139E-04   -1.1354605914E-02         84.4303     107
   -2.6257997587E-04   -1.1233736395E-02         85.2157     108
   -2.4433916739E-04   -1.1124444291E-02         86.0011     109
   -2.4636033217E-04   -1.1015621440E-02         86.7865     110
   -2.6156046281E-04   -1.0928079583E-02         87.5719     111
   -2.4391043678E-04   -1.0841857012E-02         88.3573     112
   -2.3570023082E-04   -1.0736517541E-02         89.1427     113
   -2.3167969735E-04   -1.0640493719E-02         89.9281     114
   -2.3321748349E-04   -1.0552385306E-02         90.7135     115
   -2.3115862884E-04   -1.0464345331E-02         91.4989     116
   -2.2345551869E-04   -1.0366382806E-02         92.2843     117
   -2.3326261442E-04   -1.0291558176E-02         93.0697     118
   -2.2494104780E-04   -1.0185829735E-02         93.8551     119
   -2.1021709546E-04   -1.0121652703E-02         94.6405     120
   -2.2356652753E-04   -1.0047719655E-02         95.4259     121
   -2.1804704706E-04   -9.9673934359E-03         96.2113     122
   -2.0582682618E-04   -9.8783442233E-03         96.9967     123
   -2.0392069517E-04   -9.8015013369E-03         97.7821     124
   -1.9305707350E-04   -9.7245994011E-03         98.5675     125
   -1.8357948702E-04   -9.6519049326E-03         99.3529     126
   -1.8685102983E-04   -9.5666466345E-03        100.1383     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0.25/D_DCA <==
0.8 0.110196558091 0.000279992968529


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0.25/D_DCA_size20.0 <==
0.80023468264 0.000100325184264 -1.10130957812 0.110437411893 8.43811714362e-06


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0.25/D_DCA_size32.0 <==
0.800257059656 0.000212883971658 -1.10042304192 0.11026154546 1.80423102853e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0.25/D_DCA_size34.0 <==
0.80074330237 0.000165682590609 -1.09889031117 0.110407771724 1.40668899087e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0.25/D_DiagMC_GGam <==
0.8000    0.0008    -1.1055    0.0020    0.1097    0.0006


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0.25/E_DCA <==
0.8 -1.18902311895 0.000625071148417


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0.25/E_DCA_size20.0 <==
0.80023468264 0.000100325184264 -1.10130957812 -1.18949785998 0.000794534560946


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0.25/E_DCA_size32.0 <==
0.800257059656 0.000212883971658 -1.10042304192 -1.18952520633 0.00076129857055


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0.25/E_DCA_size34.0 <==
0.80074330237 0.000165682590609 -1.09889031117 -1.18913544317 0.00149541326899


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0.25/E_DiagMC_GGam <==
0.8000    0.0008    -1.1055    0.0020    -1.1908    0.0010


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0.25/GGam.Sig_local_w_O1n0.800T0.250U2.0tp-0.20 <==
   -2.7225818148E-02   -5.2272303912E-02          0.7854       0
   -2.5729032190E-02   -7.7853912707E-02          2.3562       1
   -2.2361573696E-02   -8.1466366137E-02          3.9270       2
   -1.8648952626E-02   -7.7921641293E-02          5.4978       3
   -1.5326869106E-02   -7.2236225158E-02          7.0686       4
   -1.2585787187E-02   -6.6243049916E-02          8.6394       5
   -1.0393382957E-02   -6.0604370485E-02         10.2102       6
   -8.6530876936E-03   -5.5525863057E-02         11.7810       7
   -7.2707767108E-03   -5.1039065344E-02         13.3518       8
   -6.1708668117E-03   -4.7097109059E-02         14.9226       9
   -5.2856364260E-03   -4.3633033936E-02         16.4934      10
   -4.5673084985E-03   -4.0590040967E-02         18.0642      11
   -3.9775418169E-03   -3.7904021435E-02         19.6350      12
   -3.4918959393E-03   -3.5525410669E-02         21.2058      13
   -3.0878449286E-03   -3.3405961072E-02         22.7765      14
   -2.7474144986E-03   -3.1507570630E-02         24.3473      15
   -2.4547043017E-03   -2.9804269784E-02         25.9181      16
   -2.2081622208E-03   -2.8266332738E-02         27.4889      17
   -1.9951043463E-03   -2.6869224230E-02         29.0597      18
   -1.8104130083E-03   -2.5603002339E-02         30.6305      19
   -1.6508076335E-03   -2.4445323554E-02         32.2013      20
   -1.5120762781E-03   -2.3382929145E-02         33.7721      21
   -1.3877250156E-03   -2.2406740606E-02         35.3429      22
   -1.2784537086E-03   -2.1505813424E-02         36.9137      23
   -1.1804233256E-03   -2.0672067367E-02         38.4845      24
   -1.0917878674E-03   -1.9899620222E-02         40.0553      25
   -1.0119115058E-03   -1.9183034561E-02         41.6261      26
   -9.4284654245E-04   -1.8516992397E-02         43.1969      27
   -8.8031723732E-04   -1.7892808807E-02         44.7677      28
   -8.2249526013E-04   -1.7309968752E-02         46.3385      29
   -7.7402653019E-04   -1.6762305424E-02         47.9093      30
   -7.2814428655E-04   -1.6245829676E-02         49.4801      31
   -6.8608185004E-04   -1.5759277913E-02         51.0509      32
   -6.4598164448E-04   -1.5301160874E-02         52.6217      33
   -6.0904975050E-04   -1.4872705007E-02         54.1925      34
   -5.7867625213E-04   -1.4464549313E-02         55.7633      35
   -5.4634185786E-04   -1.4076872380E-02         57.3341      36
   -5.1521946933E-04   -1.3711912296E-02         58.9049      37
   -4.8918821241E-04   -1.3363741464E-02         60.4757      38
   -4.6284808903E-04   -1.3032476692E-02         62.0465      39
   -4.4154855598E-04   -1.2717986632E-02         63.6173      40
   -4.2287882948E-04   -1.2417323000E-02         65.1880      41
   -4.0462663925E-04   -1.2129646366E-02         66.7588      42
   -3.8797503710E-04   -1.1855695018E-02         68.3296      43
   -3.6901847035E-04   -1.1593045222E-02         69.9004      44
   -3.5436891089E-04   -1.1344079773E-02         71.4712      45
   -3.4024243219E-04   -1.1103243590E-02         73.0420      46
   -3.2415469335E-04   -1.0870620339E-02         74.6128      47
   -3.1180293261E-04   -1.0649870984E-02         76.1836      48
   -2.9825348118E-04   -1.0436762353E-02         77.7544      49
   -2.8554213485E-04   -1.0235088243E-02         79.3252      50
   -2.7553937425E-04   -1.0039611582E-02         80.8960      51
   -2.6542664664E-04   -9.8502618972E-03         82.4668      52
   -2.5421197810E-04   -9.6673982650E-03         84.0376      53
   -2.4512316912E-04   -9.4909249349E-03         85.6084      54
   -2.3693728871E-04   -9.3225285949E-03         87.1792      55
   -2.2692392300E-04   -9.1605693896E-03         88.7500      56
   -2.1837214146E-04   -9.0029080730E-03         90.3208      57
   -2.1100721172E-04   -8.8509599392E-03         91.8916      58
   -2.0446914587E-04   -8.7038479623E-03         93.4624      59
   -1.9556780312E-04   -8.5601710835E-03         95.0332      60
   -1.8800393883E-04   -8.4236069847E-03         96.6040      61
   -1.8192799235E-04   -8.2899596849E-03         98.1748      62
   -1.7659025417E-04   -8.1619587246E-03         99.7456      63
   -1.7110758181E-04   -8.0355175903E-03        101.3164      64
   -1.6750495313E-04   -7.9159038615E-03        102.8872      65
   -1.6402903354E-04   -7.7975410539E-03        104.4580      66
   -1.5825017263E-04   -7.6803417682E-03        106.0288      67
   -1.5243469762E-04   -7.5693408279E-03        107.5995      68
   -1.4695471626E-04   -7.4614325738E-03        109.1703      69
   -1.4226054365E-04   -7.3569925687E-03        110.7411      70
   -1.4071402304E-04   -7.2538784735E-03        112.3119      71
   -1.3714911736E-04   -7.1556488377E-03        113.8827      72
   -1.3431364073E-04   -7.0572507766E-03        115.4535      73
   -1.2959862590E-04   -6.9640209060E-03        117.0243      74
   -1.2533704604E-04   -6.8752584988E-03        118.5951      75
   -1.2470687543E-04   -6.7859132791E-03        120.1659      76
   -1.1965139668E-04   -6.6958716300E-03        121.7367      77
   -1.1589745560E-04   -6.6118698905E-03        123.3075      78
   -1.1248340121E-04   -6.5299920379E-03        124.8783      79
   -1.1035904305E-04   -6.4471294663E-03        126.4491      80
   -1.0707464883E-04   -6.3669516524E-03        128.0199      81
   -1.0510889022E-04   -6.2895616147E-03        129.5907      82
   -1.0381074552E-04   -6.2163041985E-03        131.1615      83
   -1.0286434126E-04   -6.1441472053E-03        132.7323      84
   -9.9470969284E-05   -6.0701456444E-03        134.3031      85
   -9.5907787265E-05   -6.0016897607E-03        135.8739      86
   -9.1366865325E-05   -5.9362696694E-03        137.4447      87
   -9.2596235582E-05   -5.8675984054E-03        139.0155      88
   -8.9230686016E-05   -5.7992179296E-03        140.5863      89
   -8.6769290184E-05   -5.7350606107E-03        142.1571      90
   -8.5733095326E-05   -5.6730115564E-03        143.7279      91
   -8.4867579069E-05   -5.6109095568E-03        145.2987      92
   -8.3282689134E-05   -5.5532416053E-03        146.8695      93
   -8.1957607182E-05   -5.4932818453E-03        148.4403      94
   -7.9356417966E-05   -5.4360099727E-03        150.0110      95
   -7.7601490121E-05   -5.3817585958E-03        151.5818      96
   -7.7210861931E-05   -5.3262713563E-03        153.1526      97
   -7.5252407349E-05   -5.2731304171E-03        154.7234      98
   -7.4539691595E-05   -5.2191296133E-03        156.2942      99
   -7.1216843831E-05   -5.1684558043E-03        157.8650     100
   -7.0649331765E-05   -5.1206063241E-03        159.4358     101
   -7.0008536939E-05   -5.0714901384E-03        161.0066     102
   -6.8851937407E-05   -5.0202984932E-03        162.5774     103
   -6.7767285239E-05   -4.9723143785E-03        164.1482     104
   -6.6450382528E-05   -4.9254306889E-03        165.7190     105
   -6.5186672376E-05   -4.8795636689E-03        167.2898     106
   -6.4124598527E-05   -4.8355592186E-03        168.8606     107
   -6.4921163073E-05   -4.7894578240E-03        170.4314     108
   -6.1419758072E-05   -4.7444273833E-03        172.0022     109
   -5.9648185856E-05   -4.7044719041E-03        173.5730     110
   -5.9613750801E-05   -4.6618793604E-03        175.1438     111
   -5.7673821193E-05   -4.6205685760E-03        176.7146     112
   -5.7865638509E-05   -4.5803680252E-03        178.2854     113
   -5.6980945913E-05   -4.5368327297E-03        179.8562     114
   -5.3327534697E-05   -4.5001187577E-03        181.4270     115
   -5.3136312260E-05   -4.4646523621E-03        182.9978     116
   -5.3447344031E-05   -4.4265873527E-03        184.5686     117
   -5.3117730588E-05   -4.3889867039E-03        186.1394     118
   -5.4548065435E-05   -4.3539828694E-03        187.7102     119
   -5.3259431342E-05   -4.3176760763E-03        189.2810     120
   -5.0215556457E-05   -4.2826458924E-03        190.8518     121
   -4.7446636497E-05   -4.2472731424E-03        192.4226     122
   -4.6970461264E-05   -4.2118901956E-03        193.9933     123
   -4.7707210480E-05   -4.1770244436E-03        195.5641     124
   -4.5458805694E-05   -4.1434582389E-03        197.1349     125
   -4.4522761745E-05   -4.1137246251E-03        198.7057     126
   -4.7125395891E-05   -4.0811646516E-03        200.2765     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0.25/GGam.Sig_local_w_O3n0.800T0.250U2.0tp-0.20 <==
   -3.5454486934E-02   -7.6233495244E-02          0.7854       0
   -3.3282847400E-02   -1.0444095990E-01          2.3562       1
   -2.8313357071E-02   -1.0466740428E-01          3.9270       2
   -2.3076045164E-02   -9.7410147392E-02          5.4978       3
   -1.8586385827E-02   -8.8615912300E-02          7.0686       4
   -1.5012118026E-02   -8.0186005758E-02          8.6394       5
   -1.2232839710E-02   -7.2637777442E-02         10.2102       6
   -1.0072361706E-02   -6.6062705144E-02         11.7810       7
   -8.3964202399E-03   -6.0377957572E-02         13.3518       8
   -7.0705437818E-03   -5.5466371167E-02         14.9226       9
   -6.0227205637E-03   -5.1209517261E-02         16.4934      10
   -5.1811218746E-03   -4.7502970491E-02         18.0642      11
   -4.4943875030E-03   -4.4259114108E-02         19.6350      12
   -3.9313582585E-03   -4.1404594924E-02         21.2058      13
   -3.4610411970E-03   -3.8873191787E-02         22.7765      14
   -3.0712986208E-03   -3.6617566153E-02         24.3473      15
   -2.7333303289E-03   -3.4600162344E-02         25.9181      16
   -2.4539256982E-03   -3.2782160940E-02         27.4889      17
   -2.2180832350E-03   -3.1137859170E-02         29.0597      18
   -2.0098259471E-03   -2.9647244471E-02         30.6305      19
   -1.8280617236E-03   -2.8288898974E-02         32.2013      20
   -1.6691849505E-03   -2.7043244771E-02         33.7721      21
   -1.5297439677E-03   -2.5901669417E-02         35.3429      22
   -1.4114862342E-03   -2.4844831172E-02         36.9137      23
   -1.3038082663E-03   -2.3870934999E-02         38.4845      24
   -1.2048569454E-03   -2.2976083693E-02         40.0553      25
   -1.1204423870E-03   -2.2141318259E-02         41.6261      26
   -1.0456564459E-03   -2.1359211648E-02         43.1969      27
   -9.7580200255E-04   -2.0631698453E-02         44.7677      28
   -9.1281956688E-04   -1.9953990710E-02         46.3385      29
   -8.5724411181E-04   -1.9319718132E-02         47.9093      30
   -8.0519472138E-04   -1.8723188137E-02         49.4801      31
   -7.5716200235E-04   -1.8162225715E-02         51.0509      32
   -7.1129858048E-04   -1.7635388394E-02         52.6217      33
   -6.7068686002E-04   -1.7133203235E-02         54.1925      34
   -6.3549914660E-04   -1.6667289951E-02         55.7633      35
   -6.0201887591E-04   -1.6212709864E-02         57.3341      36
   -5.6544374076E-04   -1.5787396763E-02         58.9049      37
   -5.3772955446E-04   -1.5386198896E-02         60.4757      38
   -5.1272826832E-04   -1.5007100343E-02         62.0465      39
   -4.8925863834E-04   -1.4639619439E-02         63.6173      40
   -4.6768307538E-04   -1.4296013042E-02         65.1880      41
   -4.4398790538E-04   -1.3968109038E-02         66.7588      42
   -4.2542784682E-04   -1.3653135844E-02         68.3296      43
   -4.0346322107E-04   -1.3347378304E-02         69.9004      44
   -3.8578572698E-04   -1.3057357585E-02         71.4712      45
   -3.6791599380E-04   -1.2779798301E-02         73.0420      46
   -3.5669545704E-04   -1.2505853342E-02         74.6128      47
   -3.4523360996E-04   -1.2255162021E-02         76.1836      48
   -3.2900547042E-04   -1.2017570947E-02         77.7544      49
   -3.1858507528E-04   -1.1779799771E-02         79.3252      50
   -3.0389988088E-04   -1.1557254546E-02         80.8960      51
   -2.9011605312E-04   -1.1337497190E-02         82.4668      52
   -2.7857849108E-04   -1.1125306641E-02         84.0376      53
   -2.7371807735E-04   -1.0922547999E-02         85.6084      54
   -2.6744389741E-04   -1.0726659797E-02         87.1792      55
   -2.6204256377E-04   -1.0540269015E-02         88.7500      56
   -2.5085064022E-04   -1.0357067247E-02         90.3208      57
   -2.4137930900E-04   -1.0182330650E-02         91.8916      58
   -2.3522699315E-04   -1.0015395791E-02         93.4624      59
   -2.2666201815E-04   -9.8483767824E-03         95.0332      60
   -2.1382541036E-04   -9.6898096474E-03         96.6040      61
   -2.0539825969E-04   -9.5430298681E-03         98.1748      62
   -1.9952168495E-04   -9.3947731321E-03         99.7456      63
   -1.8806580888E-04   -9.2458916308E-03        101.3164      64
   -1.8574556007E-04   -9.1052748677E-03        102.8872      65
   -1.8112037500E-04   -8.9667634617E-03        104.4580      66
   -1.7671166428E-04   -8.8339995886E-03        106.0288      67
   -1.7136620902E-04   -8.7048912720E-03        107.5995      68
   -1.7037232771E-04   -8.5801770414E-03        109.1703      69
   -1.5990420251E-04   -8.4612244397E-03        110.7411      70
   -1.5570525144E-04   -8.3420614560E-03        112.3119      71
   -1.5439941246E-04   -8.2306526570E-03        113.8827      72
   -1.5057319945E-04   -8.1147911420E-03        115.4535      73
   -1.4342650062E-04   -8.0058401417E-03        117.0243      74
   -1.3728880842E-04   -7.8984975977E-03        118.5951      75
   -1.3597567441E-04   -7.8005341967E-03        120.1659      76
   -1.3599204768E-04   -7.6994831148E-03        121.7367      77
   -1.3041624912E-04   -7.6044131654E-03        123.3075      78
   -1.2516553279E-04   -7.5096296680E-03        124.8783      79
   -1.2344761431E-04   -7.4147723978E-03        126.4491      80
   -1.1813349239E-04   -7.3190909171E-03        128.0199      81
   -1.1607600841E-04   -7.2289500373E-03        129.5907      82
   -1.1127570745E-04   -7.1355863237E-03        131.1615      83
   -1.1280494680E-04   -7.0575258425E-03        132.7323      84
   -1.1362245802E-04   -6.9831783439E-03        134.3031      85
   -1.0922766401E-04   -6.9034877757E-03        135.8739      86
   -1.0589858945E-04   -6.8218068952E-03        137.4447      87
   -1.0505358355E-04   -6.7464801182E-03        139.0155      88
   -1.0860187514E-04   -6.6737285065E-03        140.5863      89
   -9.9916581952E-05   -6.5986763219E-03        142.1571      90
   -9.3237645611E-05   -6.5332366438E-03        143.7279      91
   -9.5898492971E-05   -6.4648481442E-03        145.2987      92
   -8.9501936959E-05   -6.3907545999E-03        146.8695      93
   -8.9707932865E-05   -6.3222869540E-03        148.4403      94
   -9.2480738387E-05   -6.2557722293E-03        150.0110      95
   -9.0441232431E-05   -6.1941997758E-03        151.5818      96
   -8.5009023820E-05   -6.1258403689E-03        153.1526      97
   -8.1979046290E-05   -6.0621699301E-03        154.7234      98
   -7.9394044021E-05   -6.0044134028E-03        156.2942      99
   -7.9512773107E-05   -5.9462723027E-03        157.8650     100
   -7.9397650941E-05   -5.8845651615E-03        159.4358     101
   -7.6334268444E-05   -5.8242837248E-03        161.0066     102
   -7.2995435988E-05   -5.7723698459E-03        162.5774     103
   -7.2619793103E-05   -5.7181350792E-03        164.1482     104
   -7.0042950023E-05   -5.6632592976E-03        165.7190     105
   -6.4508797221E-05   -5.6083452190E-03        167.2898     106
   -6.5696275989E-05   -5.5557026107E-03        168.8606     107
   -6.3283956047E-05   -5.5081477109E-03        170.4314     108
   -6.0973359601E-05   -5.4560933599E-03        172.0022     109
   -6.0292632625E-05   -5.4033526594E-03        173.5730     110
   -5.8168734323E-05   -5.3548279158E-03        175.1438     111
   -5.5748197872E-05   -5.3096044436E-03        176.7146     112
   -5.1238768412E-05   -5.2624673892E-03        178.2854     113
   -5.8525398181E-05   -5.2156255642E-03        179.8562     114
   -5.8234957263E-05   -5.1709375091E-03        181.4270     115
   -5.8780695493E-05   -5.1220750687E-03        182.9978     116
   -6.1443344125E-05   -5.0778837535E-03        184.5686     117
   -5.3128850556E-05   -5.0410437320E-03        186.1394     118
   -5.9124510305E-05   -4.9969690222E-03        187.7102     119
   -6.1436926136E-05   -4.9562175777E-03        189.2810     120
   -5.6627879612E-05   -4.9120556460E-03        190.8518     121
   -5.5229620910E-05   -4.8715848698E-03        192.4226     122
   -5.4930024974E-05   -4.8363911913E-03        193.9933     123
   -5.3168047975E-05   -4.8022149240E-03        195.5641     124
   -5.2672721629E-05   -4.7671842756E-03        197.1349     125
   -4.6365793171E-05   -4.7291129008E-03        198.7057     126
   -4.4295994313E-05   -4.6995425370E-03        200.2765     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0.25/GGam.Sig_local_w_O4n0.800T0.250U2.0tp-0.20 <==
   -3.8232846821E-02   -8.7418342600E-02          0.7854       0
   -3.5671807901E-02   -1.1394105957E-01          2.3562       1
   -3.0113240531E-02   -1.1194563122E-01          3.9270       2
   -2.4398689479E-02   -1.0306063422E-01          5.4978       3
   -1.9560363968E-02   -9.3132947862E-02          7.0686       4
   -1.5742811678E-02   -8.3874477033E-02          8.6394       5
   -1.2790731542E-02   -7.5724939933E-02         10.2102       6
   -1.0507029770E-02   -6.8693248512E-02         11.7810       7
   -8.7291093669E-03   -6.2656116761E-02         13.3518       8
   -7.3391777161E-03   -5.7469973359E-02         14.9226       9
   -6.2406710593E-03   -5.2993720754E-02         16.4934      10
   -5.3593295771E-03   -4.9097282207E-02         18.0642      11
   -4.6445688212E-03   -4.5712456352E-02         19.6350      12
   -4.0591400100E-03   -4.2732710110E-02         21.2058      13
   -3.5722663414E-03   -4.0087288593E-02         22.7765      14
   -3.1651505807E-03   -3.7741928242E-02         24.3473      15
   -2.8174138726E-03   -3.5645599969E-02         25.9181      16
   -2.5302330392E-03   -3.3764240825E-02         27.4889      17
   -2.2859928236E-03   -3.2062746750E-02         29.0597      18
   -2.0684610202E-03   -3.0522173261E-02         30.6305      19
   -1.8815970129E-03   -2.9101573679E-02         32.2013      20
   -1.7181847354E-03   -2.7819981016E-02         33.7721      21
   -1.5776776252E-03   -2.6638818713E-02         35.3429      22
   -1.4596453754E-03   -2.5551374112E-02         36.9137      23
   -1.3485913175E-03   -2.4549739498E-02         38.4845      24
   -1.2474223113E-03   -2.3626664987E-02         40.0553      25
   -1.1556016180E-03   -2.2768071803E-02         41.6261      26
   -1.0768556539E-03   -2.1963094979E-02         43.1969      27
   -1.0058566789E-03   -2.1217886890E-02         44.7677      28
   -9.3909768539E-04   -2.0520144533E-02         46.3385      29
   -8.8397813047E-04   -1.9868180407E-02         47.9093      30
   -8.2461495096E-04   -1.9245948423E-02         49.4801      31
   -7.7521127914E-04   -1.8667752601E-02         51.0509      32
   -7.3500864173E-04   -1.8123018925E-02         52.6217      33
   -6.9213198823E-04   -1.7605537581E-02         54.1925      34
   -6.5119843232E-04   -1.7124068974E-02         55.7633      35
   -6.1825892584E-04   -1.6660624625E-02         57.3341      36
   -5.9324420185E-04   -1.6219836095E-02         58.9049      37
   -5.6248124542E-04   -1.5807869406E-02         60.4757      38
   -5.3106052152E-04   -1.5415191028E-02         62.0465      39
   -5.0362597689E-04   -1.5033751716E-02         63.6173      40
   -4.8132810021E-04   -1.4680687958E-02         65.1880      41
   -4.6249188649E-04   -1.4342669058E-02         66.7588      42
   -4.4186919079E-04   -1.4013741238E-02         68.3296      43
   -4.2352706969E-04   -1.3704666418E-02         69.9004      44
   -4.0449998947E-04   -1.3400634627E-02         71.4712      45
   -3.8282280127E-04   -1.3119321288E-02         73.0420      46
   -3.6389632495E-04   -1.2848449372E-02         74.6128      47
   -3.5109863842E-04   -1.2587442464E-02         76.1836      48
   -3.3945288880E-04   -1.2337993578E-02         77.7544      49
   -3.2362960554E-04   -1.2094469171E-02         79.3252      50
   -3.1437552416E-04   -1.1861024130E-02         80.8960      51
   -3.0224719147E-04   -1.1643106574E-02         82.4668      52
   -2.9297672147E-04   -1.1431288942E-02         84.0376      53
   -2.8111043854E-04   -1.1222378956E-02         85.6084      54
   -2.7139804339E-04   -1.1016087785E-02         87.1792      55
   -2.6158659384E-04   -1.0822019334E-02         88.7500      56
   -2.5273076380E-04   -1.0633999106E-02         90.3208      57
   -2.4208723705E-04   -1.0447130508E-02         91.8916      58
   -2.3542623889E-04   -1.0276899238E-02         93.4624      59
   -2.2624777684E-04   -1.0103596060E-02         95.0332      60
   -2.2006283895E-04   -9.9439244100E-03         96.6040      61
   -2.0778473614E-04   -9.7826916291E-03         98.1748      62
   -2.0581208810E-04   -9.6312628508E-03         99.7456      63
   -1.9380257688E-04   -9.4808391058E-03        101.3164      64
   -1.8814566299E-04   -9.3388079250E-03        102.8872      65
   -1.8248265144E-04   -9.1996969597E-03        104.4580      66
   -1.7818751306E-04   -9.0689796838E-03        106.0288      67
   -1.7091989232E-04   -8.9404626620E-03        107.5995      68
   -1.6669060361E-04   -8.8097397186E-03        109.1703      69
   -1.6568379278E-04   -8.6886836419E-03        110.7411      70
   -1.5596964684E-04   -8.5719993956E-03        112.3119      71
   -1.6025408396E-04   -8.4557159387E-03        113.8827      72
   -1.5533310225E-04   -8.3396262225E-03        115.4535      73
   -1.5680839757E-04   -8.2292847814E-03        117.0243      74
   -1.4973076921E-04   -8.1198303611E-03        118.5951      75
   -1.4813126032E-04   -8.0107521364E-03        120.1659      76
   -1.4397414643E-04   -7.9078458487E-03        121.7367      77
   -1.3689851271E-04   -7.8099714394E-03        123.3075      78
   -1.3330112280E-04   -7.7111398043E-03        124.8783      79
   -1.2502613700E-04   -7.6137208100E-03        126.4491      80
   -1.2075215408E-04   -7.5190379986E-03        128.0199      81
   -1.2372442495E-04   -7.4265471833E-03        129.5907      82
   -1.1905770796E-04   -7.3423503476E-03        131.1615      83
   -1.1492647135E-04   -7.2585013736E-03        132.7323      84
   -1.1283119736E-04   -7.1738708805E-03        134.3031      85
   -1.0835621250E-04   -7.0940383620E-03        135.8739      86
   -1.0374313372E-04   -7.0113755955E-03        137.4447      87
   -1.0583798269E-04   -6.9327084966E-03        139.0155      88
   -1.0516556321E-04   -6.8547430615E-03        140.5863      89
   -9.5323340612E-05   -6.7750716590E-03        142.1571      90
   -9.3214400827E-05   -6.7065363193E-03        143.7279      91
   -8.8827675277E-05   -6.6355376551E-03        145.2987      92
   -8.4037108298E-05   -6.5579970662E-03        146.8695      93
   -8.6831550251E-05   -6.4896892043E-03        148.4403      94
   -8.1073134815E-05   -6.4215867341E-03        150.0110      95
   -8.1571621046E-05   -6.3566367626E-03        151.5818      96
   -8.0925987471E-05   -6.2942983720E-03        153.1526      97
   -7.6669358487E-05   -6.2317752635E-03        154.7234      98
   -7.4946576998E-05   -6.1707386001E-03        156.2942      99
   -7.1547022182E-05   -6.1051771875E-03        157.8650     100
   -7.4810481382E-05   -6.0456131752E-03        159.4358     101
   -7.6357268770E-05   -5.9906400958E-03        161.0066     102
   -7.2718668078E-05   -5.9401139578E-03        162.5774     103
   -7.1863148420E-05   -5.8794164618E-03        164.1482     104
   -7.2174848107E-05   -5.8186095717E-03        165.7190     105
   -7.0478043042E-05   -5.7638037979E-03        167.2898     106
   -7.0938655118E-05   -5.7115971157E-03        168.8606     107
   -7.1061600204E-05   -5.6604432888E-03        170.4314     108
   -6.7795624688E-05   -5.6138774181E-03        172.0022     109
   -7.1625176262E-05   -5.5566355529E-03        173.5730     110
   -7.0259834771E-05   -5.5080732717E-03        175.1438     111
   -6.8143423050E-05   -5.4551026681E-03        176.7146     112
   -6.5850370488E-05   -5.4117955422E-03        178.2854     113
   -5.8554484401E-05   -5.3653508751E-03        179.8562     114
   -5.8450514243E-05   -5.3165930566E-03        181.4270     115
   -5.4094811961E-05   -5.2726649070E-03        182.9978     116
   -5.3162049198E-05   -5.2229403286E-03        184.5686     117
   -5.9024675113E-05   -5.1777495652E-03        186.1394     118
   -5.6127764487E-05   -5.1392073761E-03        187.7102     119
   -5.5853162664E-05   -5.0956368544E-03        189.2810     120
   -4.8505596674E-05   -5.0588437938E-03        190.8518     121
   -4.8283544024E-05   -5.0179590324E-03        192.4226     122
   -5.0725573743E-05   -4.9799570633E-03        193.9933     123
   -4.4879141383E-05   -4.9451700509E-03        195.5641     124
   -5.1282531546E-05   -4.8999617227E-03        197.1349     125
   -5.0012588771E-05   -4.8629007616E-03        198.7057     126
   -4.6707447258E-05   -4.8210835709E-03        200.2765     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0.25/GGam.Sig_local_w_O5n0.800T0.250U2.0tp-0.20 <==
   -3.9363077876E-02   -9.0845121369E-02          0.7854       0
   -3.6605656570E-02   -1.1699322391E-01          2.3562       1
   -3.0705983310E-02   -1.1421033516E-01          3.9270       2
   -2.4709694558E-02   -1.0465734654E-01          5.4978       3
   -1.9701242304E-02   -9.4252338871E-02          7.0686       4
   -1.5775163081E-02   -8.4669632891E-02          8.6394       5
   -1.2771130081E-02   -7.6290937422E-02         10.2102       6
   -1.0461038796E-02   -6.9105207633E-02         11.7810       7
   -8.6753443682E-03   -6.2959759270E-02         13.3518       8
   -7.2828809008E-03   -5.7697324024E-02         14.9226       9
   -6.1864339539E-03   -5.3164288038E-02         16.4934      10
   -5.3049662657E-03   -4.9234619344E-02         18.0642      11
   -4.5922294896E-03   -4.5815306336E-02         19.6350      12
   -4.0054217876E-03   -4.2810348977E-02         21.2058      13
   -3.5271047722E-03   -4.0157581542E-02         22.7765      14
   -3.1240417164E-03   -3.7798305492E-02         24.3473      15
   -2.7945269377E-03   -3.5686691003E-02         25.9181      16
   -2.4962034354E-03   -3.3795701031E-02         27.4889      17
   -2.2496706413E-03   -3.2085969732E-02         29.0597      18
   -2.0382636476E-03   -3.0535477631E-02         30.6305      19
   -1.8495659911E-03   -2.9129365866E-02         32.2013      20
   -1.6877499996E-03   -2.7844377513E-02         33.7721      21
   -1.5511720629E-03   -2.6660945043E-02         35.3429      22
   -1.4325786776E-03   -2.5564712343E-02         36.9137      23
   -1.3135797412E-03   -2.4559363221E-02         38.4845      24
   -1.2175442684E-03   -2.3634758068E-02         40.0553      25
   -1.1254094949E-03   -2.2774957342E-02         41.6261      26
   -1.0501926289E-03   -2.1974624393E-02         43.1969      27
   -9.7973968037E-04   -2.1219907532E-02         44.7677      28
   -9.2054412588E-04   -2.0513743945E-02         46.3385      29
   -8.6300626947E-04   -1.9860248614E-02         47.9093      30
   -8.0869464225E-04   -1.9249945265E-02         49.4801      31
   -7.6171862295E-04   -1.8667189623E-02         51.0509      32
   -7.1868846023E-04   -1.8134250636E-02         52.6217      33
   -6.7149848356E-04   -1.7610902223E-02         54.1925      34
   -6.4155366603E-04   -1.7118709639E-02         55.7633      35
   -6.0576285055E-04   -1.6661681429E-02         57.3341      36
   -5.7035742257E-04   -1.6219881412E-02         58.9049      37
   -5.4255700885E-04   -1.5804445364E-02         60.4757      38
   -5.2306425063E-04   -1.5415282103E-02         62.0465      39
   -5.0129062577E-04   -1.5040044388E-02         63.6173      40
   -4.7055395550E-04   -1.4688455622E-02         65.1880      41
   -4.4695867321E-04   -1.4348601365E-02         66.7588      42
   -4.2664303846E-04   -1.4027807702E-02         68.3296      43
   -4.0126686438E-04   -1.3712972136E-02         69.9004      44
   -3.7405974075E-04   -1.3415847021E-02         71.4712      45
   -3.6054467583E-04   -1.3133283662E-02         73.0420      46
   -3.5396556084E-04   -1.2859147678E-02         74.6128      47
   -3.4200281445E-04   -1.2598425714E-02         76.1836      48
   -3.2235989851E-04   -1.2338641285E-02         77.7544      49
   -3.1223738704E-04   -1.2102993405E-02         79.3252      50
   -2.9907852448E-04   -1.1862729909E-02         80.8960      51
   -2.8625506559E-04   -1.1636578920E-02         82.4668      52
   -2.8450206202E-04   -1.1420413751E-02         84.0376      53
   -2.7069063462E-04   -1.1202457524E-02         85.6084      54
   -2.6428078046E-04   -1.1002654302E-02         87.1792      55
   -2.5564090367E-04   -1.0808761546E-02         88.7500      56
   -2.4068375888E-04   -1.0625050172E-02         90.3208      57
   -2.2980015895E-04   -1.0449536865E-02         91.8916      58
   -2.3132979572E-04   -1.0273024955E-02         93.4624      59
   -2.2383977272E-04   -1.0102157048E-02         95.0332      60
   -2.1676925007E-04   -9.9418093308E-03         96.6040      61
   -2.0699987412E-04   -9.7874902997E-03         98.1748      62
   -2.0271519102E-04   -9.6357196958E-03         99.7456      63
   -1.9904896701E-04   -9.4871217072E-03        101.3164      64
   -1.9542164129E-04   -9.3458665630E-03        102.8872      65
   -1.8006114311E-04   -9.2014699087E-03        104.4580      66
   -1.7493211915E-04   -9.0706565334E-03        106.0288      67
   -1.7111144802E-04   -8.9365884574E-03        107.5995      68
   -1.6614940667E-04   -8.8062461103E-03        109.1703      69
   -1.6701130825E-04   -8.6823950257E-03        110.7411      70
   -1.6072782575E-04   -8.5560549623E-03        112.3119      71
   -1.5289481021E-04   -8.4417007217E-03        113.8827      72
   -1.4759869867E-04   -8.3344177389E-03        115.4535      73
   -1.4411849746E-04   -8.2090707757E-03        117.0243      74
   -1.4157171124E-04   -8.1113981544E-03        118.5951      75
   -1.3747907345E-04   -8.0096731352E-03        120.1659      76
   -1.3379123465E-04   -7.9053581089E-03        121.7367      77
   -1.3216596237E-04   -7.8040700053E-03        123.3075      78
   -1.3623139198E-04   -7.7134174261E-03        124.8783      79
   -1.3672231634E-04   -7.6142159865E-03        126.4491      80
   -1.2793347891E-04   -7.5243458726E-03        128.0199      81
   -1.2262576901E-04   -7.4313820731E-03        129.5907      82
   -1.0967066689E-04   -7.3351535960E-03        131.1615      83
   -1.0784715757E-04   -7.2535967548E-03        132.7323      84
   -1.0071824608E-04   -7.1677671701E-03        134.3031      85
   -9.9644977659E-05   -7.0888924511E-03        135.8739      86
   -1.0508359952E-04   -7.0006537476E-03        137.4447      87
   -1.0902625821E-04   -6.9190165428E-03        139.0155      88
   -1.0724099550E-04   -6.8480950956E-03        140.5863      89
   -1.0149178592E-04   -6.7752866214E-03        142.1571      90
   -9.6060407673E-05   -6.7093583683E-03        143.7279      91
   -9.6137820417E-05   -6.6313605298E-03        145.2987      92
   -8.2619375016E-05   -6.5569421081E-03        146.8695      93
   -7.8879538423E-05   -6.4843410188E-03        148.4403      94
   -7.7989101126E-05   -6.4151594688E-03        150.0110      95
   -8.8468644416E-05   -6.3470788401E-03        151.5818      96
   -7.1907214808E-05   -6.2858345037E-03        153.1526      97
   -7.5297075850E-05   -6.2175913548E-03        154.7234      98
   -7.6014166273E-05   -6.1581649362E-03        156.2942      99
   -7.8274834267E-05   -6.0981878397E-03        157.8650     100
   -7.3414926767E-05   -6.0431449307E-03        159.4358     101
   -7.6345324469E-05   -5.9877967727E-03        161.0066     102
   -8.3933385243E-05   -5.9336973491E-03        162.5774     103
   -7.9760324887E-05   -5.8692012356E-03        164.1482     104
   -6.9023944142E-05   -5.8184984851E-03        165.7190     105
   -7.6166903121E-05   -5.7662971676E-03        167.2898     106
   -7.8560481233E-05   -5.7078825844E-03        168.8606     107
   -7.0960855213E-05   -5.6479093771E-03        170.4314     108
   -6.8698338835E-05   -5.5945136989E-03        172.0022     109
   -6.6429892377E-05   -5.5495710469E-03        173.5730     110
   -6.6678926723E-05   -5.4952924132E-03        175.1438     111
   -5.8993714485E-05   -5.4451276377E-03        176.7146     112
   -5.6221732288E-05   -5.3998007200E-03        178.2854     113
   -5.4106895555E-05   -5.3589923727E-03        179.8562     114
   -6.0680774627E-05   -5.3138016429E-03        181.4270     115
   -5.0588670498E-05   -5.2681661294E-03        182.9978     116
   -4.3637286747E-05   -5.2130926306E-03        184.5686     117
   -4.3925540133E-05   -5.1788357271E-03        186.1394     118
   -4.5578542173E-05   -5.1357460634E-03        187.7102     119
   -4.6771440895E-05   -5.0940200949E-03        189.2810     120
   -4.6024245018E-05   -5.0525488574E-03        190.8518     121
   -4.5797775949E-05   -5.0089864033E-03        192.4226     122
   -5.0189834540E-05   -4.9668632783E-03        193.9933     123
   -5.3493570510E-05   -4.9230957516E-03        195.5641     124
   -5.5680245103E-05   -4.8941251102E-03        197.1349     125
   -4.9547917190E-05   -4.8516476492E-03        198.7057     126
   -5.3436889095E-05   -4.8174882606E-03        200.2765     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0.25/GGam.Sig_local_w_O6n0.800T0.250U2.0tp-0.20 <==
   -4.0171755689E-02   -9.2144097098E-02          0.7854       0
   -3.7125180354E-02   -1.1815228130E-01          2.3562       1
   -3.0955050247E-02   -1.1491057359E-01          3.9270       2
   -2.4808656919E-02   -1.0503182182E-01          5.4978       3
   -1.9707873230E-02   -9.4404342398E-02          7.0686       4
   -1.5751791314E-02   -8.4706062377E-02          8.6394       5
   -1.2739221777E-02   -7.6264679169E-02         10.2102       6
   -1.0430299885E-02   -6.9056314415E-02         11.7810       7
   -8.6383089952E-03   -6.2891077306E-02         13.3518       8
   -7.2574267801E-03   -5.7608391896E-02         14.9226       9
   -6.1676839952E-03   -5.3067748561E-02         16.4934      10
   -5.2902858759E-03   -4.9137150507E-02         18.0642      11
   -4.5837656067E-03   -4.5716934405E-02         19.6350      12
   -4.0060600569E-03   -4.2719147780E-02         21.2058      13
   -3.5263535826E-03   -4.0066165606E-02         22.7765      14
   -3.1241500219E-03   -3.7722166578E-02         24.3473      15
   -2.7764427041E-03   -3.5620597980E-02         25.9181      16
   -2.4881821164E-03   -3.3725601948E-02         27.4889      17
   -2.2369873559E-03   -3.2017622338E-02         29.0597      18
   -2.0311017026E-03   -3.0445273573E-02         30.6305      19
   -1.8548682792E-03   -2.9058316020E-02         32.2013      20
   -1.6825733012E-03   -2.7777373503E-02         33.7721      21
   -1.5461259415E-03   -2.6599373637E-02         35.3429      22
   -1.4031211706E-03   -2.5502609756E-02         36.9137      23
   -1.3082978947E-03   -2.4497179032E-02         38.4845      24
   -1.2063636455E-03   -2.3571750475E-02         40.0553      25
   -1.1197646563E-03   -2.2721659004E-02         41.6261      26
   -1.0488255939E-03   -2.1923091985E-02         43.1969      27
   -9.7313732766E-04   -2.1155966912E-02         44.7677      28
   -9.1955935917E-04   -2.0469347888E-02         46.3385      29
   -8.6248730830E-04   -1.9813282344E-02         47.9093      30
   -8.0741364948E-04   -1.9193874435E-02         49.4801      31
   -7.6471605353E-04   -1.8618591556E-02         51.0509      32
   -7.1250499356E-04   -1.8065513762E-02         52.6217      33
   -6.7733544202E-04   -1.7553703357E-02         54.1925      34
   -6.3103636366E-04   -1.7076807499E-02         55.7633      35
   -5.8631089798E-04   -1.6606765299E-02         57.3341      36
   -5.5667370815E-04   -1.6168464865E-02         58.9049      37
   -5.3642789883E-04   -1.5769791281E-02         60.4757      38
   -5.1317309769E-04   -1.5372789993E-02         62.0465      39
   -4.8410865001E-04   -1.4989277849E-02         63.6173      40
   -4.6980422851E-04   -1.4639940407E-02         65.1880      41
   -4.4547865785E-04   -1.4299711861E-02         66.7588      42
   -4.2202917680E-04   -1.3980037693E-02         68.3296      43
   -3.9582924014E-04   -1.3677281401E-02         69.9004      44
   -3.7570574906E-04   -1.3363912708E-02         71.4712      45
   -3.6337993229E-04   -1.3087721217E-02         73.0420      46
   -3.5515274644E-04   -1.2816839174E-02         74.6128      47
   -3.4288529585E-04   -1.2552205858E-02         76.1836      48
   -3.3070552689E-04   -1.2299175703E-02         77.7544      49
   -3.1271417051E-04   -1.2053576178E-02         79.3252      50
   -3.0611228425E-04   -1.1833623076E-02         80.8960      51
   -2.9191396662E-04   -1.1604527518E-02         82.4668      52
   -2.8344891645E-04   -1.1385748841E-02         84.0376      53
   -2.6817672319E-04   -1.1172347027E-02         85.6084      54
   -2.6217266564E-04   -1.0981778102E-02         87.1792      55
   -2.4066453673E-04   -1.0792853371E-02         88.7500      56
   -2.3268830887E-04   -1.0602400126E-02         90.3208      57
   -2.2437232698E-04   -1.0435407202E-02         91.8916      58
   -2.1806604815E-04   -1.0240102096E-02         93.4624      59
   -2.1304866730E-04   -1.0088009562E-02         95.0332      60
   -2.0282181167E-04   -9.9222778430E-03         96.6040      61
   -1.9497472644E-04   -9.7556599701E-03         98.1748      62
   -1.9986900746E-04   -9.5994106323E-03         99.7456      63
   -1.8966440579E-04   -9.4634823430E-03        101.3164      64
   -1.9531836966E-04   -9.3066483699E-03        102.8872      65
   -1.8296968797E-04   -9.1661985054E-03        104.4580      66
   -1.6311965581E-04   -9.0413830148E-03        106.0288      67
   -1.6554291912E-04   -8.9196155081E-03        107.5995      68
   -1.7180446304E-04   -8.7914745146E-03        109.1703      69
   -1.6716970291E-04   -8.6671252669E-03        110.7411      70
   -1.6640519993E-04   -8.5450653611E-03        112.3119      71
   -1.5857426658E-04   -8.4240199499E-03        113.8827      72
   -1.4762260663E-04   -8.3079637245E-03        115.4535      73
   -1.3993776257E-04   -8.2063175385E-03        117.0243      74
   -1.3409805048E-04   -8.0963216281E-03        118.5951      75
   -1.2843098142E-04   -7.9821855343E-03        120.1659      76
   -1.3576109457E-04   -7.8844463052E-03        121.7367      77
   -1.2711948097E-04   -7.7912723258E-03        123.3075      78
   -1.2607677626E-04   -7.6848050280E-03        124.8783      79
   -1.1857815733E-04   -7.5815145153E-03        126.4491      80
   -1.2408721958E-04   -7.4969492332E-03        128.0199      81
   -1.2681983575E-04   -7.4065570937E-03        129.5907      82
   -1.2168823580E-04   -7.3215107981E-03        131.1615      83
   -1.0514564638E-04   -7.2384865994E-03        132.7323      84
   -1.0498645166E-04   -7.1475459998E-03        134.3031      85
   -1.0823582559E-04   -7.0722143247E-03        135.8739      86
   -1.1281618816E-04   -6.9774606801E-03        137.4447      87
   -1.0769449960E-04   -6.9071765754E-03        139.0155      88
   -1.0360544324E-04   -6.8347599646E-03        140.5863      89
   -9.1939498953E-05   -6.7583772651E-03        142.1571      90
   -8.9670341870E-05   -6.6935067205E-03        143.7279      91
   -9.2511485973E-05   -6.6129645211E-03        145.2987      92
   -8.1568297537E-05   -6.5463141569E-03        146.8695      93
   -7.7541279512E-05   -6.4791272003E-03        148.4403      94
   -7.7331126199E-05   -6.4129294020E-03        150.0110      95
   -7.9187378745E-05   -6.3417549763E-03        151.5818      96
   -6.5881124227E-05   -6.2717506513E-03        153.1526      97
   -6.9550453841E-05   -6.1978449837E-03        154.7234      98
   -6.6931828071E-05   -6.1414983432E-03        156.2942      99
   -7.5834887968E-05   -6.0838757721E-03        157.8650     100
   -7.6115367384E-05   -6.0187976716E-03        159.4358     101
   -7.6304289449E-05   -5.9679358958E-03        161.0066     102
   -6.8265313592E-05   -5.8926058663E-03        162.5774     103
   -7.2828815019E-05   -5.8552001519E-03        164.1482     104
   -6.4926052028E-05   -5.8052773568E-03        165.7190     105
   -5.9455520592E-05   -5.7488066885E-03        167.2898     106
   -6.0817698865E-05   -5.6916875809E-03        168.8606     107
   -6.9674868586E-05   -5.6363141035E-03        170.4314     108
   -6.5352175451E-05   -5.5832692560E-03        172.0022     109
   -4.9068109320E-05   -5.5394035957E-03        173.5730     110
   -4.6889440964E-05   -5.4902458497E-03        175.1438     111
   -6.3329992093E-05   -5.4416499175E-03        176.7146     112
   -5.5973158000E-05   -5.3792082114E-03        178.2854     113
   -5.1791565417E-05   -5.3331831676E-03        179.8562     114
   -4.9675229499E-05   -5.2935751014E-03        181.4270     115
   -5.5455878292E-05   -5.2534634338E-03        182.9978     116
   -5.8799520856E-05   -5.2028210719E-03        184.5686     117
   -5.7587427100E-05   -5.1694479155E-03        186.1394     118
   -4.7319820224E-05   -5.1113446904E-03        187.7102     119
   -4.5270642624E-05   -5.0772216185E-03        189.2810     120
   -4.7280571156E-05   -5.0400168878E-03        190.8518     121
   -4.1113834964E-05   -4.9925963700E-03        192.4226     122
   -4.3220560687E-05   -4.9448758268E-03        193.9933     123
   -3.4322634105E-05   -4.9130598532E-03        195.5641     124
   -4.3425891022E-05   -4.8689601889E-03        197.1349     125
   -4.9214588720E-05   -4.8368915291E-03        198.7057     126
   -4.9044125079E-05   -4.8013267119E-03        200.2765     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0.25/GGam.Sig_local_w_O7n0.800T0.250U2.0tp-0.20 <==
   -4.0649342337E-02   -9.2732985611E-02          0.7854       0
   -3.7379936019E-02   -1.1855573448E-01          2.3562       1
   -3.1066313839E-02   -1.1509062127E-01          3.9270       2
   -2.4842493630E-02   -1.0504614257E-01          5.4978       3
   -1.9721744830E-02   -9.4414777956E-02          7.0686       4
   -1.5750200593E-02   -8.4658689735E-02          8.6394       5
   -1.2722338568E-02   -7.6217022959E-02         10.2102       6
   -1.0405697134E-02   -6.9001966357E-02         11.7810       7
   -8.6175848605E-03   -6.2847721793E-02         13.3518       8
   -7.2521115329E-03   -5.7566882322E-02         14.9226       9
   -6.1539652500E-03   -5.3023574308E-02         16.4934      10
   -5.2873690640E-03   -4.9101098022E-02         18.0642      11
   -4.5715251665E-03   -4.5681312978E-02         19.6350      12
   -4.0082346966E-03   -4.2689047274E-02         21.2058      13
   -3.5258319703E-03   -4.0035607005E-02         22.7765      14
   -3.1081714553E-03   -3.7697560445E-02         24.3473      15
   -2.7716293806E-03   -3.5580677761E-02         25.9181      16
   -2.4894593620E-03   -3.3665480574E-02         27.4889      17
   -2.2498012295E-03   -3.1979092805E-02         29.0597      18
   -2.0091840789E-03   -3.0425782758E-02         30.6305      19
   -1.8460857200E-03   -2.9026880764E-02         32.2013      20
   -1.6773498692E-03   -2.7763079122E-02         33.7721      21
   -1.5478301204E-03   -2.6572042773E-02         35.3429      22
   -1.4225198574E-03   -2.5506002608E-02         36.9137      23
   -1.3181978050E-03   -2.4485995621E-02         38.4845      24
   -1.2051747847E-03   -2.3550335528E-02         40.0553      25
   -1.1140076989E-03   -2.2696720804E-02         41.6261      26
   -1.0610962211E-03   -2.1883048974E-02         43.1969      27
   -9.8716850377E-04   -2.1143763892E-02         44.7677      28
   -9.0755707177E-04   -2.0432467433E-02         46.3385      29
   -8.5340663320E-04   -1.9794979097E-02         47.9093      30
   -8.0093497672E-04   -1.9185913564E-02         49.4801      31
   -7.6341270198E-04   -1.8605325928E-02         51.0509      32
   -7.0249109447E-04   -1.8048926192E-02         52.6217      33
   -6.7404202753E-04   -1.7521739162E-02         54.1925      34
   -6.3642567423E-04   -1.7069129059E-02         55.7633      35
   -6.1840183003E-04   -1.6596235726E-02         57.3341      36
   -5.8279132911E-04   -1.6173361195E-02         58.9049      37
   -5.5054574610E-04   -1.5758775598E-02         60.4757      38
   -5.1358379080E-04   -1.5353874571E-02         62.0465      39
   -4.8052486460E-04   -1.4964419181E-02         63.6173      40
   -4.6530599106E-04   -1.4646469588E-02         65.1880      41
   -4.5457707403E-04   -1.4295816576E-02         66.7588      42
   -4.3458010349E-04   -1.3959822741E-02         68.3296      43
   -4.0694900824E-04   -1.3662471049E-02         69.9004      44
   -3.8027800198E-04   -1.3356892250E-02         71.4712      45
   -3.7044133990E-04   -1.3075338858E-02         73.0420      46
   -3.3587836633E-04   -1.2813574387E-02         74.6128      47
   -3.3251282988E-04   -1.2547778455E-02         76.1836      48
   -3.2799380872E-04   -1.2294212431E-02         77.7544      49
   -3.1790064453E-04   -1.2061961872E-02         79.3252      50
   -2.9338620442E-04   -1.1842149581E-02         80.8960      51
   -2.9376119036E-04   -1.1602823772E-02         82.4668      52
   -2.7912620310E-04   -1.1392427581E-02         84.0376      53
   -2.6976551545E-04   -1.1155665480E-02         85.6084      54
   -2.6048504949E-04   -1.0953493409E-02         87.1792      55
   -2.5295952738E-04   -1.0788479824E-02         88.7500      56
   -2.3730676999E-04   -1.0598383080E-02         90.3208      57
   -2.2577421713E-04   -1.0421177891E-02         91.8916      58
   -2.1842319602E-04   -1.0242115082E-02         93.4624      59
   -2.1778253688E-04   -1.0072783261E-02         95.0332      60
   -1.9129804804E-04   -9.9109687856E-03         96.6040      61
   -1.9102085272E-04   -9.7509446896E-03         98.1748      62
   -1.8970907746E-04   -9.5907708586E-03         99.7456      63
   -1.9022160415E-04   -9.4399880024E-03        101.3164      64
   -1.8975262617E-04   -9.2950327320E-03        102.8872      65
   -1.7341715775E-04   -9.1562595666E-03        104.4580      66
   -1.6752053688E-04   -9.0238621294E-03        106.0288      67
   -1.8392960455E-04   -8.9159769204E-03        107.5995      68
   -1.7638571318E-04   -8.7768172008E-03        109.1703      69
   -1.7670047146E-04   -8.6541530935E-03        110.7411      70
   -1.6151737250E-04   -8.5334669051E-03        112.3119      71
   -1.4495454573E-04   -8.4221157181E-03        113.8827      72
   -1.5142301905E-04   -8.3035952895E-03        115.4535      73
   -1.4635212757E-04   -8.1894423916E-03        117.0243      74
   -1.4086550704E-04   -8.0869818628E-03        118.5951      75
   -1.2211602613E-04   -7.9773633146E-03        120.1659      76
   -1.3904100455E-04   -7.8774200141E-03        121.7367      77
   -1.2910795604E-04   -7.7716707291E-03        123.3075      78
   -1.1608418638E-04   -7.6763272964E-03        124.8783      79
   -1.0343085784E-04   -7.5879547059E-03        126.4491      80
   -1.0918462712E-04   -7.5006363518E-03        128.0199      81
   -1.1598490988E-04   -7.4078517696E-03        129.5907      82
   -8.3961135348E-05   -7.3008111257E-03        131.1615      83
   -1.2338507991E-04   -7.2111984171E-03        132.7323      84
   -9.4742044351E-05   -7.1446966104E-03        134.3031      85
   -1.0568116392E-04   -7.0779322459E-03        135.8739      86
   -8.2182867828E-05   -6.9709374395E-03        137.4447      87
   -7.5555323561E-05   -6.8935896720E-03        139.0155      88
   -8.6373357356E-05   -6.8145914578E-03        140.5863      89
   -9.3091965577E-05   -6.7627904383E-03        142.1571      90
   -1.1461147352E-04   -6.6717658623E-03        143.7279      91
   -9.0436683550E-05   -6.6218540916E-03        145.2987      92
   -9.0929225928E-05   -6.5458445775E-03        146.8695      93
   -1.0387165075E-04   -6.4842544617E-03        148.4403      94
   -8.2974318012E-05   -6.3994538029E-03        150.0110      95
   -8.7531078922E-05   -6.3392240150E-03        151.5818      96
   -9.3967467497E-05   -6.2547782556E-03        153.1526      97
   -7.5986695695E-05   -6.2090637280E-03        154.7234      98
   -8.1806940294E-05   -6.1229656664E-03        156.2942      99
   -8.1205457330E-05   -6.0881916007E-03        157.8650     100
   -8.4874758988E-05   -6.0241347451E-03        159.4358     101
   -9.0084055456E-05   -5.9513794462E-03        161.0066     102
   -6.9810413716E-05   -5.8971980519E-03        162.5774     103
   -7.6482583338E-05   -5.8708858653E-03        164.1482     104
   -8.1160500736E-05   -5.7967402996E-03        165.7190     105
   -6.9291769130E-05   -5.7352062027E-03        167.2898     106
   -6.7895472600E-05   -5.6954920037E-03        168.8606     107
   -6.5167011076E-05   -5.6461960493E-03        170.4314     108
   -6.2343049732E-05   -5.6020420808E-03        172.0022     109
   -5.0159411915E-05   -5.5382355098E-03        173.5730     110
   -5.8689561284E-05   -5.4862117889E-03        175.1438     111
   -5.3484749188E-05   -5.4230874073E-03        176.7146     112
   -6.4424401172E-05   -5.3978029094E-03        178.2854     113
   -6.1979355355E-05   -5.3607650598E-03        179.8562     114
   -5.1513004593E-05   -5.2892896428E-03        181.4270     115
   -5.7836210514E-05   -5.2422573163E-03        182.9978     116
   -6.7203932948E-05   -5.2060724347E-03        184.5686     117
   -7.0823140657E-05   -5.1669838801E-03        186.1394     118
   -5.4108192222E-05   -5.1395473332E-03        187.7102     119
   -6.0361209796E-05   -5.0922191334E-03        189.2810     120
   -4.2538383213E-05   -5.0490636071E-03        190.8518     121
   -4.2751032599E-05   -4.9921753409E-03        192.4226     122
   -2.4823563590E-05   -4.9468922824E-03        193.9933     123
   -5.4318404036E-05   -4.9140814146E-03        195.5641     124
   -6.3156527363E-05   -4.8676962670E-03        197.1349     125
   -5.1473501098E-05   -4.8475084985E-03        198.7057     126
   -4.1906465530E-05   -4.8113035807E-03        200.2765     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0.5/D_DCA <==
0.8 0.106356022795 0.0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0.5/D_DCA_size20.0 <==
0.800149728876 8.46545663152e-05 -1.09610697567 0.106582365664 6.58111886216e-06


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0.5/D_DCA_size32.0 <==
0.800148232476 0.000140997232504 -1.09615972994 0.106497487088 1.10207951479e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0.5/D_DiagMC_GGam <==
0.8000    0.0008    -1.099    0.002    0.1061    0.0008


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0.5/E_DCA <==
0.8 -1.10428230801 -0.0110428230801


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0.5/E_DCA_size20.0 <==
0.800149728876 8.46545663152e-05 -1.09610697567 -1.10411199486 0.000697249091907


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0.5/E_DCA_size32.0 <==
0.800148232476 0.000140997232504 -1.09615972994 -1.10428230801 0.00069677710934


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0.5/E_DiagMC_GGam <==
0.8000    0.0008    -1.099    0.002    -1.1052    0.0008


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0.5/GGam.Sig_local_w_O1n0.800T0.500U2.0tp-0.20 <==
   -2.8034477477E-02   -8.1482620201E-02          1.5708       0
   -2.0779499242E-02   -8.2991546126E-02          4.7124       1
   -1.3858834460E-02   -6.9946624648E-02          7.8540       2
   -9.3823647752E-03   -5.8065311318E-02         10.9956       3
   -6.6007624071E-03   -4.8844918164E-02         14.1372       4
   -4.8291445470E-03   -4.1825418477E-02         17.2788       5
   -3.6590507906E-03   -3.6416231896E-02         20.4204       6
   -2.8539436645E-03   -3.2163619305E-02         23.5619       7
   -2.2810122305E-03   -2.8755402522E-02         26.7035       8
   -1.8606167301E-03   -2.5973051127E-02         29.8451       9
   -1.5467448458E-03   -2.3666489061E-02         32.9867      10
   -1.3023120272E-03   -2.1726557501E-02         36.1283      11
   -1.1143471470E-03   -2.0071144756E-02         39.2699      12
   -9.6299925864E-04   -1.8641550878E-02         42.4115      13
   -8.3601362485E-04   -1.7404284011E-02         45.5531      14
   -7.3848684049E-04   -1.6319446270E-02         48.6947      15
   -6.5407395245E-04   -1.5357773027E-02         51.8363      16
   -5.8542435631E-04   -1.4502406055E-02         54.9779      17
   -5.2166175784E-04   -1.3736990578E-02         58.1195      18
   -4.6991230707E-04   -1.3052331535E-02         61.2611      19
   -4.2583699841E-04   -1.2425255831E-02         64.4026      20
   -3.8608810326E-04   -1.1856503676E-02         67.5442      21
   -3.5274191529E-04   -1.1337975308E-02         70.6858      22
   -3.2306251570E-04   -1.0858652144E-02         73.8274      23
   -2.9571055545E-04   -1.0420885299E-02         76.9690      24
   -2.7121506841E-04   -1.0019933975E-02         80.1106      25
   -2.5193501183E-04   -9.6458387105E-03         83.2522      26
   -2.3591997483E-04   -9.2946048608E-03         86.3938      27
   -2.1890193876E-04   -8.9733345183E-03         89.5354      28
   -2.0591189647E-04   -8.6732506262E-03         92.6770      29
   -1.9353190806E-04   -8.3921039611E-03         95.8186      30
   -1.8195607931E-04   -8.1265705782E-03         98.9602      31
   -1.7367786943E-04   -7.8795430776E-03        102.1018      32
   -1.5900744473E-04   -7.6453413466E-03        105.2434      33
   -1.5199087651E-04   -7.4281729303E-03        108.3849      34
   -1.4668281561E-04   -7.2194720346E-03        111.5265      35
   -1.3793627244E-04   -7.0216205326E-03        114.6681      36
   -1.2932501060E-04   -6.8341956716E-03        117.8097      37
   -1.2298550611E-04   -6.6596159710E-03        120.9513      38
   -1.1486239743E-04   -6.4904392778E-03        124.0929      39
   -1.0928027584E-04   -6.3325109177E-03        127.2345      40
   -1.0448796716E-04   -6.1834003995E-03        130.3761      41
   -9.9505808844E-05   -6.0366194416E-03        133.5177      42
   -9.4544800991E-05   -5.8962881183E-03        136.6593      43
   -8.9940947467E-05   -5.7618559536E-03        139.8009      44
   -8.6903862569E-05   -5.6338048995E-03        142.9425      45
   -8.3103016976E-05   -5.5135862043E-03        146.0841      46
   -7.9856521130E-05   -5.3990583059E-03        149.2257      47
   -7.5817447000E-05   -5.2899146630E-03        152.3672      48
   -7.1696155482E-05   -5.1824438426E-03        155.5088      49
   -7.0809780718E-05   -5.0838385923E-03        158.6504      50
   -7.1560789211E-05   -4.9817661793E-03        161.7920      51
   -6.6761424086E-05   -4.8857024776E-03        164.9336      52
   -6.5018751579E-05   -4.7979240879E-03        168.0752      53
   -6.2036636581E-05   -4.7089890656E-03        171.2168      54
   -5.9934767144E-05   -4.6279027687E-03        174.3584      55
   -5.7080594305E-05   -4.5445232980E-03        177.5000      56
   -5.4192010600E-05   -4.4649843476E-03        180.6416      57
   -5.2372852029E-05   -4.3906668167E-03        183.7832      58
   -5.0411200424E-05   -4.3166141148E-03        186.9248      59
   -4.6780025865E-05   -4.2475385598E-03        190.0664      60
   -4.5818408415E-05   -4.1792912016E-03        193.2079      61
   -4.7206905101E-05   -4.1095296066E-03        196.3495      62
   -4.3625050312E-05   -4.0431902175E-03        199.4911      63
   -3.9487857261E-05   -3.9818005139E-03        202.6327      64
   -4.1528708706E-05   -3.9195039052E-03        205.7743      65
   -3.8619977079E-05   -3.8599660189E-03        208.9159      66
   -3.4792883309E-05   -3.8043320184E-03        212.0575      67
   -3.6227916216E-05   -3.7504113922E-03        215.1991      68
   -3.3487430567E-05   -3.6944312575E-03        218.3407      69
   -3.3406859840E-05   -3.6458108863E-03        221.4823      70
   -3.5358466612E-05   -3.5933924842E-03        224.6239      71
   -3.3092470388E-05   -3.5456004422E-03        227.7655      72
   -3.2975888338E-05   -3.4940324202E-03        230.9071      73
   -3.1975523630E-05   -3.4464120542E-03        234.0487      74
   -3.0539608404E-05   -3.4026865746E-03        237.1902      75
   -2.8969404614E-05   -3.3595467454E-03        240.3318      76
   -2.8035604877E-05   -3.3171769524E-03        243.4734      77
   -3.0478038447E-05   -3.2733491154E-03        246.6150      78
   -2.7600398285E-05   -3.2317771218E-03        249.7566      79
   -2.7030679803E-05   -3.1915624891E-03        252.8982      80
   -2.2388273978E-05   -3.1547155910E-03        256.0398      81
   -2.6570554045E-05   -3.1183832177E-03        259.1814      82
   -2.2130717191E-05   -3.0793542551E-03        262.3230      83
   -2.1871412160E-05   -3.0450882902E-03        265.4646      84
   -2.2107135317E-05   -3.0071743769E-03        268.6062      85
   -1.9196187504E-05   -2.9717988520E-03        271.7478      86
   -2.3195534620E-05   -2.9387131405E-03        274.8894      87
   -2.2883440586E-05   -2.9059900823E-03        278.0309      88
   -2.1538594204E-05   -2.8739948836E-03        281.1725      89
   -2.1041835560E-05   -2.8427382118E-03        284.3141      90
   -1.9841941830E-05   -2.8081749661E-03        287.4557      91
   -1.8558804619E-05   -2.7813107359E-03        290.5973      92
   -1.9770977884E-05   -2.7505817509E-03        293.7389      93
   -1.6850456867E-05   -2.7221357324E-03        296.8805      94
   -1.8823455219E-05   -2.6952655626E-03        300.0221      95
   -1.8473109361E-05   -2.6662917941E-03        303.1637      96
   -1.7718439335E-05   -2.6393599576E-03        306.3053      97
   -1.9854075612E-05   -2.6124421971E-03        309.4469      98
   -1.7883315042E-05   -2.5877098585E-03        312.5885      99
   -1.8841815790E-05   -2.5591975274E-03        315.7301     100
   -1.3948469153E-05   -2.5341013397E-03        318.8717     101
   -1.2877100134E-05   -2.5104764469E-03        322.0132     102
   -1.5844446869E-05   -2.4865094571E-03        325.1548     103
   -1.4330718742E-05   -2.4635517600E-03        328.2964     104
   -1.5312516485E-05   -2.4398182658E-03        331.4380     105
   -1.2801143807E-05   -2.4148429611E-03        334.5796     106
   -1.4909951964E-05   -2.3909101331E-03        337.7212     107
   -1.4904321865E-05   -2.3683300359E-03        340.8628     108
   -1.2397986413E-05   -2.3472818871E-03        344.0044     109
   -1.4182807019E-05   -2.3250778551E-03        347.1460     110
   -1.5043229207E-05   -2.3060869185E-03        350.2876     111
   -1.2712300291E-05   -2.2856940762E-03        353.4292     112
   -1.0409576928E-05   -2.2688848641E-03        356.5708     113
   -1.4273924820E-05   -2.2468614376E-03        359.7124     114
   -1.1172362832E-05   -2.2253088634E-03        362.8540     115
   -1.3087086469E-05   -2.2072831898E-03        365.9955     116
   -1.4585067866E-05   -2.1885516004E-03        369.1371     117
   -1.3405252952E-05   -2.1712563151E-03        372.2787     118
   -1.1334325452E-05   -2.1550360325E-03        375.4203     119
   -1.1684218679E-05   -2.1371444029E-03        378.5619     120
   -7.3777211094E-06   -2.1193061479E-03        381.7035     121
   -8.5868170400E-06   -2.0998838833E-03        384.8451     122
   -9.4461248608E-06   -2.0856929919E-03        387.9867     123
   -1.3368260400E-05   -2.0668646717E-03        391.1283     124
   -9.5583365281E-06   -2.0516032558E-03        394.2699     125
   -1.2679069131E-05   -2.0326869808E-03        397.4115     126
   -1.2819517361E-05   -2.0181171629E-03        400.5531     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0.5/GGam.Sig_local_w_O3n0.800T0.500U2.0tp-0.20 <==
   -3.7093695114E-02   -1.1388946914E-01          1.5708       0
   -2.6194645971E-02   -1.0592901617E-01          4.7124       1
   -1.6754894173E-02   -8.5943152598E-02          7.8540       2
   -1.1043492880E-02   -6.9949925605E-02         10.9956       3
   -7.6356547408E-03   -5.8187239271E-02         14.1372       4
   -5.5246227404E-03   -4.9481771828E-02         17.2788       5
   -4.1542605317E-03   -4.2887003955E-02         20.4204       6
   -3.2241771465E-03   -3.7760413380E-02         23.5619       7
   -2.5666792404E-03   -3.3682874778E-02         26.7035       8
   -2.0842783737E-03   -3.0375591667E-02         29.8451       9
   -1.7285091338E-03   -2.7648988608E-02         32.9867      10
   -1.4613225694E-03   -2.5354772631E-02         36.1283      11
   -1.2427428856E-03   -2.3407438102E-02         39.2699      12
   -1.0718213984E-03   -2.1733936668E-02         42.4115      13
   -9.2914648709E-04   -2.0272314553E-02         45.5531      14
   -8.1599229180E-04   -1.9004889772E-02         48.6947      15
   -7.2523309684E-04   -1.7881884272E-02         51.8363      16
   -6.4503728055E-04   -1.6879548215E-02         54.9779      17
   -5.8071833327E-04   -1.5985665749E-02         58.1195      18
   -5.2073511793E-04   -1.5174793211E-02         61.2611      19
   -4.7456526457E-04   -1.4447870220E-02         64.4026      20
   -4.3076310069E-04   -1.3784039314E-02         67.5442      21
   -3.9289334423E-04   -1.3180171404E-02         70.6858      22
   -3.5690286728E-04   -1.2622473243E-02         73.8274      23
   -3.3098642870E-04   -1.2117146537E-02         76.9690      24
   -3.0721334499E-04   -1.1643491582E-02         80.1106      25
   -2.8264104538E-04   -1.1206680341E-02         83.2522      26
   -2.6437659523E-04   -1.0807697587E-02         86.3938      27
   -2.4653322664E-04   -1.0430947595E-02         89.5354      28
   -2.2752082442E-04   -1.0080976555E-02         92.6770      29
   -2.1448859528E-04   -9.7542145069E-03         95.8186      30
   -2.0070880467E-04   -9.4454048416E-03         98.9602      31
   -1.8980562937E-04   -9.1519277881E-03        102.1018      32
   -1.8230800344E-04   -8.8798120136E-03        105.2434      33
   -1.7454374819E-04   -8.6248875515E-03        108.3849      34
   -1.5921746731E-04   -8.3867072740E-03        111.5265      35
   -1.5781658979E-04   -8.1590718636E-03        114.6681      36
   -1.4799443867E-04   -7.9380923250E-03        117.8097      37
   -1.3593922911E-04   -7.7357591928E-03        120.9513      38
   -1.2738788188E-04   -7.5391927632E-03        124.0929      39
   -1.2256426310E-04   -7.3503694580E-03        127.2345      40
   -1.1636167068E-04   -7.1749467312E-03        130.3761      41
   -1.0721227930E-04   -7.0061544205E-03        133.5177      42
   -9.5855875654E-05   -6.8449020534E-03        136.6593      43
   -9.6305253913E-05   -6.6928862712E-03        139.8009      44
   -9.3271489778E-05   -6.5495434772E-03        142.9425      45
   -8.9937616894E-05   -6.4110598433E-03        146.0841      46
   -8.9991466470E-05   -6.2722881313E-03        149.2257      47
   -8.3659331041E-05   -6.1438785099E-03        152.3672      48
   -8.2414076696E-05   -6.0216582991E-03        155.5088      49
   -7.6880617058E-05   -5.9054461207E-03        158.6504      50
   -7.9325811938E-05   -5.7926075924E-03        161.7920      51
   -7.8981569780E-05   -5.6760287674E-03        164.9336      52
   -6.9348036410E-05   -5.5697198410E-03        168.0752      53
   -7.0608750312E-05   -5.4707813262E-03        171.2168      54
   -6.6314157524E-05   -5.3700192036E-03        174.3584      55
   -6.2485621470E-05   -5.2786246622E-03        177.5000      56
   -6.4515222009E-05   -5.1847417607E-03        180.6416      57
   -5.8329994606E-05   -5.0952681244E-03        183.7832      58
   -5.1650751910E-05   -5.0147012538E-03        186.9248      59
   -4.5422617898E-05   -4.9303687699E-03        190.0664      60
   -4.8378869660E-05   -4.8537618133E-03        193.2079      61
   -4.8989121438E-05   -4.7763602952E-03        196.3495      62
   -4.4230727465E-05   -4.7038987388E-03        199.4911      63
   -4.4968268691E-05   -4.6280321658E-03        202.6327      64
   -4.5982571345E-05   -4.5573529927E-03        205.7743      65
   -4.7477786676E-05   -4.4852526757E-03        208.9159      66
   -3.8466198704E-05   -4.4186774311E-03        212.0575      67
   -3.9359119570E-05   -4.3606179253E-03        215.1991      68
   -4.2930710814E-05   -4.2923311005E-03        218.3407      69
   -3.9283684929E-05   -4.2321496472E-03        221.4823      70
   -3.8104253555E-05   -4.1714094827E-03        224.6239      71
   -3.1974995402E-05   -4.1192891795E-03        227.7655      72
   -3.2389713884E-05   -4.0588213908E-03        230.9071      73
   -3.2523241284E-05   -4.0092624537E-03        234.0487      74
   -3.2313607455E-05   -3.9518692536E-03        237.1902      75
   -3.1709800957E-05   -3.8993089134E-03        240.3318      76
   -4.0063890015E-05   -3.8471509378E-03        243.4734      77
   -3.9386817810E-05   -3.7998172543E-03        246.6150      78
   -3.3336617118E-05   -3.7493300837E-03        249.7566      79
   -3.1464276040E-05   -3.7089246729E-03        252.8982      80
   -3.1269176516E-05   -3.6593384517E-03        256.0398      81
   -2.9927595258E-05   -3.6211259878E-03        259.1814      82
   -2.9935441370E-05   -3.5748367330E-03        262.3230      83
   -2.9658772361E-05   -3.5283952730E-03        265.4646      84
   -2.8136733263E-05   -3.4826669198E-03        268.6062      85
   -2.5096026815E-05   -3.4493870785E-03        271.7478      86
   -2.9376582828E-05   -3.4109462523E-03        274.8894      87
   -2.7243007069E-05   -3.3832937559E-03        278.0309      88
   -2.4679531225E-05   -3.3409341196E-03        281.1725      89
   -2.5346069061E-05   -3.3036537066E-03        284.3141      90
   -1.9368236286E-05   -3.2648279859E-03        287.4557      91
   -2.0455347592E-05   -3.2272796299E-03        290.5973      92
   -1.9101812430E-05   -3.1889027639E-03        293.7389      93
   -1.7357728011E-05   -3.1599628057E-03        296.8805      94
   -2.2149193213E-05   -3.1271480294E-03        300.0221      95
   -2.3519750819E-05   -3.0947059942E-03        303.1637      96
   -2.0119529263E-05   -3.0662284203E-03        306.3053      97
   -2.2963579806E-05   -3.0319686047E-03        309.4469      98
   -2.4033745794E-05   -3.0038093941E-03        312.5885      99
   -2.1946642554E-05   -2.9724834657E-03        315.7301     100
   -2.2792905905E-05   -2.9439288053E-03        318.8717     101
   -1.7986116063E-05   -2.9126130902E-03        322.0132     102
   -1.6577125581E-05   -2.8892753615E-03        325.1548     103
   -1.6649659523E-05   -2.8620689195E-03        328.2964     104
   -1.7335490179E-05   -2.8347697144E-03        331.4380     105
   -1.5430011501E-05   -2.8069748496E-03        334.5796     106
   -1.5851497923E-05   -2.7827359167E-03        337.7212     107
   -1.5824183627E-05   -2.7491916189E-03        340.8628     108
   -1.1459784623E-05   -2.7222895966E-03        344.0044     109
   -1.4217556847E-05   -2.7025547160E-03        347.1460     110
   -1.1981386417E-05   -2.6728168065E-03        350.2876     111
   -1.1475577186E-05   -2.6565866478E-03        353.4292     112
   -1.2003378909E-05   -2.6341401854E-03        356.5708     113
   -8.3823955794E-06   -2.6105604612E-03        359.7124     114
   -6.6381993363E-06   -2.5872054174E-03        362.8540     115
   -1.2375173430E-05   -2.5614512992E-03        365.9955     116
   -1.1148999969E-05   -2.5392517049E-03        369.1371     117
   -4.4097532856E-06   -2.5201458879E-03        372.2787     118
   -1.0064093927E-05   -2.5031219349E-03        375.4203     119
   -1.0770212961E-05   -2.4718758513E-03        378.5619     120
   -1.2270008218E-05   -2.4573892845E-03        381.7035     121
   -1.1844274619E-05   -2.4377895634E-03        384.8451     122
   -9.7815843827E-06   -2.4173185285E-03        387.9867     123
   -1.1534197978E-05   -2.3992511430E-03        391.1283     124
   -9.6022008517E-06   -2.3764115765E-03        394.2699     125
   -1.0668674997E-05   -2.3615727703E-03        397.4115     126
   -8.7477540647E-06   -2.3461555601E-03        400.5531     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0.5/GGam.Sig_local_w_O4n0.800T0.500U2.0tp-0.20 <==
   -4.0076745221E-02   -1.2582417141E-01          1.5708       0
   -2.7889658715E-02   -1.1262312120E-01          4.7124       1
   -1.7671570924E-02   -9.0147079594E-02          7.8540       2
   -1.1565167437E-02   -7.2877672387E-02         10.9956       3
   -7.9648023353E-03   -6.0380644866E-02         14.1372       4
   -5.7495175495E-03   -5.1211041710E-02         17.2788       5
   -4.3076048068E-03   -4.4307096114E-02         20.4204       6
   -3.3384760885E-03   -3.8959510692E-02         23.5619       7
   -2.6573959496E-03   -3.4729790061E-02         26.7035       8
   -2.1606077417E-03   -3.1295779451E-02         29.8451       9
   -1.7868927009E-03   -2.8471627195E-02         32.9867      10
   -1.4992575647E-03   -2.6097447747E-02         36.1283      11
   -1.2766593267E-03   -2.4085632981E-02         39.2699      12
   -1.1040594132E-03   -2.2361242834E-02         42.4115      13
   -9.5523449292E-04   -2.0856068135E-02         45.5531      14
   -8.3639269918E-04   -1.9547079028E-02         48.6947      15
   -7.4209573322E-04   -1.8382856937E-02         51.8363      16
   -6.5804420880E-04   -1.7356406702E-02         54.9779      17
   -5.8878701937E-04   -1.6431757318E-02         58.1195      18
   -5.3007987907E-04   -1.5602629374E-02         61.2611      19
   -4.8356861140E-04   -1.4858457252E-02         64.4026      20
   -4.3525708587E-04   -1.4168845560E-02         67.5442      21
   -3.9968938061E-04   -1.3547977055E-02         70.6858      22
   -3.7053505747E-04   -1.2976765586E-02         73.8274      23
   -3.4347852335E-04   -1.2454543507E-02         76.9690      24
   -3.1423230468E-04   -1.1965479775E-02         80.1106      25
   -2.8615688455E-04   -1.1524032913E-02         83.2522      26
   -2.7104141544E-04   -1.1107323228E-02         86.3938      27
   -2.4990068226E-04   -1.0721401092E-02         89.5354      28
   -2.3265896926E-04   -1.0362750338E-02         92.6770      29
   -2.1965845271E-04   -1.0021188668E-02         95.8186      30
   -2.0886862753E-04   -9.7035865077E-03         98.9602      31
   -1.9782612037E-04   -9.4108938442E-03        102.1018      32
   -1.8288064978E-04   -9.1312965841E-03        105.2434      33
   -1.7989745004E-04   -8.8676837105E-03        108.3849      34
   -1.5948702543E-04   -8.6188160890E-03        111.5265      35
   -1.5261997816E-04   -8.3869706678E-03        114.6681      36
   -1.5135626319E-04   -8.1624036597E-03        117.8097      37
   -1.3868094976E-04   -7.9553187156E-03        120.9513      38
   -1.3456122433E-04   -7.7538277801E-03        124.0929      39
   -1.2603240026E-04   -7.5607154008E-03        127.2345      40
   -1.1579424715E-04   -7.3794191043E-03        130.3761      41
   -1.1673608304E-04   -7.2047373164E-03        133.5177      42
   -1.1435079147E-04   -7.0345944070E-03        136.6593      43
   -1.0463329429E-04   -6.8804913215E-03        139.8009      44
   -9.8024698876E-05   -6.7278682322E-03        142.9425      45
   -9.0420494593E-05   -6.5828105054E-03        146.0841      46
   -9.1806427247E-05   -6.4460398670E-03        149.2257      47
   -8.1970761726E-05   -6.3102164701E-03        152.3672      48
   -7.7391228967E-05   -6.1904764790E-03        155.5088      49
   -8.0088860533E-05   -6.0653369856E-03        158.6504      50
   -7.8522454085E-05   -5.9505330734E-03        161.7920      51
   -7.4463765026E-05   -5.8367727208E-03        164.9336      52
   -7.1498082512E-05   -5.7248544058E-03        168.0752      53
   -6.9288030918E-05   -5.6258636378E-03        171.2168      54
   -6.3128623392E-05   -5.5235969435E-03        174.3584      55
   -6.3158369061E-05   -5.4259295230E-03        177.5000      56
   -5.4710622975E-05   -5.3309698043E-03        180.6416      57
   -6.1050220230E-05   -5.2344587837E-03        183.7832      58
   -5.0835227115E-05   -5.1454924970E-03        186.9248      59
   -5.4483241277E-05   -5.0671116298E-03        190.0664      60
   -5.1572029728E-05   -4.9790192442E-03        193.2079      61
   -5.3965718992E-05   -4.9022828777E-03        196.3495      62
   -4.6809381642E-05   -4.8212747327E-03        199.4911      63
   -4.5516981777E-05   -4.7518529717E-03        202.6327      64
   -5.1033868392E-05   -4.6819596772E-03        205.7743      65
   -4.9955478789E-05   -4.6136546569E-03        208.9159      66
   -4.6297213586E-05   -4.5468177968E-03        212.0575      67
   -4.5310731555E-05   -4.4794963066E-03        215.1991      68
   -4.7095597473E-05   -4.4065118552E-03        218.3407      69
   -4.6595787759E-05   -4.3463069614E-03        221.4823      70
   -4.4535821418E-05   -4.2846115068E-03        224.6239      71
   -3.7905794390E-05   -4.2226130858E-03        227.7655      72
   -3.3846422253E-05   -4.1683236223E-03        230.9071      73
   -3.4335084746E-05   -4.1056204044E-03        234.0487      74
   -3.3671269846E-05   -4.0575419676E-03        237.1902      75
   -3.1529016636E-05   -4.0060437347E-03        240.3318      76
   -2.9505417673E-05   -3.9537740865E-03        243.4734      77
   -3.4037686908E-05   -3.9021497889E-03        246.6150      78
   -2.8234894854E-05   -3.8477109704E-03        249.7566      79
   -3.0017773258E-05   -3.7969161172E-03        252.8982      80
   -3.3771068334E-05   -3.7552718395E-03        256.0398      81
   -2.7838777165E-05   -3.7078689729E-03        259.1814      82
   -3.1544131227E-05   -3.6637450145E-03        262.3230      83
   -3.5414385734E-05   -3.6210106317E-03        265.4646      84
   -3.2978137778E-05   -3.5845588488E-03        268.6062      85
   -3.7374228527E-05   -3.5477077009E-03        271.7478      86
   -3.0738270894E-05   -3.5042294098E-03        274.8894      87
   -2.5472890819E-05   -3.4641406780E-03        278.0309      88
   -2.5992356577E-05   -3.4249904352E-03        281.1725      89
   -2.3857455796E-05   -3.3783687743E-03        284.3141      90
   -2.6249251049E-05   -3.3499234136E-03        287.4557      91
   -2.0623597335E-05   -3.3150334903E-03        290.5973      92
   -2.1755998004E-05   -3.2792557521E-03        293.7389      93
   -2.3936668660E-05   -3.2492318912E-03        296.8805      94
   -2.7432287775E-05   -3.2096293572E-03        300.0221      95
   -2.7012027313E-05   -3.1735306301E-03        303.1637      96
   -2.2419589649E-05   -3.1415532219E-03        306.3053      97
   -1.9523889482E-05   -3.1144614984E-03        309.4469      98
   -2.2354252782E-05   -3.0791797077E-03        312.5885      99
   -8.9856262488E-06   -3.0455851239E-03        315.7301     100
   -1.2364775401E-05   -3.0211781404E-03        318.8717     101
   -1.6511122621E-05   -2.9959638817E-03        322.0132     102
   -1.3026041547E-05   -2.9595687219E-03        325.1548     103
   -8.9430773208E-06   -2.9344265436E-03        328.2964     104
   -1.4887388469E-05   -2.9121444642E-03        331.4380     105
   -1.0354256829E-05   -2.8791931183E-03        334.5796     106
   -1.5681696543E-05   -2.8528315878E-03        337.7212     107
   -1.8582038567E-05   -2.8208749755E-03        340.8628     108
   -2.0635299120E-05   -2.7979034158E-03        344.0044     109
   -2.1985424991E-05   -2.7703078831E-03        347.1460     110
   -1.4580654588E-05   -2.7470367054E-03        350.2876     111
   -1.9644575253E-05   -2.7264476814E-03        353.4292     112
   -1.9688739858E-05   -2.7002235147E-03        356.5708     113
   -1.6604335302E-05   -2.6792601825E-03        359.7124     114
   -1.6073623232E-05   -2.6566061397E-03        362.8540     115
   -1.2513514288E-05   -2.6274203003E-03        365.9955     116
   -1.6593099886E-05   -2.6094513179E-03        369.1371     117
   -1.4962979785E-05   -2.5921301853E-03        372.2787     118
   -1.2962325107E-05   -2.5651577899E-03        375.4203     119
   -1.6890712050E-05   -2.5522738753E-03        378.5619     120
   -1.6289908982E-05   -2.5254726987E-03        381.7035     121
   -8.0477528545E-06   -2.5100887123E-03        384.8451     122
   -1.4812978875E-05   -2.4888610919E-03        387.9867     123
   -1.4698459682E-05   -2.4631600907E-03        391.1283     124
   -1.4419274486E-05   -2.4458804841E-03        394.2699     125
   -1.0405832595E-05   -2.4366520335E-03        397.4115     126
   -1.2170092722E-05   -2.4130683907E-03        400.5531     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0.5/GGam.Sig_local_w_O5n0.800T0.500U2.0tp-0.20 <==
   -4.1390658768E-02   -1.3007856720E-01          1.5708       0
   -2.8371961844E-02   -1.1478904980E-01          4.7124       1
   -1.7740861666E-02   -9.1209377508E-02          7.8540       2
   -1.1521428384E-02   -7.3421835929E-02         10.9956       3
   -7.8944378657E-03   -6.0690526379E-02         14.1372       4
   -5.6779431420E-03   -5.1403457757E-02         17.2788       5
   -4.2450821286E-03   -4.4428570038E-02         20.4204       6
   -3.2849392315E-03   -3.9043678731E-02         23.5619       7
   -2.6093390916E-03   -3.4793748979E-02         26.7035       8
   -2.1187005226E-03   -3.1343864185E-02         29.8451       9
   -1.7572420593E-03   -2.8502348033E-02         32.9867      10
   -1.4804832442E-03   -2.6126474783E-02         36.1283      11
   -1.2558738149E-03   -2.4109262930E-02         39.2699      12
   -1.0892057996E-03   -2.2379362760E-02         42.4115      13
   -9.3605747174E-04   -2.0875293683E-02         45.5531      14
   -8.2667977141E-04   -1.9561343846E-02         48.6947      15
   -7.2789058021E-04   -1.8390699896E-02         51.8363      16
   -6.4723545512E-04   -1.7352539963E-02         54.9779      17
   -5.8146368970E-04   -1.6435593271E-02         58.1195      18
   -5.2021539018E-04   -1.5605254146E-02         61.2611      19
   -4.7142492065E-04   -1.4852410485E-02         64.4026      20
   -4.3306374665E-04   -1.4168621451E-02         67.5442      21
   -3.9282474665E-04   -1.3558177006E-02         70.6858      22
   -3.5762646178E-04   -1.2987809054E-02         73.8274      23
   -3.3202936446E-04   -1.2457144228E-02         76.9690      24
   -3.0657193932E-04   -1.1972418773E-02         80.1106      25
   -2.9119476018E-04   -1.1528919556E-02         83.2522      26
   -2.6424329881E-04   -1.1106116112E-02         86.3938      27
   -2.4427290356E-04   -1.0720790057E-02         89.5354      28
   -2.3322800087E-04   -1.0363357026E-02         92.6770      29
   -2.1517400332E-04   -1.0025747009E-02         95.8186      30
   -2.0001392144E-04   -9.7002902879E-03         98.9602      31
   -1.9462391965E-04   -9.4103326472E-03        102.1018      32
   -1.7572547369E-04   -9.1337902812E-03        105.2434      33
   -1.7076104853E-04   -8.8669867544E-03        108.3849      34
   -1.5850656365E-04   -8.6195651659E-03        111.5265      35
   -1.4946795885E-04   -8.3840241604E-03        114.6681      36
   -1.4097729408E-04   -8.1656889753E-03        117.8097      37
   -1.3524063291E-04   -7.9517973827E-03        120.9513      38
   -1.3094310047E-04   -7.7430467410E-03        124.0929      39
   -1.1111542036E-04   -7.5535349771E-03        127.2345      40
   -1.0192226107E-04   -7.3788875326E-03        130.3761      41
   -1.0904807334E-04   -7.2028360039E-03        133.5177      42
   -1.0385068681E-04   -7.0336588250E-03        136.6593      43
   -9.6028453309E-05   -6.8863292348E-03        139.8009      44
   -9.6315089300E-05   -6.7313000822E-03        142.9425      45
   -9.3232155940E-05   -6.5833733959E-03        146.0841      46
   -8.6842268265E-05   -6.4511968956E-03        149.2257      47
   -7.9091690380E-05   -6.3167597146E-03        152.3672      48
   -8.0952235980E-05   -6.1966174382E-03        155.5088      49
   -8.4355243920E-05   -6.0715414715E-03        158.6504      50
   -7.3108185417E-05   -5.9472177269E-03        161.7920      51
   -6.8867924881E-05   -5.8381011538E-03        164.9336      52
   -7.4178387394E-05   -5.7205882575E-03        168.0752      53
   -6.5713830998E-05   -5.6173300346E-03        171.2168      54
   -6.0084970548E-05   -5.5205847589E-03        174.3584      55
   -5.6064866462E-05   -5.4219551571E-03        177.5000      56
   -5.3906225757E-05   -5.3286495453E-03        180.6416      57
   -5.4865327347E-05   -5.2324082601E-03        183.7832      58
   -5.2174857959E-05   -5.1404240680E-03        186.9248      59
   -5.0846915468E-05   -5.0627180589E-03        190.0664      60
   -5.5707190343E-05   -4.9779892175E-03        193.2079      61
   -5.2728929534E-05   -4.8953488800E-03        196.3495      62
   -5.0467228253E-05   -4.8310181951E-03        199.4911      63
   -4.4043229726E-05   -4.7576018173E-03        202.6327      64
   -4.1795882698E-05   -4.6778289482E-03        205.7743      65
   -4.1532709559E-05   -4.6040902234E-03        208.9159      66
   -3.9930598722E-05   -4.5392755344E-03        212.0575      67
   -4.1405561056E-05   -4.4749799399E-03        215.1991      68
   -4.1813279381E-05   -4.4092294393E-03        218.3407      69
   -4.0482639037E-05   -4.3458273777E-03        221.4823      70
   -3.6151579793E-05   -4.2813444022E-03        224.6239      71
   -4.0081475288E-05   -4.2229011009E-03        227.7655      72
   -3.3671175333E-05   -4.1624091948E-03        230.9071      73
   -2.8379877392E-05   -4.1084483638E-03        234.0487      74
   -2.8507765251E-05   -4.0587695244E-03        237.1902      75
   -2.5317296910E-05   -4.0026794510E-03        240.3318      76
   -2.7833202936E-05   -3.9604089875E-03        243.4734      77
   -2.6281096390E-05   -3.9061094361E-03        246.6150      78
   -2.0843743667E-05   -3.8547692573E-03        249.7566      79
   -2.4681745867E-05   -3.8114679464E-03        252.8982      80
   -2.7426954523E-05   -3.7595690439E-03        256.0398      81
   -3.1396054947E-05   -3.7139373233E-03        259.1814      82
   -2.0479428395E-05   -3.6649303126E-03        262.3230      83
   -2.4045282497E-05   -3.6286511669E-03        265.4646      84
   -2.0872394841E-05   -3.5912303576E-03        268.6062      85
   -2.4210757866E-05   -3.5498322837E-03        271.7478      86
   -3.2962962939E-05   -3.5078749034E-03        274.8894      87
   -2.6238455501E-05   -3.4660616147E-03        278.0309      88
   -2.2234486180E-05   -3.4249765278E-03        281.1725      89
   -2.4380779303E-05   -3.3888901473E-03        284.3141      90
   -2.6090045387E-05   -3.3549799771E-03        287.4557      91
   -2.4190710723E-05   -3.3210612046E-03        290.5973      92
   -2.0527956693E-05   -3.2810625024E-03        293.7389      93
   -2.1193894313E-05   -3.2515083657E-03        296.8805      94
   -1.8247357754E-05   -3.2107539918E-03        300.0221      95
   -1.6918601511E-05   -3.1787928741E-03        303.1637      96
   -1.5368106813E-05   -3.1507430584E-03        306.3053      97
   -1.0410690117E-05   -3.1227961366E-03        309.4469      98
   -1.3862369584E-05   -3.0860978072E-03        312.5885      99
   -7.7035822280E-06   -3.0490047620E-03        315.7301     100
   -1.7310111992E-05   -3.0242482232E-03        318.8717     101
   -1.9581605010E-05   -2.9936220704E-03        322.0132     102
   -1.6036664200E-05   -2.9648774341E-03        325.1548     103
   -8.5637138387E-06   -2.9462357001E-03        328.2964     104
   -1.7164639159E-05   -2.9039535944E-03        331.4380     105
   -1.3549962939E-05   -2.8829107441E-03        334.5796     106
   -1.7359181044E-05   -2.8509450376E-03        337.7212     107
   -1.6722315129E-05   -2.8252977684E-03        340.8628     108
   -2.0724549073E-05   -2.8039397003E-03        344.0044     109
   -1.8247544472E-05   -2.7773031035E-03        347.1460     110
   -1.5723654013E-05   -2.7477527179E-03        350.2876     111
   -1.9467722336E-05   -2.7247885814E-03        353.4292     112
   -9.7390260527E-06   -2.6968919113E-03        356.5708     113
   -1.4859496293E-05   -2.6841926955E-03        359.7124     114
   -8.4325250189E-06   -2.6583515852E-03        362.8540     115
   -9.3704477725E-06   -2.6342023307E-03        365.9955     116
   -1.9586455843E-05   -2.6202683585E-03        369.1371     117
   -1.7586360079E-05   -2.5950860988E-03        372.2787     118
   -1.4071466189E-05   -2.5742879191E-03        375.4203     119
   -1.3008861774E-05   -2.5401566228E-03        378.5619     120
   -7.3877114327E-06   -2.5275606775E-03        381.7035     121
   -1.3184722459E-05   -2.5100941350E-03        384.8451     122
   -2.1796621073E-05   -2.4902116124E-03        387.9867     123
   -1.5618152434E-05   -2.4754590008E-03        391.1283     124
   -8.1619827803E-06   -2.4495777966E-03        394.2699     125
   -8.8823829541E-06   -2.4364670901E-03        397.4115     126
   -1.4261847598E-05   -2.4104039243E-03        400.5531     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0.5/GGam.Sig_local_w_O6n0.800T0.500U2.0tp-0.20 <==
   -4.2251981880E-02   -1.3206571757E-01          1.5708       0
   -2.8588216191E-02   -1.1544160180E-01          4.7124       1
   -1.7768310888E-02   -9.1367645142E-02          7.8540       2
   -1.1503793116E-02   -7.3416559932E-02         10.9956       3
   -7.8650642954E-03   -6.0621589874E-02         14.1372       4
   -5.6550680182E-03   -5.1313109832E-02         17.2788       5
   -4.2268791487E-03   -4.4347442776E-02         20.4204       6
   -3.2754986940E-03   -3.8970011456E-02         23.5619       7
   -2.6014488859E-03   -3.4721038933E-02         26.7035       8
   -2.1075602144E-03   -3.1279673106E-02         29.8451       9
   -1.7450048859E-03   -2.8449191655E-02         32.9867      10
   -1.4644604715E-03   -2.6068555121E-02         36.1283      11
   -1.2408276019E-03   -2.4055547578E-02         39.2699      12
   -1.0803622279E-03   -2.2332181529E-02         42.4115      13
   -9.4382655584E-04   -2.0828536943E-02         45.5531      14
   -8.1944304774E-04   -1.9516394509E-02         48.6947      15
   -7.3127014882E-04   -1.8352060997E-02         51.8363      16
   -6.5116131896E-04   -1.7328074448E-02         54.9779      17
   -5.7985826925E-04   -1.6408180686E-02         58.1195      18
   -5.1943925813E-04   -1.5568911192E-02         61.2611      19
   -4.6201084822E-04   -1.4821191718E-02         64.4026      20
   -4.2916851951E-04   -1.4139459761E-02         67.5442      21
   -3.9950705715E-04   -1.3519380605E-02         70.6858      22
   -3.6192385573E-04   -1.2949406301E-02         73.8274      23
   -3.3127568550E-04   -1.2424000353E-02         76.9690      24
   -3.0259972335E-04   -1.1949621365E-02         80.1106      25
   -2.8029919672E-04   -1.1492351946E-02         83.2522      26
   -2.6674681735E-04   -1.1072460302E-02         86.3938      27
   -2.5284104110E-04   -1.0691036219E-02         89.5354      28
   -2.2765058706E-04   -1.0334829033E-02         92.6770      29
   -2.1572429599E-04   -9.9976471731E-03         95.8186      30
   -2.0061588339E-04   -9.6796769925E-03         98.9602      31
   -1.8377728808E-04   -9.3935258593E-03        102.1018      32
   -1.8375068038E-04   -9.1100665045E-03        105.2434      33
   -1.6943550838E-04   -8.8473453098E-03        108.3849      34
   -1.6362762274E-04   -8.5963352068E-03        111.5265      35
   -1.4861094419E-04   -8.3648632380E-03        114.6681      36
   -1.4274605057E-04   -8.1379184655E-03        117.8097      37
   -1.3022497362E-04   -7.9313065057E-03        120.9513      38
   -1.1823392012E-04   -7.7306548257E-03        124.0929      39
   -1.1290291397E-04   -7.5481822784E-03        127.2345      40
   -1.0496607424E-04   -7.3635334220E-03        130.3761      41
   -1.0619131396E-04   -7.1837291704E-03        133.5177      42
   -9.6949577711E-05   -7.0208429484E-03        136.6593      43
   -9.8366527774E-05   -6.8644448303E-03        139.8009      44
   -1.0250962285E-04   -6.7133525988E-03        142.9425      45
   -9.1115554881E-05   -6.5688399362E-03        146.0841      46
   -8.6460610241E-05   -6.4281811251E-03        149.2257      47
   -8.6941110463E-05   -6.2983553301E-03        152.3672      48
   -7.9374713570E-05   -6.1689400062E-03        155.5088      49
   -7.4987029342E-05   -6.0507565458E-03        158.6504      50
   -7.5068757120E-05   -5.9393340432E-03        161.7920      51
   -7.2724184247E-05   -5.8183863717E-03        164.9336      52
   -6.7050464263E-05   -5.7106830504E-03        168.0752      53
   -5.7708946922E-05   -5.5931482654E-03        171.2168      54
   -6.2964958330E-05   -5.5010333817E-03        174.3584      55
   -6.3261111029E-05   -5.4093679030E-03        177.5000      56
   -6.4869192557E-05   -5.3157127163E-03        180.6416      57
   -5.9162508849E-05   -5.2231309925E-03        183.7832      58
   -5.3865988203E-05   -5.1300239814E-03        186.9248      59
   -5.6786868453E-05   -5.0486857552E-03        190.0664      60
   -5.9852381325E-05   -4.9703781113E-03        193.2079      61
   -4.9210221621E-05   -4.8924712344E-03        196.3495      62
   -4.7521639657E-05   -4.8147998457E-03        199.4911      63
   -4.5676210723E-05   -4.7455537465E-03        202.6327      64
   -4.4085058741E-05   -4.6667097875E-03        205.7743      65
   -3.6428295188E-05   -4.6046467139E-03        208.9159      66
   -4.1454427983E-05   -4.5308445070E-03        212.0575      67
   -3.7730531152E-05   -4.4698481239E-03        215.1991      68
   -3.4649326568E-05   -4.4036704976E-03        218.3407      69
   -4.4814714027E-05   -4.3475650989E-03        221.4823      70
   -3.8466620269E-05   -4.2784416127E-03        224.6239      71
   -4.3359462232E-05   -4.2192619274E-03        227.7655      72
   -3.9489782959E-05   -4.1564690552E-03        230.9071      73
   -4.0666945382E-05   -4.1014754638E-03        234.0487      74
   -3.9836973511E-05   -4.0492790874E-03        237.1902      75
   -3.0923661627E-05   -3.9964126524E-03        240.3318      76
   -2.9250411264E-05   -3.9475256417E-03        243.4734      77
   -3.0940844245E-05   -3.9021089284E-03        246.6150      78
   -2.5518338746E-05   -3.8445975132E-03        249.7566      79
   -3.1140631518E-05   -3.7942741001E-03        252.8982      80
   -3.1603941361E-05   -3.7540062065E-03        256.0398      81
   -1.9003661896E-05   -3.7143421596E-03        259.1814      82
   -2.2054522214E-05   -3.6702394655E-03        262.3230      83
   -2.3347525875E-05   -3.6181989692E-03        265.4646      84
   -2.1195066027E-05   -3.5829062044E-03        268.6062      85
   -2.2458778923E-05   -3.5413112727E-03        271.7478      86
   -1.8517057696E-05   -3.4985756071E-03        274.8894      87
   -2.1411453769E-05   -3.4614519363E-03        278.0309      88
   -2.4722901052E-05   -3.4214684255E-03        281.1725      89
   -1.2904479973E-05   -3.3819977308E-03        284.3141      90
   -1.7217608864E-05   -3.3415492907E-03        287.4557      91
   -1.4323491820E-05   -3.3020218510E-03        290.5973      92
   -2.2759235870E-05   -3.2650205239E-03        293.7389      93
   -2.5556738305E-05   -3.2413537778E-03        296.8805      94
   -2.7998588002E-05   -3.2032462182E-03        300.0221      95
   -1.5879485738E-05   -3.1760229497E-03        303.1637      96
   -2.2273803549E-05   -3.1451791303E-03        306.3053      97
   -1.9646833290E-05   -3.1039112437E-03        309.4469      98
   -1.5750338998E-05   -3.0749212846E-03        312.5885      99
   -1.5572902139E-05   -3.0447213027E-03        315.7301     100
   -2.5784598287E-05   -3.0154544222E-03        318.8717     101
   -1.7634629712E-05   -2.9799652011E-03        322.0132     102
   -1.9733065225E-05   -2.9536198818E-03        325.1548     103
   -2.2194884518E-05   -2.9323115680E-03        328.2964     104
   -1.1776937476E-05   -2.8971104206E-03        331.4380     105
   -2.5977793641E-05   -2.8772255954E-03        334.5796     106
   -2.4392872598E-05   -2.8485576234E-03        337.7212     107
   -1.5594100971E-05   -2.8256059044E-03        340.8628     108
   -2.1548366943E-05   -2.7977548090E-03        344.0044     109
   -1.4005057497E-05   -2.7698255561E-03        347.1460     110
   -1.5265307150E-05   -2.7426994941E-03        350.2876     111
   -1.9368883436E-05   -2.7227421812E-03        353.4292     112
   -1.7066027977E-05   -2.7034956533E-03        356.5708     113
   -2.0700455980E-05   -2.6793575565E-03        359.7124     114
   -2.1106951057E-05   -2.6481201175E-03        362.8540     115
   -1.1126461328E-05   -2.6317953979E-03        365.9955     116
   -1.1592732842E-05   -2.6122995196E-03        369.1371     117
   -2.0508813167E-05   -2.5922662193E-03        372.2787     118
   -1.7881907046E-05   -2.5636455056E-03        375.4203     119
   -9.0719803505E-06   -2.5411844476E-03        378.5619     120
   -1.6423465347E-05   -2.5222327689E-03        381.7035     121
   -1.4212080625E-05   -2.4967756196E-03        384.8451     122
   -8.4004296648E-06   -2.4762248964E-03        387.9867     123
   -1.4152421970E-05   -2.4580301999E-03        391.1283     124
   -7.1173306447E-06   -2.4454773815E-03        394.2699     125
   -5.3971041195E-06   -2.4263110245E-03        397.4115     126
   -1.5113921434E-05   -2.3999142395E-03        400.5531     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0.5/GGam.Sig_local_w_O7n0.800T0.500U2.0tp-0.20 <==
   -4.2675735262E-02   -1.3292260020E-01          1.5708       0
   -2.8668518339E-02   -1.1566743184E-01          4.7124       1
   -1.7767158894E-02   -9.1405314746E-02          7.8540       2
   -1.1499859128E-02   -7.3413845758E-02         10.9956       3
   -7.8692459198E-03   -6.0603179505E-02         14.1372       4
   -5.6435038563E-03   -5.1290961325E-02         17.2788       5
   -4.2217853105E-03   -4.4329179911E-02         20.4204       6
   -3.2741772831E-03   -3.8954786677E-02         23.5619       7
   -2.5941116863E-03   -3.4699785700E-02         26.7035       8
   -2.1116502531E-03   -3.1269984868E-02         29.8451       9
   -1.7471628691E-03   -2.8421389273E-02         32.9867      10
   -1.4671436697E-03   -2.6051835859E-02         36.1283      11
   -1.2567853552E-03   -2.4036552251E-02         39.2699      12
   -1.0787120384E-03   -2.2321471899E-02         42.4115      13
   -9.3645071598E-04   -2.0819431162E-02         45.5531      14
   -8.2879547157E-04   -1.9506017697E-02         48.6947      15
   -7.2689592867E-04   -1.8345795252E-02         51.8363      16
   -6.5196604913E-04   -1.7316306728E-02         54.9779      17
   -5.8528830296E-04   -1.6395886749E-02         58.1195      18
   -5.2561115573E-04   -1.5564759976E-02         61.2611      19
   -4.6934197231E-04   -1.4825979560E-02         64.4026      20
   -4.4413118307E-04   -1.4134087285E-02         67.5442      21
   -3.9844584447E-04   -1.3524422453E-02         70.6858      22
   -3.6375871853E-04   -1.2940147771E-02         73.8274      23
   -3.4010016021E-04   -1.2414666043E-02         76.9690      24
   -3.2207191004E-04   -1.1938151599E-02         80.1106      25
   -2.9485298260E-04   -1.1482556474E-02         83.2522      26
   -2.7837108425E-04   -1.1072316039E-02         86.3938      27
   -2.4860181173E-04   -1.0686905566E-02         89.5354      28
   -2.2874064468E-04   -1.0328511992E-02         92.6770      29
   -2.2761155398E-04   -9.9956653101E-03         95.8186      30
   -2.0271736615E-04   -9.6792102752E-03         98.9602      31
   -1.9184778916E-04   -9.3845226072E-03        102.1018      32
   -1.7612720858E-04   -9.1042955878E-03        105.2434      33
   -1.8001079713E-04   -8.8424193901E-03        108.3849      34
   -1.5749623817E-04   -8.6057802263E-03        111.5265      35
   -1.5148667909E-04   -8.3549857977E-03        114.6681      36
   -1.4629652096E-04   -8.1185167356E-03        117.8097      37
   -1.3825983654E-04   -7.9365956078E-03        120.9513      38
   -1.3299753470E-04   -7.7265170049E-03        124.0929      39
   -1.2444421999E-04   -7.5388476913E-03        127.2345      40
   -1.1594378789E-04   -7.3548329765E-03        130.3761      41
   -1.1459747670E-04   -7.1809314672E-03        133.5177      42
   -1.0067582178E-04   -7.0115623314E-03        136.6593      43
   -1.0257566937E-04   -6.8500731302E-03        139.8009      44
   -9.6326771995E-05   -6.7021530904E-03        142.9425      45
   -8.7829073917E-05   -6.5779110292E-03        146.0841      46
   -9.1858878243E-05   -6.4256312346E-03        149.2257      47
   -8.0993071441E-05   -6.2897850500E-03        152.3672      48
   -8.8642031556E-05   -6.1662890351E-03        155.5088      49
   -8.3088324139E-05   -6.0478518616E-03        158.6504      50
   -8.5607816383E-05   -5.9433850680E-03        161.7920      51
   -6.4448273560E-05   -5.8235287294E-03        164.9336      52
   -6.8397422575E-05   -5.7210346872E-03        168.0752      53
   -6.7082765034E-05   -5.6144336754E-03        171.2168      54
   -5.3085831627E-05   -5.4948088413E-03        174.3584      55
   -5.7807404194E-05   -5.3995153433E-03        177.5000      56
   -6.2622923515E-05   -5.3150509241E-03        180.6416      57
   -6.5792789713E-05   -5.2176525332E-03        183.7832      58
   -4.9753453889E-05   -5.1448662279E-03        186.9248      59
   -5.2548784920E-05   -5.0601578221E-03        190.0664      60
   -5.7717434135E-05   -4.9681485320E-03        193.2079      61
   -4.3327564726E-05   -4.8884493652E-03        196.3495      62
   -4.7039423498E-05   -4.8120646793E-03        199.4911      63
   -5.3385201285E-05   -4.7451034749E-03        202.6327      64
   -4.3339407499E-05   -4.6806020016E-03        205.7743      65
   -4.2368055164E-05   -4.6026821944E-03        208.9159      66
   -4.5095090807E-05   -4.5220778508E-03        212.0575      67
   -4.1342512718E-05   -4.4681163959E-03        215.1991      68
   -3.7522442282E-05   -4.3949815858E-03        218.3407      69
   -4.0361004316E-05   -4.3337364245E-03        221.4823      70
   -4.0901596677E-05   -4.2689229690E-03        224.6239      71
   -4.3299181378E-05   -4.2173636402E-03        227.7655      72
   -4.6424952384E-05   -4.1544678197E-03        230.9071      73
   -2.2904209967E-05   -4.1046886007E-03        234.0487      74
   -2.8570322991E-05   -4.0492153498E-03        237.1902      75
   -2.3041958362E-05   -4.0049088341E-03        240.3318      76
   -3.6975812644E-05   -3.9399217984E-03        243.4734      77
   -2.6581512899E-05   -3.8947553166E-03        246.6150      78
   -3.1326937456E-05   -3.8467789776E-03        249.7566      79
   -2.9977067846E-05   -3.8078870459E-03        252.8982      80
   -2.0839623626E-05   -3.7577440537E-03        256.0398      81
   -2.0067803142E-05   -3.7105387778E-03        259.1814      82
   -1.9114791785E-05   -3.6663852710E-03        262.3230      83
   -3.2999593716E-05   -3.6171492222E-03        265.4646      84
   -2.1139359938E-05   -3.5813524163E-03        268.6062      85
   -2.8167215590E-05   -3.5247564798E-03        271.7478      86
   -2.2174689024E-05   -3.4950299592E-03        274.8894      87
   -2.5973118632E-05   -3.4605396102E-03        278.0309      88
   -2.5687741798E-05   -3.4207701426E-03        281.1725      89
   -1.8331796948E-05   -3.3817847673E-03        284.3141      90
   -2.5024281951E-05   -3.3457640063E-03        287.4557      91
   -1.0469764277E-05   -3.3056497246E-03        290.5973      92
   -1.7431246059E-05   -3.2700730385E-03        293.7389      93
   -1.6136778775E-05   -3.2327554120E-03        296.8805      94
   -1.5068903697E-05   -3.1965108587E-03        300.0221      95
   -5.5931430345E-06   -3.1751785119E-03        303.1637      96
   -1.8358075394E-05   -3.1389879032E-03        306.3053      97
   -1.4422737341E-05   -3.1171808243E-03        309.4469      98
   -1.1379884768E-05   -3.0841177693E-03        312.5885      99
   -1.3749821727E-05   -3.0428491524E-03        315.7301     100
   -1.3225718148E-05   -3.0176059156E-03        318.8717     101
   -2.3651839028E-05   -2.9778977210E-03        322.0132     102
   -1.9659066039E-05   -2.9543870140E-03        325.1548     103
   -2.4156158044E-05   -2.9221018438E-03        328.2964     104
   -2.2750586574E-05   -2.9118927987E-03        331.4380     105
   -2.2872591605E-05   -2.8861634308E-03        334.5796     106
   -2.6511533893E-05   -2.8508149786E-03        337.7212     107
   -6.8701672204E-06   -2.8183159191E-03        340.8628     108
   -1.7049807246E-05   -2.7914667243E-03        344.0044     109
   -1.5890724765E-05   -2.7730467806E-03        347.1460     110
   -2.1093579011E-05   -2.7362255535E-03        350.2876     111
   -1.6308220608E-05   -2.7185597079E-03        353.4292     112
   -2.4194607126E-05   -2.6954286579E-03        356.5708     113
   -1.5632185296E-05   -2.6836926633E-03        359.7124     114
   -1.2315127701E-05   -2.6469751408E-03        362.8540     115
   -1.7678454542E-05   -2.6243077363E-03        365.9955     116
   -7.0766203692E-06   -2.6092418449E-03        369.1371     117
   -8.8138013227E-06   -2.5886983029E-03        372.2787     118
   -1.1780627172E-05   -2.5495684528E-03        375.4203     119
   -4.2989497127E-06   -2.5389182738E-03        378.5619     120
   -8.4915750712E-06   -2.5227109596E-03        381.7035     121
   -3.5890226231E-06   -2.5043946657E-03        384.8451     122
   -1.3012994728E-05   -2.4834974582E-03        387.9867     123
   -2.6391380311E-05   -2.4541851634E-03        391.1283     124
   -1.3364670502E-05   -2.4242018480E-03        394.2699     125
   -2.0559432738E-05   -2.4275385534E-03        397.4115     126
   -2.3601038365E-05   -2.3977215192E-03        400.5531     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0/Delta_DMET.dat <==
0.8 1.0e-04 0.000495983187903 2.5e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0/Delta_DMET.size2x2.dat <==
0.8 1.0e-04 0.000135488228 7.8e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0/Delta_DMET.size4x2.dat <==
0.8 1.0e-04 0.000146281126356 2.5e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0/Delta_DMET.size4x4.dat <==
0.8 1.0e-04 0.000343500119605 1.4e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0/E_DMET.dat <==
0.8 1.0e-04 -1.23200088023 3.3e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0/E_DMET.size2x2.dat <==
0.8 1.0e-04 -1.23488053175 1.3e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0/E_DMET.size4x2.dat <==
0.8 1.0e-04 -1.23406182712 1.9e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0/E_DMET.size4x4.dat <==
0.8 1.0e-04 -1.23343346398 2.3e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0/E_DMET.size8x2.dat <==
0.8 1.0e-04 -1.23357441992 1.9e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0/M_DMET.dat <==
0.8 1.0e-04 0.0 1.6e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0/M_DMET.size2x2.dat <==
0.8 1.0e-04 1.4798804e-05 6.1e-06


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0/M_DMET.size4x2.dat <==
0.8 1.0e-04 1.05467194895e-07 1.1e-07


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n0.8_T0/M_DMET.size4x4.dat <==
0.8 1.0e-04 4.2128755818e-06 1.5e-06


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0.125/D_DCA <==
1.0 0.198880541671 0.000206348176667


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0.125/D_DCA_size20.0 <==
0.99969041247 0.000441153573718 -0.42463817091 0.199912282554 6.77660200958e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0.125/D_DCA_size50.0 <==
0.999694870288 0.00060456353278 -0.425486960082 0.199293238024 9.30711562894e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0.125/D_DiagMC_GGam <==
1.0000    0.0010    0.4206    0.0020    0.1990    0.0012


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0.125/E_DCA <==
1.0 -1.17883875177 0.000211725383629


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0.125/E_DCA_size20.0 <==
0.99969041247 0.000441153573718 -0.42463817091 -1.17778012485 8.78984940873e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0.125/E_DCA_size50.0 <==
0.999694870288 0.00060456353278 -0.425486960082 -1.178415301 4.33054277355e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0.125/E_DiagMC_GGam <==
1.0000    0.0010    0.4206    0.0020    -1.1786    0.0010


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0.125/GGam.Sig_local_w_O1n1.000T0.125U2.0tp-0.20 <==
    1.3980184335E-02   -2.6035193917E-02          0.3927       0
    1.0817216723E-02   -5.4476426320E-02          1.1781       1
    7.5623150534E-03   -6.9999889105E-02          1.9635       2
    4.8936867921E-03   -7.7931199262E-02          2.7489       3
    2.8909798490E-03   -8.1282390041E-02          3.5343       4
    1.4596441190E-03   -8.1859045784E-02          4.3197       5
    4.6899449701E-04   -8.0773982251E-02          5.1051       6
   -1.9811836406E-04   -7.8719459445E-02          5.8905       7
   -6.3578646399E-04   -7.6131347964E-02          6.6759       8
   -9.1237623169E-04   -7.3282898242E-02          7.4613       9
   -1.0783000031E-03   -7.0344007568E-02          8.2467      10
   -1.1672995475E-03   -6.7418847107E-02          9.0321      11
   -1.2062052156E-03   -6.4571906858E-02          9.8175      12
   -1.2109205038E-03   -6.1838973077E-02         10.6029      13
   -1.1916829211E-03   -5.9239031429E-02         11.3883      14
   -1.1571981814E-03   -5.6781144483E-02         12.1737      15
   -1.1142454569E-03   -5.4464934734E-02         12.9591      16
   -1.0676964514E-03   -5.2288661651E-02         13.7445      17
   -1.0200813786E-03   -5.0243854847E-02         14.5299      18
   -9.7037367412E-04   -4.8324783027E-02         15.3153      19
   -9.2066706699E-04   -4.6524913288E-02         16.1007      20
   -8.7231300466E-04   -4.4836132628E-02         16.8861      21
   -8.2561821528E-04   -4.3250948076E-02         17.6715      22
   -7.8220662028E-04   -4.1761846296E-02         18.4569      23
   -7.4163823812E-04   -4.0361021747E-02         19.2423      24
   -7.0386209418E-04   -3.9041661370E-02         20.0277      25
   -6.6719942043E-04   -3.7796792089E-02         20.8131      26
   -6.3292864954E-04   -3.6622544416E-02         21.5984      27
   -6.0040466603E-04   -3.5513760416E-02         22.3838      28
   -5.7099823552E-04   -3.4465193638E-02         23.1692      29
   -5.4312756888E-04   -3.3473429381E-02         23.9546      30
   -5.1674675261E-04   -3.2533388357E-02         24.7400      31
   -4.9139235416E-04   -3.1641273669E-02         25.5254      32
   -4.6744060269E-04   -3.0795402825E-02         26.3108      33
   -4.4558775626E-04   -2.9990979812E-02         27.0962      34
   -4.2596346889E-04   -2.9224609243E-02         27.8816      35
   -4.0592305558E-04   -2.8494358176E-02         28.6670      36
   -3.8794602005E-04   -2.7799652188E-02         29.4524      37
   -3.7209154271E-04   -2.7135440867E-02         30.2378      38
   -3.5650908263E-04   -2.6500178876E-02         31.0232      39
   -3.4131551718E-04   -2.5895289175E-02         31.8086      40
   -3.2757789109E-04   -2.5315562544E-02         32.5940      41
   -3.1297029895E-04   -2.4760114622E-02         33.3794      42
   -2.9988271317E-04   -2.4228350668E-02         34.1648      43
   -2.8807745376E-04   -2.3718891229E-02         34.9502      44
   -2.7803285390E-04   -2.3229267843E-02         35.7356      45
   -2.6858750706E-04   -2.2758447437E-02         36.5210      46
   -2.5864584032E-04   -2.2304342936E-02         37.3064      47
   -2.4854503756E-04   -2.1868092950E-02         38.0918      48
   -2.3856429582E-04   -2.1448691758E-02         38.8772      49
   -2.3003070532E-04   -2.1044053900E-02         39.6626      50
   -2.2178616432E-04   -2.0653914324E-02         40.4480      51
   -2.1359408462E-04   -2.0277297360E-02         41.2334      52
   -2.0556716712E-04   -1.9914132860E-02         42.0188      53
   -1.9876176666E-04   -1.9564047472E-02         42.8042      54
   -1.9177694200E-04   -1.9224645955E-02         43.5896      55
   -1.8403831599E-04   -1.8896976302E-02         44.3750      56
   -1.7653326255E-04   -1.8580963272E-02         45.1604      57
   -1.7051584950E-04   -1.8275369808E-02         45.9458      58
   -1.6609802659E-04   -1.7979444379E-02         46.7312      59
   -1.6143110175E-04   -1.7693406797E-02         47.5166      60
   -1.5901885851E-04   -1.7415768615E-02         48.3020      61
   -1.5687609836E-04   -1.7145492724E-02         49.0874      62
   -1.5345311603E-04   -1.6884260495E-02         49.8728      63
   -1.5015654976E-04   -1.6631060279E-02         50.6582      64
   -1.4711416270E-04   -1.6383332107E-02         51.4436      65
   -1.4321931847E-04   -1.6143999585E-02         52.2290      66
   -1.3921015661E-04   -1.5912206925E-02         53.0144      67
   -1.3586168070E-04   -1.5685803613E-02         53.7998      68
   -1.3231684927E-04   -1.5465170355E-02         54.5852      69
   -1.2840477362E-04   -1.5250495997E-02         55.3706      70
   -1.2378313412E-04   -1.5042491387E-02         56.1560      71
   -1.1843442600E-04   -1.4841504207E-02         56.9414      72
   -1.1612979113E-04   -1.4645929969E-02         57.7268      73
   -1.1302688017E-04   -1.4453190834E-02         58.5122      74
   -1.0982091764E-04   -1.4265873206E-02         59.2976      75
   -1.0628814654E-04   -1.4084613057E-02         60.0830      76
   -1.0327249142E-04   -1.3908245267E-02         60.8684      77
   -1.0055691923E-04   -1.3736451995E-02         61.6538      78
   -9.9227215948E-05   -1.3568314382E-02         62.4392      79
   -9.7222891198E-05   -1.3403593513E-02         63.2246      80
   -9.4430814866E-05   -1.3243778885E-02         64.0100      81
   -9.2945898341E-05   -1.3086321215E-02         64.7953      82
   -9.1113961144E-05   -1.2931754607E-02         65.5807      83
   -8.8595150094E-05   -1.2781255362E-02         66.3661      84
   -8.5444504576E-05   -1.2634773520E-02         67.1515      85
   -8.4159870751E-05   -1.2491938683E-02         67.9369      86
   -8.2923600392E-05   -1.2351370452E-02         68.7223      87
   -8.0408117486E-05   -1.2214056005E-02         69.5077      88
   -7.9057187653E-05   -1.2080540330E-02         70.2931      89
   -7.8350367713E-05   -1.1949180120E-02         71.0785      90
   -7.8158280178E-05   -1.1820393162E-02         71.8639      91
   -7.6898086614E-05   -1.1694182758E-02         72.6493      92
   -7.5404327967E-05   -1.1570636831E-02         73.4347      93
   -7.3357060430E-05   -1.1449230267E-02         74.2201      94
   -6.9977354303E-05   -1.1330876416E-02         75.0055      95
   -6.7718646932E-05   -1.1216106923E-02         75.7909      96
   -6.7408974091E-05   -1.1103547806E-02         76.5763      97
   -6.6839519823E-05   -1.0993872171E-02         77.3617      98
   -6.6536082320E-05   -1.0885578094E-02         78.1471      99
   -6.5268457056E-05   -1.0778776594E-02         78.9325     100
   -6.2739792831E-05   -1.0675054103E-02         79.7179     101
   -6.1116824035E-05   -1.0574090389E-02         80.5033     102
   -5.9806736904E-05   -1.0474032076E-02         81.2887     103
   -5.8848178806E-05   -1.0375499085E-02         82.0741     104
   -5.7614407783E-05   -1.0279539181E-02         82.8595     105
   -5.7266160060E-05   -1.0185514770E-02         83.6449     106
   -5.7487035604E-05   -1.0091893734E-02         84.4303     107
   -5.7330626743E-05   -9.9989831049E-03         85.2157     108
   -5.6226288677E-05   -9.9078271534E-03         86.0011     109
   -5.4929224665E-05   -9.8183405143E-03         86.7865     110
   -5.4476584184E-05   -9.7307104357E-03         87.5719     111
   -5.3643883751E-05   -9.6446917896E-03         88.3573     112
   -5.2997058504E-05   -9.5596877337E-03         89.1427     113
   -5.1881456943E-05   -9.4763189325E-03         89.9281     114
   -5.0566599396E-05   -9.3945250772E-03         90.7135     115
   -4.8862152395E-05   -9.3141091871E-03         91.4989     116
   -4.8104457102E-05   -9.2364386782E-03         92.2843     117
   -4.7585078488E-05   -9.1592731624E-03         93.0697     118
   -4.6471678041E-05   -9.0841496198E-03         93.8551     119
   -4.5707615014E-05   -9.0090278879E-03         94.6405     120
   -4.4754879721E-05   -8.9353366215E-03         95.4259     121
   -4.4362474125E-05   -8.8631117256E-03         96.2113     122
   -4.4050362152E-05   -8.7913971083E-03         96.9967     123
   -4.2599412072E-05   -8.7205617330E-03         97.7821     124
   -4.1834586569E-05   -8.6509107720E-03         98.5675     125
   -4.2260680302E-05   -8.5832090862E-03         99.3529     126
   -4.2883222402E-05   -8.5154571110E-03        100.1383     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0.125/GGam.Sig_local_w_O3n1.000T0.125U2.0tp-0.20 <==
    1.9554777532E-02   -3.8807123268E-02          0.3927       0
    1.4593245583E-02   -7.6734322718E-02          1.1781       1
    9.7357395352E-03   -9.5299926199E-02          1.9635       2
    5.9345445854E-03   -1.0337035996E-01          2.7489       3
    3.2046784658E-03   -1.0559260944E-01          3.5343       4
    1.3489740184E-03   -1.0454860592E-01          4.3197       5
    1.2484921635E-04   -1.0171383822E-01          5.1051       6
   -6.6089892154E-04   -9.7963504339E-02          5.8905       7
   -1.1479271648E-03   -9.3805833491E-02          6.6759       8
   -1.4271573728E-03   -8.9540665619E-02          7.4613       9
   -1.5727689669E-03   -8.5334994230E-02          8.2467      10
   -1.6319434882E-03   -8.1289741955E-02          9.0321      11
   -1.6397399097E-03   -7.7446877663E-02          9.8175      12
   -1.6111058319E-03   -7.3827616077E-02         10.6029      13
   -1.5568951941E-03   -7.0440664830E-02         11.3883      14
   -1.4978659969E-03   -6.7278285146E-02         12.1737      15
   -1.4262786596E-03   -6.4333499519E-02         12.9591      16
   -1.3510637173E-03   -6.1592648648E-02         13.7445      17
   -1.2781442676E-03   -5.9041956924E-02         14.5299      18
   -1.2058261252E-03   -5.6666843433E-02         15.3153      19
   -1.1343319771E-03   -5.4455260574E-02         16.1007      20
   -1.0701805353E-03   -5.2386624727E-02         16.8861      21
   -1.0067485840E-03   -5.0457540597E-02         17.6715      22
   -9.4981197361E-04   -4.8651487873E-02         18.4569      23
   -8.9707539575E-04   -4.6953849171E-02         19.2423      24
   -8.4709436865E-04   -4.5368522914E-02         20.0277      25
   -8.0300365791E-04   -4.3879433143E-02         20.8131      26
   -7.5577487785E-04   -4.2479988952E-02         21.5984      27
   -7.1491490667E-04   -4.1158804393E-02         22.3838      28
   -6.7709752442E-04   -3.9914780865E-02         23.1692      29
   -6.4205078766E-04   -3.8739874497E-02         23.9546      30
   -6.0821396139E-04   -3.7631265754E-02         24.7400      31
   -5.7779171073E-04   -3.6573474841E-02         25.5254      32
   -5.5038056697E-04   -3.5573081994E-02         26.3108      33
   -5.1969800228E-04   -3.4629558243E-02         27.0962      34
   -4.9400884589E-04   -3.3734043251E-02         27.8816      35
   -4.7015413648E-04   -3.2875109270E-02         28.6670      36
   -4.5221192181E-04   -3.2060514054E-02         29.4524      37
   -4.3232165060E-04   -3.1280056702E-02         30.2378      38
   -4.1574950084E-04   -3.0540441278E-02         31.0232      39
   -3.9689415251E-04   -2.9829741828E-02         31.8086      40
   -3.8277508865E-04   -2.9151503381E-02         32.5940      41
   -3.6806598087E-04   -2.8503608216E-02         33.3794      42
   -3.4917098835E-04   -2.7881792901E-02         34.1648      43
   -3.3365708804E-04   -2.7290892830E-02         34.9502      44
   -3.2350109975E-04   -2.6722563031E-02         35.7356      45
   -3.1345061090E-04   -2.6178963564E-02         36.5210      46
   -3.0163734300E-04   -2.5657513208E-02         37.3064      47
   -2.8916949618E-04   -2.5149147243E-02         38.0918      48
   -2.7464304659E-04   -2.4654485270E-02         38.8772      49
   -2.6066110858E-04   -2.4186842665E-02         39.6626      50
   -2.5102037912E-04   -2.3732569310E-02         40.4480      51
   -2.4470586742E-04   -2.3299707221E-02         41.2334      52
   -2.3112993990E-04   -2.2877937423E-02         42.0188      53
   -2.2278532351E-04   -2.2473492941E-02         42.8042      54
   -2.1521383701E-04   -2.2081155055E-02         43.5896      55
   -2.0918905844E-04   -2.1704661146E-02         44.3750      56
   -2.0160481917E-04   -2.1342803296E-02         45.1604      57
   -1.9662486803E-04   -2.0989097771E-02         45.9458      58
   -1.9488367976E-04   -2.0644311257E-02         46.7312      59
   -1.8925969000E-04   -2.0312039037E-02         47.5166      60
   -1.8626701441E-04   -1.9990786480E-02         48.3020      61
   -1.8224854890E-04   -1.9678604156E-02         49.0874      62
   -1.7854172199E-04   -1.9377690414E-02         49.8728      63
   -1.7205436970E-04   -1.9084277842E-02         50.6582      64
   -1.7018657404E-04   -1.8801414754E-02         51.4436      65
   -1.6741164190E-04   -1.8524955592E-02         52.2290      66
   -1.6034383275E-04   -1.8256005514E-02         53.0144      67
   -1.5682886796E-04   -1.7992502389E-02         53.7998      68
   -1.4948382255E-04   -1.7740892942E-02         54.5852      69
   -1.4488539794E-04   -1.7496257139E-02         55.3706      70
   -1.4177260378E-04   -1.7257445026E-02         56.1560      71
   -1.3946039860E-04   -1.7024050226E-02         56.9414      72
   -1.3471752489E-04   -1.6793212622E-02         57.7268      73
   -1.3393469822E-04   -1.6572285348E-02         58.5122      74
   -1.2905312359E-04   -1.6359910983E-02         59.2976      75
   -1.2876483831E-04   -1.6151727787E-02         60.0830      76
   -1.2788162632E-04   -1.5941648910E-02         60.8684      77
   -1.2436316550E-04   -1.5739521865E-02         61.6538      78
   -1.1980250295E-04   -1.5550291881E-02         62.4392      79
   -1.1455363540E-04   -1.5363944767E-02         63.2246      80
   -1.1292948598E-04   -1.5177714705E-02         64.0100      81
   -1.1269716146E-04   -1.4996937720E-02         64.7953      82
   -1.0905195018E-04   -1.4817842489E-02         65.5807      83
   -1.0956446704E-04   -1.4644575371E-02         66.3661      84
   -1.0852320562E-04   -1.4475610750E-02         67.1515      85
   -1.0588108332E-04   -1.4308516645E-02         67.9369      86
   -1.0554610483E-04   -1.4147041542E-02         68.7223      87
   -1.0507411011E-04   -1.3990442195E-02         69.5077      88
   -9.9706922702E-05   -1.3836632187E-02         70.2931      89
   -9.7646823376E-05   -1.3686424836E-02         71.0785      90
   -8.9480187257E-05   -1.3539427967E-02         71.8639      91
   -8.7936214273E-05   -1.3400776688E-02         72.6493      92
   -8.7986344050E-05   -1.3260502321E-02         73.4347      93
   -8.6243779818E-05   -1.3118770101E-02         74.2201      94
   -8.3125976423E-05   -1.2983488944E-02         75.0055      95
   -8.4115807111E-05   -1.2851781601E-02         75.7909      96
   -8.0768509498E-05   -1.2723888735E-02         76.5763      97
   -7.7406970559E-05   -1.2596909014E-02         77.3617      98
   -7.8565737735E-05   -1.2472229201E-02         78.1471      99
   -7.7221031166E-05   -1.2353188526E-02         78.9325     100
   -7.5390378347E-05   -1.2230101132E-02         79.7179     101
   -7.2985171662E-05   -1.2113871919E-02         80.5033     102
   -7.4571492920E-05   -1.1997736951E-02         81.2887     103
   -7.4050581159E-05   -1.1883900157E-02         82.0741     104
   -6.9840902452E-05   -1.1770975245E-02         82.8595     105
   -7.2364525607E-05   -1.1662090107E-02         83.6449     106
   -7.1639099204E-05   -1.1551200355E-02         84.4303     107
   -6.8056484152E-05   -1.1445165109E-02         85.2157     108
   -6.5349778930E-05   -1.1341220839E-02         86.0011     109
   -6.6541505249E-05   -1.1243544711E-02         86.7865     110
   -7.0750045409E-05   -1.1146021653E-02         87.5719     111
   -6.8223249564E-05   -1.1050546362E-02         88.3573     112
   -6.1725998586E-05   -1.0952567905E-02         89.1427     113
   -6.0009923697E-05   -1.0860593648E-02         89.9281     114
   -6.2946922065E-05   -1.0766434315E-02         90.7135     115
   -6.2394682492E-05   -1.0669441217E-02         91.4989     116
   -5.9833713714E-05   -1.0576378437E-02         92.2843     117
   -5.8526212036E-05   -1.0487743348E-02         93.0697     118
   -5.8625653253E-05   -1.0398185250E-02         93.8551     119
   -5.5574380059E-05   -1.0314328720E-02         94.6405     120
   -5.7321080983E-05   -1.0227268819E-02         95.4259     121
   -5.5521190163E-05   -1.0147534820E-02         96.2113     122
   -5.1803344415E-05   -1.0064660345E-02         96.9967     123
   -4.8967668646E-05   -9.9838196572E-03         97.7821     124
   -4.5038795371E-05   -9.9045393020E-03         98.5675     125
   -4.7439785768E-05   -9.8274619561E-03         99.3529     126
   -5.1248458668E-05   -9.7488425063E-03        100.1383     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0.125/GGam.Sig_local_w_O4n1.000T0.125U2.0tp-0.20 <==
    2.1403424611E-02   -4.5592594383E-02          0.3927       0
    1.5519311862E-02   -8.5990765830E-02          1.1781       1
    1.0084354198E-02   -1.0443427645E-01          1.9635       2
    5.9747117975E-03   -1.1170912829E-01          2.7489       3
    3.1009002348E-03   -1.1301317371E-01          3.5343       4
    1.1709314769E-03   -1.1110964936E-01          4.3197       5
   -8.0052570525E-05   -1.0751767323E-01          5.1051       6
   -8.6762197419E-04   -1.0311637237E-01          5.8905       7
   -1.3382206840E-03   -9.8406479392E-02          6.6759       8
   -1.6051832597E-03   -9.3666679333E-02          7.4613       9
   -1.7361631924E-03   -8.9056148319E-02          8.2467      10
   -1.7788010878E-03   -8.4661197713E-02          9.0321      11
   -1.7704748028E-03   -8.0519211402E-02          9.8175      12
   -1.7235090006E-03   -7.6642022207E-02         10.6029      13
   -1.6570571519E-03   -7.3031207972E-02         11.3883      14
   -1.5827423702E-03   -6.9672399158E-02         12.1737      15
   -1.4896117967E-03   -6.6560150390E-02         12.9591      16
   -1.4048110515E-03   -6.3669143920E-02         13.7445      17
   -1.3293812099E-03   -6.0986786820E-02         14.5299      18
   -1.2509478670E-03   -5.8494214198E-02         15.3153      19
   -1.1793527688E-03   -5.6175916342E-02         16.1007      20
   -1.1107698286E-03   -5.4012971253E-02         16.8861      21
   -1.0436467220E-03   -5.1998389747E-02         17.6715      22
   -9.8438533599E-04   -5.0114794296E-02         18.4569      23
   -9.3118914066E-04   -4.8350206787E-02         19.2423      24
   -8.7759246228E-04   -4.6696069681E-02         20.0277      25
   -8.3186628572E-04   -4.5140200965E-02         20.8131      26
   -7.8566072154E-04   -4.3678242199E-02         21.5984      27
   -7.4314936928E-04   -4.2309768654E-02         22.3838      28
   -7.0368873011E-04   -4.1019049201E-02         23.1692      29
   -6.7048031506E-04   -3.9802045024E-02         23.9546      30
   -6.4069547359E-04   -3.8648788417E-02         24.7400      31
   -6.1246362967E-04   -3.7558903131E-02         25.5254      32
   -5.7921760259E-04   -3.6527149652E-02         26.3108      33
   -5.4464903428E-04   -3.5550004481E-02         27.0962      34
   -5.1890562140E-04   -3.4618352310E-02         27.8816      35
   -4.9828476543E-04   -3.3733213708E-02         28.6670      36
   -4.7562611527E-04   -3.2892159850E-02         29.4524      37
   -4.5523745103E-04   -3.2088616869E-02         30.2378      38
   -4.3196033025E-04   -3.1321700160E-02         31.0232      39
   -4.1403104892E-04   -3.0598624399E-02         31.8086      40
   -3.9699569060E-04   -2.9897909549E-02         32.5940      41
   -3.8315521238E-04   -2.9233680458E-02         33.3794      42
   -3.6726094734E-04   -2.8585787240E-02         34.1648      43
   -3.4697612840E-04   -2.7975857404E-02         34.9502      44
   -3.3153665891E-04   -2.7389031437E-02         35.7356      45
   -3.1662515667E-04   -2.6825837713E-02         36.5210      46
   -3.0342696971E-04   -2.6284134072E-02         37.3064      47
   -2.9481276611E-04   -2.5767218430E-02         38.0918      48
   -2.8602580105E-04   -2.5267926700E-02         38.8772      49
   -2.7598310952E-04   -2.4784334322E-02         39.6626      50
   -2.6891848278E-04   -2.4321506752E-02         40.4480      51
   -2.6059801647E-04   -2.3873441086E-02         41.2334      52
   -2.5655071936E-04   -2.3436931776E-02         42.0188      53
   -2.4746989619E-04   -2.3019520833E-02         42.8042      54
   -2.3716232149E-04   -2.2617853708E-02         43.5896      55
   -2.2935011210E-04   -2.2226479443E-02         44.3750      56
   -2.2008723850E-04   -2.1847849683E-02         45.1604      57
   -2.1519911050E-04   -2.1487280896E-02         45.9458      58
   -2.0614081257E-04   -2.1136211822E-02         46.7312      59
   -1.9948251954E-04   -2.0795646397E-02         47.5166      60
   -1.9125950550E-04   -2.0467195242E-02         48.3020      61
   -1.8289765617E-04   -2.0145443795E-02         49.0874      62
   -1.8677517936E-04   -1.9837274368E-02         49.8728      63
   -1.7930049377E-04   -1.9536652795E-02         50.6582      64
   -1.7755722241E-04   -1.9247298937E-02         51.4436      65
   -1.7610557956E-04   -1.8963396676E-02         52.2290      66
   -1.7133024316E-04   -1.8689227513E-02         53.0144      67
   -1.6743997404E-04   -1.8421005643E-02         53.7998      68
   -1.6203645148E-04   -1.8163697820E-02         54.5852      69
   -1.5988495557E-04   -1.7909413819E-02         55.3706      70
   -1.5621836276E-04   -1.7664548446E-02         56.1560      71
   -1.5194374514E-04   -1.7423435848E-02         56.9414      72
   -1.4326752663E-04   -1.7188031496E-02         57.7268      73
   -1.4160043631E-04   -1.6964158055E-02         58.5122      74
   -1.3250623901E-04   -1.6742552609E-02         59.2976      75
   -1.2848190930E-04   -1.6525542662E-02         60.0830      76
   -1.2284673646E-04   -1.6318148000E-02         60.8684      77
   -1.2039745031E-04   -1.6117462781E-02         61.6538      78
   -1.1982253561E-04   -1.5919557559E-02         62.4392      79
   -1.1932235867E-04   -1.5723409138E-02         63.2246      80
   -1.1601744916E-04   -1.5533020542E-02         64.0100      81
   -1.1369782564E-04   -1.5349553561E-02         64.7953      82
   -1.1145096107E-04   -1.5167500661E-02         65.5807      83
   -1.1099101287E-04   -1.4993404045E-02         66.3661      84
   -1.0800315607E-04   -1.4815673820E-02         67.1515      85
   -9.9863837767E-05   -1.4648769696E-02         67.9369      86
   -9.9700557674E-05   -1.4481580795E-02         68.7223      87
   -9.4825847072E-05   -1.4320028794E-02         69.5077      88
   -9.1230548067E-05   -1.4164057437E-02         70.2931      89
   -8.6233923909E-05   -1.4013474952E-02         71.0785      90
   -8.7136925305E-05   -1.3863552056E-02         71.8639      91
   -8.5680504719E-05   -1.3717009594E-02         72.6493      92
   -8.4259944621E-05   -1.3570247325E-02         73.4347      93
   -8.7226997017E-05   -1.3430270229E-02         74.2201      94
   -8.4987442617E-05   -1.3293993692E-02         75.0055      95
   -8.5291584447E-05   -1.3153996199E-02         75.7909      96
   -8.3446638842E-05   -1.3018471561E-02         76.5763      97
   -8.4186974054E-05   -1.2886127187E-02         77.3617      98
   -8.5493528469E-05   -1.2755361409E-02         78.1471      99
   -8.2647505234E-05   -1.2632923266E-02         78.9325     100
   -8.0896780870E-05   -1.2509939125E-02         79.7179     101
   -7.7428332018E-05   -1.2389287186E-02         80.5033     102
   -7.9688330592E-05   -1.2270054461E-02         81.2887     103
   -7.9081592506E-05   -1.2150991266E-02         82.0741     104
   -7.4609945386E-05   -1.2033815690E-02         82.8595     105
   -7.1554604829E-05   -1.1920261094E-02         83.6449     106
   -6.8214468756E-05   -1.1811091690E-02         84.4303     107
   -6.7375069504E-05   -1.1705825784E-02         85.2157     108
   -6.3432755631E-05   -1.1602042203E-02         86.0011     109
   -6.2661126737E-05   -1.1497270413E-02         86.7865     110
   -6.0202287336E-05   -1.1394872137E-02         87.5719     111
   -5.7911507930E-05   -1.1294849883E-02         88.3573     112
   -5.5510241812E-05   -1.1197606622E-02         89.1427     113
   -5.6963791122E-05   -1.1107272035E-02         89.9281     114
   -5.3808826710E-05   -1.1012948643E-02         90.7135     115
   -5.4894771876E-05   -1.0921022803E-02         91.4989     116
   -5.0980047296E-05   -1.0829392207E-02         92.2843     117
   -5.1004467554E-05   -1.0735486483E-02         93.0697     118
   -5.3020667785E-05   -1.0644508968E-02         93.8551     119
   -5.3483679898E-05   -1.0561335058E-02         94.6405     120
   -5.0104275447E-05   -1.0472849121E-02         95.4259     121
   -4.5966649568E-05   -1.0387436232E-02         96.2113     122
   -4.5146585552E-05   -1.0306207947E-02         96.9967     123
   -4.0578685054E-05   -1.0219831243E-02         97.7821     124
   -3.9591712133E-05   -1.0139399159E-02         98.5675     125
   -4.1459905425E-05   -1.0059453521E-02         99.3529     126
   -4.3233899406E-05   -9.9792028503E-03        100.1383     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0.125/GGam.Sig_local_w_O5n1.000T0.125U2.0tp-0.20 <==
    2.1925226265E-02   -4.7793735311E-02          0.3927       0
    1.5727454533E-02   -8.9048025364E-02          1.1781       1
    1.0069037222E-02   -1.0753188688E-01          1.9635       2
    5.8130544905E-03   -1.1455188596E-01          2.7489       3
    2.8676072267E-03   -1.1551177906E-01          3.5343       4
    9.2642672589E-04   -1.1325644763E-01          4.3197       5
   -3.0972675447E-04   -1.0934606612E-01          5.1051       6
   -1.0692403947E-03   -1.0465915596E-01          5.8905       7
   -1.5255995964E-03   -9.9706167600E-02          6.6759       8
   -1.7685614281E-03   -9.4762690407E-02          7.4613       9
   -1.8763168119E-03   -8.9977046671E-02          8.2467      10
   -1.8970842957E-03   -8.5435579490E-02          9.0321      11
   -1.8674623832E-03   -8.1186258127E-02          9.8175      12
   -1.8130308318E-03   -7.7216575347E-02         10.6029      13
   -1.7432419444E-03   -7.3526580058E-02         11.3883      14
   -1.6586031484E-03   -7.0098638718E-02         12.1737      15
   -1.5657300423E-03   -6.6923887124E-02         12.9591      16
   -1.4722959260E-03   -6.3991727387E-02         13.7445      17
   -1.3833579150E-03   -6.1266297911E-02         14.5299      18
   -1.2981611926E-03   -5.8738899221E-02         15.3153      19
   -1.2199834302E-03   -5.6386846663E-02         16.1007      20
   -1.1426827190E-03   -5.4196579750E-02         16.8861      21
   -1.0713295130E-03   -5.2154848842E-02         17.6715      22
   -1.0147813842E-03   -5.0257636288E-02         18.4569      23
   -9.5837660542E-04   -4.8478596637E-02         19.2423      24
   -9.0248886072E-04   -4.6815326560E-02         20.0277      25
   -8.5146120997E-04   -4.5246835479E-02         20.8131      26
   -7.9511001922E-04   -4.3779030459E-02         21.5984      27
   -7.5065085491E-04   -4.2400782202E-02         22.3838      28
   -7.1695860659E-04   -4.1102070050E-02         23.1692      29
   -6.7769481698E-04   -3.9884701326E-02         23.9546      30
   -6.4721528075E-04   -3.8730091114E-02         24.7400      31
   -6.1407850740E-04   -3.7627219126E-02         25.5254      32
   -5.8711062985E-04   -3.6590652456E-02         26.3108      33
   -5.6055669899E-04   -3.5611892608E-02         27.0962      34
   -5.3574587606E-04   -3.4678358561E-02         27.8816      35
   -5.0893200418E-04   -3.3786343853E-02         28.6670      36
   -4.7823712512E-04   -3.2936512468E-02         29.4524      37
   -4.5732304253E-04   -3.2127684391E-02         30.2378      38
   -4.4410468547E-04   -3.1363811235E-02         31.0232      39
   -4.2454115442E-04   -3.0629002779E-02         31.8086      40
   -4.0479570368E-04   -2.9924056744E-02         32.5940      41
   -3.9380092066E-04   -2.9249521960E-02         33.3794      42
   -3.7375344509E-04   -2.8610052115E-02         34.1648      43
   -3.5312289732E-04   -2.7998769646E-02         34.9502      44
   -3.3619065780E-04   -2.7413156796E-02         35.7356      45
   -3.2428511641E-04   -2.6846081764E-02         36.5210      46
   -3.0883944945E-04   -2.6303060856E-02         37.3064      47
   -2.9516462570E-04   -2.5789356843E-02         38.0918      48
   -2.8573015409E-04   -2.5285692290E-02         38.8772      49
   -2.7417781229E-04   -2.4805882037E-02         39.6626      50
   -2.6232505579E-04   -2.4338367401E-02         40.4480      51
   -2.5419271018E-04   -2.3884993958E-02         41.2334      52
   -2.4929902978E-04   -2.3449310394E-02         42.0188      53
   -2.4043034006E-04   -2.3027628093E-02         42.8042      54
   -2.3570449448E-04   -2.2627132157E-02         43.5896      55
   -2.2778389561E-04   -2.2239748969E-02         44.3750      56
   -2.1970444381E-04   -2.1868269860E-02         45.1604      57
   -2.1335371488E-04   -2.1505756898E-02         45.9458      58
   -2.0775995918E-04   -2.1153133234E-02         46.7312      59
   -1.9602857618E-04   -2.0816670346E-02         47.5166      60
   -1.9455677694E-04   -2.0484064364E-02         48.3020      61
   -1.8973311259E-04   -2.0164416846E-02         49.0874      62
   -1.7915003279E-04   -1.9859791546E-02         49.8728      63
   -1.7477669627E-04   -1.9554211534E-02         50.6582      64
   -1.7206584442E-04   -1.9264536723E-02         51.4436      65
   -1.6861618983E-04   -1.8980638852E-02         52.2290      66
   -1.6382571276E-04   -1.8706019324E-02         53.0144      67
   -1.5859610981E-04   -1.8438343288E-02         53.7998      68
   -1.5629879409E-04   -1.8176204728E-02         54.5852      69
   -1.5762138555E-04   -1.7926320758E-02         55.3706      70
   -1.5726064944E-04   -1.7680777683E-02         56.1560      71
   -1.4692702205E-04   -1.7439224423E-02         56.9414      72
   -1.3566968048E-04   -1.7206467485E-02         57.7268      73
   -1.3943647560E-04   -1.6981174911E-02         58.5122      74
   -1.3253813839E-04   -1.6760057275E-02         59.2976      75
   -1.3067606439E-04   -1.6540528260E-02         60.0830      76
   -1.3000281403E-04   -1.6335239787E-02         60.8684      77
   -1.2824910649E-04   -1.6135865430E-02         61.6538      78
   -1.2715569138E-04   -1.5933636329E-02         62.4392      79
   -1.2790000590E-04   -1.5741887888E-02         63.2246      80
   -1.1697919400E-04   -1.5545256858E-02         64.0100      81
   -1.1172278410E-04   -1.5349959444E-02         64.7953      82
   -1.0936494482E-04   -1.5171015432E-02         65.5807      83
   -1.1038912271E-04   -1.4996565552E-02         66.3661      84
   -1.0779684798E-04   -1.4818180746E-02         67.1515      85
   -1.0443232137E-04   -1.4651120447E-02         67.9369      86
   -1.0173126465E-04   -1.4482797845E-02         68.7223      87
   -9.2673715765E-05   -1.4317762498E-02         69.5077      88
   -8.9623894027E-05   -1.4161486341E-02         70.2931      89
   -9.1487674969E-05   -1.4011019777E-02         71.0785      90
   -8.9459228592E-05   -1.3851593895E-02         71.8639      91
   -9.5408572790E-05   -1.3702763332E-02         72.6493      92
   -8.6327850180E-05   -1.3561606842E-02         73.4347      93
   -8.6376741196E-05   -1.3419694610E-02         74.2201      94
   -8.2006738942E-05   -1.3281658507E-02         75.0055      95
   -8.0468797474E-05   -1.3147444893E-02         75.7909      96
   -7.8517022949E-05   -1.3014138845E-02         76.5763      97
   -7.8924035403E-05   -1.2881627205E-02         77.3617      98
   -7.6500365315E-05   -1.2756303339E-02         78.1471      99
   -7.3171820826E-05   -1.2628305757E-02         78.9325     100
   -7.0001060915E-05   -1.2503498236E-02         79.7179     101
   -6.6515227243E-05   -1.2387188238E-02         80.5033     102
   -6.9310713799E-05   -1.2266718613E-02         81.2887     103
   -6.8098898198E-05   -1.2150278492E-02         82.0741     104
   -7.3331489058E-05   -1.2039983717E-02         82.8595     105
   -7.0587583498E-05   -1.1929796590E-02         83.6449     106
   -7.3902443896E-05   -1.1816700398E-02         84.4303     107
   -7.3405282466E-05   -1.1707941658E-02         85.2157     108
   -7.2065599874E-05   -1.1599185749E-02         86.0011     109
   -7.0970383848E-05   -1.1494013341E-02         86.7865     110
   -6.5762938151E-05   -1.1387606809E-02         87.5719     111
   -6.2198838232E-05   -1.1290561361E-02         88.3573     112
   -6.0592913440E-05   -1.1197095476E-02         89.1427     113
   -6.5067822707E-05   -1.1102327614E-02         89.9281     114
   -5.6448717131E-05   -1.1005743296E-02         90.7135     115
   -6.1318901629E-05   -1.0906387450E-02         91.4989     116
   -6.0480473575E-05   -1.0815591353E-02         92.2843     117
   -5.9141678534E-05   -1.0728020810E-02         93.0697     118
   -5.6545019024E-05   -1.0637901199E-02         93.8551     119
   -5.8578483172E-05   -1.0556550301E-02         94.6405     120
   -5.9637967977E-05   -1.0466722884E-02         95.4259     121
   -5.7227959954E-05   -1.0388264865E-02         96.2113     122
   -6.2143812326E-05   -1.0299539903E-02         96.9967     123
   -6.0384710550E-05   -1.0227241900E-02         97.7821     124
   -6.4819664997E-05   -1.0144951146E-02         98.5675     125
   -6.1654198483E-05   -1.0067773901E-02         99.3529     126
   -5.8613943646E-05   -9.9895284689E-03        100.1383     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0.125/GGam.Sig_local_w_O6n1.000T0.125U2.0tp-0.20 <==
    2.2365199212E-02   -4.8635384010E-02          0.3927       0
    1.5963440729E-02   -9.0435261665E-02          1.1781       1
    1.0135784382E-02   -1.0892127870E-01          1.9635       2
    5.7887628246E-03   -1.1577971042E-01          2.7489       3
    2.7944858956E-03   -1.1652828511E-01          3.5343       4
    8.3982899006E-04   -1.1405758529E-01          4.3197       5
   -4.0185742191E-04   -1.0996571300E-01          5.1051       6
   -1.1626341184E-03   -1.0513736067E-01          5.8905       7
   -1.5953621701E-03   -1.0006762203E-01          6.6759       8
   -1.8298548574E-03   -9.5044661457E-02          7.4613       9
   -1.9262963265E-03   -9.0196856429E-02          8.2467      10
   -1.9422076084E-03   -8.5611910413E-02          9.0321      11
   -1.9066392941E-03   -8.1300657912E-02          9.8175      12
   -1.8448363897E-03   -7.7297120595E-02         10.6029      13
   -1.7692069530E-03   -7.3583966040E-02         11.3883      14
   -1.6851187165E-03   -7.0137794169E-02         12.1737      15
   -1.5911058961E-03   -6.6948694417E-02         12.9591      16
   -1.4964099142E-03   -6.3998115250E-02         13.7445      17
   -1.4061115758E-03   -6.1259851872E-02         14.5299      18
   -1.3176690327E-03   -5.8729111615E-02         15.3153      19
   -1.2345873399E-03   -5.6372359146E-02         16.1007      20
   -1.1596578846E-03   -5.4173613938E-02         16.8861      21
   -1.0920009829E-03   -5.2129879436E-02         17.6715      22
   -1.0276313180E-03   -5.0221278727E-02         18.4569      23
   -9.7490971631E-04   -4.8444366624E-02         19.2423      24
   -9.1592068726E-04   -4.6777655770E-02         20.0277      25
   -8.6550274792E-04   -4.5226822563E-02         20.8131      26
   -8.1295892951E-04   -4.3765248423E-02         21.5984      27
   -7.6686044222E-04   -4.2378384984E-02         22.3838      28
   -7.2461933956E-04   -4.1077796752E-02         23.1692      29
   -6.8638639043E-04   -3.9855112263E-02         23.9546      30
   -6.5339092184E-04   -3.8694640535E-02         24.7400      31
   -6.2063866035E-04   -3.7595475426E-02         25.5254      32
   -5.8311741708E-04   -3.6554982921E-02         26.3108      33
   -5.5173180896E-04   -3.5579006432E-02         27.0962      34
   -5.3019029182E-04   -3.4644317422E-02         27.8816      35
   -5.0843544583E-04   -3.3752489361E-02         28.6670      36
   -4.8824709880E-04   -3.2907564709E-02         29.4524      37
   -4.6463604456E-04   -3.2091012710E-02         30.2378      38
   -4.3866776806E-04   -3.1326150964E-02         31.0232      39
   -4.2032027249E-04   -3.0596879165E-02         31.8086      40
   -3.9492195693E-04   -2.9888479072E-02         32.5940      41
   -3.8119580267E-04   -2.9220832046E-02         33.3794      42
   -3.6489610582E-04   -2.8583897806E-02         34.1648      43
   -3.4549119018E-04   -2.7977127333E-02         34.9502      44
   -3.3448720901E-04   -2.7394527115E-02         35.7356      45
   -3.2093799539E-04   -2.6826618539E-02         36.5210      46
   -3.0468081242E-04   -2.6287751490E-02         37.3064      47
   -2.9692467310E-04   -2.5766859769E-02         38.0918      48
   -2.8616700952E-04   -2.5265358637E-02         38.8772      49
   -2.7475836276E-04   -2.4777361600E-02         39.6626      50
   -2.7170315107E-04   -2.4316684390E-02         40.4480      51
   -2.5840168951E-04   -2.3859884896E-02         41.2334      52
   -2.5320642891E-04   -2.3422830719E-02         42.0188      53
   -2.4166669946E-04   -2.3011970260E-02         42.8042      54
   -2.3279764265E-04   -2.2618233984E-02         43.5896      55
   -2.2353070005E-04   -2.2233870803E-02         44.3750      56
   -2.2697727149E-04   -2.1856839537E-02         45.1604      57
   -2.2868166831E-04   -2.1491142907E-02         45.9458      58
   -2.1768271209E-04   -2.1137880392E-02         46.7312      59
   -2.0893722055E-04   -2.0792760670E-02         47.5166      60
   -2.0271132944E-04   -2.0465074976E-02         48.3020      61
   -1.9443794809E-04   -2.0146773573E-02         49.0874      62
   -1.8766427446E-04   -1.9835072236E-02         49.8728      63
   -1.9051706923E-04   -1.9528021228E-02         50.6582      64
   -1.7588566954E-04   -1.9235510463E-02         51.4436      65
   -1.7046868541E-04   -1.8953069829E-02         52.2290      66
   -1.6981346676E-04   -1.8681520337E-02         53.0144      67
   -1.7366374156E-04   -1.8418640146E-02         53.7998      68
   -1.6835698547E-04   -1.8156138855E-02         54.5852      69
   -1.6192908738E-04   -1.7904570642E-02         55.3706      70
   -1.6278749642E-04   -1.7657415301E-02         56.1560      71
   -1.4998774586E-04   -1.7416456765E-02         56.9414      72
   -1.4755349359E-04   -1.7181276038E-02         57.7268      73
   -1.3567197980E-04   -1.6957737369E-02         58.5122      74
   -1.3488796685E-04   -1.6733496546E-02         59.2976      75
   -1.3405373773E-04   -1.6520778021E-02         60.0830      76
   -1.3454427665E-04   -1.6311597251E-02         60.8684      77
   -1.2878290744E-04   -1.6101138183E-02         61.6538      78
   -1.2929750989E-04   -1.5897693842E-02         62.4392      79
   -1.2704608977E-04   -1.5707065766E-02         63.2246      80
   -1.2329954451E-04   -1.5505679620E-02         64.0100      81
   -1.1687626802E-04   -1.5321416339E-02         64.7953      82
   -1.0612523104E-04   -1.5137654243E-02         65.5807      83
   -1.0997899872E-04   -1.4966303298E-02         66.3661      84
   -1.1550849717E-04   -1.4797745934E-02         67.1515      85
   -1.0942611373E-04   -1.4633554996E-02         67.9369      86
   -1.0575293398E-04   -1.4472310810E-02         68.7223      87
   -9.8780734644E-05   -1.4308680195E-02         69.5077      88
   -9.9070900312E-05   -1.4146427045E-02         70.2931      89
   -8.3828496499E-05   -1.3988138267E-02         71.0785      90
   -8.4604415295E-05   -1.3842236782E-02         71.8639      91
   -8.4393409737E-05   -1.3698768385E-02         72.6493      92
   -8.1788528943E-05   -1.3551132968E-02         73.4347      93
   -8.6641453402E-05   -1.3410324148E-02         74.2201      94
   -8.4449029461E-05   -1.3269920181E-02         75.0055      95
   -7.7153129374E-05   -1.3129336499E-02         75.7909      96
   -7.0610420756E-05   -1.2994709221E-02         76.5763      97
   -7.1308583845E-05   -1.2865118413E-02         77.3617      98
   -6.8259628092E-05   -1.2734113031E-02         78.1471      99
   -7.0340933859E-05   -1.2609800937E-02         78.9325     100
   -7.3079374688E-05   -1.2491998000E-02         79.7179     101
   -7.3728499725E-05   -1.2364072076E-02         80.5033     102
   -7.3314762896E-05   -1.2242013902E-02         81.2887     103
   -6.4871478950E-05   -1.2130132201E-02         82.0741     104
   -6.8643141376E-05   -1.2017529172E-02         82.8595     105
   -6.1275672507E-05   -1.1898534693E-02         83.6449     106
   -7.3366504768E-05   -1.1788436220E-02         84.4303     107
   -7.7172822280E-05   -1.1693024045E-02         85.2157     108
   -7.4895980846E-05   -1.1577988778E-02         86.0011     109
   -6.7747550341E-05   -1.1475364633E-02         86.7865     110
   -6.1980078210E-05   -1.1373481103E-02         87.5719     111
   -6.2450858880E-05   -1.1278650365E-02         88.3573     112
   -5.8248756343E-05   -1.1185971487E-02         89.1427     113
   -6.2988287860E-05   -1.1082685906E-02         89.9281     114
   -6.2122807073E-05   -1.0980287073E-02         90.7135     115
   -5.7351381601E-05   -1.0892095086E-02         91.4989     116
   -5.1841024367E-05   -1.0805663101E-02         92.2843     117
   -5.0067730324E-05   -1.0716237612E-02         93.0697     118
   -5.0484436273E-05   -1.0623247693E-02         93.8551     119
   -4.7752488295E-05   -1.0535555715E-02         94.6405     120
   -4.9817824008E-05   -1.0450685760E-02         95.4259     121
   -5.4597629258E-05   -1.0369161947E-02         96.2113     122
   -5.9253969608E-05   -1.0294901330E-02         96.9967     123
   -4.6563901594E-05   -1.0214383925E-02         97.7821     124
   -5.1159172367E-05   -1.0133429475E-02         98.5675     125
   -5.2361721316E-05   -1.0053350487E-02         99.3529     126
   -5.1147694572E-05   -9.9793869278E-03        100.1383     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0.125/GGam.Sig_local_w_O7n1.000T0.125U2.0tp-0.20 <==
    2.2594566961E-02   -4.9163942274E-02          0.3927       0
    1.6058933114E-02   -9.1096058636E-02          1.1781       1
    1.0174460081E-02   -1.0952592052E-01          1.9635       2
    5.7795272886E-03   -1.1625765334E-01          2.7489       3
    2.7696000357E-03   -1.1690717275E-01          3.5343       4
    7.8815436423E-04   -1.1435008332E-01          4.3197       5
   -4.5795460145E-04   -1.1018512101E-01          5.1051       6
   -1.2069625906E-03   -1.0530697472E-01          5.8905       7
   -1.6146843779E-03   -1.0021248840E-01          6.6759       8
   -1.8491341787E-03   -9.5136678491E-02          7.4613       9
   -1.9602536149E-03   -9.0268148143E-02          8.2467      10
   -1.9714953243E-03   -8.5652925815E-02          9.0321      11
   -1.9274341135E-03   -8.1338418601E-02          9.8175      12
   -1.8541576348E-03   -7.7335412089E-02         10.6029      13
   -1.7596615091E-03   -7.3605337785E-02         11.3883      14
   -1.6712710951E-03   -7.0148259187E-02         12.1737      15
   -1.5859160700E-03   -6.6965452142E-02         12.9591      16
   -1.4880590467E-03   -6.3999529758E-02         13.7445      17
   -1.4011017428E-03   -6.1269899759E-02         14.5299      18
   -1.3019284746E-03   -5.8734487717E-02         15.3153      19
   -1.2250113320E-03   -5.6370376620E-02         16.1007      20
   -1.1624770315E-03   -5.4177703318E-02         16.8861      21
   -1.0732808105E-03   -5.2145740696E-02         17.6715      22
   -1.0157612471E-03   -5.0236809744E-02         18.4569      23
   -9.6015082288E-04   -4.8456119384E-02         19.2423      24
   -9.0616458896E-04   -4.6787709343E-02         20.0277      25
   -8.5174371067E-04   -4.5235563313E-02         20.8131      26
   -7.9629544658E-04   -4.3767844488E-02         21.5984      27
   -7.5049248943E-04   -4.2374760202E-02         22.3838      28
   -7.2481405280E-04   -4.1084285582E-02         23.1692      29
   -6.6974478493E-04   -3.9855901284E-02         23.9546      30
   -6.4978139353E-04   -3.8681438261E-02         24.7400      31
   -6.2423614370E-04   -3.7587172303E-02         25.5254      32
   -5.8321265623E-04   -3.6543380188E-02         26.3108      33
   -5.6460870016E-04   -3.5543605197E-02         27.0962      34
   -5.2182152670E-04   -3.4629018847E-02         27.8816      35
   -4.8811489967E-04   -3.3734913893E-02         28.6670      36
   -4.8950744924E-04   -3.2892467104E-02         29.4524      37
   -4.6234044575E-04   -3.2111613970E-02         30.2378      38
   -4.3640351129E-04   -3.1338335188E-02         31.0232      39
   -4.2181202040E-04   -3.0609751070E-02         31.8086      40
   -3.9929200131E-04   -2.9918783876E-02         32.5940      41
   -3.7879362398E-04   -2.9214985669E-02         33.3794      42
   -3.5826984969E-04   -2.8575504006E-02         34.1648      43
   -3.4097343484E-04   -2.7972778842E-02         34.9502      44
   -3.3059621985E-04   -2.7396250630E-02         35.7356      45
   -3.3676845739E-04   -2.6835433467E-02         36.5210      46
   -3.2807616560E-04   -2.6282303261E-02         37.3064      47
   -3.1676567861E-04   -2.5749486740E-02         38.0918      48
   -3.1116243143E-04   -2.5262498421E-02         38.8772      49
   -2.8666656210E-04   -2.4762445334E-02         39.6626      50
   -2.8202164804E-04   -2.4311610561E-02         40.4480      51
   -2.6489910506E-04   -2.3858753478E-02         41.2334      52
   -2.5578455941E-04   -2.3437649133E-02         42.0188      53
   -2.3020736342E-04   -2.3011366619E-02         42.8042      54
   -2.2109937668E-04   -2.2599786985E-02         43.5896      55
   -2.2764753197E-04   -2.2206244335E-02         44.3750      56
   -2.2155829997E-04   -2.1854313789E-02         45.1604      57
   -2.0022446322E-04   -2.1478105336E-02         45.9458      58
   -2.0248989537E-04   -2.1122029526E-02         46.7312      59
   -1.9703505030E-04   -2.0772434015E-02         47.5166      60
   -1.8506104167E-04   -2.0463736047E-02         48.3020      61
   -1.8588846164E-04   -2.0149799340E-02         49.0874      62
   -1.8695834612E-04   -1.9847565268E-02         49.8728      63
   -1.8136658522E-04   -1.9550043607E-02         50.6582      64
   -1.9432116387E-04   -1.9251483949E-02         51.4436      65
   -1.8002764779E-04   -1.8957171560E-02         52.2290      66
   -1.6095795675E-04   -1.8682856521E-02         53.0144      67
   -1.5801767727E-04   -1.8417952266E-02         53.7998      68
   -1.5205581002E-04   -1.8168845530E-02         54.5852      69
   -1.5808673352E-04   -1.7895803966E-02         55.3706      70
   -1.3485046507E-04   -1.7648706313E-02         56.1560      71
   -1.4211560433E-04   -1.7434259353E-02         56.9414      72
   -1.3932326832E-04   -1.7197474447E-02         57.7268      73
   -1.3899909108E-04   -1.6969579828E-02         58.5122      74
   -1.3305410137E-04   -1.6749526229E-02         59.2976      75
   -1.2548253904E-04   -1.6517279182E-02         60.0830      76
   -1.2112635723E-04   -1.6312514829E-02         60.8684      77
   -1.1959470488E-04   -1.6104059173E-02         61.6538      78
   -1.0261186839E-04   -1.5891149484E-02         62.4392      79
   -1.1303448176E-04   -1.5706611743E-02         63.2246      80
   -1.0034232776E-04   -1.5517142864E-02         64.0100      81
   -1.1372345366E-04   -1.5332005118E-02         64.7953      82
   -1.0776382894E-04   -1.5151207888E-02         65.5807      83
   -1.0836909732E-04   -1.4970303288E-02         66.3661      84
   -1.1117158463E-04   -1.4813803606E-02         67.1515      85
   -1.0772475715E-04   -1.4639889060E-02         67.9369      86
   -9.3067451562E-05   -1.4465196300E-02         68.7223      87
   -8.0878980120E-05   -1.4311190603E-02         69.5077      88
   -7.6677412816E-05   -1.4140872822E-02         70.2931      89
   -8.8735402931E-05   -1.3987609693E-02         71.0785      90
   -8.8652985830E-05   -1.3861688301E-02         71.8639      91
   -6.9843308210E-05   -1.3713688965E-02         72.6493      92
   -9.0682651888E-05   -1.3565932952E-02         73.4347      93
   -1.0855285985E-04   -1.3427066136E-02         74.2201      94
   -9.3396685129E-05   -1.3271800431E-02         75.0055      95
   -9.3314057933E-05   -1.3127961947E-02         75.7909      96
   -8.3256021759E-05   -1.3008804293E-02         76.5763      97
   -8.0129196587E-05   -1.2867884125E-02         77.3617      98
   -8.2136529813E-05   -1.2749430889E-02         78.1471      99
   -6.8100160596E-05   -1.2621674858E-02         78.9325     100
   -7.1211850473E-05   -1.2496081406E-02         79.7179     101
   -8.4849102186E-05   -1.2368080836E-02         80.5033     102
   -8.1376108398E-05   -1.2251344404E-02         81.2887     103
   -9.4854511428E-05   -1.2143992040E-02         82.0741     104
   -8.6178380986E-05   -1.2037445878E-02         82.8595     105
   -7.3369378155E-05   -1.1927381185E-02         83.6449     106
   -8.1900341656E-05   -1.1804810285E-02         84.4303     107
   -7.5830509607E-05   -1.1710834952E-02         85.2157     108
   -6.7384633002E-05   -1.1603038476E-02         86.0011     109
   -7.0393415575E-05   -1.1500787513E-02         86.7865     110
   -5.8092526242E-05   -1.1397148430E-02         87.5719     111
   -6.3878868916E-05   -1.1303137819E-02         88.3573     112
   -5.4337794594E-05   -1.1212778641E-02         89.1427     113
   -5.4898159189E-05   -1.1115566562E-02         89.9281     114
   -5.4252994403E-05   -1.1002363060E-02         90.7135     115
   -6.1457417074E-05   -1.0921124500E-02         91.4989     116
   -5.3889369988E-05   -1.0817350727E-02         92.2843     117
   -5.0457505430E-05   -1.0739988300E-02         93.0697     118
   -5.7716127902E-05   -1.0646004453E-02         93.8551     119
   -6.3628394070E-05   -1.0559586351E-02         94.6405     120
   -4.4781917520E-05   -1.0461700824E-02         95.4259     121
   -6.6264520614E-05   -1.0373603966E-02         96.2113     122
   -6.8168233933E-05   -1.0297179923E-02         96.9967     123
   -5.8973326903E-05   -1.0210467563E-02         97.7821     124
   -5.1789905875E-05   -1.0130782537E-02         98.5675     125
   -6.3092577237E-05   -1.0046622202E-02         99.3529     126
   -5.8422632659E-05   -9.9765736368E-03        100.1383     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0.25/D_DCA <==
1.0 0.197143680824 0.00039901171827


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0.25/D_DCA_size20.0 <==
0.999864828054 0.000291258925242 -0.37964959827 0.197576740232 4.42634745854e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0.25/D_DCA_size34.0 <==
1.00000478818 0.000298021821248 -0.376887815795 0.197797981752 4.5510639856e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0.25/D_DCA_size50.0 <==
0.999880478942 0.000346381018666 -0.379314083076 0.197189866692 5.28166645128e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0.25/D_DiagMC_GGam <==
1.0000    0.0010    0.377    0.002    0.1964    0.0013


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0.25/E_DCA <==
1.0 -1.14912175126 0.000725243465453


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0.25/E_DCA_size20.0 <==
0.999864828054 0.000291258925242 -0.37964959827 -1.14864985397 5.97130887787e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0.25/E_DCA_size34.0 <==
1.00000478818 0.000298021821248 -0.376887815795 -1.14811701642 0.000273453749635


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0.25/E_DCA_size50.0 <==
0.999880478942 0.000346381018666 -0.379314083076 -1.14916418504 7.55957258861e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0.25/E_DiagMC_GGam <==
1.0000    0.0010    0.377    0.002    -1.1497    0.0012


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0.25/GGam.Sig_local_w_O1n1.000T0.250U2.0tp-0.20 <==
    1.1514640976E-02   -4.8180871609E-02          0.7854       0
    5.6125217418E-03   -7.7169397337E-02          2.3562       1
    1.9254318809E-03   -8.2982419629E-02          3.9270       2
    9.1248951338E-05   -8.0363000960E-02          5.4978       3
   -7.2312576336E-04   -7.4941252238E-02          7.0686       4
   -1.0340539329E-03   -6.8922486371E-02          8.6394       5
   -1.1086022353E-03   -6.3145528120E-02         10.2102       6
   -1.0739838729E-03   -5.7895659151E-02         11.7810       7
   -9.9742182356E-04   -5.3234341249E-02         13.3518       8
   -9.0848493671E-04   -4.9126029078E-02         14.9226       9
   -8.1951639071E-04   -4.5514174133E-02         16.4934      10
   -7.3470314927E-04   -4.2337870108E-02         18.0642      11
   -6.5933665026E-04   -3.9535385411E-02         19.6350      12
   -5.9650729527E-04   -3.7046135070E-02         21.2058      13
   -5.3773553948E-04   -3.4830189901E-02         22.7765      14
   -4.8582881367E-04   -3.2851221205E-02         24.3473      15
   -4.4082299105E-04   -3.1071240278E-02         25.9181      16
   -4.0299235345E-04   -2.9465371205E-02         27.4889      17
   -3.6962743758E-04   -2.8011315894E-02         29.0597      18
   -3.3999752017E-04   -2.6687541568E-02         30.6305      19
   -3.1204583668E-04   -2.5478168854E-02         32.2013      20
   -2.8678543665E-04   -2.4370301664E-02         33.7721      21
   -2.6511612287E-04   -2.3352094305E-02         35.3429      22
   -2.4595728117E-04   -2.2410011639E-02         36.9137      23
   -2.2800482738E-04   -2.1542775187E-02         38.4845      24
   -2.1127497490E-04   -2.0739794395E-02         40.0553      25
   -1.9871071519E-04   -1.9992801405E-02         41.6261      26
   -1.8679589403E-04   -1.9293251413E-02         43.1969      27
   -1.7151285740E-04   -1.8641383430E-02         44.7677      28
   -1.6314258342E-04   -1.8034810198E-02         46.3385      29
   -1.5372046056E-04   -1.7461728552E-02         47.9093      30
   -1.4579233505E-04   -1.6925075726E-02         49.4801      31
   -1.3766384093E-04   -1.6419328563E-02         51.0509      32
   -1.3012438673E-04   -1.5943368454E-02         52.6217      33
   -1.2330473079E-04   -1.5495391256E-02         54.1925      34
   -1.1729783895E-04   -1.5068271749E-02         55.7633      35
   -1.0937289430E-04   -1.4663801328E-02         57.3341      36
   -1.0175890563E-04   -1.4283641405E-02         58.9049      37
   -9.8706048186E-05   -1.3923084497E-02         60.4757      38
   -9.4458610568E-05   -1.3577507739E-02         62.0465      39
   -8.8991098376E-05   -1.3247765894E-02         63.6173      40
   -8.5374779892E-05   -1.2935756505E-02         65.1880      41
   -8.1988980933E-05   -1.2636677179E-02         66.7588      42
   -7.9200910799E-05   -1.2350309179E-02         68.3296      43
   -7.6947082319E-05   -1.2077256312E-02         69.9004      44
   -7.2156939862E-05   -1.1812940154E-02         71.4712      45
   -6.7774863116E-05   -1.1565838064E-02         73.0420      46
   -6.5489256814E-05   -1.1326502368E-02         74.6128      47
   -6.2519997427E-05   -1.1095144576E-02         76.1836      48
   -5.8425854423E-05   -1.0873695551E-02         77.7544      49
   -5.9551322994E-05   -1.0660323890E-02         79.3252      50
   -5.5047867994E-05   -1.0454696101E-02         80.8960      51
   -5.2339961492E-05   -1.0259166380E-02         82.4668      52
   -5.0798350984E-05   -1.0070247429E-02         84.0376      53
   -5.1461230954E-05   -9.8865229020E-03         85.6084      54
   -4.8764747457E-05   -9.7085064691E-03         87.1792      55
   -4.5721767512E-05   -9.5378365066E-03         88.7500      56
   -4.3145964175E-05   -9.3737711284E-03         90.3208      57
   -4.0823049884E-05   -9.2157807046E-03         91.8916      58
   -4.0912386508E-05   -9.0635326347E-03         93.4624      59
   -4.1963379755E-05   -8.9154173755E-03         95.0332      60
   -4.1512634245E-05   -8.7712234813E-03         96.6040      61
   -3.9583755634E-05   -8.6338483494E-03         98.1748      62
   -3.9309110678E-05   -8.4993404435E-03         99.7456      63
   -3.9373150854E-05   -8.3688245346E-03        101.3164      64
   -3.8831537193E-05   -8.2411935452E-03        102.8872      65
   -3.7221302436E-05   -8.1163207292E-03        104.4580      66
   -3.3454384380E-05   -7.9966344237E-03        106.0288      67
   -3.0953803267E-05   -7.8818629978E-03        107.5995      68
   -2.8921234389E-05   -7.7677360724E-03        109.1703      69
   -2.5278215522E-05   -7.6613597295E-03        110.7411      70
   -2.5725463199E-05   -7.5565251567E-03        112.3119      71
   -2.5112549306E-05   -7.4527505640E-03        113.8827      72
   -2.4291242565E-05   -7.3514271822E-03        115.4535      73
   -2.3302590048E-05   -7.2526094097E-03        117.0243      74
   -2.2555219499E-05   -7.1572239208E-03        118.5951      75
   -2.1505649507E-05   -7.0640180429E-03        120.1659      76
   -1.9102826998E-05   -6.9752688552E-03        121.7367      77
   -1.9647624098E-05   -6.8876357041E-03        123.3075      78
   -1.9260450477E-05   -6.8020064275E-03        124.8783      79
   -2.0564530538E-05   -6.7178859445E-03        126.4491      80
   -2.1328036740E-05   -6.6385686304E-03        128.0199      81
   -2.3488861157E-05   -6.5595689494E-03        129.5907      82
   -2.3368954600E-05   -6.4809450747E-03        131.1615      83
   -2.4400070176E-05   -6.4064941482E-03        132.7323      84
   -2.4654719342E-05   -6.3305484904E-03        134.3031      85
   -2.3229617486E-05   -6.2536866150E-03        135.8739      86
   -1.8572690519E-05   -6.1809361432E-03        137.4447      87
   -1.6074094483E-05   -6.1122550133E-03        139.0155      88
   -1.7166114230E-05   -6.0441654968E-03        140.5863      89
   -1.8797074617E-05   -5.9762611883E-03        142.1571      90
   -1.8071238104E-05   -5.9128947576E-03        143.7279      91
   -1.7744949309E-05   -5.8497657217E-03        145.2987      92
   -1.6516917008E-05   -5.7874059465E-03        146.8695      93
   -1.5555377220E-05   -5.7264052049E-03        148.4403      94
   -1.4415126638E-05   -5.6649930818E-03        150.0110      95
   -1.2972411974E-05   -5.6068763049E-03        151.5818      96
   -1.4656232382E-05   -5.5515959191E-03        153.1526      97
   -1.5067153642E-05   -5.4952400113E-03        154.7234      98
   -1.4858279305E-05   -5.4403644749E-03        156.2942      99
   -1.7080010543E-05   -5.3871776024E-03        157.8650     100
   -1.8740744446E-05   -5.3318329953E-03        159.4358     101
   -1.8477156041E-05   -5.2784678700E-03        161.0066     102
   -1.7738534126E-05   -5.2293600061E-03        162.5774     103
   -1.7214439994E-05   -5.1792105958E-03        164.1482     104
   -1.4887815737E-05   -5.1309664158E-03        165.7190     105
   -1.4268974259E-05   -5.0838685483E-03        167.2898     106
   -1.4790566782E-05   -5.0361451631E-03        168.8606     107
   -1.4026595944E-05   -4.9910788617E-03        170.4314     108
   -1.4206692207E-05   -4.9459091669E-03        172.0022     109
   -1.3399848362E-05   -4.9024323745E-03        173.5730     110
   -1.4240140556E-05   -4.8590546044E-03        175.1438     111
   -1.4953628202E-05   -4.8135502993E-03        176.7146     112
   -1.1157885216E-05   -4.7714737361E-03        178.2854     113
   -1.0695893287E-05   -4.7328132093E-03        179.8562     114
   -1.0947850490E-05   -4.6917099716E-03        181.4270     115
   -8.8818627461E-06   -4.6521469051E-03        182.9978     116
   -9.5755402921E-06   -4.6155736984E-03        184.5686     117
   -1.1398188114E-05   -4.5749827653E-03        186.1394     118
   -9.2969832156E-06   -4.5334480423E-03        187.7102     119
   -5.2493505393E-06   -4.4953945268E-03        189.2810     120
   -3.5164489261E-06   -4.4612960903E-03        190.8518     121
   -5.6305358669E-06   -4.4273827905E-03        192.4226     122
   -6.8007775192E-06   -4.3900542594E-03        193.9933     123
   -6.2039168101E-06   -4.3539105556E-03        195.5641     124
   -6.3214783636E-06   -4.3174900205E-03        197.1349     125
   -8.4342457281E-06   -4.2842369814E-03        198.7057     126
   -7.2253756121E-06   -4.2503725979E-03        200.2765     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0.25/GGam.Sig_local_w_O3n1.000T0.250U2.0tp-0.20 <==
    1.6167971036E-02   -7.0482201938E-02          0.7854       0
    7.1463097079E-03   -1.0432107966E-01          2.3562       1
    2.0315819090E-03   -1.0737528966E-01          3.9270       2
   -2.7635093105E-04   -1.0100011989E-01          5.4978       3
   -1.1821531068E-03   -9.2290768498E-02          7.0686       4
   -1.4653570284E-03   -8.3648658535E-02          8.6394       5
   -1.4816835025E-03   -7.5822292163E-02         10.2102       6
   -1.3904745664E-03   -6.8960702288E-02         11.7810       7
   -1.2598064634E-03   -6.3012153152E-02         13.3518       8
   -1.1300713253E-03   -5.7871754641E-02         14.9226       9
   -1.0059529800E-03   -5.3416328820E-02         16.4934      10
   -8.9659501650E-04   -4.9534293367E-02         18.0642      11
   -7.9358759931E-04   -4.6139480233E-02         19.6350      12
   -7.0699639508E-04   -4.3150774936E-02         21.2058      13
   -6.3680015906E-04   -4.0502024609E-02         22.7765      14
   -5.7353685693E-04   -3.8145162069E-02         24.3473      15
   -5.1873072696E-04   -3.6029730711E-02         25.9181      16
   -4.6589158210E-04   -3.4132608483E-02         27.4889      17
   -4.2440464778E-04   -3.2421080519E-02         29.0597      18
   -3.9352486646E-04   -3.0861495938E-02         30.6305      19
   -3.6597632465E-04   -2.9442522288E-02         32.2013      20
   -3.3606520703E-04   -2.8149738345E-02         33.7721      21
   -3.0765936333E-04   -2.6956594470E-02         35.3429      22
   -2.8736279301E-04   -2.5860475213E-02         36.9137      23
   -2.6512013293E-04   -2.4851687017E-02         38.4845      24
   -2.4168213500E-04   -2.3914383400E-02         40.0553      25
   -2.2763862942E-04   -2.3043676859E-02         41.6261      26
   -2.1362642800E-04   -2.2237397872E-02         43.1969      27
   -2.0077923899E-04   -2.1479513797E-02         44.7677      28
   -1.8359622923E-04   -2.0773989365E-02         46.3385      29
   -1.7200069467E-04   -2.0116138445E-02         47.9093      30
   -1.6307957076E-04   -1.9493648904E-02         49.4801      31
   -1.5877022997E-04   -1.8905734844E-02         51.0509      32
   -1.4454448060E-04   -1.8355916135E-02         52.6217      33
   -1.3560330568E-04   -1.7830351856E-02         54.1925      34
   -1.2897696008E-04   -1.7345055401E-02         55.7633      35
   -1.2330056371E-04   -1.6878130177E-02         57.3341      36
   -1.1897967095E-04   -1.6433156770E-02         58.9049      37
   -1.0764026642E-04   -1.6012409671E-02         60.4757      38
   -1.0273981270E-04   -1.5616479192E-02         62.0465      39
   -1.0324886421E-04   -1.5238334668E-02         63.6173      40
   -9.3994205639E-05   -1.4877938192E-02         65.1880      41
   -9.1477967451E-05   -1.4534267279E-02         66.7588      42
   -8.7489306031E-05   -1.4203815680E-02         68.3296      43
   -8.4958549918E-05   -1.3887619868E-02         69.9004      44
   -8.0977196444E-05   -1.3593739638E-02         71.4712      45
   -7.6750506126E-05   -1.3303317300E-02         73.0420      46
   -7.2476924276E-05   -1.3021009888E-02         74.6128      47
   -6.9121805981E-05   -1.2754118051E-02         76.1836      48
   -6.8918362542E-05   -1.2499576639E-02         77.7544      49
   -6.5873891006E-05   -1.2255459721E-02         79.3252      50
   -6.0971278574E-05   -1.2014519711E-02         80.8960      51
   -6.1845330260E-05   -1.1790365582E-02         82.4668      52
   -6.4248009868E-05   -1.1573872473E-02         84.0376      53
   -6.1744957970E-05   -1.1359405155E-02         85.6084      54
   -6.0773545742E-05   -1.1161000758E-02         87.1792      55
   -5.6885688624E-05   -1.0963599141E-02         88.7500      56
   -5.1333734685E-05   -1.0772234376E-02         90.3208      57
   -4.7154057554E-05   -1.0598496156E-02         91.8916      58
   -5.0422364725E-05   -1.0418439757E-02         93.4624      59
   -4.9956256672E-05   -1.0248007446E-02         95.0332      60
   -4.6584295603E-05   -1.0080223494E-02         96.6040      61
   -4.8458973665E-05   -9.9156954489E-03         98.1748      62
   -4.5339256244E-05   -9.7587030897E-03         99.7456      63
   -4.1070419049E-05   -9.6064379384E-03        101.3164      64
   -4.2421099637E-05   -9.4580071583E-03        102.8872      65
   -4.1935915902E-05   -9.3171598322E-03        104.4580      66
   -4.4656127614E-05   -9.1878122532E-03        106.0288      67
   -3.9013002818E-05   -9.0541062524E-03        107.5995      68
   -3.8433219551E-05   -8.9228525855E-03        109.1703      69
   -3.4052223561E-05   -8.7931140100E-03        110.7411      70
   -3.4062449697E-05   -8.6761856724E-03        112.3119      71
   -3.1412844084E-05   -8.5557233730E-03        113.8827      72
   -2.8610154187E-05   -8.4401470157E-03        115.4535      73
   -2.3365725981E-05   -8.3309563419E-03        117.0243      74
   -2.4842435991E-05   -8.2173846887E-03        118.5951      75
   -2.4085220507E-05   -8.1140141358E-03        120.1659      76
   -2.6180363602E-05   -8.0134480011E-03        121.7367      77
   -2.7163827562E-05   -7.9097042851E-03        123.3075      78
   -2.6919101437E-05   -7.8106133627E-03        124.8783      79
   -3.2085953581E-05   -7.7146568161E-03        126.4491      80
   -3.3028354546E-05   -7.6222558370E-03        128.0199      81
   -3.3907603721E-05   -7.5293647273E-03        129.5907      82
   -3.1960109477E-05   -7.4390695713E-03        131.1615      83
   -3.1538302651E-05   -7.3492681116E-03        132.7323      84
   -2.9757505815E-05   -7.2605961803E-03        134.3031      85
   -3.2262615701E-05   -7.1806023995E-03        135.8739      86
   -3.2493033856E-05   -7.0973549532E-03        137.4447      87
   -2.6629320160E-05   -7.0189997759E-03        139.0155      88
   -2.6833134334E-05   -6.9381443332E-03        140.5863      89
   -2.7543567045E-05   -6.8643188750E-03        142.1571      90
   -2.7469311353E-05   -6.7890572781E-03        143.7279      91
   -2.1222831003E-05   -6.7159102116E-03        145.2987      92
   -2.2454116092E-05   -6.6471296136E-03        146.8695      93
   -2.1229239032E-05   -6.5747922138E-03        148.4403      94
   -2.4608596956E-05   -6.5060027268E-03        150.0110      95
   -1.9225205448E-05   -6.4362902754E-03        151.5818      96
   -1.6246514186E-05   -6.3692538527E-03        153.1526      97
   -1.6512600168E-05   -6.3059897545E-03        154.7234      98
   -1.3419113295E-05   -6.2397696536E-03        156.2942      99
   -1.8007518224E-05   -6.1805150881E-03        157.8650     100
   -1.6195783484E-05   -6.1198760824E-03        159.4358     101
   -2.0531145118E-05   -6.0613011041E-03        161.0066     102
   -1.8527037026E-05   -6.0056222461E-03        162.5774     103
   -2.1183155435E-05   -5.9480809222E-03        164.1482     104
   -1.6379061587E-05   -5.8901453345E-03        165.7190     105
   -1.3624286377E-05   -5.8335690187E-03        167.2898     106
   -1.5789890346E-05   -5.7843513625E-03        168.8606     107
   -2.1223270219E-05   -5.7340263917E-03        170.4314     108
   -1.4783509619E-05   -5.6786431265E-03        172.0022     109
   -1.5837636884E-05   -5.6263956279E-03        173.5730     110
   -1.1176761563E-05   -5.5708301495E-03        175.1438     111
   -9.0513853691E-06   -5.5204258382E-03        176.7146     112
   -6.7872400535E-06   -5.4770816485E-03        178.2854     113
   -8.9955743944E-06   -5.4342996019E-03        179.8562     114
   -9.5195074857E-06   -5.3888989330E-03        181.4270     115
   -8.5441494191E-06   -5.3368176577E-03        182.9978     116
   -1.0737134791E-05   -5.2922565287E-03        184.5686     117
   -1.3889281271E-05   -5.2499302143E-03        186.1394     118
   -1.3186846990E-05   -5.2015583498E-03        187.7102     119
   -1.2294695603E-05   -5.1617501078E-03        189.2810     120
   -1.4207527609E-05   -5.1161751225E-03        190.8518     121
   -1.6316269081E-05   -5.0775590557E-03        192.4226     122
   -1.0870820659E-05   -5.0347176586E-03        193.9933     123
   -1.4054873120E-05   -4.9946086046E-03        195.5641     124
   -1.6840894729E-05   -4.9560599604E-03        197.1349     125
   -1.1625420192E-05   -4.9134630220E-03        198.7057     126
   -1.3009665238E-05   -4.8801175842E-03        200.2765     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0.25/GGam.Sig_local_w_O4n1.000T0.250U2.0tp-0.20 <==
    1.7486612595E-02   -8.0853578010E-02          0.7854       0
    7.2947249516E-03   -1.1380952723E-01          2.3562       1
    1.8676688723E-03   -1.1479780540E-01          3.9270       2
   -4.9088952102E-04   -1.0679379408E-01          5.4978       3
   -1.3807819830E-03   -9.6896027833E-02          7.0686       4
   -1.6261527306E-03   -8.7404905560E-02          8.6394       5
   -1.6105828759E-03   -7.8951164411E-02         10.2102       6
   -1.4937601042E-03   -7.1613278235E-02         11.7810       7
   -1.3466005140E-03   -6.5305710521E-02         13.3518       8
   -1.2027072025E-03   -5.9879568878E-02         14.9226       9
   -1.0673808309E-03   -5.5194961421E-02         16.4934      10
   -9.4859078284E-04   -5.1130515306E-02         18.0642      11
   -8.4599787153E-04   -4.7581963718E-02         19.6350      12
   -7.5920887735E-04   -4.4462835014E-02         21.2058      13
   -6.7244387753E-04   -4.1707561803E-02         22.7765      14
   -5.9966218381E-04   -3.9260030086E-02         24.3473      15
   -5.4464280787E-04   -3.7073986285E-02         25.9181      16
   -4.9420844587E-04   -3.5111351517E-02         27.4889      17
   -4.4745159883E-04   -3.3340970531E-02         29.0597      18
   -4.1366972141E-04   -3.1728834995E-02         30.6305      19
   -3.7958996257E-04   -3.0259967244E-02         32.2013      20
   -3.4805243942E-04   -2.8921083163E-02         33.7721      21
   -3.1826035384E-04   -2.7695334063E-02         35.3429      22
   -2.9352024562E-04   -2.6563248082E-02         36.9137      23
   -2.7225596964E-04   -2.5524366294E-02         38.4845      24
   -2.5336152583E-04   -2.4555354329E-02         40.0553      25
   -2.3636569695E-04   -2.3656678030E-02         41.6261      26
   -2.2176402329E-04   -2.2821892446E-02         43.1969      27
   -2.0510524327E-04   -2.2046778773E-02         44.7677      28
   -1.9500222644E-04   -2.1318268907E-02         46.3385      29
   -1.7825109462E-04   -2.0637055583E-02         47.9093      30
   -1.7020867857E-04   -2.0000911205E-02         49.4801      31
   -1.6326529397E-04   -1.9390042618E-02         51.0509      32
   -1.5572340561E-04   -1.8829815429E-02         52.6217      33
   -1.4401801602E-04   -1.8298388342E-02         54.1925      34
   -1.3862248450E-04   -1.7791701307E-02         55.7633      35
   -1.2910963661E-04   -1.7316388317E-02         57.3341      36
   -1.2550786856E-04   -1.6860670395E-02         58.9049      37
   -1.1867130512E-04   -1.6426079207E-02         60.4757      38
   -1.1552968086E-04   -1.6019397743E-02         62.0465      39
   -1.1187313975E-04   -1.5627745546E-02         63.6173      40
   -1.0771761996E-04   -1.5262477392E-02         65.1880      41
   -1.0685253426E-04   -1.4912356638E-02         66.7588      42
   -9.6426181927E-05   -1.4563609245E-02         68.3296      43
   -9.1558209107E-05   -1.4236262587E-02         69.9004      44
   -8.6066629688E-05   -1.3931197466E-02         71.4712      45
   -8.2823092477E-05   -1.3635179768E-02         73.0420      46
   -7.7907698591E-05   -1.3353855549E-02         74.6128      47
   -7.5529806036E-05   -1.3087395272E-02         76.1836      48
   -7.7745794127E-05   -1.2822980066E-02         77.7544      49
   -7.3237925971E-05   -1.2569757526E-02         79.3252      50
   -7.1486430630E-05   -1.2324841854E-02         80.8960      51
   -6.7228594043E-05   -1.2092758750E-02         82.4668      52
   -6.6906672205E-05   -1.1868730737E-02         84.0376      53
   -6.4600953216E-05   -1.1654541067E-02         85.6084      54
   -6.0784507240E-05   -1.1442939691E-02         87.1792      55
   -5.7777169110E-05   -1.1245563752E-02         88.7500      56
   -5.4412893756E-05   -1.1050491464E-02         90.3208      57
   -5.3703980495E-05   -1.0864271267E-02         91.8916      58
   -4.7351104501E-05   -1.0681806951E-02         93.4624      59
   -4.6223931377E-05   -1.0509960056E-02         95.0332      60
   -4.3323191591E-05   -1.0339419764E-02         96.6040      61
   -4.2929416045E-05   -1.0175022723E-02         98.1748      62
   -3.8790902727E-05   -1.0019486425E-02         99.7456      63
   -4.3435739774E-05   -9.8604695984E-03        101.3164      64
   -3.8441166961E-05   -9.7063890436E-03        102.8872      65
   -4.0862177508E-05   -9.5571212073E-03        104.4580      66
   -3.9151818537E-05   -9.4203874504E-03        106.0288      67
   -3.3881656321E-05   -9.2889057869E-03        107.5995      68
   -3.1842702191E-05   -9.1517822248E-03        109.1703      69
   -3.3484554357E-05   -9.0199469452E-03        110.7411      70
   -3.5769159760E-05   -8.8910248024E-03        112.3119      71
   -3.7878787110E-05   -8.7700035249E-03        113.8827      72
   -3.4033007851E-05   -8.6473240216E-03        115.4535      73
   -3.1682100458E-05   -8.5360020550E-03        117.0243      74
   -2.4668167351E-05   -8.4268442551E-03        118.5951      75
   -2.8802991639E-05   -8.3144174954E-03        120.1659      76
   -2.7582337023E-05   -8.2061609951E-03        121.7367      77
   -3.0210285448E-05   -8.1086621235E-03        123.3075      78
   -3.1927234469E-05   -8.0046608409E-03        124.8783      79
   -3.0368807607E-05   -7.9056868046E-03        126.4491      80
   -2.9280706212E-05   -7.8090712808E-03        128.0199      81
   -3.1318149386E-05   -7.7127853774E-03        129.5907      82
   -3.1969121400E-05   -7.6187560343E-03        131.1615      83
   -2.8746509641E-05   -7.5286885249E-03        132.7323      84
   -2.7503974497E-05   -7.4434682469E-03        134.3031      85
   -2.2364389932E-05   -7.3605718972E-03        135.8739      86
   -1.9571613316E-05   -7.2808151375E-03        137.4447      87
   -2.2408654630E-05   -7.1971212503E-03        139.0155      88
   -2.4420924225E-05   -7.1106595480E-03        140.5863      89
   -1.6421971360E-05   -7.0418520107E-03        142.1571      90
   -1.3280806308E-05   -6.9669358147E-03        143.7279      91
   -1.9152679620E-05   -6.8933878946E-03        145.2987      92
   -1.7094725633E-05   -6.8160211796E-03        146.8695      93
   -2.3301083065E-05   -6.7452407220E-03        148.4403      94
   -2.4644127830E-05   -6.6708147782E-03        150.0110      95
   -2.2973722180E-05   -6.6003397622E-03        151.5818      96
   -1.7922252634E-05   -6.5350277624E-03        153.1526      97
   -2.3417794310E-05   -6.4711328010E-03        154.7234      98
   -2.2624604384E-05   -6.4057822428E-03        156.2942      99
   -2.3734597254E-05   -6.3418968074E-03        157.8650     100
   -2.1728155327E-05   -6.2754403928E-03        159.4358     101
   -2.1485613165E-05   -6.2170253606E-03        161.0066     102
   -2.2635571182E-05   -6.1560288864E-03        162.5774     103
   -2.2259784628E-05   -6.1006284426E-03        164.1482     104
   -1.8847428422E-05   -6.0402593024E-03        165.7190     105
   -1.5364830902E-05   -5.9838322801E-03        167.2898     106
   -1.9238412927E-05   -5.9294401268E-03        168.8606     107
   -2.0445581770E-05   -5.8785309067E-03        170.4314     108
   -2.2803943197E-05   -5.8259589031E-03        172.0022     109
   -2.0791427313E-05   -5.7719880816E-03        173.5730     110
   -1.8502092755E-05   -5.7175378973E-03        175.1438     111
   -2.1733272580E-05   -5.6665224168E-03        176.7146     112
   -1.9819173313E-05   -5.6179557636E-03        178.2854     113
   -1.9174801971E-05   -5.5712058120E-03        179.8562     114
   -1.2702445995E-05   -5.5254404720E-03        181.4270     115
   -1.2477612603E-05   -5.4772801221E-03        182.9978     116
   -1.2879403232E-05   -5.4294128388E-03        184.5686     117
   -1.3016703244E-05   -5.3755761211E-03        186.1394     118
   -1.1761715990E-05   -5.3304862023E-03        187.7102     119
   -1.0027299209E-05   -5.2875109090E-03        189.2810     120
   -4.7010382246E-06   -5.2450873111E-03        190.8518     121
   -9.7702323559E-06   -5.2011793000E-03        192.4226     122
   -1.5001739145E-05   -5.1567602581E-03        193.9933     123
   -2.1559753585E-05   -5.1185940943E-03        195.5641     124
   -1.8645604265E-05   -5.0749321741E-03        197.1349     125
   -9.1939461603E-06   -5.0392490082E-03        198.7057     126
   -6.6573245848E-06   -5.0130493492E-03        200.2765     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0.25/GGam.Sig_local_w_O5n1.000T0.250U2.0tp-0.20 <==
    1.8017972916E-02   -8.4376664556E-02          0.7854       0
    7.2375665119E-03   -1.1720016421E-01          2.3562       1
    1.6407034922E-03   -1.1736688091E-01          3.9270       2
   -7.2181145437E-04   -1.0863019603E-01          5.4978       3
   -1.5685011496E-03   -9.8203309273E-02          7.0686       4
   -1.7721322878E-03   -8.8328610446E-02          8.6394       5
   -1.7136685040E-03   -7.9616871197E-02         10.2102       6
   -1.5681551143E-03   -7.2107246789E-02         11.7810       7
   -1.4023803977E-03   -6.5686563528E-02         13.3518       8
   -1.2444862478E-03   -6.0174621863E-02         14.9226       9
   -1.0957674917E-03   -5.5429772622E-02         16.4934      10
   -9.7483971968E-04   -5.1319232667E-02         18.0642      11
   -8.6193739130E-04   -4.7736294297E-02         19.6350      12
   -7.6734323503E-04   -4.4591112593E-02         21.2058      13
   -6.8339442236E-04   -4.1820565802E-02         22.7765      14
   -6.1745465195E-04   -3.9355436077E-02         24.3473      15
   -5.5711658472E-04   -3.7155448482E-02         25.9181      16
   -5.0312321815E-04   -3.5180302170E-02         27.4889      17
   -4.5279971422E-04   -3.3397343657E-02         29.0597      18
   -4.1764060463E-04   -3.1776022380E-02         30.6305      19
   -3.8004439909E-04   -3.0309313128E-02         32.2013      20
   -3.4911897230E-04   -2.8967009223E-02         33.7721      21
   -3.1765516446E-04   -2.7733292780E-02         35.3429      22
   -2.9277692086E-04   -2.6596455770E-02         36.9137      23
   -2.7755296378E-04   -2.5555122984E-02         38.4845      24
   -2.5232842024E-04   -2.4584608450E-02         40.0553      25
   -2.3891067222E-04   -2.3682533408E-02         41.6261      26
   -2.2463623739E-04   -2.2849549818E-02         43.1969      27
   -2.1211592209E-04   -2.2061413062E-02         44.7677      28
   -1.9765451855E-04   -2.1344449362E-02         46.3385      29
   -1.8383176479E-04   -2.0659256658E-02         47.9093      30
   -1.7451980480E-04   -2.0016664767E-02         49.4801      31
   -1.6540128864E-04   -1.9407896691E-02         51.0509      32
   -1.5683706250E-04   -1.8843346021E-02         52.6217      33
   -1.4650393082E-04   -1.8306555703E-02         54.1925      34
   -1.4243495024E-04   -1.7803573040E-02         55.7633      35
   -1.2970017929E-04   -1.7317472248E-02         57.3341      36
   -1.2171129677E-04   -1.6859790807E-02         58.9049      37
   -1.2511801315E-04   -1.6429549284E-02         60.4757      38
   -1.1682603262E-04   -1.6024968264E-02         62.0465      39
   -1.1423977590E-04   -1.5637553335E-02         63.6173      40
   -1.0439965257E-04   -1.5267503308E-02         65.1880      41
   -9.5362524713E-05   -1.4908786879E-02         66.7588      42
   -9.2877514757E-05   -1.4566056843E-02         68.3296      43
   -9.0188383150E-05   -1.4244489804E-02         69.9004      44
   -8.5430826060E-05   -1.3944513989E-02         71.4712      45
   -8.3358339428E-05   -1.3643608040E-02         73.0420      46
   -8.2376794427E-05   -1.3363803005E-02         74.6128      47
   -8.2865962594E-05   -1.3084850337E-02         76.1836      48
   -7.0108871716E-05   -1.2822723187E-02         77.7544      49
   -6.7546900615E-05   -1.2570419297E-02         79.3252      50
   -7.4512007550E-05   -1.2335046929E-02         80.8960      51
   -6.5388976211E-05   -1.2103552580E-02         82.4668      52
   -6.5927670920E-05   -1.1877324836E-02         84.0376      53
   -6.8829018713E-05   -1.1654186741E-02         85.6084      54
   -6.1683585131E-05   -1.1449139844E-02         87.1792      55
   -5.7087649859E-05   -1.1244854685E-02         88.7500      56
   -5.3738751481E-05   -1.1050089858E-02         90.3208      57
   -5.6662955828E-05   -1.0864141592E-02         91.8916      58
   -4.9593684678E-05   -1.0681221312E-02         93.4624      59
   -5.3596070812E-05   -1.0504390998E-02         95.0332      60
   -5.7073951035E-05   -1.0332874314E-02         96.6040      61
   -5.6506459337E-05   -1.0179386829E-02         98.1748      62
   -5.3395803711E-05   -1.0016102710E-02         99.7456      63
   -5.1683788680E-05   -9.8605114937E-03        101.3164      64
   -5.0798451543E-05   -9.7120124763E-03        102.8872      65
   -4.8580515934E-05   -9.5632825013E-03        104.4580      66
   -3.8726132898E-05   -9.4212220091E-03        106.0288      67
   -3.4899778037E-05   -9.2826887919E-03        107.5995      68
   -2.6555105533E-05   -9.1401414419E-03        109.1703      69
   -2.7878914914E-05   -9.0205586629E-03        110.7411      70
   -3.3305094599E-05   -8.9032552731E-03        112.3119      71
   -2.7959830116E-05   -8.7722429685E-03        113.8827      72
   -3.1200529170E-05   -8.6491637414E-03        115.4535      73
   -3.3162967711E-05   -8.5392606376E-03        117.0243      74
   -3.0546973384E-05   -8.4302847083E-03        118.5951      75
   -3.3849553944E-05   -8.3222431380E-03        120.1659      76
   -2.7656741079E-05   -8.2150359317E-03        121.7367      77
   -3.0303112110E-05   -8.1061219367E-03        123.3075      78
   -2.8110968880E-05   -8.0089189481E-03        124.8783      79
   -2.6013070359E-05   -7.9085292357E-03        126.4491      80
   -2.7351731929E-05   -7.8082076467E-03        128.0199      81
   -2.4269177356E-05   -7.7219304139E-03        129.5907      82
   -2.3598182424E-05   -7.6268644193E-03        131.1615      83
   -3.1553605524E-05   -7.5291935004E-03        132.7323      84
   -2.6730403424E-05   -7.4434910924E-03        134.3031      85
   -2.5754965847E-05   -7.3516648182E-03        135.8739      86
   -3.1559357385E-05   -7.2745737762E-03        137.4447      87
   -2.8354786226E-05   -7.1946874901E-03        139.0155      88
   -2.6905413377E-05   -7.1153603044E-03        140.5863      89
   -3.1421048192E-05   -7.0333888682E-03        142.1571      90
   -2.3412442574E-05   -6.9628012119E-03        143.7279      91
   -1.8566303294E-05   -6.8893074504E-03        145.2987      92
   -1.5888489191E-05   -6.8138980666E-03        146.8695      93
   -2.4002992311E-05   -6.7563048693E-03        148.4403      94
   -2.9490072898E-05   -6.6740810914E-03        150.0110      95
   -2.4504567386E-05   -6.6053732580E-03        151.5818      96
   -2.9465228128E-05   -6.5391493883E-03        153.1526      97
   -2.1517963236E-05   -6.4828652228E-03        154.7234      98
   -2.1894879121E-05   -6.4074957576E-03        156.2942      99
   -1.5050706384E-05   -6.3492090016E-03        157.8650     100
   -2.3679945961E-05   -6.2865414667E-03        159.4358     101
   -2.5545915030E-05   -6.2244139320E-03        161.0066     102
   -2.6973297107E-05   -6.1596760944E-03        162.5774     103
   -2.0480142028E-05   -6.0993843443E-03        164.1482     104
   -1.6480746462E-05   -6.0412334832E-03        165.7190     105
   -2.0808561920E-05   -5.9843245432E-03        167.2898     106
   -2.4214626358E-05   -5.9306060324E-03        168.8606     107
   -2.6762072674E-05   -5.8803928835E-03        170.4314     108
   -2.3591207830E-05   -5.8254000892E-03        172.0022     109
   -2.3620212327E-05   -5.7745250732E-03        173.5730     110
   -1.8431166266E-05   -5.7172715521E-03        175.1438     111
   -1.1775491891E-05   -5.6636523491E-03        176.7146     112
   -2.3048787798E-05   -5.6214905242E-03        178.2854     113
   -1.9687840536E-05   -5.5734741178E-03        179.8562     114
   -1.6857480238E-05   -5.5290096307E-03        181.4270     115
   -1.5471262595E-05   -5.4805893949E-03        182.9978     116
   -2.4668840809E-05   -5.4416809910E-03        184.5686     117
   -2.2722988902E-05   -5.3847117291E-03        186.1394     118
   -2.1456947716E-05   -5.3342737472E-03        187.7102     119
   -2.5541455390E-05   -5.2921562724E-03        189.2810     120
   -1.9750139562E-05   -5.2468014362E-03        190.8518     121
   -2.4903026406E-05   -5.2115691237E-03        192.4226     122
   -3.1877398841E-05   -5.1645065772E-03        193.9933     123
   -3.2474371294E-05   -5.1282889422E-03        195.5641     124
   -2.6701296914E-05   -5.0901779134E-03        197.1349     125
   -2.0799623514E-05   -5.0523567894E-03        198.7057     126
   -2.3585597772E-05   -5.0186218041E-03        200.2765     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0.25/GGam.Sig_local_w_O6n1.000T0.250U2.0tp-0.20 <==
    1.8403745690E-02   -8.5919740893E-02          0.7854       0
    7.2313682271E-03   -1.1862697093E-01          2.3562       1
    1.5427309941E-03   -1.1828286137E-01          3.9270       2
   -8.0706787224E-04   -1.0915927845E-01          5.4978       3
   -1.6247172817E-03   -9.8482391562E-02          7.0686       4
   -1.8136480489E-03   -8.8481051395E-02          8.6394       5
   -1.7325801347E-03   -7.9683862573E-02         10.2102       6
   -1.5881782349E-03   -7.2125904002E-02         11.7810       7
   -1.4296764850E-03   -6.5665393815E-02         13.3518       8
   -1.2523101876E-03   -6.0136773954E-02         14.9226       9
   -1.1041127866E-03   -5.5381691208E-02         16.4934      10
   -9.7271805369E-04   -5.1266350732E-02         18.0642      11
   -8.6866374596E-04   -4.7679543103E-02         19.6350      12
   -7.8009629501E-04   -4.4539360560E-02         21.2058      13
   -6.8300609098E-04   -4.1764235743E-02         22.7765      14
   -6.1122719437E-04   -3.9299735300E-02         24.3473      15
   -5.5212098443E-04   -3.7097429982E-02         25.9181      16
   -5.0624898989E-04   -3.5114808390E-02         27.4889      17
   -4.5976663591E-04   -3.3344123277E-02         29.0597      18
   -4.1908732291E-04   -3.1735120382E-02         30.6305      19
   -3.8456338419E-04   -3.0259722184E-02         32.2013      20
   -3.4512820569E-04   -2.8915492114E-02         33.7721      21
   -3.2203488301E-04   -2.7692868164E-02         35.3429      22
   -2.8575547433E-04   -2.6555306652E-02         36.9137      23
   -2.6587380101E-04   -2.5517542951E-02         38.4845      24
   -2.5532278860E-04   -2.4542921220E-02         40.0553      25
   -2.3939720075E-04   -2.3648315201E-02         41.6261      26
   -2.3031247976E-04   -2.2815337692E-02         43.1969      27
   -2.2298806816E-04   -2.2035912044E-02         44.7677      28
   -2.0208016969E-04   -2.1304323242E-02         46.3385      29
   -1.8675771177E-04   -2.0621305605E-02         47.9093      30
   -1.7635264690E-04   -1.9978955722E-02         49.4801      31
   -1.6582710333E-04   -1.9383511013E-02         51.0509      32
   -1.6076454395E-04   -1.8814399532E-02         52.6217      33
   -1.4704764699E-04   -1.8275176686E-02         54.1925      34
   -1.3349490111E-04   -1.7772675475E-02         55.7633      35
   -1.2789577652E-04   -1.7291293723E-02         57.3341      36
   -1.2257334698E-04   -1.6838605190E-02         58.9049      37
   -1.1842891048E-04   -1.6409591731E-02         60.4757      38
   -1.1612680772E-04   -1.5996652159E-02         62.0465      39
   -1.0982145783E-04   -1.5611546733E-02         63.6173      40
   -1.0739374207E-04   -1.5240835326E-02         65.1880      41
   -1.0201021727E-04   -1.4884203469E-02         66.7588      42
   -9.1650142716E-05   -1.4541776777E-02         68.3296      43
   -9.2279802572E-05   -1.4223546997E-02         69.9004      44
   -9.3571339378E-05   -1.3921215770E-02         71.4712      45
   -9.3649046130E-05   -1.3620787323E-02         73.0420      46
   -8.2086272550E-05   -1.3332654655E-02         74.6128      47
   -7.7741898321E-05   -1.3066248761E-02         76.1836      48
   -7.0988573198E-05   -1.2800334126E-02         77.7544      49
   -7.0441364524E-05   -1.2549225117E-02         79.3252      50
   -7.1044678214E-05   -1.2299138803E-02         80.8960      51
   -7.0098103799E-05   -1.2078518346E-02         82.4668      52
   -6.6614881485E-05   -1.1846210467E-02         84.0376      53
   -5.9824754431E-05   -1.1640429494E-02         85.6084      54
   -6.0267147021E-05   -1.1435212073E-02         87.1792      55
   -6.3287247268E-05   -1.1226026448E-02         88.7500      56
   -5.6186272457E-05   -1.1032329173E-02         90.3208      57
   -5.2943195291E-05   -1.0846667032E-02         91.8916      58
   -4.9870401950E-05   -1.0659728761E-02         93.4624      59
   -5.7837664183E-05   -1.0487006721E-02         95.0332      60
   -5.8630009581E-05   -1.0317784225E-02         96.6040      61
   -5.4497538045E-05   -1.0157104890E-02         98.1748      62
   -4.0120278085E-05   -9.9960425500E-03         99.7456      63
   -3.9508264869E-05   -9.8468981284E-03        101.3164      64
   -3.7742787463E-05   -9.7019382846E-03        102.8872      65
   -3.4121538690E-05   -9.5499053519E-03        104.4580      66
   -3.4084828363E-05   -9.4105941858E-03        106.0288      67
   -3.2326048103E-05   -9.2720356312E-03        107.5995      68
   -3.9183906271E-05   -9.1380969993E-03        109.1703      69
   -3.2439744686E-05   -9.0141147988E-03        110.7411      70
   -3.6220224166E-05   -8.8769357611E-03        112.3119      71
   -3.7704629235E-05   -8.7626443984E-03        113.8827      72
   -3.7731341438E-05   -8.6463153313E-03        115.4535      73
   -3.1265633522E-05   -8.5234787641E-03        117.0243      74
   -3.6404895815E-05   -8.4125151481E-03        118.5951      75
   -2.8899626542E-05   -8.3095890071E-03        120.1659      76
   -2.5345837156E-05   -8.2057973529E-03        121.7367      77
   -3.1205374422E-05   -8.0992870028E-03        123.3075      78
   -3.1772529861E-05   -7.9898304467E-03        124.8783      79
   -2.1425763304E-05   -7.8956478092E-03        126.4491      80
   -1.7712907024E-05   -7.8020384699E-03        128.0199      81
   -1.6575215137E-05   -7.7085141728E-03        129.5907      82
   -1.3832476133E-05   -7.6089078617E-03        131.1615      83
   -2.2809071125E-05   -7.5253291474E-03        132.7323      84
   -2.4368314407E-05   -7.4415928458E-03        134.3031      85
   -2.7464879302E-05   -7.3513358976E-03        135.8739      86
   -2.2903456626E-05   -7.2621114925E-03        137.4447      87
   -2.8732957540E-05   -7.1830030401E-03        139.0155      88
   -2.8053049194E-05   -7.1050641923E-03        140.5863      89
   -2.0882842162E-05   -7.0236460757E-03        142.1571      90
   -2.5307317630E-05   -6.9466528643E-03        143.7279      91
   -2.7351471608E-05   -6.8622140890E-03        145.2987      92
   -2.5557805081E-05   -6.7894486672E-03        146.8695      93
   -2.7027696239E-05   -6.7207110839E-03        148.4403      94
   -2.9883194994E-05   -6.6531483814E-03        150.0110      95
   -2.4914467937E-05   -6.5777959718E-03        151.5818      96
   -1.1522832449E-05   -6.5239951641E-03        153.1526      97
   -1.9350179895E-05   -6.4482914036E-03        154.7234      98
   -2.0821857388E-05   -6.3867585474E-03        156.2942      99
   -1.4898255142E-05   -6.3268722179E-03        157.8650     100
   -1.5267199039E-05   -6.2693077961E-03        159.4358     101
   -1.1775956970E-05   -6.1951935674E-03        161.0066     102
   -1.3169824864E-05   -6.1404864245E-03        162.5774     103
   -8.5410724913E-06   -6.0887109745E-03        164.1482     104
   -1.5808168785E-05   -6.0277391325E-03        165.7190     105
   -1.1809786243E-05   -5.9779293649E-03        167.2898     106
   -1.6840288722E-05   -5.9239489833E-03        168.8606     107
   -1.7713999444E-05   -5.8644753359E-03        170.4314     108
   -8.2508750826E-06   -5.8099734212E-03        172.0022     109
   -1.3701760500E-05   -5.7592110422E-03        173.5730     110
   -1.3466571807E-05   -5.7113003796E-03        175.1438     111
   -1.6931675501E-05   -5.6558334322E-03        176.7146     112
   -9.3885909444E-06   -5.6095643625E-03        178.2854     113
   -8.5737316765E-06   -5.5619356027E-03        179.8562     114
   -1.4538234024E-05   -5.5165085702E-03        181.4270     115
   -2.2232745105E-05   -5.4628296403E-03        182.9978     116
   -2.0498206963E-05   -5.4201379723E-03        184.5686     117
   -1.0195838367E-05   -5.3706595399E-03        186.1394     118
   -1.4493923157E-05   -5.3263931232E-03        187.7102     119
   -2.2087645645E-05   -5.2814767965E-03        189.2810     120
   -2.0332908696E-05   -5.2384354563E-03        190.8518     121
   -1.4692033811E-05   -5.1935076712E-03        192.4226     122
   -1.2571237051E-05   -5.1580497084E-03        193.9933     123
   -1.4922659116E-05   -5.1169572283E-03        195.5641     124
   -1.8096815346E-05   -5.0895293330E-03        197.1349     125
   -2.0539216114E-05   -5.0529415982E-03        198.7057     126
   -1.6588014268E-05   -4.9956116146E-03        200.2765     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0.25/GGam.Sig_local_w_O7n1.000T0.250U2.0tp-0.20 <==
    1.8634294449E-02   -8.6767742788E-02          0.7854       0
    7.2572613468E-03   -1.1926949700E-01          2.3562       1
    1.5207322202E-03   -1.1869048980E-01          3.9270       2
   -8.2783907872E-04   -1.0937898177E-01          5.4978       3
   -1.6464157659E-03   -9.8590853555E-02          7.0686       4
   -1.8119332447E-03   -8.8544440040E-02          8.6394       5
   -1.7500755015E-03   -7.9722578108E-02         10.2102       6
   -1.5899784594E-03   -7.2149738399E-02         11.7810       7
   -1.4174049570E-03   -6.5691827075E-02         13.3518       8
   -1.2488858924E-03   -6.0158551927E-02         14.9226       9
   -1.1008697044E-03   -5.5401281462E-02         16.4934      10
   -9.7495470101E-04   -5.1281183879E-02         18.0642      11
   -8.7242556822E-04   -4.7703733859E-02         19.6350      12
   -7.6877005663E-04   -4.4550712885E-02         21.2058      13
   -6.7989576907E-04   -4.1778839348E-02         22.7765      14
   -6.1610357882E-04   -3.9311932339E-02         24.3473      15
   -5.4568728930E-04   -3.7106233604E-02         25.9181      16
   -5.0079724777E-04   -3.5133944923E-02         27.4889      17
   -4.6074996816E-04   -3.3356584364E-02         29.0597      18
   -4.2053916429E-04   -3.1744166438E-02         30.6305      19
   -3.7423808654E-04   -3.0279234844E-02         32.2013      20
   -3.4302696133E-04   -2.8930283661E-02         33.7721      21
   -3.2101942346E-04   -2.7697017992E-02         35.3429      22
   -2.8047561144E-04   -2.6544754832E-02         36.9137      23
   -2.6088148162E-04   -2.5521501846E-02         38.4845      24
   -2.4054189752E-04   -2.4560351227E-02         40.0553      25
   -2.3438309408E-04   -2.3653293158E-02         41.6261      26
   -2.0528058234E-04   -2.2815842225E-02         43.1969      27
   -2.0513861921E-04   -2.2045823676E-02         44.7677      28
   -1.8112242879E-04   -2.1312817673E-02         46.3385      29
   -1.6851683264E-04   -2.0640731109E-02         47.9093      30
   -1.7667045827E-04   -2.0003185868E-02         49.4801      31
   -1.4221558067E-04   -1.9388977807E-02         51.0509      32
   -1.4976591524E-04   -1.8813364737E-02         52.6217      33
   -1.4835512975E-04   -1.8290615718E-02         54.1925      34
   -1.4632185811E-04   -1.7780490539E-02         55.7633      35
   -1.4556055834E-04   -1.7290379813E-02         57.3341      36
   -1.2064477417E-04   -1.6840627917E-02         58.9049      37
   -1.1210905499E-04   -1.6433720264E-02         60.4757      38
   -1.2164166467E-04   -1.6016807108E-02         62.0465      39
   -1.0924653883E-04   -1.5621993398E-02         63.6173      40
   -1.0339789707E-04   -1.5246283733E-02         65.1880      41
   -1.1418084525E-04   -1.4896183738E-02         66.7588      42
   -9.5063729607E-05   -1.4559275129E-02         68.3296      43
   -8.8003498158E-05   -1.4238915608E-02         69.9004      44
   -1.0219045202E-04   -1.3925093935E-02         71.4712      45
   -8.0954994792E-05   -1.3624462989E-02         73.0420      46
   -6.5871095637E-05   -1.3336732503E-02         74.6128      47
   -7.7567556093E-05   -1.3054206466E-02         76.1836      48
   -6.8731004990E-05   -1.2798527005E-02         77.7544      49
   -7.6813834784E-05   -1.2548289733E-02         79.3252      50
   -6.2985450562E-05   -1.2300858331E-02         80.8960      51
   -7.2239148986E-05   -1.2084448109E-02         82.4668      52
   -6.5039532840E-05   -1.1862609514E-02         84.0376      53
   -7.2167236375E-05   -1.1631731213E-02         85.6084      54
   -6.0771242497E-05   -1.1434960735E-02         87.1792      55
   -6.0941771037E-05   -1.1240912523E-02         88.7500      56
   -5.5150537790E-05   -1.1034064511E-02         90.3208      57
   -3.7241851157E-05   -1.0845685041E-02         91.8916      58
   -5.6751355198E-05   -1.0668299275E-02         93.4624      59
   -5.9052848203E-05   -1.0503196141E-02         95.0332      60
   -5.8875119412E-05   -1.0326236282E-02         96.6040      61
   -4.5376754134E-05   -1.0179269246E-02         98.1748      62
   -5.0059584234E-05   -1.0006762943E-02         99.7456      63
   -4.7447171849E-05   -9.8391850158E-03        101.3164      64
   -4.6561963521E-05   -9.6976471386E-03        102.8872      65
   -5.2191348138E-05   -9.5572102103E-03        104.4580      66
   -3.8964273729E-05   -9.4189272367E-03        106.0288      67
   -4.0319112653E-05   -9.2833147639E-03        107.5995      68
   -3.3817793522E-05   -9.1461556548E-03        109.1703      69
   -4.1883385916E-05   -9.0231992381E-03        110.7411      70
   -3.6168805868E-05   -8.8789095929E-03        112.3119      71
   -3.5661803190E-05   -8.7682125159E-03        113.8827      72
   -4.8627435560E-05   -8.6477223817E-03        115.4535      73
   -4.1653895947E-05   -8.5400118067E-03        117.0243      74
   -3.4229239006E-05   -8.4231919734E-03        118.5951      75
   -1.6224663378E-05   -8.3107046033E-03        120.1659      76
   -3.7925118459E-05   -8.1923831264E-03        121.7367      77
   -4.3025064869E-05   -8.0988170013E-03        123.3075      78
   -3.1572239724E-05   -7.9984709446E-03        124.8783      79
   -4.2773084811E-05   -7.9086899639E-03        126.4491      80
   -2.4359688340E-05   -7.8049166240E-03        128.0199      81
   -2.3461481593E-05   -7.7053807931E-03        129.5907      82
   -3.5453213044E-05   -7.6188398334E-03        131.1615      83
   -3.4875896194E-05   -7.5216953127E-03        132.7323      84
   -3.6843818141E-05   -7.4393604503E-03        134.3031      85
   -3.0850204204E-05   -7.3490838607E-03        135.8739      86
   -2.5910354570E-05   -7.2633941148E-03        137.4447      87
   -2.0104999659E-05   -7.2041547887E-03        139.0155      88
   -2.2319237374E-05   -7.1131350432E-03        140.5863      89
   -2.7708974706E-05   -7.0200436385E-03        142.1571      90
   -3.7787065289E-05   -6.9533660909E-03        143.7279      91
   -2.4621490045E-05   -6.8843718017E-03        145.2987      92
   -3.0733248094E-05   -6.8064965504E-03        146.8695      93
   -3.0579808150E-05   -6.7407482834E-03        148.4403      94
   -2.7870194092E-05   -6.6746819780E-03        150.0110      95
   -3.5276826664E-05   -6.5993215789E-03        151.5818      96
   -2.5133706231E-05   -6.5366143101E-03        153.1526      97
   -2.8584955947E-05   -6.4648348544E-03        154.7234      98
   -7.9563450722E-06   -6.4095493138E-03        156.2942      99
   -1.0721986123E-05   -6.3325283966E-03        157.8650     100
   -1.5828251305E-05   -6.2720262048E-03        159.4358     101
   -1.3558672602E-05   -6.2108453408E-03        161.0066     102
   -2.8285806260E-05   -6.1407866017E-03        162.5774     103
   -8.9993922941E-06   -6.0880201492E-03        164.1482     104
   -1.4896211861E-05   -6.0265673484E-03        165.7190     105
   -1.7768656027E-05   -5.9668906829E-03        167.2898     106
   -9.5785588458E-06   -5.9156784383E-03        168.8606     107
   -9.8134808343E-06   -5.8585604308E-03        170.4314     108
   -1.8444326564E-05   -5.8105667098E-03        172.0022     109
   -1.8633627269E-05   -5.7581896369E-03        173.5730     110
   -2.2105657680E-05   -5.7079832646E-03        175.1438     111
   -1.7518867846E-05   -5.6580638768E-03        176.7146     112
   -1.4574253524E-05   -5.5944847789E-03        178.2854     113
   -2.2786069599E-05   -5.5607103447E-03        179.8562     114
   -2.3575158148E-05   -5.5244268402E-03        181.4270     115
   -2.0258549845E-05   -5.4728611016E-03        182.9978     116
   -2.2810729192E-05   -5.4340611870E-03        184.5686     117
   -1.5005107397E-05   -5.3685581935E-03        186.1394     118
   -1.8142222313E-05   -5.3498016750E-03        187.7102     119
   -1.4700284520E-05   -5.2848408288E-03        189.2810     120
   -4.2271848303E-06   -5.2482268871E-03        190.8518     121
   -3.6845254189E-06   -5.2043758204E-03        192.4226     122
   -9.9520651917E-06   -5.1579965705E-03        193.9933     123
    2.8059588735E-06   -5.1166830983E-03        195.5641     124
   -9.8780003735E-06   -5.0818332970E-03        197.1349     125
   -1.6032383881E-05   -5.0407528118E-03        198.7057     126
   -2.0429743495E-06   -5.0136502149E-03        200.2765     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0.5/D_DCA <==
1.0 0.193169466766 0.000133763882284


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0.5/D_DCA_size20.0 <==
0.999953278148 0.000222395717066 -0.299905860612 0.193582579009 3.3214347961e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0.5/D_DCA_size32.0 <==
1.00929959157 0.000226588902402 -0.261451187996 0.198499619427 3.50901243195e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0.5/D_DCA_size34.0 <==
0.999981727166 0.00020386404282 -0.299256426024 0.193530356781 3.06200898003e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0.5/D_DCA_size50.0 <==
0.9999502894 0.000221170870998 -0.299790792691 0.193297231483 3.32791088043e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0.5/D_DiagMC_GGam <==
1.0000    0.0010    -0.2994    0.0015    0.1926    0.0015


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0.5/E_DCA <==
1.0 -1.06154783058 0.000393151963816


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0.5/E_DCA_size20.0 <==
0.999953278148 0.000222395717066 -0.299905860612 -1.06105070969 4.10083273946e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0.5/E_DCA_size32.0 <==
1.00929959157 0.000226588902402 -0.261451187996 -1.0609567977 0.0226575213199


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0.5/E_DCA_size34.0 <==
0.999981727166 0.00020386404282 -0.299256426024 -1.06086280457 8.57964186092e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0.5/E_DCA_size50.0 <==
0.9999502894 0.000221170870998 -0.299790792691 -1.06147380782 1.2613058929e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0.5/E_DiagMC_GGam <==
1.0000    0.0010    -0.2994    0.0015    -1.0622    0.0012


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0.5/GGam.Sig_local_w_O1n1.000T0.500U2.0tp-0.20 <==
    7.2980224531E-03   -7.9114820374E-02          1.5708       0
    6.8158809319E-04   -8.5257626854E-02          4.7124       1
   -7.7008537273E-04   -7.2706140819E-02          7.8540       2
   -9.0984522477E-04   -6.0524294096E-02         10.9956       3
   -7.8727355485E-04   -5.0951536139E-02         14.1372       4
   -6.4231554988E-04   -4.3629059165E-02         17.2788       5
   -5.1644924768E-04   -3.7979871126E-02         20.4204       6
   -4.2400593977E-04   -3.3541980652E-02         23.5619       7
   -3.4841562973E-04   -2.9980461351E-02         26.7035       8
   -2.8665565447E-04   -2.7076648807E-02         29.8451       9
   -2.4519842190E-04   -2.4670556495E-02         32.9867      10
   -2.1001343584E-04   -2.2642408760E-02         36.1283      11
   -1.8172807194E-04   -2.0917681254E-02         39.2699      12
   -1.5471926451E-04   -1.9431330589E-02         42.4115      13
   -1.3822900879E-04   -1.8139674300E-02         45.5531      14
   -1.2027923310E-04   -1.7002444643E-02         48.6947      15
   -1.0518867817E-04   -1.6003445842E-02         51.8363      16
   -9.4692208727E-05   -1.5113217952E-02         54.9779      17
   -8.6178862462E-05   -1.4313481581E-02         58.1195      18
   -8.0605386574E-05   -1.3595192613E-02         61.2611      19
   -7.1488148167E-05   -1.2943634433E-02         64.4026      20
   -6.6449513190E-05   -1.2352700196E-02         67.5442      21
   -6.0474886151E-05   -1.1805830509E-02         70.6858      22
   -5.6336898624E-05   -1.1313411981E-02         73.8274      23
   -5.5334035193E-05   -1.0857929969E-02         76.9690      24
   -5.2012600718E-05   -1.0437859047E-02         80.1106      25
   -4.6861698264E-05   -1.0048862601E-02         83.2522      26
   -4.1813234603E-05   -9.6859362159E-03         86.3938      27
   -3.8844033086E-05   -9.3475082052E-03         89.5354      28
   -3.4203069494E-05   -9.0336313992E-03         92.6770      29
   -3.0913952822E-05   -8.7412451494E-03         95.8186      30
   -3.0043907009E-05   -8.4654871032E-03         98.9602      31
   -2.7896606558E-05   -8.2072039941E-03        102.1018      32
   -2.8544095071E-05   -7.9623741231E-03        105.2434      33
   -2.5914263335E-05   -7.7324182152E-03        108.3849      34
   -2.2092549174E-05   -7.5158811938E-03        111.5265      35
   -2.0924119258E-05   -7.3130730003E-03        114.6681      36
   -1.8931093146E-05   -7.1166300775E-03        117.8097      37
   -1.7870891190E-05   -6.9360569970E-03        120.9513      38
   -2.0695085894E-05   -6.7630052090E-03        124.0929      39
   -1.7574598064E-05   -6.5945590989E-03        127.2345      40
   -1.7877417601E-05   -6.4411243372E-03        130.3761      41
   -1.9098984317E-05   -6.2871813717E-03        133.5177      42
   -1.7078006862E-05   -6.1388186728E-03        136.6593      43
   -1.6332585813E-05   -6.0006612151E-03        139.8009      44
   -1.4751027333E-05   -5.8710784993E-03        142.9425      45
   -1.4086058540E-05   -5.7482739077E-03        146.0841      46
   -1.4739370747E-05   -5.6239169334E-03        149.2257      47
   -9.9939796008E-06   -5.5095562829E-03        152.3672      48
   -1.1374827409E-05   -5.4011443866E-03        155.5088      49
   -1.0479187349E-05   -5.2925148435E-03        158.6504      50
   -1.2033890447E-05   -5.1904835400E-03        161.7920      51
   -9.6923319421E-06   -5.0924396485E-03        164.9336      52
   -7.8591333590E-06   -4.9995629648E-03        168.0752      53
   -8.3314975355E-06   -4.9092740223E-03        171.2168      54
   -6.8953373375E-06   -4.8181981335E-03        174.3584      55
   -5.3653632857E-06   -4.7309842278E-03        177.5000      56
   -6.2232249099E-06   -4.6505213409E-03        180.6416      57
   -7.5661027863E-06   -4.5693693155E-03        183.7832      58
   -3.9293964341E-06   -4.4943492986E-03        186.9248      59
   -6.2877378634E-06   -4.4215280605E-03        190.0664      60
   -5.3305282577E-06   -4.3477481751E-03        193.2079      61
   -6.1336344878E-06   -4.2812980591E-03        196.3495      62
   -7.5146677621E-06   -4.2137839315E-03        199.4911      63
   -6.7894103500E-06   -4.1500896174E-03        202.6327      64
   -9.5164912220E-06   -4.0855225297E-03        205.7743      65
   -8.0267315282E-06   -4.0247504013E-03        208.9159      66
   -1.3036037612E-05   -3.9631282596E-03        212.0575      67
   -1.0902288702E-05   -3.9010973515E-03        215.1991      68
   -9.8029459466E-06   -3.8479988925E-03        218.3407      69
   -1.1961668150E-05   -3.7938676559E-03        221.4823      70
   -1.1780055196E-05   -3.7415221760E-03        224.6239      71
   -8.6721370635E-06   -3.6896799229E-03        227.7655      72
   -1.0197899439E-05   -3.6420162473E-03        230.9071      73
   -9.7781035604E-06   -3.5903462419E-03        234.0487      74
   -7.3668672519E-06   -3.5443083350E-03        237.1902      75
   -6.3442906907E-06   -3.5006600200E-03        240.3318      76
   -7.6687775120E-06   -3.4533078815E-03        243.4734      77
   -4.6142186527E-06   -3.4084323015E-03        246.6150      78
   -5.1795791575E-06   -3.3674296770E-03        249.7566      79
   -7.1807003737E-06   -3.3253111354E-03        252.8982      80
   -3.3539125564E-06   -3.2856462383E-03        256.0398      81
   -3.4083471299E-06   -3.2466800450E-03        259.1814      82
   -4.3596992726E-06   -3.2077393038E-03        262.3230      83
   -5.4394459689E-06   -3.1702604542E-03        265.4646      84
   -5.1670321452E-06   -3.1322904176E-03        268.6062      85
   -4.5435231859E-06   -3.0966258817E-03        271.7478      86
   -3.8732134106E-06   -3.0577533394E-03        274.8894      87
   -1.6568742573E-06   -3.0238586564E-03        278.0309      88
   -3.0817780488E-06   -2.9909962508E-03        281.1725      89
   -3.1105957096E-07   -2.9577860565E-03        284.3141      90
   -2.9430816409E-06   -2.9317689985E-03        287.4557      91
   -3.2543637332E-06   -2.8950816935E-03        290.5973      92
   -3.1113223979E-07   -2.8589562185E-03        293.7389      93
    3.0571967197E-06   -2.8313424475E-03        296.8805      94
    1.4941001125E-06   -2.8065306165E-03        300.0221      95
   -1.7038202387E-06   -2.7750001042E-03        303.1637      96
   -7.6450925424E-08   -2.7458792455E-03        306.3053      97
   -1.2190778709E-06   -2.7186447577E-03        309.4469      98
   -8.7565627582E-07   -2.6898863299E-03        312.5885      99
   -4.2111012452E-06   -2.6647133865E-03        315.7301     100
   -1.8710227067E-06   -2.6369691282E-03        318.8717     101
   -2.0599351028E-06   -2.6101329007E-03        322.0132     102
   -1.5717069417E-06   -2.5846827779E-03        325.1548     103
    1.9445954460E-06   -2.5602547065E-03        328.2964     104
    1.3691384135E-07   -2.5402712524E-03        331.4380     105
   -1.9255240530E-07   -2.5165160823E-03        334.5796     106
    6.8261073850E-07   -2.4955378428E-03        337.7212     107
   -1.0975843535E-06   -2.4740653132E-03        340.8628     108
   -3.5189163719E-06   -2.4480182121E-03        344.0044     109
   -4.6637779545E-06   -2.4240007540E-03        347.1460     110
   -2.2111111942E-06   -2.4013872556E-03        350.2876     111
   -3.1330170967E-06   -2.3807582375E-03        353.4292     112
   -2.2673532007E-06   -2.3582037171E-03        356.5708     113
   -1.0640410288E-06   -2.3350564489E-03        359.7124     114
    4.0306305171E-07   -2.3217743346E-03        362.8540     115
   -4.2659337095E-06   -2.3002746739E-03        365.9955     116
   -3.3370360522E-06   -2.2781725192E-03        369.1371     117
   -2.1363887565E-06   -2.2628059421E-03        372.2787     118
   -4.6467216176E-06   -2.2442507753E-03        375.4203     119
   -2.8587164615E-06   -2.2216059195E-03        378.5619     120
    8.2340205607E-07   -2.2051317405E-03        381.7035     121
   -1.3571004798E-06   -2.1882267133E-03        384.8451     122
    4.0776565383E-07   -2.1707671398E-03        387.9867     123
   -1.3903929892E-06   -2.1529358020E-03        391.1283     124
   -1.8916745183E-06   -2.1361108315E-03        394.2699     125
    1.4212804405E-06   -2.1173097795E-03        397.4115     126
   -1.2811595855E-06   -2.1048218091E-03        400.5531     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0.5/GGam.Sig_local_w_O3n1.000T0.500U2.0tp-0.20 <==
    1.0191557390E-02   -1.1154349426E-01          1.5708       0
    5.4198603436E-04   -1.0955334127E-01          4.7124       1
   -1.1616792599E-03   -8.9640559407E-02          7.8540       2
   -1.2096006964E-03   -7.3022122915E-02         10.9956       3
   -1.0020017043E-03   -6.0711344293E-02         14.1372       4
   -7.9502399611E-04   -5.1600450844E-02         17.2788       5
   -6.2799023157E-04   -4.4694761416E-02         20.4204       6
   -5.0501079966E-04   -3.9334335019E-02         23.5619       7
   -4.1109996534E-04   -3.5084247821E-02         26.7035       8
   -3.4170798968E-04   -3.1632100497E-02         29.8451       9
   -2.8504444520E-04   -2.8775746330E-02         32.9867      10
   -2.4506358166E-04   -2.6389597735E-02         36.1283      11
   -2.1111332394E-04   -2.4358445964E-02         39.2699      12
   -1.8580168925E-04   -2.2617279130E-02         42.4115      13
   -1.6265196773E-04   -2.1102630224E-02         45.5531      14
   -1.4076484607E-04   -1.9772589299E-02         48.6947      15
   -1.2320626922E-04   -1.8601998658E-02         51.8363      16
   -1.0961332581E-04   -1.7562010980E-02         54.9779      17
   -9.5602507615E-05   -1.6632425405E-02         58.1195      18
   -9.0787946711E-05   -1.5798928666E-02         61.2611      19
   -8.3920391744E-05   -1.5034865303E-02         64.4026      20
   -7.5480381669E-05   -1.4343838320E-02         67.5442      21
   -6.8402741587E-05   -1.3719152770E-02         70.6858      22
   -6.7712815176E-05   -1.3144853521E-02         73.8274      23
   -6.4115788116E-05   -1.2606952181E-02         76.9690      24
   -5.6297615552E-05   -1.2115414213E-02         80.1106      25
   -4.6135135938E-05   -1.1661139276E-02         83.2522      26
   -4.5888271708E-05   -1.1247028961E-02         86.3938      27
   -4.2635007124E-05   -1.0850203864E-02         89.5354      28
   -4.3003675122E-05   -1.0484659780E-02         92.6770      29
   -3.4645121139E-05   -1.0143977889E-02         95.8186      30
   -3.4640799289E-05   -9.8198153855E-03         98.9602      31
   -3.6342346464E-05   -9.5247717904E-03        102.1018      32
   -3.2284792768E-05   -9.2416318161E-03        105.2434      33
   -3.2448743496E-05   -8.9757068310E-03        108.3849      34
   -3.2855818672E-05   -8.7208792224E-03        111.5265      35
   -3.5136654100E-05   -8.4855053494E-03        114.6681      36
   -2.9435300954E-05   -8.2611592506E-03        117.8097      37
   -2.9848952779E-05   -8.0477532327E-03        120.9513      38
   -2.0686715636E-05   -7.8443210920E-03        124.0929      39
   -1.9240085716E-05   -7.6502023453E-03        127.2345      40
   -2.3154800389E-05   -7.4702653781E-03        130.3761      41
   -2.1201857620E-05   -7.2957014126E-03        133.5177      42
   -3.2831091285E-05   -7.1287576309E-03        136.6593      43
   -2.1483802196E-05   -6.9562448595E-03        139.8009      44
   -1.3070287868E-05   -6.8122671353E-03        142.9425      45
   -2.1131087018E-05   -6.6651321410E-03        146.0841      46
   -1.5640219432E-05   -6.5264270026E-03        149.2257      47
   -1.7008532260E-05   -6.3935522949E-03        152.3672      48
   -1.9272130791E-05   -6.2604375976E-03        155.5088      49
   -1.6314765970E-05   -6.1350985554E-03        158.6504      50
   -1.9355431310E-05   -6.0197425233E-03        161.7920      51
   -1.1664669567E-05   -5.9055669351E-03        164.9336      52
   -1.5015696690E-05   -5.8026981483E-03        168.0752      53
   -1.7831338716E-05   -5.6962263212E-03        171.2168      54
   -1.9264934121E-05   -5.5949950245E-03        174.3584      55
   -2.2535094995E-05   -5.4865083431E-03        177.5000      56
   -1.7450507968E-05   -5.3942839867E-03        180.6416      57
   -1.6016438601E-05   -5.2972755001E-03        183.7832      58
   -7.0280421718E-06   -5.2080106811E-03        186.9248      59
   -1.8194862679E-06   -5.1303930483E-03        190.0664      60
   -8.8879243516E-06   -5.0473800571E-03        193.2079      61
   -1.4914986547E-05   -4.9684972024E-03        196.3495      62
   -8.9203029269E-06   -4.8860223916E-03        199.4911      63
   -6.0544367036E-06   -4.8098258659E-03        202.6327      64
   -6.0698124589E-06   -4.7413159303E-03        205.7743      65
   -1.0677323778E-05   -4.6678564664E-03        208.9159      66
   -8.3440770355E-06   -4.5988794037E-03        212.0575      67
   -9.3463220887E-06   -4.5312394319E-03        215.1991      68
   -8.3888615660E-06   -4.4678682007E-03        218.3407      69
   -9.7452088027E-06   -4.4067734151E-03        221.4823      70
   -1.4454175555E-05   -4.3380263414E-03        224.6239      71
   -1.7892784292E-05   -4.2776011568E-03        227.7655      72
   -1.5626782147E-05   -4.2175471606E-03        230.9071      73
   -1.2595049336E-05   -4.1667853367E-03        234.0487      74
   -8.0020766025E-06   -4.1123303228E-03        237.1902      75
   -9.3052742715E-06   -4.0585667261E-03        240.3318      76
   -1.4269789681E-05   -4.0119420452E-03        243.4734      77
   -1.1083486869E-05   -3.9620887633E-03        246.6150      78
   -9.6589970199E-06   -3.9105641198E-03        249.7566      79
   -6.2041462526E-06   -3.8586233433E-03        252.8982      80
   -7.2877584740E-06   -3.8093871827E-03        256.0398      81
   -2.9509973072E-06   -3.7622046283E-03        259.1814      82
   -8.9145818118E-06   -3.7193725676E-03        262.3230      83
   -8.3010493710E-06   -3.6743058591E-03        265.4646      84
   -2.4713765652E-06   -3.6319857550E-03        268.6062      85
   -7.6378545562E-06   -3.5906928101E-03        271.7478      86
   -7.9253113513E-06   -3.5466361415E-03        274.8894      87
   -9.7030021459E-06   -3.5118846832E-03        278.0309      88
   -9.1613273821E-06   -3.4682842665E-03        281.1725      89
   -6.3961887788E-06   -3.4303837066E-03        284.3141      90
   -6.8430361153E-06   -3.3906391871E-03        287.4557      91
   -5.9305423206E-06   -3.3530273375E-03        290.5973      92
   -3.0655679733E-06   -3.3157594828E-03        293.7389      93
   -1.6001352928E-06   -3.2778037216E-03        296.8805      94
   -1.4212166813E-06   -3.2470625821E-03        300.0221      95
   -3.7639956961E-06   -3.2138118309E-03        303.1637      96
   -1.0956037171E-06   -3.1807076086E-03        306.3053      97
   -1.7532929061E-06   -3.1465423412E-03        309.4469      98
   -6.8255978227E-07   -3.1147787228E-03        312.5885      99
   -4.8330396662E-06   -3.0890799914E-03        315.7301     100
   -1.6289498072E-06   -3.0555080632E-03        318.8717     101
   -4.6014794751E-06   -3.0320588379E-03        322.0132     102
   -3.6198608830E-06   -3.0013522306E-03        325.1548     103
    4.0537395883E-06   -2.9719863855E-03        328.2964     104
   -2.0919846176E-06   -2.9492419168E-03        331.4380     105
   -4.8577084093E-06   -2.9135952784E-03        334.5796     106
   -2.4204012768E-06   -2.8873241614E-03        337.7212     107
    2.8670226520E-06   -2.8639295311E-03        340.8628     108
   -3.0349167689E-06   -2.8366400694E-03        344.0044     109
   -4.1875382837E-07   -2.8103220959E-03        347.1460     110
    4.7109238413E-09   -2.7853937493E-03        350.2876     111
    5.4234382634E-07   -2.7622937272E-03        353.4292     112
   -4.9709416392E-06   -2.7350318042E-03        356.5708     113
   -4.3554913225E-06   -2.7109729805E-03        359.7124     114
   -2.3052661365E-06   -2.6872954007E-03        362.8540     115
   -3.8044724827E-06   -2.6632398977E-03        365.9955     116
   -1.9022768728E-06   -2.6420000957E-03        369.1371     117
   -2.1226860421E-06   -2.6188942891E-03        372.2787     118
   -4.6323129987E-06   -2.6046931525E-03        375.4203     119
   -1.1330771276E-06   -2.5833189750E-03        378.5619     120
   -2.1012537634E-06   -2.5616413633E-03        381.7035     121
   -5.3885803085E-06   -2.5371290511E-03        384.8451     122
   -2.2688392535E-07   -2.5164185742E-03        387.9867     123
   -6.7700230428E-07   -2.4927589716E-03        391.1283     124
   -6.2519416178E-06   -2.4714130354E-03        394.2699     125
   -4.8196199445E-06   -2.4526744583E-03        397.4115     126
   -8.3286746778E-06   -2.4357545355E-03        400.5531     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0.5/GGam.Sig_local_w_O4n1.000T0.500U2.0tp-0.20 <==
    1.0910216336E-02   -1.2376112931E-01          1.5708       0
    4.1023835856E-04   -1.1667038644E-01          4.7124       1
   -1.2995296178E-03   -9.4104637494E-02          7.8540       2
   -1.3068302696E-03   -7.6114519290E-02         10.9956       3
   -1.0629155014E-03   -6.3024049997E-02         14.1372       4
   -8.3262523554E-04   -5.3416465952E-02         17.2788       5
   -6.5883164044E-04   -4.6191778057E-02         20.4204       6
   -5.3045364540E-04   -4.0597653408E-02         23.5619       7
   -4.2560116768E-04   -3.6174640772E-02         26.7035       8
   -3.4986526963E-04   -3.2597115843E-02         29.8451       9
   -2.9424086419E-04   -2.9642061411E-02         32.9867      10
   -2.4965887377E-04   -2.7173866155E-02         36.1283      11
   -2.1512576100E-04   -2.5071173251E-02         39.2699      12
   -1.8322492071E-04   -2.3264374796E-02         42.4115      13
   -1.6202403696E-04   -2.1707072692E-02         45.5531      14
   -1.4077567397E-04   -2.0335204824E-02         48.6947      15
   -1.2608876512E-04   -1.9129664114E-02         51.8363      16
   -1.1545759309E-04   -1.8056913058E-02         54.9779      17
   -9.8120862197E-05   -1.7097944077E-02         58.1195      18
   -9.4757847767E-05   -1.6236216229E-02         61.2611      19
   -9.1191086749E-05   -1.5454125287E-02         64.4026      20
   -7.6434121260E-05   -1.4735175231E-02         67.5442      21
   -6.6441731026E-05   -1.4092557259E-02         70.6858      22
   -6.3105008250E-05   -1.3499435238E-02         73.8274      23
   -6.2532826172E-05   -1.2957221509E-02         76.9690      24
   -5.3730558307E-05   -1.2451918431E-02         80.1106      25
   -5.3306676873E-05   -1.1984116882E-02         83.2522      26
   -5.3272568855E-05   -1.1554656600E-02         86.3938      27
   -4.9089717172E-05   -1.1145732940E-02         89.5354      28
   -4.1427754615E-05   -1.0766588053E-02         92.6770      29
   -3.5137458297E-05   -1.0418835843E-02         95.8186      30
   -3.6652095181E-05   -1.0092933746E-02         98.9602      31
   -3.7567663999E-05   -9.7799531589E-03        102.1018      32
   -3.7353741873E-05   -9.4850850035E-03        105.2434      33
   -3.8399266920E-05   -9.2136317306E-03        108.3849      34
   -3.7422009108E-05   -8.9576414487E-03        111.5265      35
   -3.1522300307E-05   -8.7180798941E-03        114.6681      36
   -2.6710913011E-05   -8.4891673045E-03        117.8097      37
   -2.5997264292E-05   -8.2689246735E-03        120.9513      38
   -2.3184430791E-05   -8.0594528921E-03        124.0929      39
   -2.6383642262E-05   -7.8619906463E-03        127.2345      40
   -1.9461309948E-05   -7.6661117773E-03        130.3761      41
   -1.3120054588E-05   -7.4890570493E-03        133.5177      42
   -1.8199361173E-05   -7.3208286189E-03        136.6593      43
   -2.0051397283E-05   -7.1579218626E-03        139.8009      44
   -1.2682333104E-05   -7.0004407350E-03        142.9425      45
   -1.7841724826E-05   -6.8526122963E-03        146.0841      46
   -1.9187775001E-05   -6.7066949140E-03        149.2257      47
   -1.8783686211E-05   -6.5658556410E-03        152.3672      48
   -1.5239481573E-05   -6.4348104723E-03        155.5088      49
   -1.5752391773E-05   -6.3100337772E-03        158.6504      50
   -1.2187592407E-05   -6.1924806298E-03        161.7920      51
   -1.5925541544E-05   -6.0675073438E-03        164.9336      52
   -1.6175276891E-05   -5.9491794285E-03        168.0752      53
   -1.1726732722E-05   -5.8403318996E-03        171.2168      54
   -1.2625126035E-05   -5.7403171054E-03        174.3584      55
   -1.5977202150E-05   -5.6345694175E-03        177.5000      56
   -1.1612103267E-05   -5.5345695724E-03        180.6416      57
   -1.0482964782E-05   -5.4435067525E-03        183.7832      58
   -1.3034658540E-05   -5.3482809622E-03        186.9248      59
   -1.7042907809E-05   -5.2699378005E-03        190.0664      60
   -1.4791959958E-05   -5.1798993830E-03        193.2079      61
   -1.5228196709E-05   -5.1001165986E-03        196.3495      62
   -1.7152103180E-05   -5.0226999450E-03        199.4911      63
   -1.4560747864E-05   -4.9469196184E-03        202.6327      64
   -1.4714971959E-05   -4.8720644884E-03        205.7743      65
   -1.8561157971E-05   -4.7988002901E-03        208.9159      66
   -1.5386897632E-05   -4.7246788330E-03        212.0575      67
   -9.3794513850E-06   -4.6526940872E-03        215.1991      68
   -8.1364475402E-06   -4.5856937471E-03        218.3407      69
   -6.8899016046E-06   -4.5257865937E-03        221.4823      70
   -7.8498008228E-06   -4.4611331323E-03        224.6239      71
   -8.3477186425E-06   -4.4005805279E-03        227.7655      72
   -1.0361676911E-05   -4.3363038489E-03        230.9071      73
   -1.0201931180E-05   -4.2783821706E-03        234.0487      74
   -1.2530300082E-05   -4.2172215619E-03        237.1902      75
   -4.2750858785E-06   -4.1629271952E-03        240.3318      76
   -3.1705154379E-06   -4.1183089434E-03        243.4734      77
   -1.2809635214E-07   -4.0620862798E-03        246.6150      78
    4.5448073656E-07   -4.0165740768E-03        249.7566      79
   -1.3817443739E-06   -3.9622604664E-03        252.8982      80
   -8.9576344316E-06   -3.9218263036E-03        256.0398      81
   -7.8016471688E-06   -3.8667193776E-03        259.1814      82
   -1.6583709205E-06   -3.8304854437E-03        262.3230      83
   -5.1419393292E-06   -3.7743924062E-03        265.4646      84
   -9.2895465329E-06   -3.7317532063E-03        268.6062      85
   -8.8394431541E-06   -3.6878610620E-03        271.7478      86
   -1.3060552408E-05   -3.6408140293E-03        274.8894      87
   -7.7348917625E-06   -3.6041094424E-03        278.0309      88
   -7.1948663082E-06   -3.5631840859E-03        281.1725      89
   -4.6194823833E-06   -3.5231827173E-03        284.3141      90
    3.7426903027E-06   -3.4874997930E-03        287.4557      91
   -1.1804326878E-05   -3.4452727007E-03        290.5973      92
   -8.1334320853E-06   -3.4089584018E-03        293.7389      93
   -9.3504349862E-06   -3.3786102219E-03        296.8805      94
   -7.6544914524E-06   -3.3427854186E-03        300.0221      95
   -8.9307513674E-06   -3.3092584629E-03        303.1637      96
   -3.8658531111E-06   -3.2709447245E-03        306.3053      97
   -6.0138245870E-06   -3.2387026891E-03        309.4469      98
   -8.6683557312E-06   -3.2082383859E-03        312.5885      99
   -8.8986478841E-06   -3.1699007405E-03        315.7301     100
   -2.9977494768E-06   -3.1333925720E-03        318.8717     101
    1.9565255925E-06   -3.1096907445E-03        322.0132     102
    7.6050452883E-07   -3.0775805961E-03        325.1548     103
   -4.9735693740E-06   -3.0491809544E-03        328.2964     104
   -4.1953869251E-06   -3.0187353650E-03        331.4380     105
   -1.0726956084E-05   -2.9943408265E-03        334.5796     106
   -1.9743392053E-06   -2.9672487949E-03        337.7212     107
    3.5230163465E-06   -2.9443825466E-03        340.8628     108
   -5.0203183540E-06   -2.9155062932E-03        344.0044     109
   -3.1458355328E-06   -2.8908158265E-03        347.1460     110
   -1.7354616947E-06   -2.8640650313E-03        350.2876     111
   -3.9577493423E-06   -2.8373593248E-03        353.4292     112
    2.2552850536E-06   -2.8111892958E-03        356.5708     113
    1.0630606442E-06   -2.7885103502E-03        359.7124     114
    6.1602400246E-06   -2.7592301570E-03        362.8540     115
    7.4561872617E-06   -2.7407600564E-03        365.9955     116
   -3.1620791569E-06   -2.7177552551E-03        369.1371     117
   -1.9245318722E-06   -2.6996387092E-03        372.2787     118
    2.2052593916E-06   -2.6808919990E-03        375.4203     119
   -8.7787326131E-06   -2.6562130684E-03        378.5619     120
   -3.9369393816E-06   -2.6297225384E-03        381.7035     121
   -3.1013088410E-06   -2.6090205492E-03        384.8451     122
   -7.1431959464E-06   -2.5891820445E-03        387.9867     123
   -2.5127838174E-06   -2.5632957652E-03        391.1283     124
   -2.9741255308E-06   -2.5461429600E-03        394.2699     125
   -6.9689569461E-06   -2.5241585016E-03        397.4115     126
   -1.0203618208E-05   -2.5035940971E-03        400.5531     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0.5/GGam.Sig_local_w_O5n1.000T0.500U2.0tp-0.20 <==
    1.1187599358E-02   -1.2817791033E-01          1.5708       0
    1.6133318642E-04   -1.1899050506E-01          4.7124       1
   -1.4713952281E-03   -9.5216640155E-02          7.8540       2
   -1.4118849127E-03   -7.6679267317E-02         10.9956       3
   -1.1278408298E-03   -6.3315654550E-02         14.1372       4
   -8.7243627574E-04   -5.3589358108E-02         17.2788       5
   -6.9350677393E-04   -4.6290355214E-02         20.4204       6
   -5.5069172936E-04   -4.0669021135E-02         23.5619       7
   -4.5115002523E-04   -3.6222370677E-02         26.7035       8
   -3.8042033395E-04   -3.2621151129E-02         29.8451       9
   -3.0891274470E-04   -2.9658280237E-02         32.9867      10
   -2.7081887083E-04   -2.7180779873E-02         36.1283      11
   -2.2429890178E-04   -2.5075559105E-02         39.2699      12
   -1.9876596180E-04   -2.3283532631E-02         42.4115      13
   -1.6663346356E-04   -2.1716804765E-02         45.5531      14
   -1.4876836992E-04   -2.0338296286E-02         48.6947      15
   -1.3178273629E-04   -1.9130515317E-02         51.8363      16
   -1.0851433103E-04   -1.8059711675E-02         54.9779      17
   -1.0006583270E-04   -1.7101562841E-02         58.1195      18
   -9.8817907095E-05   -1.6232611042E-02         61.2611      19
   -8.6359419032E-05   -1.5449338323E-02         64.4026      20
   -7.9143924377E-05   -1.4738757769E-02         67.5442      21
   -7.5388026717E-05   -1.4094232799E-02         70.6858      22
   -6.6203222091E-05   -1.3498316299E-02         73.8274      23
   -7.0938200649E-05   -1.2956774070E-02         76.9690      24
   -6.5422415929E-05   -1.2444941690E-02         80.1106      25
   -5.3643041253E-05   -1.1980465359E-02         83.2522      26
   -4.9117206147E-05   -1.1553320596E-02         86.3938      27
   -3.9277336208E-05   -1.1143159232E-02         89.5354      28
   -4.2282201343E-05   -1.0775344812E-02         92.6770      29
   -4.4455293745E-05   -1.0420261019E-02         95.8186      30
   -3.6670271228E-05   -1.0093855470E-02         98.9602      31
   -3.9200074769E-05   -9.7874673478E-03        102.1018      32
   -3.6790886398E-05   -9.4931229128E-03        105.2434      33
   -2.8763184537E-05   -9.2162136560E-03        108.3849      34
   -3.6823733061E-05   -8.9650368357E-03        111.5265      35
   -3.0522251395E-05   -8.7131369089E-03        114.6681      36
   -2.3730945437E-05   -8.4751421828E-03        117.8097      37
   -2.9765968386E-05   -8.2627855391E-03        120.9513      38
   -3.3017836466E-05   -8.0609042349E-03        124.0929      39
   -2.5666706845E-05   -7.8606335179E-03        127.2345      40
   -2.1929622508E-05   -7.6694977384E-03        130.3761      41
   -2.2080992691E-05   -7.4912179368E-03        133.5177      42
   -2.3134316221E-05   -7.3094385620E-03        136.6593      43
   -1.6435193126E-05   -7.1447242006E-03        139.8009      44
   -1.6998188624E-05   -6.9898161902E-03        142.9425      45
   -2.2319793043E-05   -6.8381035743E-03        146.0841      46
   -1.9498082703E-05   -6.6953011113E-03        149.2257      47
   -1.7289042767E-05   -6.5582281833E-03        152.3672      48
   -1.3918953416E-05   -6.4305825890E-03        155.5088      49
   -1.7638795759E-05   -6.3043885969E-03        158.6504      50
   -1.5682416269E-05   -6.1790588638E-03        161.7920      51
   -9.9279596837E-06   -6.0578435524E-03        164.9336      52
   -1.8109518358E-05   -5.9483029140E-03        168.0752      53
   -1.2079420984E-05   -5.8426011649E-03        171.2168      54
   -2.0213467783E-05   -5.7446416774E-03        174.3584      55
   -1.4158833335E-05   -5.6336680322E-03        177.5000      56
   -1.4699951767E-05   -5.5423872108E-03        180.6416      57
   -1.5744725775E-05   -5.4447271221E-03        183.7832      58
   -9.0103474333E-06   -5.3498182950E-03        186.9248      59
    2.2596024505E-06   -5.2581520774E-03        190.0664      60
   -1.0689969944E-05   -5.1775756154E-03        193.2079      61
   -1.5748406956E-05   -5.0906436195E-03        196.3495      62
   -1.5721245634E-05   -5.0141401191E-03        199.4911      63
   -1.3275041809E-05   -4.9382743080E-03        202.6327      64
   -1.2389120271E-05   -4.8550734159E-03        205.7743      65
   -1.8072052434E-05   -4.7892642239E-03        208.9159      66
   -2.0440925006E-05   -4.7184605451E-03        212.0575      67
   -3.4589264832E-06   -4.6500402161E-03        215.1991      68
   -9.8260656798E-06   -4.5815189027E-03        218.3407      69
   -6.0587533177E-06   -4.5157086948E-03        221.4823      70
   -4.5787289545E-06   -4.4549006404E-03        224.6239      71
   -5.2997042866E-06   -4.3897681190E-03        227.7655      72
   -1.8348509054E-06   -4.3298717477E-03        230.9071      73
   -1.0946343712E-05   -4.2728613707E-03        234.0487      74
   -1.6983044897E-05   -4.2136024963E-03        237.1902      75
   -6.1173559463E-06   -4.1634837441E-03        240.3318      76
   -6.1784790981E-06   -4.1110108921E-03        243.4734      77
   -1.3829263045E-05   -4.0531935638E-03        246.6150      78
   -2.9717164904E-06   -4.0097782316E-03        249.7566      79
   -6.6708776488E-06   -3.9669678037E-03        252.8982      80
   -5.4935584517E-06   -3.9118581415E-03        256.0398      81
   -1.8770511034E-06   -3.8697537452E-03        259.1814      82
   -7.1884527399E-06   -3.8162598963E-03        262.3230      83
   -9.0738022916E-06   -3.7728430342E-03        265.4646      84
   -4.4462915503E-07   -3.7241550367E-03        268.6062      85
    5.0086152550E-06   -3.6791226480E-03        271.7478      86
   -8.0104617341E-06   -3.6483382450E-03        274.8894      87
   -5.0030637795E-07   -3.6016171339E-03        278.0309      88
    2.8776708046E-06   -3.5594076277E-03        281.1725      89
   -1.6071343266E-06   -3.5263026515E-03        284.3141      90
   -3.7342405785E-06   -3.4822290376E-03        287.4557      91
   -7.7145374532E-06   -3.4405699457E-03        290.5973      92
   -9.1601701871E-06   -3.4064831041E-03        293.7389      93
    1.0377868812E-06   -3.3688228501E-03        296.8805      94
    3.4131290880E-06   -3.3314917508E-03        300.0221      95
   -8.9915670198E-07   -3.3076278884E-03        303.1637      96
   -3.0314722853E-06   -3.2703631512E-03        306.3053      97
   -8.4896126682E-06   -3.2415700686E-03        309.4469      98
    8.9677037769E-07   -3.2048602096E-03        312.5885      99
   -6.2996209011E-06   -3.1758631180E-03        315.7301     100
   -7.2485540470E-06   -3.1424617999E-03        318.8717     101
   -4.7038241547E-06   -3.1112978571E-03        322.0132     102
   -9.6711232417E-06   -3.0766114320E-03        325.1548     103
   -3.0095255193E-06   -3.0410426857E-03        328.2964     104
   -4.9366035564E-06   -3.0211244657E-03        331.4380     105
   -9.1481899218E-06   -2.9883899579E-03        334.5796     106
   -5.2341205286E-06   -2.9588267451E-03        337.7212     107
   -6.0688508000E-06   -2.9332169190E-03        340.8628     108
   -3.2698045375E-07   -2.9083803149E-03        344.0044     109
   -3.4931927815E-06   -2.8841721740E-03        347.1460     110
   -4.3892942925E-06   -2.8563872036E-03        350.2876     111
   -5.8751476810E-06   -2.8390572902E-03        353.4292     112
   -1.9115495277E-06   -2.8099713458E-03        356.5708     113
   -9.3191940637E-06   -2.7840999931E-03        359.7124     114
   -1.5815710281E-06   -2.7644190501E-03        362.8540     115
   -5.2929859649E-06   -2.7488200949E-03        365.9955     116
   -6.6978370721E-06   -2.7198114958E-03        369.1371     117
   -4.0995950997E-06   -2.6947478394E-03        372.2787     118
   -1.2807317542E-07   -2.6729142998E-03        375.4203     119
   -1.1650263718E-06   -2.6469501686E-03        378.5619     120
   -1.6848540268E-06   -2.6284068183E-03        381.7035     121
   -8.4847670166E-07   -2.5970428217E-03        384.8451     122
   -1.2237415777E-05   -2.5788895551E-03        387.9867     123
   -7.2479629244E-06   -2.5561224725E-03        391.1283     124
   -5.1885047438E-06   -2.5406281997E-03        394.2699     125
   -4.4120895198E-06   -2.5214354125E-03        397.4115     126
   -6.7281657939E-06   -2.5054745002E-03        400.5531     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0.5/GGam.Sig_local_w_O6n1.000T0.500U2.0tp-0.20 <==
    1.1429336931E-02   -1.3050293537E-01          1.5708       0
    9.0596623148E-05   -1.1988984759E-01          4.7124       1
   -1.5160544857E-03   -9.5502937660E-02          7.8540       2
   -1.4253627017E-03   -7.6759408337E-02         10.9956       3
   -1.1350369716E-03   -6.3326638565E-02         14.1372       4
   -8.7850487131E-04   -5.3562670538E-02         17.2788       5
   -6.9327568673E-04   -4.6251772145E-02         20.4204       6
   -5.4650317141E-04   -4.0630648067E-02         23.5619       7
   -4.4102258496E-04   -3.6182305869E-02         26.7035       8
   -3.6446134573E-04   -3.2588947876E-02         29.8451       9
   -3.0559795512E-04   -2.9626879896E-02         32.9867      10
   -2.6356646398E-04   -2.7149053389E-02         36.1283      11
   -2.3030909137E-04   -2.5058121887E-02         39.2699      12
   -1.9755209768E-04   -2.3246817064E-02         42.4115      13
   -1.6920563110E-04   -2.1688299358E-02         45.5531      14
   -1.5377847593E-04   -2.0322675108E-02         48.6947      15
   -1.3504435850E-04   -1.9107938047E-02         51.8363      16
   -1.1419396689E-04   -1.8029721635E-02         54.9779      17
   -1.0593626339E-04   -1.7079010037E-02         58.1195      18
   -9.5461673949E-05   -1.6204313347E-02         61.2611      19
   -9.0390983602E-05   -1.5423804168E-02         64.4026      20
   -7.8870865936E-05   -1.4718792924E-02         67.5442      21
   -7.2465948062E-05   -1.4069090713E-02         70.6858      22
   -6.2052701780E-05   -1.3482617057E-02         73.8274      23
   -5.8562259526E-05   -1.2930746203E-02         76.9690      24
   -5.5109908326E-05   -1.2433110445E-02         80.1106      25
   -5.1246014181E-05   -1.1970298205E-02         83.2522      26
   -4.5340055699E-05   -1.1536823630E-02         86.3938      27
   -5.4859494960E-05   -1.1132112047E-02         89.5354      28
   -3.7847932148E-05   -1.0758687494E-02         92.6770      29
   -4.1852835028E-05   -1.0404222760E-02         95.8186      30
   -3.9621394638E-05   -1.0074914192E-02         98.9602      31
   -3.0100257230E-05   -9.7761053578E-03        102.1018      32
   -4.4425913781E-05   -9.4798545726E-03        105.2434      33
   -4.2046028254E-05   -9.2101164052E-03        108.3849      34
   -3.2706510687E-05   -8.9442367337E-03        111.5265      35
   -2.3148051731E-05   -8.6969195776E-03        114.6681      36
   -3.0598085968E-05   -8.4677835772E-03        117.8097      37
   -3.1141293640E-05   -8.2539943067E-03        120.9513      38
   -2.1796073451E-05   -8.0445179541E-03        124.0929      39
   -1.4863104067E-05   -7.8508065389E-03        127.2345      40
   -2.2688081166E-05   -7.6640333737E-03        130.3761      41
   -2.3415030653E-05   -7.4841669834E-03        133.5177      42
   -2.5841393195E-05   -7.3092813967E-03        136.6593      43
   -2.3039459962E-05   -7.1508471775E-03        139.8009      44
   -1.7942341971E-05   -6.9819535079E-03        142.9425      45
   -2.6464201282E-05   -6.8367576894E-03        146.0841      46
   -1.9032368084E-05   -6.6936454140E-03        149.2257      47
   -2.0430529199E-05   -6.5615024845E-03        152.3672      48
   -2.0933462539E-05   -6.4305842641E-03        155.5088      49
   -1.9278284446E-05   -6.2961914121E-03        158.6504      50
   -1.0942978719E-05   -6.1770304586E-03        161.7920      51
   -1.3541420818E-05   -6.0557772269E-03        164.9336      52
   -1.3595804325E-05   -5.9441864675E-03        168.0752      53
   -1.4324672976E-05   -5.8354935873E-03        171.2168      54
   -1.4497891007E-05   -5.7413088816E-03        174.3584      55
   -1.2017328770E-05   -5.6352561228E-03        177.5000      56
   -1.6978435808E-05   -5.5391748328E-03        180.6416      57
   -1.2964133397E-05   -5.4352897905E-03        183.7832      58
   -1.5778079321E-05   -5.3460159800E-03        186.9248      59
   -1.1988842298E-05   -5.2592182296E-03        190.0664      60
   -1.5835048325E-05   -5.1769767563E-03        193.2079      61
   -9.0097343716E-06   -5.0914709539E-03        196.3495      62
   -6.3943930150E-06   -5.0148253004E-03        199.4911      63
   -9.9388207434E-06   -4.9362722110E-03        202.6327      64
   -6.5955849077E-06   -4.8670658472E-03        205.7743      65
   -1.4040109673E-05   -4.7807158438E-03        208.9159      66
   -9.2138172967E-06   -4.7195940820E-03        212.0575      67
   -1.6512311659E-05   -4.6491279418E-03        215.1991      68
   -1.7815208823E-05   -4.5803481271E-03        218.3407      69
   -3.8989606060E-06   -4.5137142489E-03        221.4823      70
   -8.7806625590E-06   -4.4507102114E-03        224.6239      71
   -3.4901916468E-06   -4.3850644672E-03        227.7655      72
   -2.5319554607E-06   -4.3304516491E-03        230.9071      73
   -4.3530985883E-06   -4.2798009454E-03        234.0487      74
   -8.6065956827E-06   -4.2231211016E-03        237.1902      75
   -7.0163733837E-06   -4.1628007318E-03        240.3318      76
   -9.7186229023E-06   -4.1119737499E-03        243.4734      77
   -6.2818075984E-06   -4.0604463600E-03        246.6150      78
   -1.0431167184E-05   -4.0058989678E-03        249.7566      79
   -5.1758902117E-06   -3.9629436749E-03        252.8982      80
   -7.3417780922E-06   -3.9110833859E-03        256.0398      81
   -9.4107995740E-06   -3.8666302974E-03        259.1814      82
   -3.2417983301E-06   -3.8070495349E-03        262.3230      83
   -6.7830293134E-06   -3.7705753486E-03        265.4646      84
   -5.6793471578E-06   -3.7238208579E-03        268.6062      85
   -2.0923453227E-06   -3.6807066036E-03        271.7478      86
   -7.2509636718E-06   -3.6408565269E-03        274.8894      87
   -1.8423404635E-06   -3.5962088453E-03        278.0309      88
   -9.3374347399E-06   -3.5620603542E-03        281.1725      89
   -7.5224151834E-06   -3.5199305281E-03        284.3141      90
   -6.8566902276E-06   -3.4747641181E-03        287.4557      91
   -9.4504474663E-06   -3.4388639663E-03        290.5973      92
   -7.5894803974E-06   -3.4090733817E-03        293.7389      93
   -3.4238554808E-06   -3.3709490482E-03        296.8805      94
   -4.9359620081E-06   -3.3394245763E-03        300.0221      95
   -1.2055586570E-05   -3.3066502427E-03        303.1637      96
   -7.6424222950E-06   -3.2662108354E-03        306.3053      97
   -3.3980211472E-06   -3.2287854982E-03        309.4469      98
   -3.9711104627E-06   -3.2074601173E-03        312.5885      99
   -3.2932121775E-06   -3.1730059773E-03        315.7301     100
   -5.9499336424E-06   -3.1398250707E-03        318.8717     101
    2.4248907207E-06   -3.1059931558E-03        322.0132     102
   -4.9300674000E-06   -3.0824311575E-03        325.1548     103
   -3.2310277483E-06   -3.0508284473E-03        328.2964     104
   -7.7093832535E-06   -3.0244684014E-03        331.4380     105
   -7.6561562281E-07   -2.9894216559E-03        334.5796     106
   -7.1810660081E-06   -2.9642457815E-03        337.7212     107
   -1.5804167864E-06   -2.9397498981E-03        340.8628     108
   -8.3653047919E-06   -2.9134851426E-03        344.0044     109
   -7.2994779485E-06   -2.8832369129E-03        347.1460     110
   -7.7539979271E-06   -2.8555493798E-03        350.2876     111
   -8.4385591326E-06   -2.8288879504E-03        353.4292     112
   -4.1568727733E-06   -2.8113043829E-03        356.5708     113
   -1.2245081139E-05   -2.7794446627E-03        359.7124     114
   -5.5855209299E-06   -2.7539760866E-03        362.8540     115
   -5.7265826371E-06   -2.7290512100E-03        365.9955     116
   -1.2448170117E-05   -2.7064981431E-03        369.1371     117
   -8.8118407440E-06   -2.6859690076E-03        372.2787     118
   -5.2142200331E-06   -2.6695654606E-03        375.4203     119
   -2.7367475220E-06   -2.6399690875E-03        378.5619     120
   -1.1275275112E-05   -2.6205393134E-03        381.7035     121
   -9.2065489408E-06   -2.6043617604E-03        384.8451     122
   -4.8785748312E-06   -2.5760214482E-03        387.9867     123
   -4.5709456865E-06   -2.5498182210E-03        391.1283     124
   -3.0202256054E-06   -2.5259711984E-03        394.2699     125
   -1.0889147036E-06   -2.5138026038E-03        397.4115     126
   -2.0065885117E-06   -2.4988281191E-03        400.5531     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0.5/GGam.Sig_local_w_O7n1.000T0.500U2.0tp-0.20 <==
    1.1546072242E-02   -1.3164407783E-01          1.5708       0
    5.0823189808E-05   -1.2025877598E-01          4.7124       1
   -1.5335214951E-03   -9.5628580404E-02          7.8540       2
   -1.4263374041E-03   -7.6821427445E-02         10.9956       3
   -1.1389728251E-03   -6.3345859446E-02         14.1372       4
   -8.8742084420E-04   -5.3584383598E-02         17.2788       5
   -6.9693008270E-04   -4.6274622449E-02         20.4204       6
   -5.3075172464E-04   -4.0645277764E-02         23.5619       7
   -4.4261408647E-04   -3.6202864742E-02         26.7035       8
   -3.7350398397E-04   -3.2597502763E-02         29.8451       9
   -3.1265502402E-04   -2.9644878111E-02         32.9867      10
   -2.6652336381E-04   -2.7155065252E-02         36.1283      11
   -2.3017620470E-04   -2.5064864364E-02         39.2699      12
   -1.8769858493E-04   -2.3258541407E-02         42.4115      13
   -1.8107238876E-04   -2.1690186819E-02         45.5531      14
   -1.4909474866E-04   -2.0317510145E-02         48.6947      15
   -1.3896667712E-04   -1.9106556811E-02         51.8363      16
   -1.2098905452E-04   -1.8046883507E-02         54.9779      17
   -1.0775590205E-04   -1.7066335038E-02         58.1195      18
   -8.8289544064E-05   -1.6225412040E-02         61.2611      19
   -8.7910601158E-05   -1.5431293981E-02         64.4026      20
   -8.0429953633E-05   -1.4719520096E-02         67.5442      21
   -6.7315837448E-05   -1.4078519308E-02         70.6858      22
   -6.8857133292E-05   -1.3481687961E-02         73.8274      23
   -5.5997286630E-05   -1.2933477101E-02         76.9690      24
   -6.0334501452E-05   -1.2428980025E-02         80.1106      25
   -6.0567748749E-05   -1.1963268169E-02         83.2522      26
   -5.3915207732E-05   -1.1533211853E-02         86.3938      27
   -4.8699935910E-05   -1.1134578609E-02         89.5354      28
   -5.2270624015E-05   -1.0766519758E-02         92.6770      29
   -4.9535041547E-05   -1.0406909845E-02         95.8186      30
   -4.5953168638E-05   -1.0093125804E-02         98.9602      31
   -2.9162210987E-05   -9.7740903060E-03        102.1018      32
   -3.0163510611E-05   -9.4778096013E-03        105.2434      33
   -3.1060016485E-05   -9.2018988066E-03        108.3849      34
   -2.6057737362E-05   -8.9468124801E-03        111.5265      35
   -3.3280055101E-05   -8.7018898764E-03        114.6681      36
   -9.5874976198E-06   -8.4758241962E-03        117.8097      37
   -2.6416444112E-05   -8.2635246432E-03        120.9513      38
   -2.1864960377E-05   -8.0506546167E-03        124.0929      39
   -2.1940644742E-05   -7.8465816996E-03        127.2345      40
   -2.4889840399E-05   -7.6565949061E-03        130.3761      41
   -3.3696203166E-05   -7.4863430337E-03        133.5177      42
   -2.4564982032E-05   -7.3145218053E-03        136.6593      43
   -2.9885212254E-05   -7.1500154317E-03        139.8009      44
   -2.3168399467E-05   -6.9899424646E-03        142.9425      45
   -1.7941479318E-05   -6.8377314086E-03        146.0841      46
   -1.6905995629E-05   -6.7015552092E-03        149.2257      47
   -2.6285684723E-05   -6.5691829986E-03        152.3672      48
   -1.7016988257E-05   -6.4335130391E-03        155.5088      49
   -1.1806110075E-05   -6.2993777967E-03        158.6504      50
   -1.5811433875E-05   -6.1769495936E-03        161.7920      51
   -1.9750208463E-05   -6.0603970939E-03        164.9336      52
   -1.3595992562E-05   -5.9459832797E-03        168.0752      53
   -1.7418983179E-05   -5.8442441586E-03        171.2168      54
   -1.7902257955E-05   -5.7354224436E-03        174.3584      55
   -1.1617297776E-05   -5.6363898312E-03        177.5000      56
   -1.7420857911E-05   -5.5356787573E-03        180.6416      57
   -4.8461035378E-06   -5.4441923336E-03        183.7832      58
   -1.3321826204E-05   -5.3464821775E-03        186.9248      59
   -1.6586894877E-05   -5.2552048745E-03        190.0664      60
   -1.7804231992E-05   -5.1772748240E-03        193.2079      61
   -1.7771967340E-05   -5.0880217527E-03        196.3495      62
   -8.4454946066E-06   -5.0138228963E-03        199.4911      63
   -1.3970848943E-05   -4.9304003771E-03        202.6327      64
   -2.2581857890E-05   -4.8494496608E-03        205.7743      65
   -1.2387295820E-05   -4.7901350924E-03        208.9159      66
   -2.3875975826E-05   -4.7183022769E-03        212.0575      67
   -8.3689856081E-06   -4.6493000823E-03        215.1991      68
   -7.9817823167E-06   -4.5824064682E-03        218.3407      69
   -1.2158486135E-05   -4.5155199087E-03        221.4823      70
   -4.9916586929E-06   -4.4506351367E-03        224.6239      71
    9.5199560224E-06   -4.3948701059E-03        227.7655      72
   -6.2936321957E-06   -4.3352140358E-03        230.9071      73
   -9.6987423629E-06   -4.2851677651E-03        234.0487      74
   -1.5932174799E-05   -4.2084148708E-03        237.1902      75
   -6.9595014322E-06   -4.1577401609E-03        240.3318      76
   -4.0635154665E-06   -4.1046272494E-03        243.4734      77
   -1.6748258436E-05   -4.0617843416E-03        246.6150      78
   -3.5459811454E-07   -4.0070824213E-03        249.7566      79
   -7.7813330527E-06   -3.9423789308E-03        252.8982      80
   -2.2068654715E-06   -3.9133722361E-03        256.0398      81
   -7.3792128430E-06   -3.8618612424E-03        259.1814      82
   -1.5070833026E-07   -3.8107388682E-03        262.3230      83
   -1.6098141492E-05   -3.7689372408E-03        265.4646      84
   -5.3783533891E-06   -3.7203721145E-03        268.6062      85
   -8.4950606094E-06   -3.6818573624E-03        271.7478      86
   -1.0711368512E-05   -3.6449143932E-03        274.8894      87
   -2.6797216219E-06   -3.5958641844E-03        278.0309      88
   -9.7532188649E-06   -3.5532700628E-03        281.1725      89
   -6.5497836442E-06   -3.5194914887E-03        284.3141      90
   -7.4297107448E-06   -3.4803456014E-03        287.4557      91
   -3.4928117073E-06   -3.4472021946E-03        290.5973      92
   -3.6459765931E-06   -3.4141859020E-03        293.7389      93
   -1.1565904821E-05   -3.3673622855E-03        296.8805      94
   -1.6374061721E-05   -3.3348302348E-03        300.0221      95
   -8.4684995077E-06   -3.3034634438E-03        303.1637      96
   -1.0533430103E-05   -3.2711262080E-03        306.3053      97
   -6.5157768755E-06   -3.2338589014E-03        309.4469      98
   -1.2014063742E-06   -3.2042029655E-03        312.5885      99
   -5.8835055559E-06   -3.1604787792E-03        315.7301     100
   -6.8575068789E-06   -3.1372467938E-03        318.8717     101
   -6.8216750827E-06   -3.1107772719E-03        322.0132     102
   -7.9348062880E-06   -3.0831149664E-03        325.1548     103
   -5.0483469391E-06   -3.0472690439E-03        328.2964     104
   -1.3990069725E-05   -3.0144582300E-03        331.4380     105
   -6.0717529543E-06   -2.9810910066E-03        334.5796     106
   -3.1170686997E-06   -2.9563732601E-03        337.7212     107
    2.0896014336E-06   -2.9360204282E-03        340.8628     108
    1.2012872738E-05   -2.9119008378E-03        344.0044     109
    6.0094956852E-08   -2.8813396962E-03        347.1460     110
   -8.5340203887E-06   -2.8612007008E-03        350.2876     111
    2.6631242691E-07   -2.8306837780E-03        353.4292     112
    5.9797564997E-06   -2.8119071370E-03        356.5708     113
   -3.2843239292E-07   -2.7819775461E-03        359.7124     114
    5.6376552346E-06   -2.7699424113E-03        362.8540     115
   -5.3893217448E-06   -2.7466285445E-03        365.9955     116
   -1.4150567378E-05   -2.7061244439E-03        369.1371     117
   -1.6446707344E-05   -2.6976929290E-03        372.2787     118
   -6.7512806628E-06   -2.6720072028E-03        375.4203     119
   -3.5454702237E-06   -2.6408063127E-03        378.5619     120
   -6.9152707453E-06   -2.6124536171E-03        381.7035     121
    7.7555323651E-06   -2.5931871763E-03        384.8451     122
   -1.6901281386E-07   -2.5833473992E-03        387.9867     123
   -1.0427928779E-05   -2.5574487038E-03        391.1283     124
   -4.9061077551E-06   -2.5225698033E-03        394.2699     125
   -2.2504243738E-06   -2.5274281319E-03        397.4115     126
   -1.5860556346E-05   -2.4989251552E-03        400.5531     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0/D_MRPHF_size4x4.dat <==
1.0 0 0.1610 0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0/D_MRPHF_size6x6.dat <==
1.0 0 0.1926 0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0/D_MRPHF_size8x8.dat <==
1.0 0 0.1824 0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0/D_UCCSD_size10x10.dat <==
1 0 0.1862 0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0/D_UCCSD_size6x6.dat <==
1 0 0.1764 0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0/D_UCCSD_size8x8.dat <==
1 0 0.1826 0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0/D_VMC.dat <==
# Extrapolation to the TDL; see the tprime0.2 case for the finite size data
1 0 0.202 0.001


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0/Delta_DMET.dat <==
1 1.0e-04 0.000141322882052 4.8e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0/Delta_DMET.size2x2.dat <==
1 1.0e-04 2.123045e-06 2.6e-06


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0/Delta_DMET.size4x2.dat <==
1 1.0e-04 2.03211803883e-05 3.0e-06


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0/Delta_DMET.size4x4.dat <==
1 1.0e-04 7.83343112147e-05 1.9e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0/E_DMET.dat <==
1 1.0e-04 -1.19024461677 9.9e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0/E_DMET.size2x2.dat <==
1 1.0e-04 -1.19358118407 3.9e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0/E_DMET.size4x2.dat <==
1 1.0e-04 -1.1930385797 2.2e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0/E_DMET.size4x4.dat <==
1 1.0e-04 -1.19178559334 2.1e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0/E_DMET.size8x2.dat <==
1 1.0e-04 -1.19183919157 1.4e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0/E_MRPHF_size4x4.dat <==
1.0 0 -1.1261 0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0/E_MRPHF_size6x6.dat <==
1.0 0 -1.1575 0.0001 # (extrapolated)
#1.0 0 -1.1539 0 # (variational)


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0/E_MRPHF_size8x8.dat <==
1.0 0 -1.1634 0.0000 # (extrapolated)
#1.0 0 -1.1624 0 # (variational)


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0/E_UCCSD_size10x10.dat <==
1 0 -1.1677 0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0/E_UCCSD_size6x6.dat <==
1 0 -1.1495 0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0/E_UCCSD_size8x8.dat <==
1 0 -1.1620 0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0/E_VMC.dat <==
# Extrapolation to the TDL; see the tprime0.2 case for the finite size data
1 0 -1.182 0.002


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0/M_DMET.dat <==
1 1.0e-04 0.0 4.3e-03


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0/M_DMET.size2x2.dat <==
1 1.0e-04 0.009476325108 8.9e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0/M_DMET.size4x2.dat <==
1 1.0e-04 0.00372683295962 5.2e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U2_n1_T0/M_DMET.size4x4.dat <==
1 1.0e-04 0.00398881010009 2.7e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.3_T0.125/D_DCA <==
0.3 0.00669499976396 0.0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.3_T0.125/D_DCA_size20.0 <==
0.30224180835 0.000461288223488 -3.7539245039 0.00735821275964 0.000135581232222


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.3_T0.125/D_DCA_size32.0 <==
0.299035264052 0.00298468138888 -3.76879400779 0.00710950788626 0.000175839820811


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.3_T0.125/D_DiagMC_GGam <==
0.3000    0.0003    -3.762   0.005    0.0073    0.0004


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.3_T0.125/E_DCA <==
0.3 -0.729157775383 -0.00729157775383


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.3_T0.125/E_DCA_size20.0 <==
0.30224180835 0.000461288223488 -3.7539245039 -0.712804809868 0.0169751926806


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.3_T0.125/E_DCA_size32.0 <==
0.299035264052 0.00298468138888 -3.76879400779 -0.729157775383 0.00366800273657


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.3_T0.125/E_DiagMC_GGam <==
0.3000    0.0003    -3.762   0.005   -0.7346    0.0012


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.3_T0.125/GGam.Sig_local_w_O1n0.300T0.125U4.0tp-0.20 <==
   -1.8651567864E-01   -2.7471736316E-02          0.3927       0
   -1.8146777636E-01   -6.0770544204E-02          1.1781       1
   -1.7265585253E-01   -8.1451269779E-02          1.9635       2
   -1.6186025131E-01   -9.4706863458E-02          2.7489       3
   -1.5031190800E-01   -1.0325046931E-01          3.5343       4
   -1.3874980873E-01   -1.0859303213E-01          4.3197       5
   -1.2759756646E-01   -1.1165952899E-01          5.1051       6
   -1.1708562988E-01   -1.1306815059E-01          5.8905       7
   -1.0732545002E-01   -1.1325671438E-01          6.6759       8
   -9.8354103496E-02   -1.1254778959E-01          7.4613       9
   -9.0165024415E-02   -1.1118817819E-01          8.2467      10
   -8.2724648112E-02   -1.0936272532E-01          9.0321      11
   -7.5986365802E-02   -1.0721043831E-01          9.8175      12
   -6.9893343790E-02   -1.0483975480E-01         10.6029      13
   -6.4388362869E-02   -1.0233225103E-01         11.3883      14
   -5.9415468424E-02   -9.9749756538E-02         12.1737      15
   -5.4921926568E-02   -9.7138521644E-02         12.9591      16
   -5.0859177645E-02   -9.4533280689E-02         13.7445      17
   -4.7181071720E-02   -9.1960697519E-02         14.5299      18
   -4.3847091749E-02   -8.9438834458E-02         15.3153      19
   -4.0821238686E-02   -8.6979296993E-02         16.1007      20
   -3.8069569882E-02   -8.4588945434E-02         16.8861      21
   -3.5564615679E-02   -8.2276405035E-02         17.6715      22
   -3.3280748424E-02   -8.0045510005E-02         18.4569      23
   -3.1192806182E-02   -7.7894468847E-02         19.2423      24
   -2.9281156453E-02   -7.5825604788E-02         20.0277      25
   -2.7528904771E-02   -7.3837346125E-02         20.8131      26
   -2.5918256696E-02   -7.1926375807E-02         21.5984      27
   -2.4436959783E-02   -7.0092406674E-02         22.3838      28
   -2.3072721459E-02   -6.8331252608E-02         23.1692      29
   -2.1814164277E-02   -6.6641146486E-02         23.9546      30
   -2.0650551273E-02   -6.5019049505E-02         24.7400      31
   -1.9570882758E-02   -6.3461830411E-02         25.5254      32
   -1.8571052429E-02   -6.1966607952E-02         26.3108      33
   -1.7644124948E-02   -6.0530489973E-02         27.0962      34
   -1.6780334956E-02   -5.9151761340E-02         27.8816      35
   -1.5975292942E-02   -5.7827247004E-02         28.6670      36
   -1.5224786626E-02   -5.6554892124E-02         29.4524      37
   -1.4522345438E-02   -5.5331732926E-02         30.2378      38
   -1.3866163175E-02   -5.4156556013E-02         31.0232      39
   -1.3254382246E-02   -5.3025043146E-02         31.8086      40
   -1.2678512410E-02   -5.1935777830E-02         32.5940      41
   -1.2136925360E-02   -5.0887074514E-02         33.3794      42
   -1.1629045543E-02   -4.9876849247E-02         34.1648      43
   -1.1152003532E-02   -4.8902829570E-02         34.9502      44
   -1.0702326759E-02   -4.7961858025E-02         35.7356      45
   -1.0278698530E-02   -4.7055436731E-02         36.5210      46
   -9.8776768669E-03   -4.6179693017E-02         37.3064      47
   -9.5004640786E-03   -4.5335184245E-02         38.0918      48
   -9.1424873648E-03   -4.4518862293E-02         38.8772      49
   -8.8046645701E-03   -4.3729455507E-02         39.6626      50
   -8.4847891344E-03   -4.2966877553E-02         40.4480      51
   -8.1811171026E-03   -4.2227216964E-02         41.2334      52
   -7.8922839320E-03   -4.1511933724E-02         42.0188      53
   -7.6190837112E-03   -4.0819236598E-02         42.8042      54
   -7.3586146482E-03   -4.0148559152E-02         43.5896      55
   -7.1113209050E-03   -3.9497779729E-02         44.3750      56
   -6.8746798063E-03   -3.8867856520E-02         45.1604      57
   -6.6511516195E-03   -3.8257119995E-02         45.9458      58
   -6.4374580253E-03   -3.7664798201E-02         46.7312      59
   -6.2341842361E-03   -3.7088006255E-02         47.5166      60
   -6.0398780687E-03   -3.6528915179E-02         48.3020      61
   -5.8532609003E-03   -3.5986584432E-02         49.0874      62
   -5.6754533763E-03   -3.5458963083E-02         49.8728      63
   -5.5053897644E-03   -3.4947203384E-02         50.6582      64
   -5.3425279223E-03   -3.4447544940E-02         51.4436      65
   -5.1874934142E-03   -3.3962888155E-02         52.2290      66
   -5.0387950580E-03   -3.3488832812E-02         53.0144      67
   -4.8951799143E-03   -3.3030107177E-02         53.7998      68
   -4.7585195890E-03   -3.2583183435E-02         54.5852      69
   -4.6264346570E-03   -3.2147918848E-02         55.3706      70
   -4.5002811531E-03   -3.1723146057E-02         56.1560      71
   -4.3787700626E-03   -3.1309514547E-02         56.9414      72
   -4.2616851610E-03   -3.0906551161E-02         57.7268      73
   -4.1487276693E-03   -3.0512554280E-02         58.5122      74
   -4.0403429859E-03   -3.0128100973E-02         59.2976      75
   -3.9353854714E-03   -2.9751643037E-02         60.0830      76
   -3.8340645093E-03   -2.9386722066E-02         60.8684      77
   -3.7370212513E-03   -2.9030258489E-02         61.6538      78
   -3.6450681350E-03   -2.8681591424E-02         62.4392      79
   -3.5559187651E-03   -2.8342631964E-02         63.2246      80
   -3.4698552797E-03   -2.8010188394E-02         64.0100      81
   -3.3878675382E-03   -2.7685078464E-02         64.7953      82
   -3.3066151268E-03   -2.7366601130E-02         65.5807      83
   -3.2273590205E-03   -2.7056649415E-02         66.3661      84
   -3.1523118610E-03   -2.6753531709E-02         67.1515      85
   -3.0796411396E-03   -2.6456325653E-02         67.9369      86
   -3.0078729602E-03   -2.6165269305E-02         68.7223      87
   -2.9389463982E-03   -2.5881217007E-02         69.5077      88
   -2.8717898813E-03   -2.5602033488E-02         70.2931      89
   -2.8068348993E-03   -2.5328858244E-02         71.0785      90
   -2.7433932825E-03   -2.5061685913E-02         71.8639      91
   -2.6825693789E-03   -2.4800704998E-02         72.6493      92
   -2.6251654854E-03   -2.4545677029E-02         73.4347      93
   -2.5686294714E-03   -2.4294301433E-02         74.2201      94
   -2.5152011834E-03   -2.4048056839E-02         75.0055      95
   -2.4629780197E-03   -2.3807469142E-02         75.7909      96
   -2.4117547492E-03   -2.3572658686E-02         76.5763      97
   -2.3617238796E-03   -2.3340588898E-02         77.3617      98
   -2.3127841456E-03   -2.3113282493E-02         78.1471      99
   -2.2653513450E-03   -2.2891548387E-02         78.9325     100
   -2.2187970125E-03   -2.2673858810E-02         79.7179     101
   -2.1747857920E-03   -2.2458970302E-02         80.5033     102
   -2.1322934133E-03   -2.2247301070E-02         81.2887     103
   -2.0915307154E-03   -2.2039613519E-02         82.0741     104
   -2.0496224043E-03   -2.1838141608E-02         82.8595     105
   -2.0094199703E-03   -2.1639145501E-02         83.6449     106
   -1.9704764725E-03   -2.1443479662E-02         84.4303     107
   -1.9331605578E-03   -2.1252358707E-02         85.2157     108
   -1.8968462136E-03   -2.1064988951E-02         86.0011     109
   -1.8594675468E-03   -2.0878111602E-02         86.7865     110
   -1.8243738769E-03   -2.0695307624E-02         87.5719     111
   -1.7914541611E-03   -2.0515227699E-02         88.3573     112
   -1.7584778735E-03   -2.0339138437E-02         89.1427     113
   -1.7257293921E-03   -2.0166874649E-02         89.9281     114
   -1.6951967973E-03   -1.9996276599E-02         90.7135     115
   -1.6648261216E-03   -1.9827393625E-02         91.4989     116
   -1.6339767016E-03   -1.9662808760E-02         92.2843     117
   -1.6031411078E-03   -1.9499984753E-02         93.0697     118
   -1.5747177411E-03   -1.9339748401E-02         93.8551     119
   -1.5467230528E-03   -1.9183486630E-02         94.6405     120
   -1.5197038134E-03   -1.9029606284E-02         95.4259     121
   -1.4934766666E-03   -1.8877197802E-02         96.2113     122
   -1.4674611986E-03   -1.8726613694E-02         96.9967     123
   -1.4425417104E-03   -1.8579480941E-02         97.7821     124
   -1.4169542897E-03   -1.8434882664E-02         98.5675     125
   -1.3931983692E-03   -1.8292376540E-02         99.3529     126
   -1.3699979239E-03   -1.8150598503E-02        100.1383     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.3_T0.125/GGam.Sig_local_w_O3n0.300T0.125U4.0tp-0.20 <==
   -2.1740965418E-01   -3.4982308127E-02          0.3927       0
   -2.1146008436E-01   -7.3134263395E-02          1.1781       1
   -2.0085122068E-01   -9.5526002393E-02          1.9635       2
   -1.8791572726E-01   -1.0954281969E-01          2.7489       3
   -1.7417629166E-01   -1.1851556197E-01          3.5343       4
   -1.6048947697E-01   -1.2411918454E-01          4.3197       5
   -1.4732986200E-01   -1.2732438932E-01          5.1051       6
   -1.3495010865E-01   -1.2875920603E-01          5.8905       7
   -1.2346828273E-01   -1.2887147711E-01          6.6759       8
   -1.1292480351E-01   -1.2799919869E-01          7.4613       9
   -1.0331200630E-01   -1.2640211692E-01          8.2467      10
   -9.4584770399E-02   -1.2427115013E-01          9.0321      11
   -8.6687511314E-02   -1.2177236444E-01          9.8175      12
   -7.9559204639E-02   -1.1902169361E-01         10.6029      13
   -7.3133327718E-02   -1.1611158014E-01         11.3883      14
   -6.7334873962E-02   -1.1311957636E-01         12.1737      15
   -6.2107799396E-02   -1.1009634227E-01         12.9591      16
   -5.7387574437E-02   -1.0707772628E-01         13.7445      17
   -5.3125225810E-02   -1.0409781847E-01         14.5299      18
   -4.9271905417E-02   -1.0117819090E-01         15.3153      19
   -4.5785866388E-02   -9.8327418721E-02         16.1007      20
   -4.2619946153E-02   -9.5564092777E-02         16.8861      21
   -3.9745153828E-02   -9.2899353668E-02         17.6715      22
   -3.7133090336E-02   -9.0324685861E-02         18.4569      23
   -3.4747021684E-02   -8.7842564418E-02         19.2423      24
   -3.2568209627E-02   -8.5460512167E-02         20.0277      25
   -3.0573563118E-02   -8.3174345550E-02         20.8131      26
   -2.8747681695E-02   -8.0974890169E-02         21.5984      27
   -2.7069153916E-02   -7.8870574368E-02         22.3838      28
   -2.5527700294E-02   -7.6852848453E-02         23.1692      29
   -2.4107881530E-02   -7.4915344621E-02         23.9546      30
   -2.2798080051E-02   -7.3056494089E-02         24.7400      31
   -2.1580168080E-02   -7.1276305476E-02         25.5254      32
   -2.0458174922E-02   -6.9571428714E-02         26.3108      33
   -1.9416131885E-02   -6.7931306758E-02         27.0962      34
   -1.8449841166E-02   -6.6362175177E-02         27.8816      35
   -1.7550301251E-02   -6.4856525095E-02         28.6670      36
   -1.6714959574E-02   -6.3402692256E-02         29.4524      37
   -1.5932594298E-02   -6.2008237009E-02         30.2378      38
   -1.5198355341E-02   -6.0680866439E-02         31.0232      39
   -1.4519005743E-02   -5.9393141581E-02         31.8086      40
   -1.3881341104E-02   -5.8159004351E-02         32.5940      41
   -1.3278368087E-02   -5.6974120732E-02         33.3794      42
   -1.2718414930E-02   -5.5831432237E-02         34.1648      43
   -1.2191661373E-02   -5.4720693979E-02         34.9502      44
   -1.1692784121E-02   -5.3656673133E-02         35.7356      45
   -1.1226383232E-02   -5.2632907089E-02         36.5210      46
   -1.0788885810E-02   -5.1642960395E-02         37.3064      47
   -1.0369137512E-02   -5.0687918052E-02         38.0918      48
   -9.9712069926E-03   -4.9769041632E-02         38.8772      49
   -9.5907275189E-03   -4.8875534060E-02         39.6626      50
   -9.2354020469E-03   -4.8009532314E-02         40.4480      51
   -8.9021674937E-03   -4.7173767884E-02         41.2334      52
   -8.5903444733E-03   -4.6373477186E-02         42.0188      53
   -8.2917444272E-03   -4.5596365047E-02         42.8042      54
   -8.0058731025E-03   -4.4838690096E-02         43.5896      55
   -7.7346231981E-03   -4.4108242731E-02         44.3750      56
   -7.4765888466E-03   -4.3395040780E-02         45.1604      57
   -7.2271035248E-03   -4.2710605788E-02         45.9458      58
   -6.9924948111E-03   -4.2046097874E-02         46.7312      59
   -6.7677889696E-03   -4.1397034712E-02         47.5166      60
   -6.5520330978E-03   -4.0773063863E-02         48.3020      61
   -6.3558529883E-03   -4.0162359768E-02         49.0874      62
   -6.1616818559E-03   -3.9563334969E-02         49.8728      63
   -5.9716376991E-03   -3.8981427177E-02         50.6582      64
   -5.7922502998E-03   -3.8427702832E-02         51.4436      65
   -5.6239176926E-03   -3.7884442792E-02         52.2290      66
   -5.4572692621E-03   -3.7348238220E-02         53.0144      67
   -5.2942425229E-03   -3.6838304143E-02         53.7998      68
   -5.1487262974E-03   -3.6336162033E-02         54.5852      69
   -5.0040475538E-03   -3.5843523952E-02         55.3706      70
   -4.8640823540E-03   -3.5370077834E-02         56.1560      71
   -4.7351315478E-03   -3.4912451745E-02         56.9414      72
   -4.6167166027E-03   -3.4459187219E-02         57.7268      73
   -4.4906713883E-03   -3.4014091387E-02         58.5122      74
   -4.3647054518E-03   -3.3583693799E-02         59.2976      75
   -4.2538034012E-03   -3.3168735308E-02         60.0830      76
   -4.1430923649E-03   -3.2752852577E-02         60.8684      77
   -4.0333870800E-03   -3.2355357830E-02         61.6538      78
   -3.9335858647E-03   -3.1964175976E-02         62.4392      79
   -3.8333949990E-03   -3.1580500689E-02         63.2246      80
   -3.7308546094E-03   -3.1202738881E-02         64.0100      81
   -3.6437068230E-03   -3.0842683885E-02         64.7953      82
   -3.5582751712E-03   -3.0487635478E-02         65.5807      83
   -3.4765498409E-03   -3.0138651816E-02         66.3661      84
   -3.4002299203E-03   -2.9800726265E-02         67.1515      85
   -3.3232425187E-03   -2.9469357685E-02         67.9369      86
   -3.2462506243E-03   -2.9141312444E-02         68.7223      87
   -3.1731650542E-03   -2.8813847433E-02         69.5077      88
   -3.1046633497E-03   -2.8504154450E-02         70.2931      89
   -3.0324277825E-03   -2.8195163610E-02         71.0785      90
   -2.9621180474E-03   -2.7895024491E-02         71.8639      91
   -2.9000616199E-03   -2.7604873747E-02         72.6493      92
   -2.8366411545E-03   -2.7319217496E-02         73.4347      93
   -2.7783822528E-03   -2.7037702488E-02         74.2201      94
   -2.7211755317E-03   -2.6767593559E-02         75.0055      95
   -2.6718557750E-03   -2.6503335664E-02         75.7909      96
   -2.6119353539E-03   -2.6236345535E-02         76.5763      97
   -2.5548469363E-03   -2.5983484274E-02         77.3617      98
   -2.5041282248E-03   -2.5727187353E-02         78.1471      99
   -2.4472221712E-03   -2.5475263318E-02         78.9325     100
   -2.3945063838E-03   -2.5234747663E-02         79.7179     101
   -2.3471861787E-03   -2.5000149531E-02         80.5033     102
   -2.3009172403E-03   -2.4761401154E-02         81.2887     103
   -2.2595481296E-03   -2.4535012850E-02         82.0741     104
   -2.2194171851E-03   -2.4310197332E-02         82.8595     105
   -2.1749033751E-03   -2.4085946466E-02         83.6449     106
   -2.1323025817E-03   -2.3866042176E-02         84.4303     107
   -2.0934876003E-03   -2.3650294044E-02         85.2157     108
   -2.0552049095E-03   -2.3436920853E-02         86.0011     109
   -2.0152078641E-03   -2.3225348302E-02         86.7865     110
   -1.9692316407E-03   -2.3022645438E-02         87.5719     111
   -1.9322800029E-03   -2.2829784205E-02         88.3573     112
   -1.8962976680E-03   -2.2631567847E-02         89.1427     113
   -1.8575654164E-03   -2.2440226147E-02         89.9281     114
   -1.8207362754E-03   -2.2251906770E-02         90.7135     115
   -1.7946769953E-03   -2.2065507334E-02         91.4989     116
   -1.7665373676E-03   -2.1881148790E-02         92.2843     117
   -1.7361156888E-03   -2.1700196266E-02         93.0697     118
   -1.7077694406E-03   -2.1521944298E-02         93.8551     119
   -1.6800700008E-03   -2.1348471832E-02         94.6405     120
   -1.6435731433E-03   -2.1169093176E-02         95.4259     121
   -1.6124728175E-03   -2.1002672699E-02         96.2113     122
   -1.5859341586E-03   -2.0837615518E-02         96.9967     123
   -1.5594372641E-03   -2.0672267217E-02         97.7821     124
   -1.5400870082E-03   -2.0508647405E-02         98.5675     125
   -1.5115900151E-03   -2.0345973453E-02         99.3529     126
   -1.4838244863E-03   -2.0193538128E-02        100.1383     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.3_T0.125/GGam.Sig_local_w_O4n0.300T0.125U4.0tp-0.20 <==
   -2.3149650245E-01   -4.1041934290E-02          0.3927       0
   -2.2433473600E-01   -8.1974309707E-02          1.1781       1
   -2.1223520002E-01   -1.0480249567E-01          1.9635       2
   -1.9787875398E-01   -1.1867306668E-01          2.7489       3
   -1.8287262220E-01   -1.2734328287E-01          3.5343       4
   -1.6806051698E-01   -1.3260255960E-01          4.3197       5
   -1.5390571861E-01   -1.3543825486E-01          5.1051       6
   -1.4065459231E-01   -1.3649778146E-01          5.8905       7
   -1.2841128847E-01   -1.3623662903E-01          6.6759       8
   -1.1720353432E-01   -1.3499070467E-01          7.4613       9
   -1.0701694859E-01   -1.3301715879E-01          8.2467      10
   -9.7796409037E-02   -1.3052647162E-01          9.0321      11
   -8.9476136911E-02   -1.2768735466E-01          9.8175      12
   -8.1979357720E-02   -1.2461426074E-01         10.6029      13
   -7.5240398237E-02   -1.2140512409E-01         11.3883      14
   -6.9179128110E-02   -1.1812704923E-01         12.1737      15
   -6.3724595703E-02   -1.1483853447E-01         12.9591      16
   -5.8816814647E-02   -1.1158186804E-01         13.7445      17
   -5.4382523129E-02   -1.0837132928E-01         14.5299      18
   -5.0382992822E-02   -1.0524158590E-01         15.3153      19
   -4.6763382127E-02   -1.0219255642E-01         16.1007      20
   -4.3486364790E-02   -9.9242893904E-02         16.8861      21
   -4.0513917310E-02   -9.6398785423E-02         17.6715      22
   -3.7822637371E-02   -9.3665161020E-02         18.4569      23
   -3.5363253220E-02   -9.1050073948E-02         19.2423      24
   -3.3122760636E-02   -8.8531635595E-02         20.0277      25
   -3.1075005657E-02   -8.6119206475E-02         20.8131      26
   -2.9193956300E-02   -8.3799151502E-02         21.5984      27
   -2.7478238010E-02   -8.1588468724E-02         22.3838      28
   -2.5907092757E-02   -7.9468397680E-02         23.1692      29
   -2.4455221233E-02   -7.7430459338E-02         23.9546      30
   -2.3105502375E-02   -7.5482465133E-02         24.7400      31
   -2.1864099433E-02   -7.3617493221E-02         25.5254      32
   -2.0720790876E-02   -7.1832391488E-02         26.3108      33
   -1.9664381150E-02   -7.0127626800E-02         27.0962      34
   -1.8676676385E-02   -6.8490450687E-02         27.8816      35
   -1.7760656951E-02   -6.6923735246E-02         28.6670      36
   -1.6907056843E-02   -6.5422181496E-02         29.4524      37
   -1.6110994810E-02   -6.3970374006E-02         30.2378      38
   -1.5371832769E-02   -6.2583042493E-02         31.0232      39
   -1.4668069448E-02   -6.1244046742E-02         31.8086      40
   -1.4023585033E-02   -5.9954396066E-02         32.5940      41
   -1.3418021108E-02   -5.8716187350E-02         33.3794      42
   -1.2850285762E-02   -5.7526404592E-02         34.1648      43
   -1.2310510612E-02   -5.6380503548E-02         34.9502      44
   -1.1799215384E-02   -5.5282895185E-02         35.7356      45
   -1.1327296155E-02   -5.4216427802E-02         36.5210      46
   -1.0879261622E-02   -5.3187074879E-02         37.3064      47
   -1.0461705516E-02   -5.2189827592E-02         38.0918      48
   -1.0058824819E-02   -5.1234950937E-02         38.8772      49
   -9.6843408126E-03   -5.0307467182E-02         39.6626      50
   -9.3326374379E-03   -4.9420118704E-02         40.4480      51
   -8.9927765299E-03   -4.8551034321E-02         41.2334      52
   -8.6653759504E-03   -4.7717824789E-02         42.0188      53
   -8.3645987509E-03   -4.6918195044E-02         42.8042      54
   -8.0729964997E-03   -4.6137080073E-02         43.5896      55
   -7.7973454521E-03   -4.5380351780E-02         44.3750      56
   -7.5337499357E-03   -4.4641734233E-02         45.1604      57
   -7.2849279949E-03   -4.3926278197E-02         45.9458      58
   -7.0564990373E-03   -4.3233792262E-02         46.7312      59
   -6.8272437747E-03   -4.2569028708E-02         47.5166      60
   -6.6079065397E-03   -4.1918738434E-02         48.3020      61
   -6.3951142708E-03   -4.1284682735E-02         49.0874      62
   -6.1964958183E-03   -4.0679819827E-02         49.8728      63
   -5.9991374414E-03   -4.0092968632E-02         50.6582      64
   -5.8247938129E-03   -3.9507489532E-02         51.4436      65
   -5.6630465958E-03   -3.8946488475E-02         52.2290      66
   -5.4998533052E-03   -3.8396110987E-02         53.0144      67
   -5.3397307293E-03   -3.7865957509E-02         53.7998      68
   -5.1910108431E-03   -3.7356713462E-02         54.5852      69
   -5.0443685641E-03   -3.6842357034E-02         55.3706      70
   -4.9022093511E-03   -3.6346048968E-02         56.1560      71
   -4.7738300740E-03   -3.5865267495E-02         56.9414      72
   -4.6444412298E-03   -3.5412470833E-02         57.7268      73
   -4.5211673964E-03   -3.4952425910E-02         58.5122      74
   -4.4011829196E-03   -3.4514451673E-02         59.2976      75
   -4.2835437083E-03   -3.4088159797E-02         60.0830      76
   -4.1697954643E-03   -3.3663514581E-02         60.8684      77
   -4.0648949291E-03   -3.3248555641E-02         61.6538      78
   -3.9666318157E-03   -3.2853643763E-02         62.4392      79
   -3.8728815843E-03   -3.2462479028E-02         63.2246      80
   -3.7662691080E-03   -3.2077877214E-02         64.0100      81
   -3.6755099104E-03   -3.1701307754E-02         64.7953      82
   -3.5887534589E-03   -3.1332514443E-02         65.5807      83
   -3.5046553002E-03   -3.0968866282E-02         66.3661      84
   -3.4214500790E-03   -3.0624240935E-02         67.1515      85
   -3.3442826193E-03   -3.0280382471E-02         67.9369      86
   -3.2716115955E-03   -2.9960251963E-02         68.7223      87
   -3.1913994134E-03   -2.9638161547E-02         69.5077      88
   -3.1133332743E-03   -2.9310571408E-02         70.2931      89
   -3.0368754401E-03   -2.9004298029E-02         71.0785      90
   -2.9685522378E-03   -2.8690212746E-02         71.8639      91
   -2.9028453239E-03   -2.8390441290E-02         72.6493      92
   -2.8361559862E-03   -2.8084482932E-02         73.4347      93
   -2.7766857449E-03   -2.7797747839E-02         74.2201      94
   -2.7167648429E-03   -2.7516645912E-02         75.0055      95
   -2.6593050515E-03   -2.7238237983E-02         75.7909      96
   -2.6023538024E-03   -2.6969611760E-02         76.5763      97
   -2.5507479127E-03   -2.6694605436E-02         77.3617      98
   -2.5023657470E-03   -2.6423809731E-02         78.1471      99
   -2.4571828352E-03   -2.6167211118E-02         78.9325     100
   -2.4051084209E-03   -2.5907132835E-02         79.7179     101
   -2.3521861419E-03   -2.5670081888E-02         80.5033     102
   -2.3037868016E-03   -2.5437510178E-02         81.2887     103
   -2.2532590221E-03   -2.5198536299E-02         82.0741     104
   -2.2082501956E-03   -2.4961970687E-02         82.8595     105
   -2.1647502385E-03   -2.4735179973E-02         83.6449     106
   -2.1241117867E-03   -2.4515773344E-02         84.4303     107
   -2.0991219791E-03   -2.4291338844E-02         85.2157     108
   -2.0626139664E-03   -2.4060355275E-02         86.0011     109
   -2.0270123880E-03   -2.3848573722E-02         86.7865     110
   -1.9843386986E-03   -2.3650524636E-02         87.5719     111
   -1.9484300174E-03   -2.3435593262E-02         88.3573     112
   -1.9041278164E-03   -2.3244436388E-02         89.1427     113
   -1.8637347553E-03   -2.3047552245E-02         89.9281     114
   -1.8298051321E-03   -2.2856701915E-02         90.7135     115
   -1.7964673551E-03   -2.2668082110E-02         91.4989     116
   -1.7557097309E-03   -2.2480949528E-02         92.2843     117
   -1.7245409655E-03   -2.2290269949E-02         93.0697     118
   -1.6937043382E-03   -2.2112369279E-02         93.8551     119
   -1.6603877950E-03   -2.1930311712E-02         94.6405     120
   -1.6237874193E-03   -2.1756752329E-02         95.4259     121
   -1.6044665578E-03   -2.1577513811E-02         96.2113     122
   -1.5802770544E-03   -2.1403773638E-02         96.9967     123
   -1.5556189739E-03   -2.1226124760E-02         97.7821     124
   -1.5338879564E-03   -2.1064553659E-02         98.5675     125
   -1.5086088885E-03   -2.0902796929E-02         99.3529     126
   -1.4808664745E-03   -2.0748756399E-02        100.1383     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.3_T0.125/GGam.Sig_local_w_O5n0.300T0.125U4.0tp-0.20 <==
   -2.3282935440E-01   -4.1683544705E-02          0.3927       0
   -2.2551282816E-01   -8.2958269353E-02          1.1781       1
   -2.1314328545E-01   -1.0594446770E-01          1.9635       2
   -1.9848971270E-01   -1.1987506088E-01          2.7489       3
   -1.8317738248E-01   -1.2855522782E-01          3.5343       4
   -1.6809410860E-01   -1.3376307315E-01          4.3197       5
   -1.5369790209E-01   -1.3651335346E-01          5.1051       6
   -1.4024814357E-01   -1.3745626729E-01          5.8905       7
   -1.2784236466E-01   -1.3706483721E-01          6.6759       8
   -1.1650507387E-01   -1.3568300976E-01          7.4613       9
   -1.0620903404E-01   -1.3357502037E-01          8.2467      10
   -9.6918154654E-02   -1.3096262494E-01          9.0321      11
   -8.8557193059E-02   -1.2801255183E-01          9.8175      12
   -8.1036248469E-02   -1.2482091574E-01         10.6029      13
   -7.4290780607E-02   -1.2152129758E-01         11.3883      14
   -6.8219771958E-02   -1.1815394120E-01         12.1737      15
   -6.2781164258E-02   -1.1478017367E-01         12.9591      16
   -5.7880787083E-02   -1.1143604400E-01         13.7445      17
   -5.3476901421E-02   -1.0815375113E-01         14.5299      18
   -4.9496148433E-02   -1.0498120382E-01         15.3153      19
   -4.5912926482E-02   -1.0188567324E-01         16.1007      20
   -4.2668705420E-02   -9.8898510534E-02         16.8861      21
   -3.9720421053E-02   -9.6023045789E-02         17.6715      22
   -3.7053209009E-02   -9.3260602873E-02         18.4569      23
   -3.4628967185E-02   -9.0602165904E-02         19.2423      24
   -3.2421235314E-02   -8.8069820874E-02         20.0277      25
   -3.0401074133E-02   -8.5642454821E-02         20.8131      26
   -2.8553939080E-02   -8.3312428771E-02         21.5984      27
   -2.6864726106E-02   -8.1083925195E-02         22.3838      28
   -2.5327697446E-02   -7.8958165964E-02         23.1692      29
   -2.3895262605E-02   -7.6918576854E-02         23.9546      30
   -2.2561090721E-02   -7.4979276901E-02         24.7400      31
   -2.1346645264E-02   -7.3110641708E-02         25.5254      32
   -2.0228319762E-02   -7.1332574072E-02         26.3108      33
   -1.9191083148E-02   -6.9620253778E-02         27.0962      34
   -1.8218927286E-02   -6.7971764344E-02         27.8816      35
   -1.7327062224E-02   -6.6389357642E-02         28.6670      36
   -1.6492719761E-02   -6.4886227984E-02         29.4524      37
   -1.5731718089E-02   -6.3433261070E-02         30.2378      38
   -1.5015634889E-02   -6.2045702545E-02         31.0232      39
   -1.4323140887E-02   -6.0718885741E-02         31.8086      40
   -1.3670558812E-02   -5.9431684867E-02         32.5940      41
   -1.3078675835E-02   -5.8199444423E-02         33.3794      42
   -1.2513173489E-02   -5.7023786621E-02         34.1648      43
   -1.1984759189E-02   -5.5887217306E-02         34.9502      44
   -1.1507748778E-02   -5.4794639422E-02         35.7356      45
   -1.1045562351E-02   -5.3730564458E-02         36.5210      46
   -1.0610856420E-02   -5.2698388786E-02         37.3064      47
   -1.0203089144E-02   -5.1726088976E-02         38.0918      48
   -9.8137349879E-03   -5.0770179804E-02         38.8772      49
   -9.4418855339E-03   -4.9845845128E-02         39.6626      50
   -9.0935154161E-03   -4.8952785811E-02         40.4480      51
   -8.7656450057E-03   -4.8095646805E-02         41.2334      52
   -8.4520720712E-03   -4.7279519598E-02         42.0188      53
   -8.1480580184E-03   -4.6467215136E-02         42.8042      54
   -7.8729917193E-03   -4.5690863344E-02         43.5896      55
   -7.5966277806E-03   -4.4929578649E-02         44.3750      56
   -7.3333655057E-03   -4.4201985699E-02         45.1604      57
   -7.0886635110E-03   -4.3513981981E-02         45.9458      58
   -6.8596119232E-03   -4.2828459943E-02         46.7312      59
   -6.6383071535E-03   -4.2150913027E-02         47.5166      60
   -6.4480071754E-03   -4.1500604249E-02         48.3020      61
   -6.2467642952E-03   -4.0884834616E-02         49.0874      62
   -6.0552027787E-03   -4.0274072678E-02         49.8728      63
   -5.8564824399E-03   -3.9690324753E-02         50.6582      64
   -5.6757736927E-03   -3.9124502460E-02         51.4436      65
   -5.4962107551E-03   -3.8571517564E-02         52.2290      66
   -5.3483283888E-03   -3.8028077741E-02         53.0144      67
   -5.1969658617E-03   -3.7494147142E-02         53.7998      68
   -5.0602741704E-03   -3.6987878723E-02         54.5852      69
   -4.9041135572E-03   -3.6462960722E-02         55.3706      70
   -4.7489418342E-03   -3.5985007971E-02         56.1560      71
   -4.6236155940E-03   -3.5504867704E-02         56.9414      72
   -4.4804353947E-03   -3.5054044053E-02         57.7268      73
   -4.3705869314E-03   -3.4619141220E-02         58.5122      74
   -4.2524707984E-03   -3.4169139295E-02         59.2976      75
   -4.1434445033E-03   -3.3743026258E-02         60.0830      76
   -4.0438708344E-03   -3.3325607150E-02         60.8684      77
   -3.9354141541E-03   -3.2904923700E-02         61.6538      78
   -3.8472882372E-03   -3.2506000296E-02         62.4392      79
   -3.7472022908E-03   -3.2122471111E-02         63.2246      80
   -3.6678896582E-03   -3.1752233379E-02         64.0100      81
   -3.5666925013E-03   -3.1369044619E-02         64.7953      82
   -3.4740278464E-03   -3.0989188317E-02         65.5807      83
   -3.3933497270E-03   -3.0648832627E-02         66.3661      84
   -3.3144228272E-03   -3.0308945943E-02         67.1515      85
   -3.2421920529E-03   -2.9955735000E-02         67.9369      86
   -3.1496516865E-03   -2.9627755300E-02         68.7223      87
   -3.0899729840E-03   -2.9299898581E-02         69.5077      88
   -3.0023994766E-03   -2.8991182258E-02         70.2931      89
   -2.9481757191E-03   -2.8675487839E-02         71.0785      90
   -2.8922090942E-03   -2.8360213679E-02         71.8639      91
   -2.8300485998E-03   -2.8064730095E-02         72.6493      92
   -2.7766659807E-03   -2.7768250226E-02         73.4347      93
   -2.7133367509E-03   -2.7482848829E-02         74.2201      94
   -2.6625833427E-03   -2.7216680465E-02         75.0055      95
   -2.5952981806E-03   -2.6938432598E-02         75.7909      96
   -2.5510129099E-03   -2.6668142562E-02         76.5763      97
   -2.4943141777E-03   -2.6410243539E-02         77.3617      98
   -2.4378356090E-03   -2.6153694395E-02         78.1471      99
   -2.3840302821E-03   -2.5927810042E-02         78.9325     100
   -2.3345476412E-03   -2.5660006824E-02         79.7179     101
   -2.2997359194E-03   -2.5421010773E-02         80.5033     102
   -2.2391990831E-03   -2.5173533826E-02         81.2887     103
   -2.1941197390E-03   -2.4949895571E-02         82.0741     104
   -2.1538508646E-03   -2.4714213006E-02         82.8595     105
   -2.0867355877E-03   -2.4485388353E-02         83.6449     106
   -2.0541004223E-03   -2.4251195932E-02         84.4303     107
   -2.0161169177E-03   -2.4042038877E-02         85.2157     108
   -1.9741338522E-03   -2.3852430889E-02         86.0011     109
   -1.9280737684E-03   -2.3629525533E-02         86.7865     110
   -1.9037431568E-03   -2.3425818712E-02         87.5719     111
   -1.8776062958E-03   -2.3229478856E-02         88.3573     112
   -1.8339777482E-03   -2.3024838195E-02         89.1427     113
   -1.8104102789E-03   -2.2828039990E-02         89.9281     114
   -1.7979787141E-03   -2.2620712929E-02         90.7135     115
   -1.7485247473E-03   -2.2433298277E-02         91.4989     116
   -1.7123230834E-03   -2.2236467868E-02         92.2843     117
   -1.6808229980E-03   -2.2052228463E-02         93.0697     118
   -1.6451439725E-03   -2.1861689713E-02         93.8551     119
   -1.6055670623E-03   -2.1719922859E-02         94.6405     120
   -1.5879394186E-03   -2.1549152555E-02         95.4259     121
   -1.5635205183E-03   -2.1356417625E-02         96.2113     122
   -1.5384683524E-03   -2.1186679525E-02         96.9967     123
   -1.5166746393E-03   -2.1017061117E-02         97.7821     124
   -1.4868172644E-03   -2.0847315920E-02         98.5675     125
   -1.4508593875E-03   -2.0680549978E-02         99.3529     126
   -1.4422471560E-03   -2.0525387498E-02        100.1383     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.3_T0.125/GGam.Sig_local_w_O6n0.300T0.125U4.0tp-0.20 <==
   -2.3129632361E-01   -4.0073357138E-02          0.3927       0
   -2.2435215947E-01   -8.0989989944E-02          1.1781       1
   -2.1211913045E-01   -1.0422764095E-01          1.9635       2
   -1.9746518773E-01   -1.1845585263E-01          2.7489       3
   -1.8210109118E-01   -1.2733501554E-01          3.5343       4
   -1.6695183592E-01   -1.3269005722E-01          4.3197       5
   -1.5248386234E-01   -1.3553001262E-01          5.1051       6
   -1.3897894518E-01   -1.3652126276E-01          5.8905       7
   -1.2654166154E-01   -1.3613120337E-01          6.6759       8
   -1.1519047047E-01   -1.3474461829E-01          7.4613       9
   -1.0492460818E-01   -1.3259829202E-01          8.2467      10
   -9.5668041407E-02   -1.2997095763E-01          9.0321      11
   -8.7342760288E-02   -1.2697650110E-01          9.8175      12
   -7.9851836169E-02   -1.2374763769E-01         10.6029      13
   -7.3154694846E-02   -1.2042461464E-01         11.3883      14
   -6.7143333194E-02   -1.1705027977E-01         12.1737      15
   -6.1751480975E-02   -1.1364626669E-01         12.9591      16
   -5.6901495691E-02   -1.1031514279E-01         13.7445      17
   -5.2571096476E-02   -1.0705732613E-01         14.5299      18
   -4.8682737899E-02   -1.0387380320E-01         15.3153      19
   -4.5134598873E-02   -1.0079220325E-01         16.1007      20
   -4.1932359653E-02   -9.7813748224E-02         16.8861      21
   -3.9052814890E-02   -9.4981552353E-02         17.6715      22
   -3.6420429842E-02   -9.2252903097E-02         18.4569      23
   -3.4018054806E-02   -8.9620832805E-02         19.2423      24
   -3.1861969897E-02   -8.7105938128E-02         20.0277      25
   -2.9869583937E-02   -8.4681921123E-02         20.8131      26
   -2.8020777997E-02   -8.2367149989E-02         21.5984      27
   -2.6377864248E-02   -8.0178303154E-02         22.3838      28
   -2.4821348735E-02   -7.8062403922E-02         23.1692      29
   -2.3420837635E-02   -7.6056145135E-02         23.9546      30
   -2.2153059256E-02   -7.4124976154E-02         24.7400      31
   -2.0964065036E-02   -7.2260227949E-02         25.5254      32
   -1.9845820090E-02   -7.0503973225E-02         26.3108      33
   -1.8809476419E-02   -6.8806037926E-02         27.0962      34
   -1.7880441429E-02   -6.7160332050E-02         27.8816      35
   -1.6981937865E-02   -6.5619965896E-02         28.6670      36
   -1.6141279103E-02   -6.4142978643E-02         29.4524      37
   -1.5416611392E-02   -6.2680467248E-02         30.2378      38
   -1.4712445181E-02   -6.1314894357E-02         31.0232      39
   -1.4044288860E-02   -6.0021661693E-02         31.8086      40
   -1.3406862689E-02   -5.8749583929E-02         32.5940      41
   -1.2788336730E-02   -5.7553571153E-02         33.3794      42
   -1.2272288172E-02   -5.6343204222E-02         34.1648      43
   -1.1759869213E-02   -5.5221365129E-02         34.9502      44
   -1.1297419688E-02   -5.4113403587E-02         35.7356      45
   -1.0854658064E-02   -5.3056738600E-02         36.5210      46
   -1.0431277893E-02   -5.2049273079E-02         37.3064      47
   -1.0028473812E-02   -5.1073740869E-02         38.0918      48
   -9.6388304853E-03   -5.0153865274E-02         38.8772      49
   -9.2837018074E-03   -4.9209226869E-02         39.6626      50
   -8.9153464689E-03   -4.8366795351E-02         40.4480      51
   -8.5973939260E-03   -4.7517650826E-02         41.2334      52
   -8.2692985444E-03   -4.6690717720E-02         42.0188      53
   -7.9574469614E-03   -4.5871629430E-02         42.8042      54
   -7.6756039680E-03   -4.5129983594E-02         43.5896      55
   -7.3959898930E-03   -4.4400755170E-02         44.3750      56
   -7.1406033952E-03   -4.3661217947E-02         45.1604      57
   -6.9406820438E-03   -4.2955130328E-02         45.9458      58
   -6.7270878230E-03   -4.2267107806E-02         46.7312      59
   -6.5033380326E-03   -4.1595921434E-02         47.5166      60
   -6.2854669793E-03   -4.0996105616E-02         48.3020      61
   -6.0907055505E-03   -4.0371594060E-02         49.0874      62
   -5.9226381246E-03   -3.9755861386E-02         49.8728      63
   -5.7192810778E-03   -3.9200122894E-02         50.6582      64
   -5.5502097308E-03   -3.8637993881E-02         51.4436      65
   -5.3892429154E-03   -3.8071885851E-02         52.2290      66
   -5.2218771034E-03   -3.7530013336E-02         53.0144      67
   -5.0782970888E-03   -3.6978532322E-02         53.7998      68
   -4.9408367320E-03   -3.6478856350E-02         54.5852      69
   -4.7830978694E-03   -3.6032231707E-02         55.3706      70
   -4.6646388883E-03   -3.5586395169E-02         56.1560      71
   -4.5404512917E-03   -3.5109548915E-02         56.9414      72
   -4.3967177262E-03   -3.4662358755E-02         57.7268      73
   -4.2891312869E-03   -3.4187487165E-02         58.5122      74
   -4.1681323230E-03   -3.3740895776E-02         59.2976      75
   -4.0537209404E-03   -3.3312547908E-02         60.0830      76
   -3.9513279399E-03   -3.2900165575E-02         60.8684      77
   -3.8791485281E-03   -3.2503388842E-02         61.6538      78
   -3.7652863132E-03   -3.2102594122E-02         62.4392      79
   -3.7010455227E-03   -3.1729780763E-02         63.2246      80
   -3.6105859358E-03   -3.1332542051E-02         64.0100      81
   -3.5035567810E-03   -3.0959655491E-02         64.7953      82
   -3.4221401921E-03   -3.0603596473E-02         65.5807      83
   -3.3472040994E-03   -3.0262893101E-02         66.3661      84
   -3.2746719209E-03   -2.9945546859E-02         67.1515      85
   -3.1996365306E-03   -2.9581061816E-02         67.9369      86
   -3.1188359207E-03   -2.9264481709E-02         68.7223      87
   -3.0471182359E-03   -2.8942202603E-02         69.5077      88
   -2.9842965462E-03   -2.8641084431E-02         70.2931      89
   -2.9530670525E-03   -2.8337594527E-02         71.0785      90
   -2.8861551354E-03   -2.8019567277E-02         71.8639      91
   -2.8226514237E-03   -2.7745804083E-02         72.6493      92
   -2.7031599432E-03   -2.7482569763E-02         73.4347      93
   -2.6419957413E-03   -2.7183593734E-02         74.2201      94
   -2.5786833820E-03   -2.6910020870E-02         75.0055      95
   -2.4965156396E-03   -2.6652955380E-02         75.7909      96
   -2.4633296400E-03   -2.6336280245E-02         76.5763      97
   -2.4219153381E-03   -2.6060108810E-02         77.3617      98
   -2.3747111015E-03   -2.5829082087E-02         78.1471      99
   -2.3207784227E-03   -2.5550341047E-02         78.9325     100
   -2.2651066684E-03   -2.5295919982E-02         79.7179     101
   -2.2048690824E-03   -2.5064967344E-02         80.5033     102
   -2.1981042866E-03   -2.4822819109E-02         81.2887     103
   -2.1706116325E-03   -2.4614457636E-02         82.0741     104
   -2.1313389900E-03   -2.4376772241E-02         82.8595     105
   -2.0869626193E-03   -2.4155165380E-02         83.6449     106
   -2.0668543201E-03   -2.3959614634E-02         84.4303     107
   -1.9787018339E-03   -2.3727991289E-02         85.2157     108
   -1.9480491519E-03   -2.3536256007E-02         86.0011     109
   -1.9188627564E-03   -2.3324425744E-02         86.7865     110
   -1.8931746487E-03   -2.3138238469E-02         87.5719     111
   -1.8467822863E-03   -2.2909181389E-02         88.3573     112
   -1.7908569601E-03   -2.2713762536E-02         89.1427     113
   -1.7497545935E-03   -2.2524377468E-02         89.9281     114
   -1.7475558599E-03   -2.2340102164E-02         90.7135     115
   -1.6829282074E-03   -2.2189540885E-02         91.4989     116
   -1.6469252105E-03   -2.1974737941E-02         92.2843     117
   -1.6180706151E-03   -2.1774579290E-02         93.0697     118
   -1.6025085812E-03   -2.1590394391E-02         93.8551     119
   -1.5739858748E-03   -2.1411929748E-02         94.6405     120
   -1.5236100161E-03   -2.1222266831E-02         95.4259     121
   -1.5229286252E-03   -2.1090032653E-02         96.2113     122
   -1.4947271596E-03   -2.0899887271E-02         96.9967     123
   -1.4292659370E-03   -2.0753143058E-02         97.7821     124
   -1.4313801719E-03   -2.0577180432E-02         98.5675     125
   -1.4066746453E-03   -2.0435710073E-02         99.3529     126
   -1.3953389511E-03   -2.0295915189E-02        100.1383     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.3_T0.125/GGam.Sig_local_w_O7n0.300T0.125U4.0tp-0.20 <==
   -2.3004555446E-01   -3.8865268282E-02          0.3927       0
   -2.2341946862E-01   -7.9500520385E-02          1.1781       1
   -2.1134274487E-01   -1.0289610325E-01          1.9635       2
   -1.9674396883E-01   -1.1730014687E-01          2.7489       3
   -1.8140024036E-01   -1.2632862050E-01          3.5343       4
   -1.6624560935E-01   -1.3178691678E-01          4.3197       5
   -1.5180604862E-01   -1.3469735461E-01          5.1051       6
   -1.3831786404E-01   -1.3574549478E-01          5.8905       7
   -1.2594936818E-01   -1.3532104270E-01          6.6759       8
   -1.1465304851E-01   -1.3393329832E-01          7.4613       9
   -1.0443739805E-01   -1.3188813009E-01          8.2467      10
   -9.5192149252E-02   -1.2926388734E-01          9.0321      11
   -8.6849386122E-02   -1.2632883247E-01          9.8175      12
   -7.9412149917E-02   -1.2305935346E-01         10.6029      13
   -7.2808262457E-02   -1.1978376803E-01         11.3883      14
   -6.6862489794E-02   -1.1642872946E-01         12.1737      15
   -6.1488588069E-02   -1.1303712822E-01         12.9591      16
   -5.6678689073E-02   -1.0968192376E-01         13.7445      17
   -5.2313152473E-02   -1.0642571935E-01         14.5299      18
   -4.8407585322E-02   -1.0331476624E-01         15.3153      19
   -4.4922255103E-02   -1.0028224636E-01         16.1007      20
   -4.1744092597E-02   -9.7349087513E-02         16.8861      21
   -3.8910261563E-02   -9.4475281947E-02         17.6715      22
   -3.6320680170E-02   -9.1783205726E-02         18.4569      23
   -3.3932289768E-02   -8.9196055861E-02         19.2423      24
   -3.1756498215E-02   -8.6646468252E-02         20.0277      25
   -2.9795760127E-02   -8.4254356839E-02         20.8131      26
   -2.7955925403E-02   -8.2008363846E-02         21.5984      27
   -2.6307354763E-02   -7.9883496446E-02         22.3838      28
   -2.4763815712E-02   -7.7711162615E-02         23.1692      29
   -2.3376711945E-02   -7.5639680503E-02         23.9546      30
   -2.2091316394E-02   -7.3749502031E-02         24.7400      31
   -2.0902530769E-02   -7.1903116896E-02         25.5254      32
   -1.9768738375E-02   -7.0163978205E-02         26.3108      33
   -1.8789926626E-02   -6.8483306168E-02         27.0962      34
   -1.7850855147E-02   -6.6810982636E-02         27.8816      35
   -1.7001320857E-02   -6.5298452384E-02         28.6670      36
   -1.6179897238E-02   -6.3850435656E-02         29.4524      37
   -1.5375443717E-02   -6.2442811955E-02         30.2378      38
   -1.4621115657E-02   -6.1091522142E-02         31.0232      39
   -1.4002559834E-02   -5.9720912577E-02         31.8086      40
   -1.3375758738E-02   -5.8470020926E-02         32.5940      41
   -1.2814690771E-02   -5.7240410127E-02         33.3794      42
   -1.2253453629E-02   -5.6086655608E-02         34.1648      43
   -1.1760138920E-02   -5.4940996789E-02         34.9502      44
   -1.1253054618E-02   -5.3903353474E-02         35.7356      45
   -1.0779110222E-02   -5.2888259912E-02         36.5210      46
   -1.0413290315E-02   -5.1804538406E-02         37.3064      47
   -9.9513482413E-03   -5.0847847503E-02         38.0918      48
   -9.6031339660E-03   -4.9923690170E-02         38.8772      49
   -9.3059186712E-03   -4.9062994751E-02         39.6626      50
   -8.9705688035E-03   -4.8136213619E-02         40.4480      51
   -8.6085197918E-03   -4.7312324108E-02         41.2334      52
   -8.3155053772E-03   -4.6458833794E-02         42.0188      53
   -8.0166646583E-03   -4.5687597400E-02         42.8042      54
   -7.6617751811E-03   -4.4908975854E-02         43.5896      55
   -7.4048060206E-03   -4.4170190966E-02         44.3750      56
   -7.2085278618E-03   -4.3474849449E-02         45.1604      57
   -6.9370674106E-03   -4.2821228775E-02         45.9458      58
   -6.7197225333E-03   -4.2115205145E-02         46.7312      59
   -6.5481860274E-03   -4.1442535866E-02         47.5166      60
   -6.3007412760E-03   -4.0808445482E-02         48.3020      61
   -6.1393981635E-03   -4.0239878087E-02         49.0874      62
   -5.9881600032E-03   -3.9669751424E-02         49.8728      63
   -5.7836363630E-03   -3.9088317010E-02         50.6582      64
   -5.6137280394E-03   -3.8576241780E-02         51.4436      65
   -5.3928775058E-03   -3.7973532058E-02         52.2290      66
   -5.2673762813E-03   -3.7431703236E-02         53.0144      67
   -4.9972500067E-03   -3.6908046377E-02         53.7998      68
   -4.8777586791E-03   -3.6456022820E-02         54.5852      69
   -4.7325805620E-03   -3.5907436410E-02         55.3706      70
   -4.5978625698E-03   -3.5404557086E-02         56.1560      71
   -4.4247941923E-03   -3.4935899021E-02         56.9414      72
   -4.3246558459E-03   -3.4501151441E-02         57.7268      73
   -4.2701880468E-03   -3.4010348026E-02         58.5122      74
   -4.1316474883E-03   -3.3544125020E-02         59.2976      75
   -4.0237897085E-03   -3.3123231728E-02         60.0830      76
   -3.8880550323E-03   -3.2732905462E-02         60.8684      77
   -3.8098900182E-03   -3.2258503603E-02         61.6538      78
   -3.6552956503E-03   -3.1917110342E-02         62.4392      79
   -3.6105019350E-03   -3.1544223853E-02         63.2246      80
   -3.5185194410E-03   -3.1188331508E-02         64.0100      81
   -3.4710137644E-03   -3.0908011114E-02         64.7953      82
   -3.3982410915E-03   -3.0542332754E-02         65.5807      83
   -3.2886488450E-03   -3.0198504651E-02         66.3661      84
   -3.1899103698E-03   -2.9782321348E-02         67.1515      85
   -3.1668207775E-03   -2.9601712360E-02         67.9369      86
   -3.0792009266E-03   -2.9164667083E-02         68.7223      87
   -2.9342900930E-03   -2.8865870536E-02         69.5077      88
   -2.9111168086E-03   -2.8485512507E-02         70.2931      89
   -2.9174369656E-03   -2.8174895894E-02         71.0785      90
   -2.8677936405E-03   -2.7823003279E-02         71.8639      91
   -2.8066229003E-03   -2.7600696107E-02         72.6493      92
   -2.7758592365E-03   -2.7362868447E-02         73.4347      93
   -2.6694743216E-03   -2.7041240341E-02         74.2201      94
   -2.5868668307E-03   -2.6757192131E-02         75.0055      95
   -2.5753492461E-03   -2.6485191882E-02         75.7909      96
   -2.4586172724E-03   -2.6241997643E-02         76.5763      97
   -2.4417982906E-03   -2.6002122724E-02         77.3617      98
   -2.4206015984E-03   -2.5787246662E-02         78.1471      99
   -2.3606425492E-03   -2.5489176247E-02         78.9325     100
   -2.2969485362E-03   -2.5275954491E-02         79.7179     101
   -2.2323157763E-03   -2.5049256702E-02         80.5033     102
   -2.1409621366E-03   -2.4770977220E-02         81.2887     103
   -2.0866341458E-03   -2.4606039619E-02         82.0741     104
   -2.0427981185E-03   -2.4377696254E-02         82.8595     105
   -2.0250985168E-03   -2.4210216136E-02         83.6449     106
   -1.9962754312E-03   -2.3942690747E-02         84.4303     107
   -2.0132026902E-03   -2.3665380578E-02         85.2157     108
   -1.8999632526E-03   -2.3462393003E-02         86.0011     109
   -1.8992806716E-03   -2.3343476236E-02         86.7865     110
   -1.8219114600E-03   -2.3080193779E-02         87.5719     111
   -1.7384569210E-03   -2.2798141475E-02         88.3573     112
   -1.7033607070E-03   -2.2620033584E-02         89.1427     113
   -1.6421394778E-03   -2.2367243608E-02         89.9281     114
   -1.6906408208E-03   -2.2150901351E-02         90.7135     115
   -1.7386972875E-03   -2.1986397452E-02         91.4989     116
   -1.7177003609E-03   -2.1867174489E-02         92.2843     117
   -1.6910051587E-03   -2.1706691939E-02         93.0697     118
   -1.6119641571E-03   -2.1557424748E-02         93.8551     119
   -1.6040102830E-03   -2.1389191155E-02         94.6405     120
   -1.5046611093E-03   -2.1125835568E-02         95.4259     121
   -1.4601186800E-03   -2.1008711222E-02         96.2113     122
   -1.4221512516E-03   -2.0885890397E-02         96.9967     123
   -1.4257337230E-03   -2.0677470653E-02         97.7821     124
   -1.3984233664E-03   -2.0425847217E-02         98.5675     125
   -1.4511589841E-03   -2.0321753336E-02         99.3529     126
   -1.4133631922E-03   -2.0151540749E-02        100.1383     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.3_T0.25/D_DCA <==
0.3 0.00646851857523 5.06511595786e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.3_T0.25/D_DCA_size20.0 <==
0.299854815254 0.000214688838196 -3.7980475098 0.00660391241257 8.8438399011e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.3_T0.25/D_DCA_size32.0 <==
0.299877012672 0.000357791484662 -3.79769180587 0.0065652497758 0.00013916140994


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.3_T0.25/D_DCA_size34.0 <==
0.29938823686 0.000768068873774 -3.79966548073 0.00653831854404 0.000290609790444


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.3_T0.25/D_DiagMC_GGam <==
0.3000    0.0003    -3.794   0.006    0.0068    0.0004


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.3_T0.25/E_DCA <==
0.3 -0.708101236987 0.00323977141305


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.3_T0.25/E_DCA_size20.0 <==
0.299854815254 0.000214688838196 -3.7980475098 -0.703805694069 0.00352179440507


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.3_T0.25/E_DCA_size32.0 <==
0.299877012672 0.000357791484662 -3.79769180587 -0.704384642579 0.00357574308819


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.3_T0.25/E_DCA_size34.0 <==
0.29938823686 0.000768068873774 -3.79966548073 -0.706413194484 0.00131079019774


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.3_T0.25/E_DiagMC_GGam <==
0.3000    0.0003    -3.794   0.006   -0.7100    0.0008


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.3_T0.25/GGam.Sig_local_w_O1n0.300T0.250U4.0tp-0.20 <==
   -1.8863773234E-01   -5.2826578680E-02          0.7854       0
   -1.6960351207E-01   -9.1756429380E-02          2.3562       1
   -1.4564624949E-01   -1.0783497561E-01          3.9270       2
   -1.2284280576E-01   -1.1346109563E-01          5.4978       3
   -1.0302490413E-01   -1.1354185121E-01          7.0686       4
   -8.6470159272E-02   -1.1063433850E-01          8.6394       5
   -7.2887023006E-02   -1.0620377066E-01         10.2102       6
   -6.1815352419E-02   -1.0110078620E-01         11.7810       7
   -5.2789583654E-02   -9.5817942715E-02         13.3518       8
   -4.5413269946E-02   -9.0628454818E-02         14.9226       9
   -3.9351048043E-02   -8.5673306867E-02         16.4934      10
   -3.4333644163E-02   -8.1027725253E-02         18.0642      11
   -3.0157502618E-02   -7.6714256117E-02         19.6350      12
   -2.6656284042E-02   -7.2724648551E-02         21.2058      13
   -2.3701464741E-02   -6.9048551508E-02         22.7765      14
   -2.1184031135E-02   -6.5658112590E-02         24.3473      15
   -1.9028955431E-02   -6.2542263175E-02         25.9181      16
   -1.7174654940E-02   -5.9671286297E-02         27.4889      17
   -1.5571450533E-02   -5.7025663975E-02         29.0597      18
   -1.4176698110E-02   -5.4579463973E-02         30.6305      19
   -1.2954236536E-02   -5.2317118729E-02         32.2013      20
   -1.1873327054E-02   -5.0219392719E-02         33.7721      21
   -1.0920650397E-02   -4.8271003310E-02         35.3429      22
   -1.0076886545E-02   -4.6458742065E-02         36.9137      23
   -9.3244899243E-03   -4.4767778888E-02         38.4845      24
   -8.6495580944E-03   -4.3192504505E-02         40.0553      25
   -8.0449656574E-03   -4.1717655067E-02         41.6261      26
   -7.5011207233E-03   -4.0334059304E-02         43.1969      27
   -7.0146300665E-03   -3.9035474261E-02         44.7677      28
   -6.5672564884E-03   -3.7814229848E-02         46.3385      29
   -6.1586441671E-03   -3.6665387477E-02         47.9093      30
   -5.7852113529E-03   -3.5583174829E-02         49.4801      31
   -5.4440351350E-03   -3.4562425208E-02         51.0509      32
   -5.1337926417E-03   -3.3593838875E-02         52.6217      33
   -4.8503489092E-03   -3.2671652752E-02         54.1925      34
   -4.5867572054E-03   -3.1803596579E-02         55.7633      35
   -4.3444124300E-03   -3.0975418716E-02         57.3341      36
   -4.1209253014E-03   -3.0190041177E-02         58.9049      37
   -3.9121887346E-03   -2.9444787392E-02         60.4757      38
   -3.7227705327E-03   -2.8731114752E-02         62.0465      39
   -3.5464605707E-03   -2.8053487536E-02         63.6173      40
   -3.3830559277E-03   -2.7405153215E-02         65.1880      41
   -3.2242446763E-03   -2.6784717306E-02         66.7588      42
   -3.0803636053E-03   -2.6189606573E-02         68.3296      43
   -2.9439486900E-03   -2.5622129371E-02         69.9004      44
   -2.8147140905E-03   -2.5082507455E-02         71.4712      45
   -2.6982444421E-03   -2.4558283212E-02         73.0420      46
   -2.5882554701E-03   -2.4058369693E-02         74.6128      47
   -2.4799253653E-03   -2.3578257356E-02         76.1836      48
   -2.3783577440E-03   -2.3119799759E-02         77.7544      49
   -2.2843724991E-03   -2.2675865058E-02         79.3252      50
   -2.1963672855E-03   -2.2246654523E-02         80.8960      51
   -2.1122345188E-03   -2.1833085023E-02         82.4668      52
   -2.0313738364E-03   -2.1435026447E-02         84.0376      53
   -1.9590805598E-03   -2.1051309580E-02         85.6084      54
   -1.8873861844E-03   -2.0682056334E-02         87.1792      55
   -1.8176634127E-03   -2.0326468699E-02         88.7500      56
   -1.7570897706E-03   -1.9981247220E-02         90.3208      57
   -1.6964092526E-03   -1.9647515713E-02         91.8916      58
   -1.6378940801E-03   -1.9323973242E-02         93.4624      59
   -1.5849654454E-03   -1.9009968085E-02         95.0332      60
   -1.5317491661E-03   -1.8705649108E-02         96.6040      61
   -1.4813022157E-03   -1.8412846638E-02         98.1748      62
   -1.4316499195E-03   -1.8127632246E-02         99.7456      63
   -1.3862145434E-03   -1.7853503483E-02        101.3164      64
   -1.3448341531E-03   -1.7586004068E-02        102.8872      65
   -1.3020503833E-03   -1.7325686332E-02        104.4580      66
   -1.2632679686E-03   -1.7073969852E-02        106.0288      67
   -1.2251878841E-03   -1.6829889408E-02        107.5995      68
   -1.1907135322E-03   -1.6589806532E-02        109.1703      69
   -1.1540909777E-03   -1.6357132008E-02        110.7411      70
   -1.1212093900E-03   -1.6130710438E-02        112.3119      71
   -1.0892345058E-03   -1.5907798901E-02        113.8827      72
   -1.0579225573E-03   -1.5698161318E-02        115.4535      73
   -1.0327528050E-03   -1.5490336779E-02        117.0243      74
   -1.0034147544E-03   -1.5289606128E-02        118.5951      75
   -9.7584264593E-04   -1.5090431148E-02        120.1659      76
   -9.4961945710E-04   -1.4895955926E-02        121.7367      77
   -9.2437393002E-04   -1.4706773597E-02        123.3075      78
   -9.0040446064E-04   -1.4524130135E-02        124.8783      79
   -8.7649127128E-04   -1.4346356616E-02        126.4491      80
   -8.5111790758E-04   -1.4174888179E-02        128.0199      81
   -8.3028615070E-04   -1.4007701586E-02        129.5907      82
   -8.0949354144E-04   -1.3841853254E-02        131.1615      83
   -7.9195039184E-04   -1.3678072190E-02        132.7323      84
   -7.7007891069E-04   -1.3522452568E-02        134.3031      85
   -7.5143081524E-04   -1.3366292835E-02        135.8739      86
   -7.3450399029E-04   -1.3215892147E-02        137.4447      87
   -7.1762423677E-04   -1.3064558390E-02        139.0155      88
   -6.9803051739E-04   -1.2919441473E-02        140.5863      89
   -6.8192312425E-04   -1.2775900291E-02        142.1571      90
   -6.6503257147E-04   -1.2636834972E-02        143.7279      91
   -6.4731673122E-04   -1.2503574552E-02        145.2987      92
   -6.3204479749E-04   -1.2371032178E-02        146.8695      93
   -6.1766074620E-04   -1.2242809551E-02        148.4403      94
   -6.0386452692E-04   -1.2113831770E-02        150.0110      95
   -5.9031416506E-04   -1.1991315751E-02        151.5818      96
   -5.8079247357E-04   -1.1868670496E-02        153.1526      97
   -5.6698788097E-04   -1.1747008721E-02        154.7234      98
   -5.5609347574E-04   -1.1629617903E-02        156.2942      99
   -5.4462496284E-04   -1.1518266664E-02        157.8650     100
   -5.3393951613E-04   -1.1407250647E-02        159.4358     101
   -5.2086793008E-04   -1.1300275705E-02        161.0066     102
   -5.1344390164E-04   -1.1190800393E-02        162.5774     103
   -5.0235581096E-04   -1.1084251115E-02        164.1482     104
   -4.9158387960E-04   -1.0977316880E-02        165.7190     105
   -4.8019077743E-04   -1.0877869698E-02        167.2898     106
   -4.6853187588E-04   -1.0778463510E-02        168.8606     107
   -4.6113432945E-04   -1.0678297837E-02        170.4314     108
   -4.5070160230E-04   -1.0580904756E-02        172.0022     109
   -4.4600322039E-04   -1.0486214166E-02        173.5730     110
   -4.3851585901E-04   -1.0392443203E-02        175.1438     111
   -4.2826933191E-04   -1.0302974246E-02        176.7146     112
   -4.1786272855E-04   -1.0212488933E-02        178.2854     113
   -4.1052076601E-04   -1.0123838895E-02        179.8562     114
   -4.0160510951E-04   -1.0038449802E-02        181.4270     115
   -3.9382255335E-04   -9.9548984764E-03        182.9978     116
   -3.8607966489E-04   -9.8699781578E-03        184.5686     117
   -3.8173806063E-04   -9.7889412212E-03        186.1394     118
   -3.7291471159E-04   -9.7060726216E-03        187.7102     119
   -3.6759544363E-04   -9.6265694006E-03        189.2810     120
   -3.6204037226E-04   -9.5455025922E-03        190.8518     121
   -3.5627046090E-04   -9.4695395590E-03        192.4226     122
   -3.4629136399E-04   -9.3934494515E-03        193.9933     123
   -3.4046021921E-04   -9.3177469910E-03        195.5641     124
   -3.3442418525E-04   -9.2452103322E-03        197.1349     125
   -3.2702803923E-04   -9.1747703253E-03        198.7057     126
   -3.2452833831E-04   -9.1052818908E-03        200.2765     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.3_T0.25/GGam.Sig_local_w_O3n0.300T0.250U4.0tp-0.20 <==
   -2.2167768960E-01   -6.5539814463E-02          0.7854       0
   -1.9821224553E-01   -1.0700398285E-01          2.3562       1
   -1.6943177193E-01   -1.2381407940E-01          3.9270       2
   -1.4235781630E-01   -1.2969055193E-01          5.4978       3
   -1.1892705369E-01   -1.2961246626E-01          7.0686       4
   -9.9392922084E-02   -1.2620146904E-01          8.6394       5
   -8.3406649216E-02   -1.2104547247E-01         10.2102       6
   -7.0414459991E-02   -1.1511186230E-01         11.7810       7
   -5.9870279555E-02   -1.0897686840E-01         13.3518       8
   -5.1288477722E-02   -1.0294026502E-01         14.9226       9
   -4.4271042034E-02   -9.7193766544E-02         16.4934      10
   -3.8496384098E-02   -9.1812663091E-02         18.0642      11
   -3.3709323499E-02   -8.6820901194E-02         19.6350      12
   -2.9709078754E-02   -8.2206925841E-02         21.2058      13
   -2.6342823333E-02   -7.7966766639E-02         22.7765      14
   -2.3503362291E-02   -7.4082547584E-02         24.3473      15
   -2.1067682446E-02   -7.0514763335E-02         25.9181      16
   -1.8984596939E-02   -6.7230153778E-02         27.4889      17
   -1.7181604060E-02   -6.4196926075E-02         29.0597      18
   -1.5616682224E-02   -6.1414622551E-02         30.6305      19
   -1.4245062804E-02   -5.8836915273E-02         32.2013      20
   -1.3038320256E-02   -5.6454722521E-02         33.7721      21
   -1.1977830918E-02   -5.4233602963E-02         35.3429      22
   -1.1039412610E-02   -5.2172684853E-02         36.9137      23
   -1.0212594990E-02   -5.0250901727E-02         38.4845      24
   -9.4586179638E-03   -4.8471848077E-02         40.0553      25
   -8.7985068445E-03   -4.6797812352E-02         41.6261      26
   -8.1911772607E-03   -4.5230184110E-02         43.1969      27
   -7.6530842692E-03   -4.3763081942E-02         44.7677      28
   -7.1548441740E-03   -4.2382394544E-02         46.3385      29
   -6.7130545292E-03   -4.1082270012E-02         47.9093      30
   -6.2987655863E-03   -3.9865736377E-02         49.4801      31
   -5.9352272401E-03   -3.8712869432E-02         51.0509      32
   -5.5856179534E-03   -3.7619036495E-02         52.6217      33
   -5.2859305259E-03   -3.6587501174E-02         54.1925      34
   -4.9907122521E-03   -3.5603902510E-02         55.7633      35
   -4.7323009604E-03   -3.4664686903E-02         57.3341      36
   -4.4791975707E-03   -3.3779053679E-02         58.9049      37
   -4.2551176685E-03   -3.2955766826E-02         60.4757      38
   -4.0462536047E-03   -3.2152514406E-02         62.0465      39
   -3.8534482684E-03   -3.1393321265E-02         63.6173      40
   -3.6718914822E-03   -3.0656654688E-02         65.1880      41
   -3.4953616910E-03   -2.9964829928E-02         66.7588      42
   -3.3399557750E-03   -2.9298418655E-02         68.3296      43
   -3.1911468763E-03   -2.8660631615E-02         69.9004      44
   -3.0607775090E-03   -2.8065951312E-02         71.4712      45
   -2.9273322099E-03   -2.7477401785E-02         73.0420      46
   -2.8116902048E-03   -2.6913724196E-02         74.6128      47
   -2.6851108524E-03   -2.6361994346E-02         76.1836      48
   -2.5831774564E-03   -2.5843142308E-02         77.7544      49
   -2.4809760241E-03   -2.5342421306E-02         79.3252      50
   -2.3859035766E-03   -2.4864839400E-02         80.8960      51
   -2.2980211252E-03   -2.4402534777E-02         82.4668      52
   -2.2156552547E-03   -2.3962963810E-02         84.0376      53
   -2.1303920025E-03   -2.3528304090E-02         85.6084      54
   -2.0486198107E-03   -2.3123078317E-02         87.1792      55
   -1.9695623165E-03   -2.2725050641E-02         88.7500      56
   -1.9086129664E-03   -2.2339976700E-02         90.3208      57
   -1.8461123878E-03   -2.1957433197E-02         91.8916      58
   -1.7761592964E-03   -2.1598948282E-02         93.4624      59
   -1.7192506997E-03   -2.1240597617E-02         95.0332      60
   -1.6570288636E-03   -2.0909121941E-02         96.6040      61
   -1.6094979545E-03   -2.0581650608E-02         98.1748      62
   -1.5495258133E-03   -2.0254541690E-02         99.7456      63
   -1.5001993013E-03   -1.9940709225E-02        101.3164      64
   -1.4600049555E-03   -1.9639009389E-02        102.8872      65
   -1.4179737753E-03   -1.9351735980E-02        104.4580      66
   -1.3771391244E-03   -1.9073638069E-02        106.0288      67
   -1.3353708688E-03   -1.8806631564E-02        107.5995      68
   -1.2925672911E-03   -1.8540079513E-02        109.1703      69
   -1.2547044160E-03   -1.8282282225E-02        110.7411      70
   -1.2148004330E-03   -1.8025802753E-02        112.3119      71
   -1.1807199258E-03   -1.7783262142E-02        113.8827      72
   -1.1516959218E-03   -1.7540839833E-02        115.4535      73
   -1.1191168415E-03   -1.7300687109E-02        117.0243      74
   -1.0954709332E-03   -1.7078100411E-02        118.5951      75
   -1.0687005714E-03   -1.6855698443E-02        120.1659      76
   -1.0376763201E-03   -1.6641650125E-02        121.7367      77
   -1.0066572201E-03   -1.6432948884E-02        123.3075      78
   -9.7801160574E-04   -1.6234739796E-02        124.8783      79
   -9.5329296184E-04   -1.6035980636E-02        126.4491      80
   -9.3281108982E-04   -1.5839697693E-02        128.0199      81
   -9.1352759821E-04   -1.5651941869E-02        129.5907      82
   -8.8617176861E-04   -1.5471765640E-02        131.1615      83
   -8.7384863484E-04   -1.5289057858E-02        132.7323      84
   -8.4684314349E-04   -1.5109379386E-02        134.3031      85
   -8.2449558772E-04   -1.4937502555E-02        135.8739      86
   -8.1237482769E-04   -1.4765614561E-02        137.4447      87
   -7.8340186276E-04   -1.4605657216E-02        139.0155      88
   -7.7098238955E-04   -1.4439450668E-02        140.5863      89
   -7.4793913612E-04   -1.4271639999E-02        142.1571      90
   -7.3278834726E-04   -1.4128461497E-02        143.7279      91
   -7.1084391711E-04   -1.3966981920E-02        145.2987      92
   -6.9864065149E-04   -1.3820282491E-02        146.8695      93
   -6.7304056468E-04   -1.3664431672E-02        148.4403      94
   -6.6573829226E-04   -1.3529817033E-02        150.0110      95
   -6.5195122450E-04   -1.3396667772E-02        151.5818      96
   -6.3454338040E-04   -1.3262745413E-02        153.1526      97
   -6.2320292284E-04   -1.3122112348E-02        154.7234      98
   -6.1320878379E-04   -1.2994107280E-02        156.2942      99
   -5.9381187941E-04   -1.2866093462E-02        157.8650     100
   -5.8466037479E-04   -1.2751715437E-02        159.4358     101
   -5.7366355194E-04   -1.2631641433E-02        161.0066     102
   -5.6769451080E-04   -1.2510060073E-02        162.5774     103
   -5.4864386378E-04   -1.2381585447E-02        164.1482     104
   -5.3515160935E-04   -1.2272187542E-02        165.7190     105
   -5.2565640556E-04   -1.2150596944E-02        167.2898     106
   -5.2048361112E-04   -1.2040729805E-02        168.8606     107
   -5.0675255623E-04   -1.1928180543E-02        170.4314     108
   -4.8765823720E-04   -1.1831887144E-02        172.0022     109
   -4.7593816027E-04   -1.1726526884E-02        173.5730     110
   -4.6697151675E-04   -1.1631808908E-02        175.1438     111
   -4.6027430751E-04   -1.1529562765E-02        176.7146     112
   -4.3779288680E-04   -1.1417810361E-02        178.2854     113
   -4.3875277757E-04   -1.1314304750E-02        179.8562     114
   -4.3247545234E-04   -1.1213585698E-02        181.4270     115
   -4.2893249324E-04   -1.1131803203E-02        182.9978     116
   -4.1423277777E-04   -1.1028693783E-02        184.5686     117
   -4.0814975740E-04   -1.0935436372E-02        186.1394     118
   -3.9969108839E-04   -1.0837759362E-02        187.7102     119
   -3.8352015864E-04   -1.0749471783E-02        189.2810     120
   -3.8166804588E-04   -1.0658992795E-02        190.8518     121
   -3.6469740619E-04   -1.0568882254E-02        192.4226     122
   -3.6726837042E-04   -1.0480893466E-02        193.9933     123
   -3.6134255380E-04   -1.0399946270E-02        195.5641     124
   -3.6077334177E-04   -1.0336373665E-02        197.1349     125
   -3.4755732155E-04   -1.0249204023E-02        198.7057     126
   -3.5404717918E-04   -1.0171852126E-02        200.2765     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.3_T0.25/GGam.Sig_local_w_O4n0.300T0.250U4.0tp-0.20 <==
   -2.3702355686E-01   -7.5490698926E-02          0.7854       0
   -2.1008393249E-01   -1.1709422079E-01          2.3562       1
   -1.7847097979E-01   -1.3311588276E-01          3.9270       2
   -1.4920287349E-01   -1.3819409563E-01          5.4978       3
   -1.2408780915E-01   -1.3731380188E-01          7.0686       4
   -1.0328860014E-01   -1.3312766478E-01          8.6394       5
   -8.6373624643E-02   -1.2725340564E-01         10.2102       6
   -7.2697817905E-02   -1.2067954310E-01         11.7810       7
   -6.1659627227E-02   -1.1397843697E-01         13.3518       8
   -5.2706275880E-02   -1.0746726617E-01         14.9226       9
   -4.5407364126E-02   -1.0130292166E-01         16.4934      10
   -3.9416053138E-02   -9.5558204185E-02         18.0642      11
   -3.4457026973E-02   -9.0259754480E-02         19.6350      12
   -3.0325005182E-02   -8.5384342061E-02         21.2058      13
   -2.6864709114E-02   -8.0919766683E-02         22.7765      14
   -2.3925945665E-02   -7.6820172862E-02         24.3473      15
   -2.1429488916E-02   -7.3066521019E-02         25.9181      16
   -1.9283956852E-02   -6.9603972268E-02         27.4889      17
   -1.7435823218E-02   -6.6442701883E-02         29.0597      18
   -1.5847239694E-02   -6.3519665972E-02         30.6305      19
   -1.4447771373E-02   -6.0836288710E-02         32.2013      20
   -1.3233551363E-02   -5.8342261699E-02         33.7721      21
   -1.2158414702E-02   -5.6043782294E-02         35.3429      22
   -1.1200677832E-02   -5.3895500477E-02         36.9137      23
   -1.0357336181E-02   -5.1913465754E-02         38.4845      24
   -9.6042831974E-03   -5.0058399889E-02         40.0553      25
   -8.9206722098E-03   -4.8331599629E-02         41.6261      26
   -8.2982283234E-03   -4.6707190199E-02         43.1969      27
   -7.7548914645E-03   -4.5181872886E-02         44.7677      28
   -7.2523642077E-03   -4.3757459362E-02         46.3385      29
   -6.7993379449E-03   -4.2401850838E-02         47.9093      30
   -6.3944111870E-03   -4.1143379303E-02         49.4801      31
   -6.0201742427E-03   -3.9941787186E-02         51.0509      32
   -5.6700499095E-03   -3.8815408620E-02         52.6217      33
   -5.3481686074E-03   -3.7752768911E-02         54.1925      34
   -5.0542214753E-03   -3.6741132676E-02         55.7633      35
   -4.7747392216E-03   -3.5758058826E-02         57.3341      36
   -4.5265213004E-03   -3.4846059609E-02         58.9049      37
   -4.3012198406E-03   -3.3981758587E-02         60.4757      38
   -4.0843321890E-03   -3.3155353023E-02         62.0465      39
   -3.8863867389E-03   -3.2381002217E-02         63.6173      40
   -3.6964182404E-03   -3.1631066791E-02         65.1880      41
   -3.5374197253E-03   -3.0898123296E-02         66.7588      42
   -3.3740914272E-03   -3.0197657161E-02         68.3296      43
   -3.2242386948E-03   -2.9540437820E-02         69.9004      44
   -3.0854995787E-03   -2.8925244979E-02         71.4712      45
   -2.9629941812E-03   -2.8319629467E-02         73.0420      46
   -2.8334729565E-03   -2.7748045011E-02         74.6128      47
   -2.7091114865E-03   -2.7183733829E-02         76.1836      48
   -2.6028770390E-03   -2.6639714037E-02         77.7544      49
   -2.4980138655E-03   -2.6128422745E-02         79.3252      50
   -2.4031373704E-03   -2.5639348708E-02         80.8960      51
   -2.3012420894E-03   -2.5158729828E-02         82.4668      52
   -2.2159093891E-03   -2.4691641176E-02         84.0376      53
   -2.1315573995E-03   -2.4257446040E-02         85.6084      54
   -2.0576530140E-03   -2.3831189131E-02         87.1792      55
   -1.9925970614E-03   -2.3408414527E-02         88.7500      56
   -1.9238949466E-03   -2.3019518062E-02         90.3208      57
   -1.8554309195E-03   -2.2627745233E-02         91.8916      58
   -1.7909653833E-03   -2.2257920551E-02         93.4624      59
   -1.7298699639E-03   -2.1902279974E-02         95.0332      60
   -1.6605043631E-03   -2.1554677572E-02         96.6040      61
   -1.6201667953E-03   -2.1205153388E-02         98.1748      62
   -1.5567759755E-03   -2.0875365058E-02         99.7456      63
   -1.4982271891E-03   -2.0556644887E-02        101.3164      64
   -1.4668850588E-03   -2.0251812908E-02        102.8872      65
   -1.4219557013E-03   -1.9951665721E-02        104.4580      66
   -1.3759403909E-03   -1.9659965008E-02        106.0288      67
   -1.3311681910E-03   -1.9381700578E-02        107.5995      68
   -1.2950825149E-03   -1.9107073517E-02        109.1703      69
   -1.2617039434E-03   -1.8830292280E-02        110.7411      70
   -1.2208714544E-03   -1.8572649057E-02        112.3119      71
   -1.1757458155E-03   -1.8321981921E-02        113.8827      72
   -1.1464287086E-03   -1.8066474368E-02        115.4535      73
   -1.0989777339E-03   -1.7815415777E-02        117.0243      74
   -1.0768002956E-03   -1.7586465164E-02        118.5951      75
   -1.0444064463E-03   -1.7356846113E-02        120.1659      76
   -1.0155067720E-03   -1.7135865631E-02        121.7367      77
   -9.8962267502E-04   -1.6928733417E-02        123.3075      78
   -9.7268147778E-04   -1.6711829525E-02        124.8783      79
   -9.4389718401E-04   -1.6510700280E-02        126.4491      80
   -9.2137000584E-04   -1.6298098131E-02        128.0199      81
   -8.9723239354E-04   -1.6103243421E-02        129.5907      82
   -8.8221016860E-04   -1.5920425060E-02        131.1615      83
   -8.6685521159E-04   -1.5742476270E-02        132.7323      84
   -8.3893621421E-04   -1.5554260210E-02        134.3031      85
   -8.2312768448E-04   -1.5373340516E-02        135.8739      86
   -8.0110990336E-04   -1.5204974290E-02        137.4447      87
   -7.8820047491E-04   -1.5028413445E-02        139.0155      88
   -7.6698600853E-04   -1.4864039139E-02        140.5863      89
   -7.4375939255E-04   -1.4691535285E-02        142.1571      90
   -7.2849029970E-04   -1.4543936847E-02        143.7279      91
   -7.0764302843E-04   -1.4395914484E-02        145.2987      92
   -6.8430348843E-04   -1.4241764944E-02        146.8695      93
   -6.7890791852E-04   -1.4079275947E-02        148.4403      94
   -6.7340485414E-04   -1.3934345473E-02        150.0110      95
   -6.5095978833E-04   -1.3807286196E-02        151.5818      96
   -6.3881487656E-04   -1.3665004042E-02        153.1526      97
   -6.1698967922E-04   -1.3529539633E-02        154.7234      98
   -5.9952547013E-04   -1.3389658736E-02        156.2942      99
   -5.8247539580E-04   -1.3261085495E-02        157.8650     100
   -5.6909141962E-04   -1.3133646843E-02        159.4358     101
   -5.5817537634E-04   -1.3010717622E-02        161.0066     102
   -5.6313470664E-04   -1.2885281294E-02        162.5774     103
   -5.5329395460E-04   -1.2764903151E-02        164.1482     104
   -5.3282496039E-04   -1.2634959119E-02        165.7190     105
   -5.2968661752E-04   -1.2526165122E-02        167.2898     106
   -5.2394750309E-04   -1.2414117270E-02        168.8606     107
   -5.0984450410E-04   -1.2294847384E-02        170.4314     108
   -4.9714035895E-04   -1.2182148114E-02        172.0022     109
   -4.8770322171E-04   -1.2080630820E-02        173.5730     110
   -4.8452675289E-04   -1.1976277030E-02        175.1438     111
   -4.7165148512E-04   -1.1870487700E-02        176.7146     112
   -4.6244977800E-04   -1.1757765631E-02        178.2854     113
   -4.4728911652E-04   -1.1661868723E-02        179.8562     114
   -4.3481261015E-04   -1.1560692189E-02        181.4270     115
   -4.3127595329E-04   -1.1450711103E-02        182.9978     116
   -4.1552491592E-04   -1.1359492785E-02        184.5686     117
   -4.0311149446E-04   -1.1260097229E-02        186.1394     118
   -3.9380211452E-04   -1.1159629561E-02        187.7102     119
   -3.9590240104E-04   -1.1067037757E-02        189.2810     120
   -3.8819469492E-04   -1.0988335371E-02        190.8518     121
   -3.7466382179E-04   -1.0907156540E-02        192.4226     122
   -3.5922462145E-04   -1.0817509016E-02        193.9933     123
   -3.5554663861E-04   -1.0726675698E-02        195.5641     124
   -3.5410050361E-04   -1.0641186495E-02        197.1349     125
   -3.5004772758E-04   -1.0553764898E-02        198.7057     126
   -3.4324966446E-04   -1.0473957538E-02        200.2765     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.3_T0.25/GGam.Sig_local_w_O5n0.300T0.250U4.0tp-0.20 <==
   -2.3876068774E-01   -7.6764455426E-02          0.7854       0
   -2.1103929708E-01   -1.1856006120E-01          2.3562       1
   -1.7868562227E-01   -1.3449867483E-01          3.9270       2
   -1.4885981107E-01   -1.3934585847E-01          5.4978       3
   -1.2338743484E-01   -1.3816632639E-01          7.0686       4
   -1.0234624497E-01   -1.3367734911E-01          8.6394       5
   -8.5335405826E-02   -1.2753293044E-01         10.2102       6
   -7.1636087180E-02   -1.2073446499E-01         11.7810       7
   -6.0599839997E-02   -1.1385404268E-01         13.3518       8
   -5.1704841569E-02   -1.0719358703E-01         14.9226       9
   -4.4463527143E-02   -1.0094770538E-01         16.4934      10
   -3.8540466251E-02   -9.5115535047E-02         18.0642      11
   -3.3639234341E-02   -8.9782505610E-02         19.6350      12
   -2.9570083041E-02   -8.4861094369E-02         21.2058      13
   -2.6156868420E-02   -8.0360497892E-02         22.7765      14
   -2.3288916671E-02   -7.6244051342E-02         24.3473      15
   -2.0854895663E-02   -7.2478339526E-02         25.9181      16
   -1.8778283217E-02   -6.9035017209E-02         27.4889      17
   -1.6973609984E-02   -6.5865575729E-02         29.0597      18
   -1.5410508693E-02   -6.2958033828E-02         30.6305      19
   -1.4044954253E-02   -6.0273851159E-02         32.2013      20
   -1.2857500651E-02   -5.7800162027E-02         33.7721      21
   -1.1812910498E-02   -5.5518015158E-02         35.3429      22
   -1.0868563027E-02   -5.3383955161E-02         36.9137      23
   -1.0041489581E-02   -5.1418752875E-02         38.4845      24
   -9.3114336671E-03   -4.9574558803E-02         40.0553      25
   -8.6420603950E-03   -4.7840597694E-02         41.6261      26
   -8.0439994941E-03   -4.6226324155E-02         43.1969      27
   -7.4960168340E-03   -4.4704328299E-02         44.7677      28
   -7.0127000419E-03   -4.3292077692E-02         46.3385      29
   -6.5860836280E-03   -4.1936337473E-02         47.9093      30
   -6.1869195463E-03   -4.0676813911E-02         49.4801      31
   -5.8109925046E-03   -3.9503096563E-02         51.0509      32
   -5.4858346542E-03   -3.8374351813E-02         52.6217      33
   -5.1854412821E-03   -3.7333519575E-02         54.1925      34
   -4.9022134620E-03   -3.6331344196E-02         55.7633      35
   -4.6451426650E-03   -3.5367319717E-02         57.3341      36
   -4.3918161409E-03   -3.4492610761E-02         58.9049      37
   -4.1586145268E-03   -3.3607612228E-02         60.4757      38
   -3.9505669487E-03   -3.2792846187E-02         62.0465      39
   -3.7617737269E-03   -3.2015388757E-02         63.6173      40
   -3.5803251124E-03   -3.1265465567E-02         65.1880      41
   -3.4262185598E-03   -3.0532098205E-02         66.7588      42
   -3.2669802758E-03   -2.9858524256E-02         68.3296      43
   -3.1241842773E-03   -2.9218462367E-02         69.9004      44
   -2.9830698610E-03   -2.8573198769E-02         71.4712      45
   -2.8622757247E-03   -2.7959268542E-02         73.0420      46
   -2.7485860451E-03   -2.7407671472E-02         74.6128      47
   -2.6282382638E-03   -2.6880347883E-02         76.1836      48
   -2.5177694432E-03   -2.6337888954E-02         77.7544      49
   -2.4252664339E-03   -2.5833607995E-02         79.3252      50
   -2.3395096245E-03   -2.5342801652E-02         80.8960      51
   -2.2371537606E-03   -2.4861230965E-02         82.4668      52
   -2.1560802859E-03   -2.4410735245E-02         84.0376      53
   -2.0733494781E-03   -2.3976254370E-02         85.6084      54
   -1.9943931505E-03   -2.3551759679E-02         87.1792      55
   -1.9357217960E-03   -2.3145266250E-02         88.7500      56
   -1.8773894441E-03   -2.2760656487E-02         90.3208      57
   -1.8067689372E-03   -2.2372391209E-02         91.8916      58
   -1.7400688128E-03   -2.2000521964E-02         93.4624      59
   -1.6760397670E-03   -2.1656905060E-02         95.0332      60
   -1.6188546576E-03   -2.1305770466E-02         96.6040      61
   -1.5736075470E-03   -2.0971822134E-02         98.1748      62
   -1.5069456324E-03   -2.0636809020E-02         99.7456      63
   -1.4631569862E-03   -2.0299809818E-02        101.3164      64
   -1.4086307016E-03   -2.0002682063E-02        102.8872      65
   -1.3765606665E-03   -1.9692745586E-02        104.4580      66
   -1.3302952416E-03   -1.9424243398E-02        106.0288      67
   -1.2995092687E-03   -1.9132308319E-02        107.5995      68
   -1.2549236982E-03   -1.8879566719E-02        109.1703      69
   -1.2231380324E-03   -1.8605743302E-02        110.7411      70
   -1.1786930165E-03   -1.8350482235E-02        112.3119      71
   -1.1656910982E-03   -1.8097131915E-02        113.8827      72
   -1.1025504566E-03   -1.7846793578E-02        115.4535      73
   -1.0805228042E-03   -1.7607953804E-02        117.0243      74
   -1.0658894967E-03   -1.7393589233E-02        118.5951      75
   -1.0195322523E-03   -1.7170525704E-02        120.1659      76
   -9.9647762354E-04   -1.6934578239E-02        121.7367      77
   -9.7875630588E-04   -1.6738426049E-02        123.3075      78
   -9.4090554568E-04   -1.6527495335E-02        124.8783      79
   -9.1550559951E-04   -1.6320346467E-02        126.4491      80
   -8.9147574589E-04   -1.6121191890E-02        128.0199      81
   -8.6715005619E-04   -1.5931612806E-02        129.5907      82
   -8.5831002140E-04   -1.5746980248E-02        131.1615      83
   -8.3713572476E-04   -1.5546111445E-02        132.7323      84
   -8.2483506494E-04   -1.5370380409E-02        134.3031      85
   -7.8541721202E-04   -1.5194933406E-02        135.8739      86
   -7.6429902640E-04   -1.5030666120E-02        137.4447      87
   -7.4492033452E-04   -1.4853096457E-02        139.0155      88
   -7.4087462030E-04   -1.4698980314E-02        140.5863      89
   -7.1131589876E-04   -1.4540576143E-02        142.1571      90
   -7.0258054704E-04   -1.4391987923E-02        143.7279      91
   -6.9387693955E-04   -1.4231446221E-02        145.2987      92
   -6.6813143529E-04   -1.4067562766E-02        146.8695      93
   -6.5180798466E-04   -1.3933417578E-02        148.4403      94
   -6.2911994026E-04   -1.3779442689E-02        150.0110      95
   -6.1371760130E-04   -1.3634773661E-02        151.5818      96
   -5.9599817121E-04   -1.3485281235E-02        153.1526      97
   -5.8218207983E-04   -1.3343869356E-02        154.7234      98
   -5.7133017273E-04   -1.3209467015E-02        156.2942      99
   -5.6636247236E-04   -1.3074968387E-02        157.8650     100
   -5.5246556088E-04   -1.2948969349E-02        159.4358     101
   -5.4249916352E-04   -1.2820306015E-02        161.0066     102
   -5.5397087128E-04   -1.2709612559E-02        162.5774     103
   -5.3926106529E-04   -1.2601435387E-02        164.1482     104
   -5.1884045744E-04   -1.2486062149E-02        165.7190     105
   -5.0756186855E-04   -1.2354573077E-02        167.2898     106
   -4.9733890885E-04   -1.2261895831E-02        168.8606     107
   -4.6059015866E-04   -1.2122848884E-02        170.4314     108
   -4.7603153552E-04   -1.2038480346E-02        172.0022     109
   -4.6172328443E-04   -1.1907948408E-02        173.5730     110
   -4.4700076275E-04   -1.1811418954E-02        175.1438     111
   -4.5724179001E-04   -1.1698984183E-02        176.7146     112
   -4.4868160884E-04   -1.1598195924E-02        178.2854     113
   -4.4016802135E-04   -1.1500046004E-02        179.8562     114
   -4.2836311085E-04   -1.1409754683E-02        181.4270     115
   -4.1531278443E-04   -1.1312208019E-02        182.9978     116
   -3.9581371056E-04   -1.1201750631E-02        184.5686     117
   -3.9068270569E-04   -1.1116571764E-02        186.1394     118
   -3.8019091744E-04   -1.1008549425E-02        187.7102     119
   -3.7514571575E-04   -1.0943890602E-02        189.2810     120
   -3.8346599811E-04   -1.0849700060E-02        190.8518     121
   -3.6700260837E-04   -1.0760568394E-02        192.4226     122
   -3.6551455144E-04   -1.0668844767E-02        193.9933     123
   -3.5870521052E-04   -1.0598996691E-02        195.5641     124
   -3.5832046971E-04   -1.0528302621E-02        197.1349     125
   -3.3558472167E-04   -1.0436765305E-02        198.7057     126
   -3.2837522138E-04   -1.0367702619E-02        200.2765     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.3_T0.25/GGam.Sig_local_w_O6n0.300T0.250U4.0tp-0.20 <==
   -2.3756301524E-01   -7.4479817488E-02          0.7854       0
   -2.0993238095E-01   -1.1690597034E-01          2.3562       1
   -1.7734121894E-01   -1.3328185548E-01          3.9270       2
   -1.4735710677E-01   -1.3825503800E-01          5.4978       3
   -1.2184832420E-01   -1.3706659815E-01          7.0686       4
   -1.0087604120E-01   -1.3250477508E-01          8.6394       5
   -8.3971716354E-02   -1.2632810443E-01         10.2102       6
   -7.0394522805E-02   -1.1948421709E-01         11.7810       7
   -5.9463927441E-02   -1.1261542124E-01         13.3518       8
   -5.0705410168E-02   -1.0596151972E-01         14.9226       9
   -4.3567845034E-02   -9.9709072165E-02         16.4934      10
   -3.7765936020E-02   -9.3926972062E-02         18.0642      11
   -3.2938685394E-02   -8.8645783742E-02         19.6350      12
   -2.8962009700E-02   -8.3762802472E-02         21.2058      13
   -2.5627945747E-02   -7.9275652559E-02         22.7765      14
   -2.2802556296E-02   -7.5198157710E-02         24.3473      15
   -2.0420676537E-02   -7.1492064974E-02         25.9181      16
   -1.8394619128E-02   -6.8106782240E-02         27.4889      17
   -1.6630977794E-02   -6.4969483982E-02         29.0597      18
   -1.5099822495E-02   -6.2085743682E-02         30.6305      19
   -1.3752649888E-02   -5.9452819402E-02         32.2013      20
   -1.2583469466E-02   -5.6983036417E-02         33.7721      21
   -1.1537459781E-02   -5.4725960984E-02         35.3429      22
   -1.0643661912E-02   -5.2620735945E-02         36.9137      23
   -9.8553479577E-03   -5.0715414860E-02         38.4845      24
   -9.1048843945E-03   -4.8846955536E-02         40.0553      25
   -8.4473669429E-03   -4.7163655021E-02         41.6261      26
   -7.8857103591E-03   -4.5603572306E-02         43.1969      27
   -7.3442112611E-03   -4.4061133145E-02         44.7677      28
   -6.8728778161E-03   -4.2684056659E-02         46.3385      29
   -6.4292463748E-03   -4.1366989577E-02         47.9093      30
   -6.0746057530E-03   -4.0103148357E-02         49.4801      31
   -5.7340667858E-03   -3.9012902843E-02         51.0509      32
   -5.3703872472E-03   -3.7841558622E-02         52.6217      33
   -5.0380044285E-03   -3.6784182055E-02         54.1925      34
   -4.8072870658E-03   -3.5797786198E-02         55.7633      35
   -4.5006020285E-03   -3.4856875730E-02         57.3341      36
   -4.2944735520E-03   -3.3997636909E-02         58.9049      37
   -4.0661204700E-03   -3.3138156937E-02         60.4757      38
   -3.8716733333E-03   -3.2308330996E-02         62.0465      39
   -3.6654226675E-03   -3.1575485838E-02         63.6173      40
   -3.5302908045E-03   -3.0847954705E-02         65.1880      41
   -3.3786556407E-03   -3.0090187354E-02         66.7588      42
   -3.1705077389E-03   -2.9431838240E-02         68.3296      43
   -3.0833324071E-03   -2.8775673885E-02         69.9004      44
   -2.9298376782E-03   -2.8213460356E-02         71.4712      45
   -2.7924435278E-03   -2.7608331453E-02         73.0420      46
   -2.7043484612E-03   -2.7011128689E-02         74.6128      47
   -2.5667350516E-03   -2.6514642934E-02         76.1836      48
   -2.4687300273E-03   -2.5999216542E-02         77.7544      49
   -2.3218018308E-03   -2.5487549517E-02         79.3252      50
   -2.2509565308E-03   -2.4973062754E-02         80.8960      51
   -2.1974252702E-03   -2.4499974700E-02         82.4668      52
   -2.1000068353E-03   -2.4048826052E-02         84.0376      53
   -2.0553106277E-03   -2.3603823412E-02         85.6084      54
   -1.9307601608E-03   -2.3199583608E-02         87.1792      55
   -1.8960047386E-03   -2.2815955771E-02         88.7500      56
   -1.8199788464E-03   -2.2397396494E-02         90.3208      57
   -1.7663664435E-03   -2.2025173137E-02         91.8916      58
   -1.6846021700E-03   -2.1665428954E-02         93.4624      59
   -1.6327380877E-03   -2.1342032850E-02         95.0332      60
   -1.6044198369E-03   -2.1003749322E-02         96.6040      61
   -1.5407033384E-03   -2.0665120120E-02         98.1748      62
   -1.4952349916E-03   -2.0341591524E-02         99.7456      63
   -1.4197323855E-03   -2.0009908452E-02        101.3164      64
   -1.3632280907E-03   -1.9739271910E-02        102.8872      65
   -1.3476237402E-03   -1.9418725895E-02        104.4580      66
   -1.3246449924E-03   -1.9142511438E-02        106.0288      67
   -1.2700638375E-03   -1.8874070978E-02        107.5995      68
   -1.2084018650E-03   -1.8636381788E-02        109.1703      69
   -1.1622975721E-03   -1.8364790653E-02        110.7411      70
   -1.1253002200E-03   -1.8091331888E-02        112.3119      71
   -1.1220023360E-03   -1.7843047346E-02        113.8827      72
   -1.0995261016E-03   -1.7552911762E-02        115.4535      73
   -1.0436250895E-03   -1.7342123819E-02        117.0243      74
   -1.0441156384E-03   -1.7155464619E-02        118.5951      75
   -1.0347584229E-03   -1.6950650182E-02        120.1659      76
   -1.0153977983E-03   -1.6713363330E-02        121.7367      77
   -9.6438938045E-04   -1.6491435275E-02        123.3075      78
   -9.4468925721E-04   -1.6274875948E-02        124.8783      79
   -9.2354361490E-04   -1.6086932372E-02        126.4491      80
   -9.1442961346E-04   -1.5856855457E-02        128.0199      81
   -8.8969594932E-04   -1.5705588035E-02        129.5907      82
   -8.4351075892E-04   -1.5489611166E-02        131.1615      83
   -8.1179511560E-04   -1.5320604312E-02        132.7323      84
   -8.2457194702E-04   -1.5195007662E-02        134.3031      85
   -7.8722785179E-04   -1.4980218620E-02        135.8739      86
   -7.6020648237E-04   -1.4813114652E-02        137.4447      87
   -7.2779414909E-04   -1.4643010015E-02        139.0155      88
   -7.2434117898E-04   -1.4501784206E-02        140.5863      89
   -7.1278807168E-04   -1.4353579008E-02        142.1571      90
   -6.9303978609E-04   -1.4193202112E-02        143.7279      91
   -6.5702947139E-04   -1.4025443204E-02        145.2987      92
   -6.2959711121E-04   -1.3878716911E-02        146.8695      93
   -6.3832195778E-04   -1.3772822414E-02        148.4403      94
   -6.3044555801E-04   -1.3580149218E-02        150.0110      95
   -5.9635629087E-04   -1.3438722893E-02        151.5818      96
   -6.0072966022E-04   -1.3275510372E-02        153.1526      97
   -5.8856326677E-04   -1.3204175057E-02        154.7234      98
   -5.9639110813E-04   -1.3065594647E-02        156.2942      99
   -5.8209749967E-04   -1.2924923665E-02        157.8650     100
   -5.3704622088E-04   -1.2798000698E-02        159.4358     101
   -5.3234181522E-04   -1.2673757640E-02        161.0066     102
   -5.1478230976E-04   -1.2571520964E-02        162.5774     103
   -5.2170353197E-04   -1.2440796603E-02        164.1482     104
   -4.7806865032E-04   -1.2314658810E-02        165.7190     105
   -4.6915607730E-04   -1.2194211198E-02        167.2898     106
   -4.7811305438E-04   -1.2105952190E-02        168.8606     107
   -4.4007637601E-04   -1.1971488818E-02        170.4314     108
   -4.5786269851E-04   -1.1816493610E-02        172.0022     109
   -4.2742313695E-04   -1.1739255239E-02        173.5730     110
   -4.4936215100E-04   -1.1659949941E-02        175.1438     111
   -4.2270857368E-04   -1.1543874467E-02        176.7146     112
   -4.0350656202E-04   -1.1471956185E-02        178.2854     113
   -4.0311053175E-04   -1.1341271126E-02        179.8562     114
   -3.7576436978E-04   -1.1274710082E-02        181.4270     115
   -3.8747731842E-04   -1.1132114228E-02        182.9978     116
   -3.9736159472E-04   -1.1062024517E-02        184.5686     117
   -3.6253051858E-04   -1.0950463767E-02        186.1394     118
   -3.5448961710E-04   -1.0878342578E-02        187.7102     119
   -3.7103410211E-04   -1.0804835415E-02        189.2810     120
   -3.3679030190E-04   -1.0692947723E-02        190.8518     121
   -3.4156277622E-04   -1.0608940132E-02        192.4226     122
   -2.8244960305E-04   -1.0539467909E-02        193.9933     123
   -3.2829075233E-04   -1.0450054457E-02        195.5641     124
   -3.1146373371E-04   -1.0378432635E-02        197.1349     125
   -3.0689361599E-04   -1.0244256108E-02        198.7057     126
   -2.9676716180E-04   -1.0156814217E-02        200.2765     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.3_T0.25/GGam.Sig_local_w_O7n0.300T0.250U4.0tp-0.20 <==
   -2.3651262533E-01   -7.2630500269E-02          0.7854       0
   -2.0906456407E-01   -1.1554278068E-01          2.3562       1
   -1.7649787396E-01   -1.3224326556E-01          3.9270       2
   -1.4656402154E-01   -1.3732102611E-01          5.4978       3
   -1.2108245132E-01   -1.3621288576E-01          7.0686       4
   -1.0023522003E-01   -1.3168670864E-01          8.6394       5
   -8.3418904050E-02   -1.2552391683E-01         10.2102       6
   -6.9953356987E-02   -1.1872775904E-01         11.7810       7
   -5.9167377745E-02   -1.1192344486E-01         13.3518       8
   -5.0460224037E-02   -1.0533385879E-01         14.9226       9
   -4.3327941368E-02   -9.9151195699E-02         16.4934      10
   -3.7542967510E-02   -9.3426940487E-02         18.0642      11
   -3.2754271776E-02   -8.8097669039E-02         19.6350      12
   -2.8829669736E-02   -8.3298049632E-02         21.2058      13
   -2.5470855732E-02   -7.8869870386E-02         22.7765      14
   -2.2710794292E-02   -7.4835798260E-02         24.3473      15
   -2.0329212674E-02   -7.1158251822E-02         25.9181      16
   -1.8254668544E-02   -6.7785540875E-02         27.4889      17
   -1.6579860504E-02   -6.4594004141E-02         29.0597      18
   -1.5038415455E-02   -6.1739487787E-02         30.6305      19
   -1.3791509493E-02   -5.9164136419E-02         32.2013      20
   -1.2578060878E-02   -5.6653015813E-02         33.7721      21
   -1.1512765776E-02   -5.4488583880E-02         35.3429      22
   -1.0622078641E-02   -5.2403424089E-02         36.9137      23
   -9.8114454496E-03   -5.0471153606E-02         38.4845      24
   -9.1036508086E-03   -4.8616879119E-02         40.0553      25
   -8.4399280436E-03   -4.6962001798E-02         41.6261      26
   -7.8762698083E-03   -4.5380786465E-02         43.1969      27
   -7.3518105771E-03   -4.3874251974E-02         44.7677      28
   -6.7812792962E-03   -4.2560946353E-02         46.3385      29
   -6.3967200526E-03   -4.1164992586E-02         47.9093      30
   -6.0325973381E-03   -3.9946060846E-02         49.4801      31
   -5.6986892802E-03   -3.8758894930E-02         51.0509      32
   -5.4132179895E-03   -3.7707143196E-02         52.6217      33
   -5.1379085838E-03   -3.6635701419E-02         54.1925      34
   -4.7460886629E-03   -3.5703296006E-02         55.7633      35
   -4.4006987142E-03   -3.4714047752E-02         57.3341      36
   -4.1464065074E-03   -3.3803398405E-02         58.9049      37
   -4.0839999444E-03   -3.2929412210E-02         60.4757      38
   -3.9005540885E-03   -3.2182915775E-02         62.0465      39
   -3.6584591027E-03   -3.1374583956E-02         63.6173      40
   -3.4096286055E-03   -3.0632386926E-02         65.1880      41
   -3.2310212658E-03   -2.9974580507E-02         66.7588      42
   -3.1103231838E-03   -2.9274247972E-02         68.3296      43
   -3.0341778184E-03   -2.8682174669E-02         69.9004      44
   -2.9019222822E-03   -2.8052631629E-02         71.4712      45
   -2.7279897093E-03   -2.7411637124E-02         73.0420      46
   -2.6509144639E-03   -2.6854326213E-02         74.6128      47
   -2.5202568667E-03   -2.6343748600E-02         76.1836      48
   -2.4701910802E-03   -2.5726728030E-02         77.7544      49
   -2.3633272780E-03   -2.5330657450E-02         79.3252      50
   -2.2731126947E-03   -2.4894658059E-02         80.8960      51
   -2.2350210158E-03   -2.4392408411E-02         82.4668      52
   -2.0890712959E-03   -2.3927449452E-02         84.0376      53
   -1.9876665232E-03   -2.3479324778E-02         85.6084      54
   -2.0564724683E-03   -2.3032885517E-02         87.1792      55
   -1.9899902244E-03   -2.2724209035E-02         88.7500      56
   -1.8571143751E-03   -2.2375285394E-02         90.3208      57
   -1.7690601426E-03   -2.1990928961E-02         91.8916      58
   -1.6477042487E-03   -2.1660115418E-02         93.4624      59
   -1.5550399272E-03   -2.1209483421E-02         95.0332      60
   -1.6361087433E-03   -2.0966069744E-02         96.6040      61
   -1.5150190689E-03   -2.0610155785E-02         98.1748      62
   -1.4938708773E-03   -2.0252579235E-02         99.7456      63
   -1.3488188942E-03   -1.9834720642E-02        101.3164      64
   -1.3781400559E-03   -1.9592212088E-02        102.8872      65
   -1.4069591631E-03   -1.9308548620E-02        104.4580      66
   -1.3779911243E-03   -1.9108065136E-02        106.0288      67
   -1.3578274339E-03   -1.8809814103E-02        107.5995      68
   -1.2697891316E-03   -1.8597381680E-02        109.1703      69
   -1.1746470776E-03   -1.8269164557E-02        110.7411      70
   -1.1236825524E-03   -1.7991476531E-02        112.3119      71
   -1.1540709346E-03   -1.7701760839E-02        113.8827      72
   -1.1297097341E-03   -1.7544639922E-02        115.4535      73
   -1.1652338168E-03   -1.7323292722E-02        117.0243      74
   -1.0505664519E-03   -1.7123996829E-02        118.5951      75
   -1.0403687588E-03   -1.6785161262E-02        120.1659      76
   -9.6994057152E-04   -1.6587022568E-02        121.7367      77
   -1.0036633076E-03   -1.6352701579E-02        123.3075      78
   -9.7024565259E-04   -1.6216310311E-02        124.8783      79
   -9.0701767196E-04   -1.6024019788E-02        126.4491      80
   -9.9123424844E-04   -1.5820364778E-02        128.0199      81
   -7.9283449136E-04   -1.5628078496E-02        129.5907      82
   -7.8765102787E-04   -1.5481263848E-02        131.1615      83
   -7.6183655794E-04   -1.5290880295E-02        132.7323      84
   -8.0981737445E-04   -1.5096787872E-02        134.3031      85
   -8.1207074679E-04   -1.4937548684E-02        135.8739      86
   -8.1148039142E-04   -1.4782987905E-02        137.4447      87
   -6.9685324361E-04   -1.4662729899E-02        139.0155      88
   -6.5866910436E-04   -1.4437759707E-02        140.5863      89
   -6.4353284295E-04   -1.4275969358E-02        142.1571      90
   -5.6472169578E-04   -1.4079979176E-02        143.7279      91
   -6.2589679469E-04   -1.3893938321E-02        145.2987      92
   -5.7387134060E-04   -1.3768976273E-02        146.8695      93
   -5.9593500956E-04   -1.3613371083E-02        148.4403      94
   -5.7545235435E-04   -1.3483827552E-02        150.0110      95
   -6.1992307869E-04   -1.3395315196E-02        151.5818      96
   -5.5701868970E-04   -1.3242084729E-02        153.1526      97
   -5.2801185956E-04   -1.3071572286E-02        154.7234      98
   -5.8884092980E-04   -1.2981227578E-02        156.2942      99
   -4.7847357806E-04   -1.2755449625E-02        157.8650     100
   -5.4181396531E-04   -1.2690512679E-02        159.4358     101
   -5.0335519809E-04   -1.2580116321E-02        161.0066     102
   -4.7103736632E-04   -1.2454280425E-02        162.5774     103
   -4.2777205409E-04   -1.2226625107E-02        164.1482     104
   -5.4974818585E-04   -1.2256978767E-02        165.7190     105
   -5.5614070996E-04   -1.2129695593E-02        167.2898     106
   -4.2981380597E-04   -1.2081485896E-02        168.8606     107
   -4.5636994524E-04   -1.1932472716E-02        170.4314     108
   -4.6274626815E-04   -1.1792808246E-02        172.0022     109
   -5.3725521075E-04   -1.1673244658E-02        173.5730     110
   -4.5417930374E-04   -1.1639777305E-02        175.1438     111
   -4.0202352581E-04   -1.1472617265E-02        176.7146     112
   -4.3687195923E-04   -1.1357904470E-02        178.2854     113
   -5.0889235618E-04   -1.1343179594E-02        179.8562     114
   -3.4823114471E-04   -1.1250512498E-02        181.4270     115
   -2.9318423794E-04   -1.1167408633E-02        182.9978     116
   -3.8676357051E-04   -1.1021910130E-02        184.5686     117
   -3.6295914712E-04   -1.0895855320E-02        186.1394     118
   -3.0599589203E-04   -1.0802171660E-02        187.7102     119
   -3.5564800793E-04   -1.0727320610E-02        189.2810     120
   -3.4604472575E-04   -1.0630858172E-02        190.8518     121
   -2.6850120921E-04   -1.0552909519E-02        192.4226     122
   -2.9964277077E-04   -1.0397532189E-02        193.9933     123
   -3.4803944750E-04   -1.0311295525E-02        195.5641     124
   -4.0170451115E-04   -1.0225716102E-02        197.1349     125
   -3.8845758766E-04   -1.0181790892E-02        198.7057     126
   -3.1617955455E-04   -1.0090444631E-02        200.2765     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.3_T0.5/D_DCA <==
0.3 0.00548359540192 3.80498938771e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.3_T0.5/D_DCA_size20.0 <==
0.29991796065 8.4999481248e-05 -3.94384346307 0.00558420905432 1.50282180849e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.3_T0.5/D_DCA_size32.0 <==
0.299914248618 0.000152593743098 -3.94353649313 0.00555569032315 2.81754868313e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.3_T0.5/D_DCA_size34.0 <==
0.299501088278 0.000209682934402 -3.94552589083 0.00553529257152 4.0416829481e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.3_T0.5/D_DiagMC_GGam <==
0.3000    0.0003    -3.942   0.006    0.0056    0.0004


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.3_T0.5/E_DCA <==
0.3 -0.642048533264 0.00497973333265


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.3_T0.5/E_DCA_size20.0 <==
0.29991796065 8.4999481248e-05 -3.94384346307 -0.636810104197 0.00208685611473


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.3_T0.5/E_DCA_size32.0 <==
0.299914248618 0.000152593743098 -3.94353649313 -0.637157793869 0.00200351522802


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.3_T0.5/E_DCA_size34.0 <==
0.299501088278 0.000209682934402 -3.94552589083 -0.640281230747 0.000108928354333


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.3_T0.5/E_DiagMC_GGam <==
0.3000    0.0003    -3.942   0.006   -0.6412    0.0009


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.3_T0.5/GGam.Sig_local_w_O1n0.300T0.500U4.0tp-0.20 <==
   -1.8724815447E-01   -8.8281564858E-02          1.5708       0
   -1.3543706029E-01   -1.1483792176E-01          4.7124       1
   -9.4518927159E-02   -1.1346694746E-01          7.8540       2
   -6.6878899804E-02   -1.0397809032E-01         10.9956       3
   -4.8658763232E-02   -9.3119867832E-02         14.1372       4
   -3.6478876847E-02   -8.3074312050E-02         17.2788       5
   -2.8117358424E-02   -7.4362522465E-02         20.4204       6
   -2.2208932454E-02   -6.6973630764E-02         23.5619       7
   -1.7918479887E-02   -6.0729210633E-02         26.7035       8
   -1.4723236445E-02   -5.5432019618E-02         29.8451       9
   -1.2291476770E-02   -5.0916317034E-02         32.9867      10
   -1.0399434307E-02   -4.7027986453E-02         36.1283      11
   -8.9069515116E-03   -4.3662699622E-02         39.2699      12
   -7.7104153915E-03   -4.0723453530E-02         42.4115      13
   -6.7359970078E-03   -3.8136984359E-02         45.5531      14
   -5.9268480835E-03   -3.5850896824E-02         48.6947      15
   -5.2557358724E-03   -3.3817613960E-02         51.8363      16
   -4.6919548628E-03   -3.1991968192E-02         54.9779      17
   -4.2121327752E-03   -3.0347091384E-02         58.1195      18
   -3.7996177294E-03   -2.8866544708E-02         61.2611      19
   -3.4482503898E-03   -2.7515464806E-02         64.4026      20
   -3.1389817431E-03   -2.6284901805E-02         67.5442      21
   -2.8712233741E-03   -2.5156914667E-02         70.6858      22
   -2.6350949103E-03   -2.4119517322E-02         73.8274      23
   -2.4251543729E-03   -2.3165685097E-02         76.9690      24
   -2.2395784443E-03   -2.2283767576E-02         80.1106      25
   -2.0737240986E-03   -2.1460931151E-02         83.2522      26
   -1.9268297878E-03   -2.0695894757E-02         86.3938      27
   -1.7929388421E-03   -1.9987869373E-02         89.5354      28
   -1.6738184682E-03   -1.9323015100E-02         92.6770      29
   -1.5672541300E-03   -1.8703769553E-02         95.8186      30
   -1.4707356150E-03   -1.8119572012E-02         98.9602      31
   -1.3806087047E-03   -1.7570735281E-02        102.1018      32
   -1.2969224182E-03   -1.7055403208E-02        105.2434      33
   -1.2250819293E-03   -1.6569331993E-02        108.3849      34
   -1.1566858399E-03   -1.6112716553E-02        111.5265      35
   -1.0950356437E-03   -1.5674856677E-02        114.6681      36
   -1.0363937041E-03   -1.5262419966E-02        117.8097      37
   -9.7775924827E-04   -1.4870430546E-02        120.9513      38
   -9.2830455635E-04   -1.4496919400E-02        124.0929      39
   -8.8079664553E-04   -1.4141037901E-02        127.2345      40
   -8.3758276424E-04   -1.3805188179E-02        130.3761      41
   -7.9740610281E-04   -1.3485068140E-02        133.5177      42
   -7.6122334292E-04   -1.3177137029E-02        136.6593      43
   -7.2759951804E-04   -1.2881819238E-02        139.8009      44
   -6.9521096766E-04   -1.2599825811E-02        142.9425      45
   -6.6663777017E-04   -1.2330875340E-02        146.0841      46
   -6.3441228728E-04   -1.2077074013E-02        149.2257      47
   -6.0823302859E-04   -1.1831326776E-02        152.3672      48
   -5.8372665925E-04   -1.1595560136E-02        155.5088      49
   -5.6055610650E-04   -1.1367831447E-02        158.6504      50
   -5.3948229428E-04   -1.1145451959E-02        161.7920      51
   -5.1702920512E-04   -1.0933633191E-02        164.9336      52
   -4.9853562765E-04   -1.0732718093E-02        168.0752      53
   -4.8139802801E-04   -1.0537153940E-02        171.2168      54
   -4.6513553085E-04   -1.0351401384E-02        174.3584      55
   -4.4917332380E-04   -1.0167898583E-02        177.5000      56
   -4.2802994399E-04   -9.9915728354E-03        180.6416      57
   -4.1264712629E-04   -9.8210633735E-03        183.7832      58
   -3.9715711307E-04   -9.6569007420E-03        186.9248      59
   -3.8171433282E-04   -9.4954479774E-03        190.0664      60
   -3.6719745905E-04   -9.3428004633E-03        193.2079      61
   -3.5875230244E-04   -9.1972272585E-03        196.3495      62
   -3.4583562337E-04   -9.0497809422E-03        199.4911      63
   -3.3179311112E-04   -8.9140393180E-03        202.6327      64
   -3.1980652793E-04   -8.7812265212E-03        205.7743      65
   -3.1023702519E-04   -8.6511217131E-03        208.9159      66
   -3.0021414385E-04   -8.5246277854E-03        212.0575      67
   -2.9133293671E-04   -8.3974042648E-03        215.1991      68
   -2.8019746396E-04   -8.2754250484E-03        218.3407      69
   -2.7172365196E-04   -8.1595168381E-03        221.4823      70
   -2.6212896989E-04   -8.0465923385E-03        224.6239      71
   -2.5554746944E-04   -7.9396946696E-03        227.7655      72
   -2.4694193210E-04   -7.8289894369E-03        230.9071      73
   -2.3798349818E-04   -7.7225094718E-03        234.0487      74
   -2.3271153818E-04   -7.6217811114E-03        237.1902      75
   -2.2879839749E-04   -7.5184086892E-03        240.3318      76
   -2.2038503662E-04   -7.4226940675E-03        243.4734      77
   -2.1545283507E-04   -7.3291814752E-03        246.6150      78
   -2.0888621076E-04   -7.2380017807E-03        249.7566      79
   -2.0369281868E-04   -7.1461959604E-03        252.8982      80
   -1.9726695371E-04   -7.0589183998E-03        256.0398      81
   -1.9254729089E-04   -6.9748921260E-03        259.1814      82
   -1.8886154666E-04   -6.8923766212E-03        262.3230      83
   -1.8164763378E-04   -6.8103921793E-03        265.4646      84
   -1.7943009593E-04   -6.7310726237E-03        268.6062      85
   -1.6996328975E-04   -6.6528151479E-03        271.7478      86
   -1.6763628318E-04   -6.5786283336E-03        274.8894      87
   -1.6181234582E-04   -6.5046514633E-03        278.0309      88
   -1.5905305782E-04   -6.4335724061E-03        281.1725      89
   -1.5685033437E-04   -6.3619165711E-03        284.3141      90
   -1.5172123904E-04   -6.2938935735E-03        287.4557      91
   -1.4608973854E-04   -6.2241786565E-03        290.5973      92
   -1.4050669105E-04   -6.1573197233E-03        293.7389      93
   -1.3699756775E-04   -6.0958853534E-03        296.8805      94
   -1.3258837796E-04   -6.0333334198E-03        300.0221      95
   -1.2928164840E-04   -5.9682067756E-03        303.1637      96
   -1.2626572932E-04   -5.9074565456E-03        306.3053      97
   -1.2540170447E-04   -5.8470148929E-03        309.4469      98
   -1.2243069130E-04   -5.7902749703E-03        312.5885      99
   -1.2074426410E-04   -5.7313800659E-03        315.7301     100
   -1.2182857618E-04   -5.6744219554E-03        318.8717     101
   -1.1929049728E-04   -5.6181577925E-03        322.0132     102
   -1.1456949880E-04   -5.5679764340E-03        325.1548     103
   -1.1047291139E-04   -5.5141540806E-03        328.2964     104
   -1.0771176099E-04   -5.4620826001E-03        331.4380     105
   -1.0523970750E-04   -5.4092754439E-03        334.5796     106
   -1.0260303816E-04   -5.3615889832E-03        337.7212     107
   -1.0214866812E-04   -5.3105032747E-03        340.8628     108
   -1.0076335767E-04   -5.2596573638E-03        344.0044     109
   -9.4057083278E-05   -5.2105884309E-03        347.1460     110
   -9.1117070156E-05   -5.1684933170E-03        350.2876     111
   -9.0987921258E-05   -5.1223963635E-03        353.4292     112
   -9.0434765480E-05   -5.0767908697E-03        356.5708     113
   -8.9452039268E-05   -5.0318231684E-03        359.7124     114
   -8.5478510445E-05   -4.9904138062E-03        362.8540     115
   -8.5303015543E-05   -4.9450933521E-03        365.9955     116
   -7.9552117147E-05   -4.9060439194E-03        369.1371     117
   -8.2682663712E-05   -4.8622409570E-03        372.2787     118
   -7.7237405405E-05   -4.8189164063E-03        375.4203     119
   -7.3672142444E-05   -4.7811425590E-03        378.5619     120
   -7.3240989293E-05   -4.7410221980E-03        381.7035     121
   -7.2834263836E-05   -4.7043398485E-03        384.8451     122
   -7.2568080186E-05   -4.6681355054E-03        387.9867     123
   -7.0523333235E-05   -4.6311126697E-03        391.1283     124
   -6.9428677492E-05   -4.5943722624E-03        394.2699     125
   -6.6572259745E-05   -4.5537372089E-03        397.4115     126
   -6.9056936809E-05   -4.5179378266E-03        400.5531     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.3_T0.5/GGam.Sig_local_w_O3n0.300T0.500U4.0tp-0.20 <==
   -2.2187622663E-01   -1.0390430899E-01          1.5708       0
   -1.5859563338E-01   -1.3201924273E-01          4.7124       1
   -1.0974569601E-01   -1.3040689673E-01          7.8540       2
   -7.6930384234E-02   -1.1939572840E-01         10.9956       3
   -5.5473264563E-02   -1.0671023625E-01         14.1372       4
   -4.1262277285E-02   -9.4964376182E-02         17.2788       5
   -3.1590474847E-02   -8.4819095617E-02         20.4204       6
   -2.4834439228E-02   -7.6237370494E-02         23.5619       7
   -1.9956383415E-02   -6.9022603706E-02         26.7035       8
   -1.6351525990E-02   -6.2922974584E-02         29.8451       9
   -1.3610735194E-02   -5.7724833572E-02         32.9867      10
   -1.1487683566E-02   -5.3266780652E-02         36.1283      11
   -9.8266159867E-03   -4.9422284115E-02         39.2699      12
   -8.4911552231E-03   -4.6064144730E-02         42.4115      13
   -7.4017013010E-03   -4.3122415012E-02         45.5531      14
   -6.5019849607E-03   -4.0514256140E-02         48.6947      15
   -5.7610283805E-03   -3.8207306239E-02         51.8363      16
   -5.1398160279E-03   -3.6138650302E-02         54.9779      17
   -4.6156173622E-03   -3.4265048941E-02         58.1195      18
   -4.1572930801E-03   -3.2582515551E-02         61.2611      19
   -3.7678880627E-03   -3.1052201654E-02         64.4026      20
   -3.4285351693E-03   -2.9654520710E-02         67.5442      21
   -3.1326535605E-03   -2.8381303274E-02         70.6858      22
   -2.8687427009E-03   -2.7206322729E-02         73.8274      23
   -2.6413792576E-03   -2.6125073321E-02         76.9690      24
   -2.4343831619E-03   -2.5119275576E-02         80.1106      25
   -2.2503032026E-03   -2.4192545648E-02         83.2522      26
   -2.0948711586E-03   -2.3325718229E-02         86.3938      27
   -1.9481821275E-03   -2.2524160459E-02         89.5354      28
   -1.8138935764E-03   -2.1779964124E-02         92.6770      29
   -1.7027810036E-03   -2.1073894160E-02         95.8186      30
   -1.5993496174E-03   -2.0419496734E-02         98.9602      31
   -1.5115816673E-03   -1.9797163249E-02        102.1018      32
   -1.4127773325E-03   -1.9223517940E-02        105.2434      33
   -1.3343631813E-03   -1.8661322931E-02        108.3849      34
   -1.2522294772E-03   -1.8143811509E-02        111.5265      35
   -1.1870324793E-03   -1.7651396626E-02        114.6681      36
   -1.1246671121E-03   -1.7186849508E-02        117.8097      37
   -1.0601416375E-03   -1.6745911626E-02        120.9513      38
   -9.9940562817E-04   -1.6325320764E-02        124.0929      39
   -9.5611024007E-04   -1.5927479466E-02        127.2345      40
   -9.0044807371E-04   -1.5550588942E-02        130.3761      41
   -8.5858920189E-04   -1.5190346179E-02        133.5177      42
   -8.2063503149E-04   -1.4839078650E-02        136.6593      43
   -7.8318629777E-04   -1.4512276695E-02        139.8009      44
   -7.4955779451E-04   -1.4186938983E-02        142.9425      45
   -7.1645855744E-04   -1.3897028095E-02        146.0841      46
   -6.8045430858E-04   -1.3605788428E-02        149.2257      47
   -6.4439729455E-04   -1.3328298163E-02        152.3672      48
   -6.2981818495E-04   -1.3058253383E-02        155.5088      49
   -6.0200514366E-04   -1.2797938224E-02        158.6504      50
   -5.8029092790E-04   -1.2551051529E-02        161.7920      51
   -5.4602698247E-04   -1.2307490790E-02        164.9336      52
   -5.3448362841E-04   -1.2079246437E-02        168.0752      53
   -5.1777225625E-04   -1.1854639656E-02        171.2168      54
   -5.0293144225E-04   -1.1644585808E-02        174.3584      55
   -4.7885728552E-04   -1.1448175390E-02        177.5000      56
   -4.6121658090E-04   -1.1242867379E-02        180.6416      57
   -4.4643767268E-04   -1.1056102120E-02        183.7832      58
   -4.2233821964E-04   -1.0874496823E-02        186.9248      59
   -4.0483035579E-04   -1.0696377820E-02        190.0664      60
   -4.0017243432E-04   -1.0521884990E-02        193.2079      61
   -3.7923093454E-04   -1.0360806249E-02        196.3495      62
   -3.7223454839E-04   -1.0189645709E-02        199.4911      63
   -3.6570546735E-04   -1.0033746904E-02        202.6327      64
   -3.5452580913E-04   -9.8793278401E-03        205.7743      65
   -3.4000903986E-04   -9.7263694363E-03        208.9159      66
   -3.2846049488E-04   -9.5915117594E-03        212.0575      67
   -3.2266515412E-04   -9.4569508035E-03        215.1991      68
   -3.1471279859E-04   -9.3209026830E-03        218.3407      69
   -2.9581622957E-04   -9.1865801075E-03        221.4823      70
   -2.8597897365E-04   -9.0509693022E-03        224.6239      71
   -2.7351420975E-04   -8.9374554632E-03        227.7655      72
   -2.7827778832E-04   -8.8131291045E-03        230.9071      73
   -2.6582398920E-04   -8.7021418340E-03        234.0487      74
   -2.5780239715E-04   -8.5869639686E-03        237.1902      75
   -2.4909445690E-04   -8.4714208959E-03        240.3318      76
   -2.4384746439E-04   -8.3599964570E-03        243.4734      77
   -2.3171338281E-04   -8.2538015513E-03        246.6150      78
   -2.3365505781E-04   -8.1462148877E-03        249.7566      79
   -2.1753660899E-04   -8.0500049368E-03        252.8982      80
   -2.1164020025E-04   -7.9478574659E-03        256.0398      81
   -1.9732710872E-04   -7.8545294654E-03        259.1814      82
   -2.0291331626E-04   -7.7556688640E-03        262.3230      83
   -1.9900305519E-04   -7.6623328672E-03        265.4646      84
   -1.9290488765E-04   -7.5822673692E-03        268.6062      85
   -1.8873721198E-04   -7.4926237582E-03        271.7478      86
   -1.8631632375E-04   -7.4000934530E-03        274.8894      87
   -1.7450734882E-04   -7.3202412618E-03        278.0309      88
   -1.7212898706E-04   -7.2330721601E-03        281.1725      89
   -1.6971337810E-04   -7.1661616929E-03        284.3141      90
   -1.6900969916E-04   -7.0938267246E-03        287.4557      91
   -1.6383846364E-04   -6.9988189960E-03        290.5973      92
   -1.4920556577E-04   -6.9312938071E-03        293.7389      93
   -1.5494202909E-04   -6.8650826206E-03        296.8805      94
   -1.5054500899E-04   -6.7951837667E-03        300.0221      95
   -1.4075309521E-04   -6.7176459596E-03        303.1637      96
   -1.4555759986E-04   -6.6472322223E-03        306.3053      97
   -1.3830514548E-04   -6.5853634655E-03        309.4469      98
   -1.3035941659E-04   -6.5217683036E-03        312.5885      99
   -1.2735884099E-04   -6.4575641732E-03        315.7301     100
   -1.2409463260E-04   -6.3923697005E-03        318.8717     101
   -1.2566321460E-04   -6.3176166689E-03        322.0132     102
   -1.2337206417E-04   -6.2543044021E-03        325.1548     103
   -1.2014862223E-04   -6.1972305621E-03        328.2964     104
   -1.2046839466E-04   -6.1580127781E-03        331.4380     105
   -1.1291469501E-04   -6.0923071382E-03        334.5796     106
   -1.1368450434E-04   -6.0320605015E-03        337.7212     107
   -1.1336014190E-04   -5.9811258095E-03        340.8628     108
   -1.1274562480E-04   -5.9264668738E-03        344.0044     109
   -1.0654789044E-04   -5.8649896651E-03        347.1460     110
   -1.0922531389E-04   -5.8162455253E-03        350.2876     111
   -9.3503054554E-05   -5.7694194027E-03        353.4292     112
   -8.9664423583E-05   -5.7233906860E-03        356.5708     113
   -8.9168789358E-05   -5.6712367982E-03        359.7124     114
   -8.6368193817E-05   -5.6216273232E-03        362.8540     115
   -8.7201302398E-05   -5.5713935876E-03        365.9955     116
   -9.3083092851E-05   -5.5241610918E-03        369.1371     117
   -9.5277167012E-05   -5.4760129231E-03        372.2787     118
   -8.9159279858E-05   -5.4281056027E-03        375.4203     119
   -8.3129057758E-05   -5.3834784620E-03        378.5619     120
   -9.0249542374E-05   -5.3481063668E-03        381.7035     121
   -8.3879959239E-05   -5.2898389504E-03        384.8451     122
   -8.3491891895E-05   -5.2538240105E-03        387.9867     123
   -8.0069954457E-05   -5.2048454790E-03        391.1283     124
   -8.1659908630E-05   -5.1610238759E-03        394.2699     125
   -7.4723275480E-05   -5.1223037343E-03        397.4115     126
   -7.4121493041E-05   -5.0807363687E-03        400.5531     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.3_T0.5/GGam.Sig_local_w_O4n0.300T0.500U4.0tp-0.20 <==
   -2.3700719479E-01   -1.1540663688E-01          1.5708       0
   -1.6719620167E-01   -1.4148040788E-01          4.7124       1
   -1.1462437183E-01   -1.3817424115E-01          7.8540       2
   -7.9779817501E-02   -1.2566655004E-01         10.9956       3
   -5.7218048549E-02   -1.1179245858E-01         14.1372       4
   -4.2387640353E-02   -9.9181291526E-02         17.2788       5
   -3.2364418156E-02   -8.8378697980E-02         20.4204       6
   -2.5376484636E-02   -7.9305328181E-02         23.5619       7
   -2.0357987863E-02   -7.1702955687E-02         26.7035       8
   -1.6648409224E-02   -6.5299875301E-02         29.8451       9
   -1.3853288891E-02   -5.9866979844E-02         32.9867      10
   -1.1676828173E-02   -5.5212955935E-02         36.1283      11
   -9.9849115273E-03   -5.1198151909E-02         39.2699      12
   -8.6198791563E-03   -4.7691556596E-02         42.4115      13
   -7.5197520526E-03   -4.4633958766E-02         45.5531      14
   -6.6026560147E-03   -4.1936185061E-02         48.6947      15
   -5.8568473064E-03   -3.9531519718E-02         51.8363      16
   -5.2128212425E-03   -3.7383007009E-02         54.9779      17
   -4.6862043712E-03   -3.5439321371E-02         58.1195      18
   -4.2270032447E-03   -3.3686779878E-02         61.2611      19
   -3.8210209398E-03   -3.2107763022E-02         64.4026      20
   -3.4843589937E-03   -3.0659264004E-02         67.5442      21
   -3.1902553116E-03   -2.9334445389E-02         70.6858      22
   -2.9261080821E-03   -2.8140265271E-02         73.8274      23
   -2.6813559168E-03   -2.7019929651E-02         76.9690      24
   -2.4812960462E-03   -2.5982430740E-02         80.1106      25
   -2.2901595705E-03   -2.5017680722E-02         83.2522      26
   -2.1335987422E-03   -2.4132634740E-02         86.3938      27
   -1.9803697660E-03   -2.3286001833E-02         89.5354      28
   -1.8525183486E-03   -2.2521476424E-02         92.6770      29
   -1.7347475221E-03   -2.1776417335E-02         95.8186      30
   -1.6180264728E-03   -2.1104068821E-02         98.9602      31
   -1.5192612163E-03   -2.0460029215E-02        102.1018      32
   -1.4244528902E-03   -1.9856916824E-02        105.2434      33
   -1.3419237599E-03   -1.9290024580E-02        108.3849      34
   -1.2676470737E-03   -1.8748129891E-02        111.5265      35
   -1.2072665719E-03   -1.8243577804E-02        114.6681      36
   -1.1446237198E-03   -1.7771688786E-02        117.8097      37
   -1.0822111274E-03   -1.7303056331E-02        120.9513      38
   -1.0243382332E-03   -1.6878740885E-02        124.0929      39
   -9.7975880547E-04   -1.6468010686E-02        127.2345      40
   -9.2303986716E-04   -1.6066017643E-02        130.3761      41
   -8.8616111280E-04   -1.5688940248E-02        133.5177      42
   -8.3789663762E-04   -1.5336441673E-02        136.6593      43
   -8.0172290200E-04   -1.5008491877E-02        139.8009      44
   -7.6663687244E-04   -1.4676281709E-02        142.9425      45
   -7.3131052520E-04   -1.4353752395E-02        146.0841      46
   -7.1079689290E-04   -1.4055302283E-02        149.2257      47
   -6.8132410613E-04   -1.3770545058E-02        152.3672      48
   -6.5188717046E-04   -1.3497706745E-02        155.5088      49
   -6.2089123313E-04   -1.3232437695E-02        158.6504      50
   -5.8272823410E-04   -1.2968125496E-02        161.7920      51
   -5.6397571044E-04   -1.2725996481E-02        164.9336      52
   -5.3497826182E-04   -1.2491945007E-02        168.0752      53
   -5.3741681753E-04   -1.2266218202E-02        171.2168      54
   -5.1515883657E-04   -1.2042791699E-02        174.3584      55
   -4.9769160411E-04   -1.1831902543E-02        177.5000      56
   -4.6249755973E-04   -1.1624862049E-02        180.6416      57
   -4.4835548316E-04   -1.1415933225E-02        183.7832      58
   -4.3210712264E-04   -1.1224715520E-02        186.9248      59
   -4.1725392310E-04   -1.1047406831E-02        190.0664      60
   -4.0275678648E-04   -1.0868779840E-02        193.2079      61
   -3.9255036269E-04   -1.0706889727E-02        196.3495      62
   -3.7462349515E-04   -1.0538013643E-02        199.4911      63
   -3.6016229883E-04   -1.0371331247E-02        202.6327      64
   -3.4407960404E-04   -1.0218045322E-02        205.7743      65
   -3.3725656533E-04   -1.0069769780E-02        208.9159      66
   -3.3287951267E-04   -9.9170016779E-03        212.0575      67
   -3.2610056293E-04   -9.7775528549E-03        215.1991      68
   -3.0224177668E-04   -9.6401351798E-03        218.3407      69
   -2.8794559342E-04   -9.4929274687E-03        221.4823      70
   -2.8138062550E-04   -9.3510206603E-03        224.6239      71
   -2.7447997139E-04   -9.2188206280E-03        227.7655      72
   -2.7197172503E-04   -9.0949098463E-03        230.9071      73
   -2.6532200377E-04   -8.9665700909E-03        234.0487      74
   -2.5568750272E-04   -8.8577514696E-03        237.1902      75
   -2.5488582709E-04   -8.7349917966E-03        240.3318      76
   -2.5510168940E-04   -8.6308809842E-03        243.4734      77
   -2.4143975109E-04   -8.5295115691E-03        246.6150      78
   -2.4155773916E-04   -8.4196753478E-03        249.7566      79
   -2.2857116298E-04   -8.3075062362E-03        252.8982      80
   -2.2105411526E-04   -8.2077793117E-03        256.0398      81
   -2.1591123757E-04   -8.1146420559E-03        259.1814      82
   -2.1342582703E-04   -8.0166221994E-03        262.3230      83
   -1.9935895393E-04   -7.9316165445E-03        265.4646      84
   -1.9765619986E-04   -7.8219615338E-03        268.6062      85
   -1.7842869733E-04   -7.7314241107E-03        271.7478      86
   -1.8359313507E-04   -7.6472030314E-03        274.8894      87
   -1.8136452797E-04   -7.5607558227E-03        278.0309      88
   -1.7119402517E-04   -7.4829618307E-03        281.1725      89
   -1.6627310765E-04   -7.4109701724E-03        284.3141      90
   -1.7512475277E-04   -7.3265235454E-03        287.4557      91
   -1.6689429175E-04   -7.2353494383E-03        290.5973      92
   -1.5555037995E-04   -7.1556229468E-03        293.7389      93
   -1.4984744767E-04   -7.0900804960E-03        296.8805      94
   -1.4736491743E-04   -7.0238450725E-03        300.0221      95
   -1.4916695395E-04   -6.9482184360E-03        303.1637      96
   -1.5062365922E-04   -6.8799667647E-03        306.3053      97
   -1.2659424963E-04   -6.7994915794E-03        309.4469      98
   -1.2866407213E-04   -6.7344217608E-03        312.5885      99
   -1.2899779323E-04   -6.6624940146E-03        315.7301     100
   -1.3485624463E-04   -6.6019344506E-03        318.8717     101
   -1.3258167308E-04   -6.5509556708E-03        322.0132     102
   -1.2727468336E-04   -6.4808646500E-03        325.1548     103
   -1.1626653273E-04   -6.4180806724E-03        328.2964     104
   -1.0140365466E-04   -6.3620335977E-03        331.4380     105
   -1.1212406758E-04   -6.3052571096E-03        334.5796     106
   -1.0154191987E-04   -6.2397442539E-03        337.7212     107
   -1.0491984843E-04   -6.1676731575E-03        340.8628     108
   -1.1392806124E-04   -6.1170397848E-03        344.0044     109
   -1.0829162685E-04   -6.0619551696E-03        347.1460     110
   -9.2946106430E-05   -6.0021798887E-03        350.2876     111
   -1.0267364606E-04   -5.9548018817E-03        353.4292     112
   -1.0071073209E-04   -5.9055550158E-03        356.5708     113
   -9.5790094785E-05   -5.8657638412E-03        359.7124     114
   -9.2654083485E-05   -5.8088672082E-03        362.8540     115
   -8.7602834379E-05   -5.7747385139E-03        365.9955     116
   -9.0680574339E-05   -5.7110210106E-03        369.1371     117
   -9.2543922070E-05   -5.6650631883E-03        372.2787     118
   -8.7070177869E-05   -5.6153255920E-03        375.4203     119
   -7.6090524285E-05   -5.5712837328E-03        378.5619     120
   -8.0012499342E-05   -5.5274616435E-03        381.7035     121
   -7.9355297488E-05   -5.4782426497E-03        384.8451     122
   -7.0100165684E-05   -5.4352461562E-03        387.9867     123
   -7.1699291074E-05   -5.3945266787E-03        391.1283     124
   -6.9786842067E-05   -5.3488508712E-03        394.2699     125
   -6.1776734893E-05   -5.3115654647E-03        397.4115     126
   -6.8072663103E-05   -5.2679296785E-03        400.5531     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.3_T0.5/GGam.Sig_local_w_O5n0.300T0.500U4.0tp-0.20 <==
   -2.3867855799E-01   -1.1716806563E-01          1.5708       0
   -1.6714505861E-01   -1.4291142952E-01          4.7124       1
   -1.1373833634E-01   -1.3892589701E-01          7.8540       2
   -7.8639818305E-02   -1.2583041386E-01         10.9956       3
   -5.6113783546E-02   -1.1158684719E-01         14.1372       4
   -4.1421306961E-02   -9.8735045796E-02         17.2788       5
   -3.1552930351E-02   -8.7825605543E-02         20.4204       6
   -2.4682792208E-02   -7.8692807530E-02         23.5619       7
   -1.9773246672E-02   -7.1072118186E-02         26.7035       8
   -1.6162064562E-02   -6.4691618314E-02         29.8451       9
   -1.3430832272E-02   -5.9264530743E-02         32.9867      10
   -1.1328544305E-02   -5.4638892071E-02         36.1283      11
   -9.6668805477E-03   -5.0642627896E-02         39.2699      12
   -8.3427198939E-03   -4.7185378723E-02         42.4115      13
   -7.2579469541E-03   -4.4135673218E-02         45.5531      14
   -6.3853646941E-03   -4.1442883184E-02         48.6947      15
   -5.6556019580E-03   -3.9065590975E-02         51.8363      16
   -5.0320116078E-03   -3.6940272125E-02         54.9779      17
   -4.5189302947E-03   -3.5013779383E-02         58.1195      18
   -4.0636884737E-03   -3.3273064108E-02         61.2611      19
   -3.6873436411E-03   -3.1711070902E-02         64.4026      20
   -3.3616372107E-03   -3.0280861010E-02         67.5442      21
   -3.0643058003E-03   -2.8996535001E-02         70.6858      22
   -2.8092194861E-03   -2.7789241063E-02         73.8274      23
   -2.5920382662E-03   -2.6673779234E-02         76.9690      24
   -2.3835786484E-03   -2.5647353692E-02         80.1106      25
   -2.2276167253E-03   -2.4695470230E-02         83.2522      26
   -2.0646601197E-03   -2.3821150439E-02         86.3938      27
   -1.9199312591E-03   -2.3001915090E-02         89.5354      28
   -1.7819539482E-03   -2.2234374557E-02         92.6770      29
   -1.6695186052E-03   -2.1507421086E-02         95.8186      30
   -1.5664409847E-03   -2.0822602630E-02         98.9602      31
   -1.4635544235E-03   -2.0198263072E-02        102.1018      32
   -1.3672315249E-03   -1.9605804826E-02        105.2434      33
   -1.2935608619E-03   -1.9039951188E-02        108.3849      34
   -1.2241148408E-03   -1.8513632676E-02        111.5265      35
   -1.1640788129E-03   -1.8007403757E-02        114.6681      36
   -1.0960812170E-03   -1.7547263753E-02        117.8097      37
   -1.0345609365E-03   -1.7098808320E-02        120.9513      38
   -9.8454697850E-04   -1.6667076811E-02        124.0929      39
   -9.4030402752E-04   -1.6261912777E-02        127.2345      40
   -8.8584380287E-04   -1.5875155358E-02        130.3761      41
   -8.3446362171E-04   -1.5499654065E-02        133.5177      42
   -8.1582832398E-04   -1.5148847039E-02        136.6593      43
   -7.6946959986E-04   -1.4817246963E-02        139.8009      44
   -7.2894487319E-04   -1.4495890211E-02        142.9425      45
   -7.0193234570E-04   -1.4182612403E-02        146.0841      46
   -6.8117275129E-04   -1.3892530846E-02        149.2257      47
   -6.3807912701E-04   -1.3610735733E-02        152.3672      48
   -6.0340336274E-04   -1.3320803682E-02        155.5088      49
   -5.8190387799E-04   -1.3058691953E-02        158.6504      50
   -5.6997125990E-04   -1.2795137148E-02        161.7920      51
   -5.4579702541E-04   -1.2558816638E-02        164.9336      52
   -5.1275570419E-04   -1.2315891355E-02        168.0752      53
   -4.9428393436E-04   -1.2091275329E-02        171.2168      54
   -4.6606314095E-04   -1.1893527893E-02        174.3584      55
   -4.5119064159E-04   -1.1677925196E-02        177.5000      56
   -4.3066310215E-04   -1.1467463756E-02        180.6416      57
   -4.3314277946E-04   -1.1278358901E-02        183.7832      58
   -4.1185579325E-04   -1.1088077181E-02        186.9248      59
   -4.0228471815E-04   -1.0902224280E-02        190.0664      60
   -3.9413251725E-04   -1.0720332906E-02        193.2079      61
   -3.8386302301E-04   -1.0566681303E-02        196.3495      62
   -3.6124035806E-04   -1.0386552307E-02        199.4911      63
   -3.3312911501E-04   -1.0236986184E-02        202.6327      64
   -3.3482720469E-04   -1.0082588062E-02        205.7743      65
   -3.3385625369E-04   -9.9228292984E-03        208.9159      66
   -3.1600444067E-04   -9.7773011017E-03        212.0575      67
   -3.1341978511E-04   -9.6484509674E-03        215.1991      68
   -3.0456949180E-04   -9.5063518701E-03        218.3407      69
   -2.9216881778E-04   -9.3698477825E-03        221.4823      70
   -2.8829595952E-04   -9.2460025695E-03        224.6239      71
   -2.7981708335E-04   -9.1113552713E-03        227.7655      72
   -2.5794921724E-04   -8.9784072859E-03        230.9071      73
   -2.5336692108E-04   -8.8664791485E-03        234.0487      74
   -2.4413526651E-04   -8.7420226870E-03        237.1902      75
   -2.4031200391E-04   -8.6193106014E-03        240.3318      76
   -2.2973725160E-04   -8.5117680609E-03        243.4734      77
   -2.3817481511E-04   -8.4171611573E-03        246.6150      78
   -2.2207225647E-04   -8.3077807075E-03        249.7566      79
   -2.2074961281E-04   -8.2099002524E-03        252.8982      80
   -2.0966991308E-04   -8.1205813510E-03        256.0398      81
   -1.9163688593E-04   -8.0099736409E-03        259.1814      82
   -2.0752470065E-04   -7.9141242804E-03        262.3230      83
   -2.0036932589E-04   -7.8189353781E-03        265.4646      84
   -1.8326105846E-04   -7.7163345550E-03        268.6062      85
   -1.7341820018E-04   -7.6270746073E-03        271.7478      86
   -1.7683998393E-04   -7.5415834968E-03        274.8894      87
   -1.6128512372E-04   -7.4562523328E-03        278.0309      88
   -1.7263710363E-04   -7.3685431551E-03        281.1725      89
   -1.4917435386E-04   -7.3056389701E-03        284.3141      90
   -1.6747072866E-04   -7.2136875997E-03        287.4557      91
   -1.6110858585E-04   -7.1406555327E-03        290.5973      92
   -1.5093434312E-04   -7.0685522103E-03        293.7389      93
   -1.4772116591E-04   -6.9938487198E-03        296.8805      94
   -1.4944569621E-04   -6.9059709088E-03        300.0221      95
   -1.3837411337E-04   -6.8365761791E-03        303.1637      96
   -1.3503166840E-04   -6.7856557045E-03        306.3053      97
   -1.2603740609E-04   -6.7265209692E-03        309.4469      98
   -1.1878389066E-04   -6.6634435297E-03        312.5885      99
   -1.1644127685E-04   -6.5716611888E-03        315.7301     100
   -1.1510586009E-04   -6.5122231337E-03        318.8717     101
   -1.0910414248E-04   -6.4411421628E-03        322.0132     102
   -1.1234248595E-04   -6.3789471695E-03        325.1548     103
   -1.0460537240E-04   -6.3210840481E-03        328.2964     104
   -1.0680876382E-04   -6.2614667336E-03        331.4380     105
   -1.0197166075E-04   -6.1977967436E-03        334.5796     106
   -9.6891774023E-05   -6.1525277165E-03        337.7212     107
   -1.0415012055E-04   -6.0806964121E-03        340.8628     108
   -9.8545108114E-05   -6.0290035711E-03        344.0044     109
   -8.7688637320E-05   -5.9905147777E-03        347.1460     110
   -8.7312743626E-05   -5.9257508894E-03        350.2876     111
   -7.8182645146E-05   -5.8865166171E-03        353.4292     112
   -8.0380047737E-05   -5.8467924367E-03        356.5708     113
   -8.7888051893E-05   -5.7731482035E-03        359.7124     114
   -7.6990892617E-05   -5.7127496985E-03        362.8540     115
   -7.8747378591E-05   -5.6740846265E-03        365.9955     116
   -7.9997446109E-05   -5.6314811251E-03        369.1371     117
   -8.8797093076E-05   -5.5903826008E-03        372.2787     118
   -8.4553799962E-05   -5.5340523223E-03        375.4203     119
   -9.0620953230E-05   -5.4793417557E-03        378.5619     120
   -9.1254698566E-05   -5.4466318516E-03        381.7035     121
   -7.9992212780E-05   -5.4173873030E-03        384.8451     122
   -6.5609740151E-05   -5.3489089669E-03        387.9867     123
   -7.8729466961E-05   -5.3134411924E-03        391.1283     124
   -7.9488832723E-05   -5.2675930943E-03        394.2699     125
   -8.3159245116E-05   -5.2297028136E-03        397.4115     126
   -6.3383030094E-05   -5.1835880669E-03        400.5531     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.3_T0.5/GGam.Sig_local_w_O6n0.300T0.500U4.0tp-0.20 <==
   -2.3782808744E-01   -1.1509507019E-01          1.5708       0
   -1.6561445606E-01   -1.4180127303E-01          4.7124       1
   -1.1206199704E-01   -1.3777264411E-01          7.8540       2
   -7.7183147504E-02   -1.2450984686E-01         10.9956       3
   -5.4990545753E-02   -1.1020817465E-01         14.1372       4
   -4.0567380513E-02   -9.7453998266E-02         17.2788       5
   -3.0830870403E-02   -8.6642975240E-02         20.4204       6
   -2.4110341779E-02   -7.7567844555E-02         23.5619       7
   -1.9346852689E-02   -7.0003386428E-02         26.7035       8
   -1.5815272617E-02   -6.3719564918E-02         29.8451       9
   -1.3122850131E-02   -5.8379997261E-02         32.9867      10
   -1.1072750038E-02   -5.3832662347E-02         36.1283      11
   -9.4674742913E-03   -4.9859818047E-02         39.2699      12
   -8.1966478817E-03   -4.6455355346E-02         42.4115      13
   -7.1037347238E-03   -4.3474514675E-02         45.5531      14
   -6.2680661209E-03   -4.0827405003E-02         48.6947      15
   -5.5399262221E-03   -3.8481509907E-02         51.8363      16
   -4.9229232961E-03   -3.6380331895E-02         54.9779      17
   -4.4078319005E-03   -3.4466506564E-02         58.1195      18
   -4.0150396373E-03   -3.2753143532E-02         61.2611      19
   -3.6474725048E-03   -3.1262210617E-02         64.4026      20
   -3.2622700680E-03   -2.9834124296E-02         67.5442      21
   -2.9715420667E-03   -2.8506966692E-02         70.6858      22
   -2.7796026734E-03   -2.7337930557E-02         73.8274      23
   -2.5518009133E-03   -2.6266148061E-02         76.9690      24
   -2.3377353686E-03   -2.5259402382E-02         80.1106      25
   -2.1666322302E-03   -2.4321051277E-02         83.2522      26
   -2.0306532570E-03   -2.3433456459E-02         86.3938      27
   -1.8966346735E-03   -2.2644193828E-02         89.5354      28
   -1.7735533385E-03   -2.1907578021E-02         92.6770      29
   -1.6655048675E-03   -2.1202604358E-02         95.8186      30
   -1.5136953344E-03   -2.0555679420E-02         98.9602      31
   -1.4102226573E-03   -1.9888426481E-02        102.1018      32
   -1.3615449562E-03   -1.9283551259E-02        105.2434      33
   -1.3068900863E-03   -1.8771392134E-02        108.3849      34
   -1.2073467276E-03   -1.8258972706E-02        111.5265      35
   -1.1084212280E-03   -1.7728889868E-02        114.6681      36
   -1.0626648361E-03   -1.7235436704E-02        117.8097      37
   -1.0267200326E-03   -1.6837910166E-02        120.9513      38
   -9.5938547414E-04   -1.6376421562E-02        124.0929      39
   -9.1971422991E-04   -1.6015795600E-02        127.2345      40
   -8.9541266566E-04   -1.5601509363E-02        130.3761      41
   -8.2740704007E-04   -1.5242370486E-02        133.5177      42
   -7.7942657476E-04   -1.4930484681E-02        136.6593      43
   -7.6278029556E-04   -1.4585317551E-02        139.8009      44
   -7.2235318460E-04   -1.4275010930E-02        142.9425      45
   -6.7141326525E-04   -1.3975569687E-02        146.0841      46
   -6.7697263941E-04   -1.3638151436E-02        149.2257      47
   -6.6239157200E-04   -1.3371046269E-02        152.3672      48
   -5.9246274456E-04   -1.3142956666E-02        155.5088      49
   -5.5669110317E-04   -1.2873106125E-02        158.6504      50
   -5.1421845739E-04   -1.2590387401E-02        161.7920      51
   -5.4449857491E-04   -1.2339590576E-02        164.9336      52
   -5.2645499235E-04   -1.2144057324E-02        168.0752      53
   -4.9197227310E-04   -1.1916351092E-02        171.2168      54
   -4.6856069085E-04   -1.1720726617E-02        174.3584      55
   -4.5493107159E-04   -1.1512556327E-02        177.5000      56
   -4.4122385473E-04   -1.1306053862E-02        180.6416      57
   -4.3487203871E-04   -1.1106123753E-02        183.7832      58
   -4.0652390785E-04   -1.0923376997E-02        186.9248      59
   -4.0700280302E-04   -1.0753682433E-02        190.0664      60
   -3.3657407938E-04   -1.0551878049E-02        193.2079      61
   -3.7096296246E-04   -1.0357046938E-02        196.3495      62
   -3.7171480464E-04   -1.0231288437E-02        199.4911      63
   -3.3681129428E-04   -1.0110874166E-02        202.6327      64
   -2.8601131996E-04   -9.9410137978E-03        205.7743      65
   -3.0866042169E-04   -9.7641921270E-03        208.9159      66
   -3.1615139050E-04   -9.6537946327E-03        212.0575      67
   -2.8537538741E-04   -9.5306836366E-03        215.1991      68
   -2.8631451296E-04   -9.3909460982E-03        218.3407      69
   -2.8849359627E-04   -9.2331525672E-03        221.4823      70
   -2.7673265048E-04   -9.1055286383E-03        224.6239      71
   -2.6202507372E-04   -8.9598205238E-03        227.7655      72
   -2.7881961651E-04   -8.8358590221E-03        230.9071      73
   -2.8601781895E-04   -8.7576681000E-03        234.0487      74
   -2.2069748514E-04   -8.6151169267E-03        237.1902      75
   -2.0799833403E-04   -8.4888859140E-03        240.3318      76
   -2.4266751057E-04   -8.3739037652E-03        243.4734      77
   -2.3409627468E-04   -8.3174181483E-03        246.6150      78
   -2.0699043892E-04   -8.2149381751E-03        249.7566      79
   -1.8905452050E-04   -8.0763476373E-03        252.8982      80
   -2.1637420481E-04   -7.9722170007E-03        256.0398      81
   -2.0293040666E-04   -7.8857612394E-03        259.1814      82
   -1.8404908592E-04   -7.8078478152E-03        262.3230      83
   -1.8353374927E-04   -7.7067138350E-03        265.4646      84
   -1.8575513304E-04   -7.6094295239E-03        268.6062      85
   -1.5542502753E-04   -7.5256282081E-03        271.7478      86
   -1.8196677474E-04   -7.3996388542E-03        274.8894      87
   -1.9349392330E-04   -7.3409329110E-03        278.0309      88
   -1.6843467241E-04   -7.2749756862E-03        281.1725      89
   -1.2218220989E-04   -7.1893806820E-03        284.3141      90
   -1.3241658718E-04   -7.0832767704E-03        287.4557      91
   -1.6551935615E-04   -7.0188435765E-03        290.5973      92
   -1.5552612393E-04   -6.9638345761E-03        293.7389      93
   -1.3568135249E-04   -6.9025582773E-03        296.8805      94
   -1.3195022604E-04   -6.8204413699E-03        300.0221      95
   -1.5017551048E-04   -6.7340923522E-03        303.1637      96
   -1.4877559059E-04   -6.6590040310E-03        306.3053      97
   -1.3852690703E-04   -6.6088211921E-03        309.4469      98
   -1.3446230124E-04   -6.5533793040E-03        312.5885      99
   -1.1388121534E-04   -6.4869119250E-03        315.7301     100
   -1.1531385815E-04   -6.4087539899E-03        318.8717     101
   -1.1367565610E-04   -6.3366703412E-03        322.0132     102
   -1.3101999922E-04   -6.2941718306E-03        325.1548     103
   -1.0911444825E-04   -6.2529089924E-03        328.2964     104
   -8.1343653621E-05   -6.1545476807E-03        331.4380     105
   -1.1229656160E-04   -6.0716409805E-03        334.5796     106
   -1.5444763935E-04   -6.0423276928E-03        337.7212     107
   -1.1667839533E-04   -6.0183871000E-03        340.8628     108
   -9.2728564412E-05   -5.9477663523E-03        344.0044     109
   -1.1320779139E-04   -5.8803288117E-03        347.1460     110
   -9.3375742579E-05   -5.8318709823E-03        350.2876     111
   -1.0198374283E-04   -5.7583706967E-03        353.4292     112
   -9.6326097431E-05   -5.7390666620E-03        356.5708     113
   -6.0205882218E-05   -5.6972388975E-03        359.7124     114
   -6.0116758603E-05   -5.6248665703E-03        362.8540     115
   -9.4325477556E-05   -5.5708986805E-03        365.9955     116
   -1.0356617657E-04   -5.5471908452E-03        369.1371     117
   -6.4563819635E-05   -5.5296907772E-03        372.2787     118
   -6.6013998107E-05   -5.4562548038E-03        375.4203     119
   -7.1539101922E-05   -5.3959885023E-03        378.5619     120
   -1.0730768394E-04   -5.3488190233E-03        381.7035     121
   -9.2811715686E-05   -5.3316837792E-03        384.8451     122
   -7.0588269965E-05   -5.2876425443E-03        387.9867     123
   -8.7060528335E-05   -5.2334299678E-03        391.1283     124
   -7.3356311902E-05   -5.1940730593E-03        394.2699     125
   -5.2143970268E-05   -5.1465464408E-03        397.4115     126
   -4.9480881233E-05   -5.1105603827E-03        400.5531     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.3_T0.5/GGam.Sig_local_w_O7n0.300T0.500U4.0tp-0.20 <==
   -2.3708569180E-01   -1.1337501899E-01          1.5708       0
   -1.6472928036E-01   -1.4078932538E-01          4.7124       1
   -1.1133215366E-01   -1.3686177434E-01          7.8540       2
   -7.6676661721E-02   -1.2367272043E-01         10.9956       3
   -5.4664157372E-02   -1.0951804848E-01         14.1372       4
   -4.0251160576E-02   -9.6851003135E-02         17.2788       5
   -3.0650055922E-02   -8.6063989403E-02         20.4204       6
   -2.4008017540E-02   -7.7074415434E-02         23.5619       7
   -1.9193369671E-02   -6.9627372971E-02         26.7035       8
   -1.5715752403E-02   -6.3282092698E-02         29.8451       9
   -1.3087049059E-02   -5.8042896459E-02         32.9867      10
   -1.1039318482E-02   -5.3555668427E-02         36.1283      11
   -9.4156198590E-03   -4.9605982688E-02         39.2699      12
   -8.1441854886E-03   -4.6194155954E-02         42.4115      13
   -7.1180453423E-03   -4.3195445323E-02         45.5531      14
   -6.2409250569E-03   -4.0593591530E-02         48.6947      15
   -5.5195419700E-03   -3.8246593265E-02         51.8363      16
   -4.9505609929E-03   -3.6195155892E-02         54.9779      17
   -4.4200564940E-03   -3.4334545054E-02         58.1195      18
   -4.0109275414E-03   -3.2604460054E-02         61.2611      19
   -3.5800696740E-03   -3.1089571573E-02         64.4026      20
   -3.2470409781E-03   -2.9676078645E-02         67.5442      21
   -2.9837085389E-03   -2.8380468484E-02         70.6858      22
   -2.7122115080E-03   -2.7173988474E-02         73.8274      23
   -2.5176785815E-03   -2.6105127142E-02         76.9690      24
   -2.3328813794E-03   -2.5100676105E-02         80.1106      25
   -2.1829341705E-03   -2.4200993588E-02         83.2522      26
   -2.0241281510E-03   -2.3356701960E-02         86.3938      27
   -1.8771982069E-03   -2.2544890999E-02         89.5354      28
   -1.7538066611E-03   -2.1722132066E-02         92.6770      29
   -1.6270081671E-03   -2.1076862326E-02         95.8186      30
   -1.5106678835E-03   -2.0401263050E-02         98.9602      31
   -1.4430254937E-03   -1.9781917848E-02        102.1018      32
   -1.3261051461E-03   -1.9230481843E-02        105.2434      33
   -1.2791161398E-03   -1.8668033747E-02        108.3849      34
   -1.2258020274E-03   -1.8135797182E-02        111.5265      35
   -1.1644959001E-03   -1.7669787472E-02        114.6681      36
   -1.0401743192E-03   -1.7197941445E-02        117.8097      37
   -9.9531725245E-04   -1.6714918296E-02        120.9513      38
   -9.4750987826E-04   -1.6301160925E-02        124.0929      39
   -8.8521633361E-04   -1.5912809938E-02        127.2345      40
   -8.2137352985E-04   -1.5533902530E-02        130.3761      41
   -8.5897819942E-04   -1.5158311361E-02        133.5177      42
   -8.2261465823E-04   -1.4803386168E-02        136.6593      43
   -7.5147850538E-04   -1.4467372731E-02        139.8009      44
   -7.1167429935E-04   -1.4178394784E-02        142.9425      45
   -7.2021513299E-04   -1.3891254070E-02        146.0841      46
   -6.6080965292E-04   -1.3595564921E-02        149.2257      47
   -6.4320332321E-04   -1.3330186083E-02        152.3672      48
   -5.4314084663E-04   -1.3117556570E-02        155.5088      49
   -5.5364979318E-04   -1.2800924457E-02        158.6504      50
   -5.0694071102E-04   -1.2557786751E-02        161.7920      51
   -5.2356642260E-04   -1.2281821380E-02        164.9336      52
   -5.2645039847E-04   -1.2071566623E-02        168.0752      53
   -5.0188694922E-04   -1.1880659061E-02        171.2168      54
   -4.3213739551E-04   -1.1672317143E-02        174.3584      55
   -4.2260318055E-04   -1.1496877235E-02        177.5000      56
   -4.2278824173E-04   -1.1292751065E-02        180.6416      57
   -4.1042487904E-04   -1.1100921205E-02        183.7832      58
   -3.5794859871E-04   -1.0890398495E-02        186.9248      59
   -3.8966302015E-04   -1.0646674798E-02        190.0664      60
   -4.0985680464E-04   -1.0509513875E-02        193.2079      61
   -3.1342358145E-04   -1.0368714037E-02        196.3495      62
   -2.9091413471E-04   -1.0119648192E-02        199.4911      63
   -4.0365041848E-04   -9.9834161967E-03        202.6327      64
   -2.8767172069E-04   -9.9003079501E-03        205.7743      65
   -3.1590044655E-04   -9.7171140266E-03        208.9159      66
   -3.1231417405E-04   -9.5607609899E-03        212.0575      67
   -3.3152302014E-04   -9.4343120389E-03        215.1991      68
   -2.9100135406E-04   -9.3151608241E-03        218.3407      69
   -3.5349971980E-04   -9.1650889983E-03        221.4823      70
   -3.1831741204E-04   -9.0434636667E-03        224.6239      71
   -2.9369367388E-04   -8.9376816519E-03        227.7655      72
   -2.3685264448E-04   -8.8844304239E-03        230.9071      73
   -2.3816256209E-04   -8.7202962197E-03        234.0487      74
   -2.3276521999E-04   -8.5756797998E-03        237.1902      75
   -1.8953009186E-04   -8.4251991107E-03        240.3318      76
   -2.0751029178E-04   -8.3718350630E-03        243.4734      77
   -1.9862371180E-04   -8.2919720614E-03        246.6150      78
   -1.8424718672E-04   -8.1552010179E-03        249.7566      79
   -1.9464621145E-04   -8.0670075231E-03        252.8982      80
   -2.1614485588E-04   -7.9639031224E-03        256.0398      81
   -1.7698306146E-04   -7.8078738728E-03        259.1814      82
   -1.7431392733E-04   -7.7468233193E-03        262.3230      83
   -1.9444340514E-04   -7.6787231162E-03        265.4646      84
   -2.1146423816E-04   -7.5693026014E-03        268.6062      85
   -1.8945139364E-04   -7.4864053067E-03        271.7478      86
   -1.3461567008E-04   -7.4186731969E-03        274.8894      87
   -1.4700240405E-04   -7.3394008189E-03        278.0309      88
   -1.8603439094E-04   -7.2528899939E-03        281.1725      89
   -1.7499920744E-04   -7.1910359482E-03        284.3141      90
   -1.5006894989E-04   -7.0876927040E-03        287.4557      91
   -1.4025559183E-04   -6.9992354047E-03        290.5973      92
   -1.4226218136E-04   -6.9448970354E-03        293.7389      93
   -1.5173169333E-04   -6.8343529919E-03        296.8805      94
   -1.4995608226E-04   -6.8186028397E-03        300.0221      95
   -1.0160942054E-04   -6.7060742585E-03        303.1637      96
   -1.4672848206E-04   -6.6496753721E-03        306.3053      97
   -1.1075935086E-04   -6.5473873870E-03        309.4469      98
   -1.2734859109E-04   -6.5443610889E-03        312.5885      99
   -1.0591165891E-04   -6.4198408748E-03        315.7301     100
   -1.1780175605E-04   -6.4039249961E-03        318.8717     101
   -1.2449262641E-04   -6.3414238290E-03        322.0132     102
   -8.5041593331E-05   -6.2746931204E-03        325.1548     103
   -9.9929946026E-05   -6.1693927438E-03        328.2964     104
   -1.1392893577E-04   -6.1215941411E-03        331.4380     105
   -8.8281066343E-05   -6.0718584680E-03        334.5796     106
   -1.0522615900E-04   -5.9984827059E-03        337.7212     107
   -9.2872382553E-05   -5.9615370516E-03        340.8628     108
   -1.0160663095E-04   -5.9556380839E-03        344.0044     109
   -1.0383756434E-04   -5.8871561212E-03        347.1460     110
   -6.9108527313E-05   -5.8308612119E-03        350.2876     111
   -7.8830378777E-05   -5.7704021443E-03        353.4292     112
   -8.4668348619E-05   -5.7050056097E-03        356.5708     113
   -1.1596875490E-04   -5.6702470381E-03        359.7124     114
   -4.4909610438E-05   -5.6584233976E-03        362.8540     115
   -8.1440468020E-05   -5.5591991916E-03        365.9955     116
   -7.9757721209E-05   -5.5591514042E-03        369.1371     117
   -8.7149743887E-05   -5.4974160630E-03        372.2787     118
   -1.0312294392E-04   -5.3851105603E-03        375.4203     119
   -8.3029816758E-05   -5.3653297117E-03        378.5619     120
   -6.5675244587E-05   -5.3657658699E-03        381.7035     121
   -6.5018059910E-05   -5.3277094355E-03        384.8451     122
   -7.8606030949E-05   -5.2329003646E-03        387.9867     123
   -9.3924866771E-06   -5.2145745332E-03        391.1283     124
   -6.6757193813E-05   -5.1535912066E-03        394.2699     125
   -9.3622266399E-05   -5.0912801081E-03        397.4115     126
   -2.6718272387E-05   -5.0973455310E-03        400.5531     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0.125/D_DCA <==
0.6 0.0351056275368 0.000191478615217


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0.125/D_DCA_size20.0 <==
0.598689195444 0.00169830628892 -2.40281935658 0.0345569141421 0.000596268680933


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0.125/D_DCA_size32.0 <==
0.59957380296 0.00999835036254 -2.402614197 0.0347580618326 0.000929700497104


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0.125/D_DCA_size34.0 <==
0.59849535066 0.00642413197448 -2.40370056489 0.0346327352613 0.000575638065792


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0.125/D_DCA_size50.0 <==
0.599757749302 0.0231761377464 -2.39486201372 0.0349509532881 0.00211469802899


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0.125/D_DiagMC_GGam <==
0.6000    0.0006    -2.400    0.015    0.035    0.002


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0.125/E_DCA <==
0.6 -1.04193237036 0.00367066622273


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0.125/E_DCA_size20.0 <==
0.598689195444 0.00169830628892 -2.40281935658 -1.04540823992 0.000228326926439


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0.125/E_DCA_size32.0 <==
0.59957380296 0.00999835036254 -2.402614197 -1.04676372822 0.00139933250321


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0.125/E_DCA_size34.0 <==
0.59849535066 0.00642413197448 -2.40370056489 -1.04583534626 0.00399755691713


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0.125/E_DCA_size50.0 <==
0.599757749302 0.0231761377464 -2.39486201372 -1.04171553891 0.00564803425857


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0.125/E_DiagMC_GGam <==
0.6000    0.0006    -2.400    0.015    -1.046    0.003


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0.125/GGam.Sig_local_w_O1n0.600T0.125U4.0tp-0.20 <==
   -1.9200866240E-01   -5.9906920159E-02          0.3927       0
   -1.8701954013E-01   -1.2775363848E-01          1.1781       1
   -1.7833119338E-01   -1.6641731911E-01          1.9635       2
   -1.6733230359E-01   -1.8815618062E-01          2.7489       3
   -1.5525488114E-01   -1.9964310375E-01          3.5343       4
   -1.4298292863E-01   -2.0470318791E-01          4.3197       5
   -1.3107853176E-01   -2.0564311579E-01          5.1051       6
   -1.1985104397E-01   -2.0391628801E-01          5.8905       7
   -1.0945552340E-01   -2.0047559989E-01          6.6759       8
   -9.9945106311E-02   -1.9594556051E-01          7.4613       9
   -9.1308557459E-02   -1.9075722153E-01          8.2467      10
   -8.3507502415E-02   -1.8520683236E-01          9.0321      11
   -7.6480075473E-02   -1.7949535526E-01          9.8175      12
   -7.0161844994E-02   -1.7375675085E-01         10.6029      13
   -6.4480623921E-02   -1.6808835308E-01         11.3883      14
   -5.9369220620E-02   -1.6255151822E-01         12.1737      15
   -5.4774079778E-02   -1.5718342463E-01         12.9591      16
   -5.0632314513E-02   -1.5200746567E-01         13.7445      17
   -4.6892691483E-02   -1.4704046047E-01         14.5299      18
   -4.3514164007E-02   -1.4228710208E-01         15.3153      19
   -4.0460031025E-02   -1.3774589369E-01         16.1007      20
   -3.7686325736E-02   -1.3341749172E-01         16.8861      21
   -3.5171758291E-02   -1.2929983162E-01         17.6715      22
   -3.2878489946E-02   -1.2537769730E-01         18.4569      23
   -3.0787550236E-02   -1.2164364536E-01         19.2423      24
   -2.8875444311E-02   -1.1808336399E-01         20.0277      25
   -2.7123734022E-02   -1.1469461046E-01         20.8131      26
   -2.5518426566E-02   -1.1147164229E-01         21.5984      27
   -2.4043044881E-02   -1.0839733044E-01         22.3838      28
   -2.2688797286E-02   -1.0547075296E-01         23.1692      29
   -2.1442000796E-02   -1.0267590256E-01         23.9546      30
   -2.0287528642E-02   -1.0001089644E-01         24.7400      31
   -1.9220239867E-02   -9.7466966391E-02         25.5254      32
   -1.8228428131E-02   -9.5039724615E-02         26.3108      33
   -1.7308733347E-02   -9.2719793471E-02         27.0962      34
   -1.6457113614E-02   -9.0502586939E-02         27.8816      35
   -1.5665628929E-02   -8.8378740130E-02         28.6670      36
   -1.4922024614E-02   -8.6343950394E-02         29.4524      37
   -1.4226424837E-02   -8.4395495842E-02         30.2378      38
   -1.3580541819E-02   -8.2528557639E-02         31.0232      39
   -1.2975277860E-02   -8.0736151875E-02         31.8086      40
   -1.2407912669E-02   -7.9017965390E-02         32.5940      41
   -1.1874132771E-02   -7.7364411885E-02         33.3794      42
   -1.1373598310E-02   -7.5778057946E-02         34.1648      43
   -1.0905922056E-02   -7.4253928113E-02         34.9502      44
   -1.0464266940E-02   -7.2787099371E-02         35.7356      45
   -1.0044636103E-02   -7.1371787584E-02         36.5210      46
   -9.6503312696E-03   -7.0005335908E-02         37.3064      47
   -9.2778838691E-03   -6.8689424404E-02         38.0918      48
   -8.9226918796E-03   -6.7414897263E-02         38.8772      49
   -8.5848464448E-03   -6.6185152245E-02         39.6626      50
   -8.2682029050E-03   -6.5000061709E-02         40.4480      51
   -7.9702003833E-03   -6.3852547887E-02         41.2334      52
   -7.6853373698E-03   -6.2745740879E-02         42.0188      53
   -7.4150336921E-03   -6.1674098340E-02         42.8042      54
   -7.1601894916E-03   -6.0642912930E-02         43.5896      55
   -6.9159676436E-03   -5.9642156433E-02         44.3750      56
   -6.6853296306E-03   -5.8671509944E-02         45.1604      57
   -6.4635513671E-03   -5.7731330294E-02         45.9458      58
   -6.2541584859E-03   -5.6816967306E-02         46.7312      59
   -6.0556899597E-03   -5.5933609816E-02         47.5166      60
   -5.8660145240E-03   -5.5074004052E-02         48.3020      61
   -5.6805274316E-03   -5.4240501240E-02         49.0874      62
   -5.5072146546E-03   -5.3434133101E-02         49.8728      63
   -5.3384738204E-03   -5.2648770516E-02         50.6582      64
   -5.1794516389E-03   -5.1885195290E-02         51.4436      65
   -5.0285378973E-03   -5.1143240593E-02         52.2290      66
   -4.8823507542E-03   -5.0423322277E-02         53.0144      67
   -4.7394661746E-03   -4.9722177898E-02         53.7998      68
   -4.6041356063E-03   -4.9043193437E-02         54.5852      69
   -4.4755748684E-03   -4.8383078629E-02         55.3706      70
   -4.3533312794E-03   -4.7732955472E-02         56.1560      71
   -4.2360094516E-03   -4.7104629038E-02         56.9414      72
   -4.1241959651E-03   -4.6493770957E-02         57.7268      73
   -4.0147316690E-03   -4.5898694490E-02         58.5122      74
   -3.9082704168E-03   -4.5313621068E-02         59.2976      75
   -3.8059675544E-03   -4.4744311915E-02         60.0830      76
   -3.7050924222E-03   -4.4185559569E-02         60.8684      77
   -3.6077939847E-03   -4.3644748126E-02         61.6538      78
   -3.5179562147E-03   -4.3115496281E-02         62.4392      79
   -3.4298652119E-03   -4.2596350787E-02         63.2246      80
   -3.3456965855E-03   -4.2090492325E-02         64.0100      81
   -3.2629029757E-03   -4.1597480786E-02         64.7953      82
   -3.1840270295E-03   -4.1113522513E-02         65.5807      83
   -3.1068864470E-03   -4.0644309334E-02         66.3661      84
   -3.0308214936E-03   -4.0183511015E-02         67.1515      85
   -2.9601710693E-03   -3.9734198916E-02         67.9369      86
   -2.8874436851E-03   -3.9294262003E-02         68.7223      87
   -2.8187175326E-03   -3.8863727896E-02         69.5077      88
   -2.7534332621E-03   -3.8445238997E-02         70.2931      89
   -2.6905586909E-03   -3.8034609396E-02         71.0785      90
   -2.6303390981E-03   -3.7633463847E-02         71.8639      91
   -2.5708026871E-03   -3.7239827448E-02         72.6493      92
   -2.5154387248E-03   -3.6853184619E-02         73.4347      93
   -2.4615316972E-03   -3.6474101798E-02         74.2201      94
   -2.4108453655E-03   -3.6101276046E-02         75.0055      95
   -2.3605300350E-03   -3.5735027145E-02         75.7909      96
   -2.3077528704E-03   -3.5376622844E-02         76.5763      97
   -2.2567069420E-03   -3.5027402192E-02         77.3617      98
   -2.2085696254E-03   -3.4681135864E-02         78.1471      99
   -2.1627124849E-03   -3.4342643923E-02         78.9325     100
   -2.1204201906E-03   -3.4013347232E-02         79.7179     101
   -2.0772525865E-03   -3.3688448708E-02         80.5033     102
   -2.0310205447E-03   -3.3368487782E-02         81.2887     103
   -1.9917912451E-03   -3.3056420191E-02         82.0741     104
   -1.9509055107E-03   -3.2749651550E-02         82.8595     105
   -1.9122311112E-03   -3.2448997784E-02         83.6449     106
   -1.8749116809E-03   -3.2156224099E-02         84.4303     107
   -1.8364979943E-03   -3.1865638971E-02         85.2157     108
   -1.8008959916E-03   -3.1581539698E-02         86.0011     109
   -1.7672615001E-03   -3.1299888831E-02         86.7865     110
   -1.7340506185E-03   -3.1023892965E-02         87.5719     111
   -1.7028468559E-03   -3.0752113491E-02         88.3573     112
   -1.6731592576E-03   -3.0488829834E-02         89.1427     113
   -1.6400869065E-03   -3.0225344363E-02         89.9281     114
   -1.6055421706E-03   -2.9969434620E-02         90.7135     115
   -1.5762600747E-03   -2.9715943456E-02         91.4989     116
   -1.5478258148E-03   -2.9466331762E-02         92.2843     117
   -1.5217265399E-03   -2.9221419305E-02         93.0697     118
   -1.4963879548E-03   -2.8980902414E-02         93.8551     119
   -1.4701899120E-03   -2.8742653120E-02         94.6405     120
   -1.4449324911E-03   -2.8509600195E-02         95.4259     121
   -1.4224963226E-03   -2.8280490519E-02         96.2113     122
   -1.3981964006E-03   -2.8055129304E-02         96.9967     123
   -1.3704224773E-03   -2.7833835361E-02         97.7821     124
   -1.3459474242E-03   -2.7617798790E-02         98.5675     125
   -1.3232607485E-03   -2.7402307493E-02         99.3529     126
   -1.2987906243E-03   -2.7191158056E-02        100.1383     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0.125/GGam.Sig_local_w_O3n0.600T0.125U4.0tp-0.20 <==
   -2.6913869231E-01   -9.5256381254E-02          0.3927       0
   -2.6285272433E-01   -1.8743067475E-01          1.1781       1
   -2.5056540066E-01   -2.3429236655E-01          1.9635       2
   -2.3426536622E-01   -2.5795995826E-01          2.7489       3
   -2.1608176179E-01   -2.6872887938E-01          3.5343       4
   -1.9755499613E-01   -2.7183445128E-01          4.3197       5
   -1.7965619424E-01   -2.7023998705E-01          5.1051       6
   -1.6289840160E-01   -2.6573586064E-01          5.8905       7
   -1.4752913295E-01   -2.5941679266E-01          6.6759       8
   -1.3357573803E-01   -2.5203242418E-01          7.4613       9
   -1.2103976037E-01   -2.4405573243E-01          8.2467      10
   -1.0981432374E-01   -2.3583841844E-01          9.0321      11
   -9.9823035888E-02   -2.2758533028E-01          9.8175      12
   -9.0934815583E-02   -2.1946027859E-01         10.6029      13
   -8.3014319155E-02   -2.1154286820E-01         11.3883      14
   -7.5942006367E-02   -2.0390304645E-01         12.1737      15
   -6.9653895095E-02   -1.9658153223E-01         12.9591      16
   -6.4030412053E-02   -1.8958998411E-01         13.7445      17
   -5.9004126243E-02   -1.8293687261E-01         14.5299      18
   -5.4483222240E-02   -1.7660659340E-01         15.3153      19
   -5.0433419612E-02   -1.7059236101E-01         16.1007      20
   -4.6784040734E-02   -1.6490160381E-01         16.8861      21
   -4.3488684532E-02   -1.5951108035E-01         17.6715      22
   -4.0515058643E-02   -1.5439273175E-01         18.4569      23
   -3.7794716160E-02   -1.4954431043E-01         19.2423      24
   -3.5332244858E-02   -1.4496850669E-01         20.0277      25
   -3.3090477177E-02   -1.4062664494E-01         20.8131      26
   -3.1032210532E-02   -1.3648937552E-01         21.5984      27
   -2.9170020527E-02   -1.3257239656E-01         22.3838      28
   -2.7450866334E-02   -1.2883594641E-01         23.1692      29
   -2.5877235536E-02   -1.2528817181E-01         23.9546      30
   -2.4421456222E-02   -1.2192146127E-01         24.7400      31
   -2.3085539735E-02   -1.1871642776E-01         25.5254      32
   -2.1866989679E-02   -1.1565918206E-01         26.3108      33
   -2.0720136191E-02   -1.1274990553E-01         27.0962      34
   -1.9675476679E-02   -1.0996516162E-01         27.8816      35
   -1.8687604345E-02   -1.0730413942E-01         28.6670      36
   -1.7776580040E-02   -1.0474639119E-01         29.4524      37
   -1.6929650154E-02   -1.0231675600E-01         30.2378      38
   -1.6132607333E-02   -1.0001723095E-01         31.0232      39
   -1.5400407606E-02   -9.7802560498E-02         31.8086      40
   -1.4713086418E-02   -9.5669568622E-02         32.5940      41
   -1.4067919043E-02   -9.3616803652E-02         33.3794      42
   -1.3454866684E-02   -9.1649827387E-02         34.1648      43
   -1.2882454640E-02   -8.9770596198E-02         34.9502      44
   -1.2337072381E-02   -8.7959168025E-02         35.7356      45
   -1.1820155829E-02   -8.6211230102E-02         36.5210      46
   -1.1339118192E-02   -8.4545215696E-02         37.3064      47
   -1.0899710821E-02   -8.2926637111E-02         38.0918      48
   -1.0472716217E-02   -8.1380288882E-02         38.8772      49
   -1.0075273134E-02   -7.9874920757E-02         39.6626      50
   -9.7059871919E-03   -7.8415759043E-02         40.4480      51
   -9.3415484579E-03   -7.7002396783E-02         41.2334      52
   -9.0043555714E-03   -7.5636173750E-02         42.0188      53
   -8.6853759884E-03   -7.4335802078E-02         42.8042      54
   -8.3837565122E-03   -7.3064537112E-02         43.5896      55
   -8.1018397582E-03   -7.1842110730E-02         44.3750      56
   -7.8345468535E-03   -7.0649281091E-02         45.1604      57
   -7.5812074522E-03   -6.9488310341E-02         45.9458      58
   -7.3315817222E-03   -6.8371803542E-02         46.7312      59
   -7.0822039286E-03   -6.7297701412E-02         47.5166      60
   -6.8621818851E-03   -6.6264266451E-02         48.3020      61
   -6.6441500273E-03   -6.5258378167E-02         49.0874      62
   -6.4448019341E-03   -6.4260988180E-02         49.8728      63
   -6.2501875574E-03   -6.3304021019E-02         50.6582      64
   -6.0703141369E-03   -6.2383488073E-02         51.4436      65
   -5.8841335109E-03   -6.1478558037E-02         52.2290      66
   -5.6966387737E-03   -6.0600943670E-02         53.0144      67
   -5.5369998508E-03   -5.9744752142E-02         53.7998      68
   -5.3673860435E-03   -5.8917710326E-02         54.5852      69
   -5.2262171078E-03   -5.8112369865E-02         55.3706      70
   -5.0973366533E-03   -5.7323723588E-02         56.1560      71
   -4.9552869233E-03   -5.6555848276E-02         56.9414      72
   -4.8185281166E-03   -5.5823367267E-02         57.7268      73
   -4.6840456370E-03   -5.5101277125E-02         58.5122      74
   -4.5588721312E-03   -5.4400105909E-02         59.2976      75
   -4.4251823464E-03   -5.3707103743E-02         60.0830      76
   -4.3049676286E-03   -5.3038963076E-02         60.8684      77
   -4.2021995191E-03   -5.2379855241E-02         61.6538      78
   -4.0919639785E-03   -5.1712805707E-02         62.4392      79
   -3.9922108145E-03   -5.1092584316E-02         63.2246      80
   -3.9002931600E-03   -5.0473758689E-02         64.0100      81
   -3.8104198767E-03   -4.9888276942E-02         64.7953      82
   -3.7177771083E-03   -4.9303042287E-02         65.5807      83
   -3.6164761427E-03   -4.8740838434E-02         66.3661      84
   -3.5272938632E-03   -4.8185545491E-02         67.1515      85
   -3.4509687274E-03   -4.7646780206E-02         67.9369      86
   -3.3820596390E-03   -4.7107130342E-02         68.7223      87
   -3.3047045339E-03   -4.6580702226E-02         69.5077      88
   -3.2365585161E-03   -4.6067629241E-02         70.2931      89
   -3.1678867158E-03   -4.5569949626E-02         71.0785      90
   -3.0985110320E-03   -4.5097343447E-02         71.8639      91
   -3.0382866810E-03   -4.4619422956E-02         72.6493      92
   -2.9590411041E-03   -4.4147836444E-02         73.4347      93
   -2.8919776702E-03   -4.3690699346E-02         74.2201      94
   -2.8244991101E-03   -4.3238842991E-02         75.0055      95
   -2.7844734259E-03   -4.2789391732E-02         75.7909      96
   -2.7218756165E-03   -4.2353506126E-02         76.5763      97
   -2.6480240948E-03   -4.1941092072E-02         77.3617      98
   -2.5919541726E-03   -4.1544810867E-02         78.1471      99
   -2.5358429921E-03   -4.1135538677E-02         78.9325     100
   -2.4916030593E-03   -4.0726206781E-02         79.7179     101
   -2.4283193275E-03   -4.0320694358E-02         80.5033     102
   -2.3707425039E-03   -3.9952918008E-02         81.2887     103
   -2.3303745517E-03   -3.9580170511E-02         82.0741     104
   -2.2689050069E-03   -3.9202861635E-02         82.8595     105
   -2.2138689597E-03   -3.8852947874E-02         83.6449     106
   -2.1662888463E-03   -3.8511480271E-02         84.4303     107
   -2.1275163753E-03   -3.8166710419E-02         85.2157     108
   -2.0985444175E-03   -3.7829229876E-02         86.0011     109
   -2.0524056423E-03   -3.7490677393E-02         86.7865     110
   -2.0180047475E-03   -3.7160294766E-02         87.5719     111
   -1.9718550638E-03   -3.6834736501E-02         88.3573     112
   -1.9384686700E-03   -3.6529076947E-02         89.1427     113
   -1.9094332352E-03   -3.6211539824E-02         89.9281     114
   -1.8658300393E-03   -3.5912123256E-02         90.7135     115
   -1.8354590122E-03   -3.5596593080E-02         91.4989     116
   -1.8049760187E-03   -3.5284725325E-02         92.2843     117
   -1.7681214923E-03   -3.4992039669E-02         93.0697     118
   -1.7344374519E-03   -3.4714899776E-02         93.8551     119
   -1.7202448518E-03   -3.4445906575E-02         94.6405     120
   -1.6816985608E-03   -3.4189458406E-02         95.4259     121
   -1.6480515906E-03   -3.3916436667E-02         96.2113     122
   -1.6201154795E-03   -3.3631178204E-02         96.9967     123
   -1.5909469457E-03   -3.3362136523E-02         97.7821     124
   -1.5532036157E-03   -3.3098247824E-02         98.5675     125
   -1.5279151676E-03   -3.2827863811E-02         99.3529     126
   -1.4984586139E-03   -3.2568593905E-02        100.1383     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0.125/GGam.Sig_local_w_O4n0.600T0.125U4.0tp-0.20 <==
   -3.0171335720E-01   -1.3151069713E-01          0.3927       0
   -2.9222987924E-01   -2.3558811311E-01          1.1781       1
   -2.7681982602E-01   -2.8186915990E-01          1.9635       2
   -2.5751966424E-01   -3.0218929246E-01          2.7489       3
   -2.3658964136E-01   -3.0914562195E-01          3.5343       4
   -2.1564649352E-01   -3.0867129427E-01          4.3197       5
   -1.9558258546E-01   -3.0381255829E-01          5.1051       6
   -1.7697188354E-01   -2.9643067019E-01          5.8905       7
   -1.5997111682E-01   -2.8761948391E-01          6.6759       8
   -1.4465577304E-01   -2.7798825026E-01          7.4613       9
   -1.3093841225E-01   -2.6805185855E-01          8.2467      10
   -1.1871331643E-01   -2.5811689048E-01          9.0321      11
   -1.0782201650E-01   -2.4833530289E-01          9.8175      12
   -9.8144639919E-02   -2.3882357572E-01         10.6029      13
   -8.9523451783E-02   -2.2972312366E-01         11.3883      14
   -8.1836088619E-02   -2.2101097841E-01         12.1737      15
   -7.4997643520E-02   -2.1267632992E-01         12.9591      16
   -6.8899447967E-02   -2.0476705498E-01         13.7445      17
   -6.3461480196E-02   -1.9733574150E-01         14.5299      18
   -5.8550411255E-02   -1.9027586917E-01         15.3153      19
   -5.4164944311E-02   -1.8360545813E-01         16.1007      20
   -5.0209562804E-02   -1.7727862162E-01         16.8861      21
   -4.6646334420E-02   -1.7131981952E-01         17.6715      22
   -4.3414981825E-02   -1.6567769316E-01         18.4569      23
   -4.0505392699E-02   -1.6039102448E-01         19.2423      24
   -3.7836404103E-02   -1.5535595955E-01         20.0277      25
   -3.5429749400E-02   -1.5061398710E-01         20.8131      26
   -3.3224221393E-02   -1.4610586781E-01         21.5984      27
   -3.1211262532E-02   -1.4186696670E-01         22.3838      28
   -2.9376710099E-02   -1.3780893071E-01         23.1692      29
   -2.7676273461E-02   -1.3396254878E-01         23.9546      30
   -2.6122525549E-02   -1.3031053151E-01         24.7400      31
   -2.4683136034E-02   -1.2681988912E-01         25.5254      32
   -2.3387494020E-02   -1.2351710423E-01         26.3108      33
   -2.2172154142E-02   -1.2036524425E-01         27.0962      34
   -2.1050378181E-02   -1.1733317110E-01         27.8816      35
   -1.9979178683E-02   -1.1444895654E-01         28.6670      36
   -1.8998102930E-02   -1.1171848156E-01         29.4524      37
   -1.8075682883E-02   -1.0909768377E-01         30.2378      38
   -1.7203237909E-02   -1.0656070163E-01         31.0232      39
   -1.6415077716E-02   -1.0417473936E-01         31.8086      40
   -1.5678601225E-02   -1.0187627384E-01         32.5940      41
   -1.5030156068E-02   -9.9688521940E-02         33.3794      42
   -1.4378587212E-02   -9.7594827470E-02         34.1648      43
   -1.3740213943E-02   -9.5542594921E-02         34.9502      44
   -1.3169554707E-02   -9.3558054462E-02         35.7356      45
   -1.2620549916E-02   -9.1699026167E-02         36.5210      46
   -1.2101056140E-02   -8.9914661506E-02         37.3064      47
   -1.1606420261E-02   -8.8217574717E-02         38.0918      48
   -1.1178060751E-02   -8.6550972246E-02         38.8772      49
   -1.0774536736E-02   -8.4937661831E-02         39.6626      50
   -1.0359674742E-02   -8.3379680368E-02         40.4480      51
   -9.9618433742E-03   -8.1877005863E-02         41.2334      52
   -9.6117917996E-03   -8.0400169813E-02         42.0188      53
   -9.2787897433E-03   -7.9014341660E-02         42.8042      54
   -8.9141501326E-03   -7.7696632354E-02         43.5896      55
   -8.6249360039E-03   -7.6372129049E-02         44.3750      56
   -8.3414277485E-03   -7.5062883208E-02         45.1604      57
   -8.0411607998E-03   -7.3856205056E-02         45.9458      58
   -7.7847296846E-03   -7.2664219274E-02         46.7312      59
   -7.5463101830E-03   -7.1510774727E-02         47.5166      60
   -7.3126726348E-03   -7.0409134878E-02         48.3020      61
   -7.0762648876E-03   -6.9331348556E-02         49.0874      62
   -6.8397952110E-03   -6.8288595759E-02         49.8728      63
   -6.6150742601E-03   -6.7269540612E-02         50.6582      64
   -6.4288989967E-03   -6.6257973087E-02         51.4436      65
   -6.2358548298E-03   -6.5307569065E-02         52.2290      66
   -6.0518629123E-03   -6.4387807962E-02         53.0144      67
   -5.8935553001E-03   -6.3472846827E-02         53.7998      68
   -5.7071603826E-03   -6.2615107106E-02         54.5852      69
   -5.5306957309E-03   -6.1749713079E-02         55.3706      70
   -5.3921280774E-03   -6.0902588445E-02         56.1560      71
   -5.2279906217E-03   -6.0088066461E-02         56.9414      72
   -5.0923706735E-03   -5.9277697068E-02         57.7268      73
   -4.9787569264E-03   -5.8523314518E-02         58.5122      74
   -4.8500871127E-03   -5.7758111419E-02         59.2976      75
   -4.7265672144E-03   -5.7015713628E-02         60.0830      76
   -4.5566868082E-03   -5.6292314470E-02         60.8684      77
   -4.4366971332E-03   -5.5574997526E-02         61.6538      78
   -4.3219493526E-03   -5.4878827560E-02         62.4392      79
   -4.2143112923E-03   -5.4219450707E-02         63.2246      80
   -4.0972191935E-03   -5.3561978502E-02         64.0100      81
   -4.0420159240E-03   -5.2932264948E-02         64.7953      82
   -3.9577898038E-03   -5.2286478616E-02         65.5807      83
   -3.8430955511E-03   -5.1716922019E-02         66.3661      84
   -3.7439146931E-03   -5.1136635223E-02         67.1515      85
   -3.6228653479E-03   -5.0569781559E-02         67.9369      86
   -3.5364135916E-03   -4.9984578734E-02         68.7223      87
   -3.4534605738E-03   -4.9435576411E-02         69.5077      88
   -3.3950826895E-03   -4.8916644703E-02         70.2931      89
   -3.2968921707E-03   -4.8377687730E-02         71.0785      90
   -3.1977500280E-03   -4.7869244245E-02         71.8639      91
   -3.1332539950E-03   -4.7344245087E-02         72.6493      92
   -3.0646630473E-03   -4.6874460798E-02         73.4347      93
   -3.0021660935E-03   -4.6403205899E-02         74.2201      94
   -2.9642714337E-03   -4.5907602985E-02         75.0055      95
   -2.8865971220E-03   -4.5441638175E-02         75.7909      96
   -2.8288770756E-03   -4.4991788551E-02         76.5763      97
   -2.7677740287E-03   -4.4503844771E-02         77.3617      98
   -2.7312578987E-03   -4.4084770622E-02         78.1471      99
   -2.6386022286E-03   -4.3639470507E-02         78.9325     100
   -2.6009511152E-03   -4.3233848490E-02         79.7179     101
   -2.5722085561E-03   -4.2836421072E-02         80.5033     102
   -2.5167722531E-03   -4.2438694209E-02         81.2887     103
   -2.4752653133E-03   -4.2038927831E-02         82.0741     104
   -2.3930266128E-03   -4.1637897384E-02         82.8595     105
   -2.3389027452E-03   -4.1247057030E-02         83.6449     106
   -2.2685423433E-03   -4.0863874393E-02         84.4303     107
   -2.2231702551E-03   -4.0510797926E-02         85.2157     108
   -2.1888446578E-03   -4.0105424620E-02         86.0011     109
   -2.1535889793E-03   -3.9759884307E-02         86.7865     110
   -2.1346092238E-03   -3.9419083342E-02         87.5719     111
   -2.0772655490E-03   -3.9080780026E-02         88.3573     112
   -2.0364462687E-03   -3.8724296542E-02         89.1427     113
   -2.0144194413E-03   -3.8386677066E-02         89.9281     114
   -1.9737653594E-03   -3.8060880045E-02         90.7135     115
   -1.9476295761E-03   -3.7764696373E-02         91.4989     116
   -1.8962363606E-03   -3.7466086542E-02         92.2843     117
   -1.8433728014E-03   -3.7156173259E-02         93.0697     118
   -1.7892345238E-03   -3.6861168308E-02         93.8551     119
   -1.7741362381E-03   -3.6557241819E-02         94.6405     120
   -1.7489676822E-03   -3.6238126853E-02         95.4259     121
   -1.6930868731E-03   -3.5957058668E-02         96.2113     122
   -1.6336894016E-03   -3.5668076512E-02         96.9967     123
   -1.5931070433E-03   -3.5360706447E-02         97.7821     124
   -1.5736636090E-03   -3.5089996713E-02         98.5675     125
   -1.5426037714E-03   -3.4807422751E-02         99.3529     126
   -1.5151535706E-03   -3.4548192074E-02        100.1383     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0.125/GGam.Sig_local_w_O5n0.600T0.125U4.0tp-0.20 <==
   -3.1305467845E-01   -1.4166416240E-01          0.3927       0
   -3.0308444497E-01   -2.4938485118E-01          1.1781       1
   -2.8657157611E-01   -2.9573909243E-01          1.9635       2
   -2.6597008559E-01   -3.1528385714E-01          2.7489       3
   -2.4364141864E-01   -3.2117640595E-01          3.5343       4
   -2.2134003930E-01   -3.1952045360E-01          4.3197       5
   -1.9999752108E-01   -3.1359783327E-01          5.1051       6
   -1.8023290276E-01   -3.0521747884E-01          5.8905       7
   -1.6229123230E-01   -2.9542380650E-01          6.6759       8
   -1.4617421330E-01   -2.8489819800E-01          7.4613       9
   -1.3179715543E-01   -2.7415668264E-01          8.2467      10
   -1.1902558994E-01   -2.6346299431E-01          9.0321      11
   -1.0776576096E-01   -2.5299098729E-01          9.8175      12
   -9.7736599957E-02   -2.4292034496E-01         10.6029      13
   -8.8807575088E-02   -2.3323795383E-01         11.3883      14
   -8.0953039416E-02   -2.2402267226E-01         12.1737      15
   -7.3969895106E-02   -2.1527964912E-01         12.9591      16
   -6.7783141822E-02   -2.0703135357E-01         13.7445      17
   -6.2240216542E-02   -1.9927051309E-01         14.5299      18
   -5.7376087850E-02   -1.9191957818E-01         15.3153      19
   -5.2920568225E-02   -1.8496671907E-01         16.1007      20
   -4.8953003313E-02   -1.7840349748E-01         16.8861      21
   -4.5375688052E-02   -1.7227972345E-01         17.6715      22
   -4.2222777515E-02   -1.6652433952E-01         18.4569      23
   -3.9362574589E-02   -1.6103947597E-01         19.2423      24
   -3.6698115469E-02   -1.5591068855E-01         20.0277      25
   -3.4312273644E-02   -1.5106045098E-01         20.8131      26
   -3.2137641129E-02   -1.4637512967E-01         21.5984      27
   -3.0136203965E-02   -1.4202023679E-01         22.3838      28
   -2.8308019572E-02   -1.3784404055E-01         23.1692      29
   -2.6595488488E-02   -1.3390063711E-01         23.9546      30
   -2.5060435601E-02   -1.3018682586E-01         24.7400      31
   -2.3644495405E-02   -1.2666281056E-01         25.5254      32
   -2.2404005596E-02   -1.2327913862E-01         26.3108      33
   -2.1173619825E-02   -1.2010959028E-01         27.0962      34
   -2.0073896132E-02   -1.1711345207E-01         27.8816      35
   -1.9097695734E-02   -1.1423467858E-01         28.6670      36
   -1.8176111074E-02   -1.1146405814E-01         29.4524      37
   -1.7309643776E-02   -1.0881071165E-01         30.2378      38
   -1.6468797213E-02   -1.0627327693E-01         31.0232      39
   -1.5722504285E-02   -1.0385908015E-01         31.8086      40
   -1.4961624369E-02   -1.0158101118E-01         32.5940      41
   -1.4308394156E-02   -9.9427503592E-02         33.3794      42
   -1.3661760200E-02   -9.7232312844E-02         34.1648      43
   -1.3040859850E-02   -9.5176285840E-02         34.9502      44
   -1.2594893198E-02   -9.3232452012E-02         35.7356      45
   -1.2045322551E-02   -9.1309033882E-02         36.5210      46
   -1.1575359040E-02   -8.9520455608E-02         37.3064      47
   -1.1094410306E-02   -8.7773001590E-02         38.0918      48
   -1.0614261707E-02   -8.6057062174E-02         38.8772      49
   -1.0196582550E-02   -8.4469645358E-02         39.6626      50
   -9.8890432918E-03   -8.2945085213E-02         40.4480      51
   -9.5241565699E-03   -8.1457344271E-02         41.2334      52
   -9.2204497940E-03   -7.9921813635E-02         42.0188      53
   -8.9159168686E-03   -7.8543543878E-02         42.8042      54
   -8.5257215509E-03   -7.7223905185E-02         43.5896      55
   -8.2757399994E-03   -7.5924467043E-02         44.3750      56
   -7.9484649743E-03   -7.4700387242E-02         45.1604      57
   -7.6974512279E-03   -7.3436754718E-02         45.9458      58
   -7.4227785813E-03   -7.2214247792E-02         46.7312      59
   -7.1846311960E-03   -7.1082971390E-02         47.5166      60
   -6.9791466155E-03   -6.9920723045E-02         48.3020      61
   -6.7280023201E-03   -6.8843672862E-02         49.0874      62
   -6.5106903072E-03   -6.7824475671E-02         49.8728      63
   -6.3189846583E-03   -6.6843190905E-02         50.6582      64
   -6.0981648997E-03   -6.5770754522E-02         51.4436      65
   -5.9474293389E-03   -6.4932579712E-02         52.2290      66
   -5.7832522007E-03   -6.3976043474E-02         53.0144      67
   -5.5632536439E-03   -6.2996884891E-02         53.7998      68
   -5.3891203038E-03   -6.2117234801E-02         54.5852      69
   -5.2202039907E-03   -6.1226988572E-02         55.3706      70
   -5.0838767804E-03   -6.0416379486E-02         56.1560      71
   -4.9114819348E-03   -5.9584716201E-02         56.9414      72
   -4.7505483382E-03   -5.8759443059E-02         57.7268      73
   -4.6322197875E-03   -5.8044869029E-02         58.5122      74
   -4.5191913230E-03   -5.7300326552E-02         59.2976      75
   -4.4435051517E-03   -5.6598789593E-02         60.0830      76
   -4.3033395876E-03   -5.5855512525E-02         60.8684      77
   -4.2072441131E-03   -5.5133126433E-02         61.6538      78
   -4.1191411401E-03   -5.4480921184E-02         62.4392      79
   -4.0396972093E-03   -5.3801513825E-02         63.2246      80
   -3.9339537918E-03   -5.3195861910E-02         64.0100      81
   -3.8535840157E-03   -5.2585422248E-02         64.7953      82
   -3.6896622292E-03   -5.1920158202E-02         65.5807      83
   -3.5952861490E-03   -5.1289546344E-02         66.3661      84
   -3.4917285445E-03   -5.0713337204E-02         67.1515      85
   -3.4303061644E-03   -5.0150100584E-02         67.9369      86
   -3.3368035472E-03   -4.9574963472E-02         68.7223      87
   -3.2697679454E-03   -4.9097987139E-02         69.5077      88
   -3.1881658130E-03   -4.8542690958E-02         70.2931      89
   -3.1282651443E-03   -4.7982302729E-02         71.0785      90
   -3.0296514753E-03   -4.7496032697E-02         71.8639      91
   -3.0424913282E-03   -4.6984822307E-02         72.6493      92
   -2.9599544607E-03   -4.6513320620E-02         73.4347      93
   -2.8875724111E-03   -4.6004874332E-02         74.2201      94
   -2.7627627331E-03   -4.5516932324E-02         75.0055      95
   -2.6404106118E-03   -4.5068972612E-02         75.7909      96
   -2.6200944133E-03   -4.4639609092E-02         76.5763      97
   -2.5320901449E-03   -4.4195726873E-02         77.3617      98
   -2.4280763283E-03   -4.3732747342E-02         78.1471      99
   -2.3794995046E-03   -4.3279120636E-02         78.9325     100
   -2.3609756941E-03   -4.2874446179E-02         79.7179     101
   -2.3281405609E-03   -4.2435802188E-02         80.5033     102
   -2.3189802478E-03   -4.2057105532E-02         81.2887     103
   -2.2477228797E-03   -4.1640378126E-02         82.0741     104
   -2.1977721133E-03   -4.1275891259E-02         82.8595     105
   -2.0987240283E-03   -4.0951861640E-02         83.6449     106
   -2.1068792105E-03   -4.0507143497E-02         84.4303     107
   -2.0493078145E-03   -4.0188282750E-02         85.2157     108
   -2.0074508033E-03   -3.9826381986E-02         86.0011     109
   -1.9542731618E-03   -3.9482521588E-02         86.7865     110
   -1.9060496816E-03   -3.9091331291E-02         87.5719     111
   -1.8698981526E-03   -3.8771794030E-02         88.3573     112
   -1.9163420133E-03   -3.8465214438E-02         89.1427     113
   -1.8620915676E-03   -3.8065656581E-02         89.9281     114
   -1.8202449527E-03   -3.7708493978E-02         90.7135     115
   -1.8420986486E-03   -3.7430981762E-02         91.4989     116
   -1.8551063053E-03   -3.7077746293E-02         92.2843     117
   -1.8385709550E-03   -3.6861602219E-02         93.0697     118
   -1.7290364125E-03   -3.6557073147E-02         93.8551     119
   -1.6939340810E-03   -3.6210420705E-02         94.6405     120
   -1.6339919193E-03   -3.5907793048E-02         95.4259     121
   -1.6613071042E-03   -3.5644414136E-02         96.2113     122
   -1.6429959929E-03   -3.5363802977E-02         96.9967     123
   -1.5476506703E-03   -3.5035423946E-02         97.7821     124
   -1.5334624827E-03   -3.4845237857E-02         98.5675     125
   -1.4662596871E-03   -3.4561510905E-02         99.3529     126
   -1.4542210668E-03   -3.4326010262E-02        100.1383     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0.125/GGam.Sig_local_w_O6n0.600T0.125U4.0tp-0.20 <==
   -3.2187117549E-01   -1.3872806585E-01          0.3927       0
   -3.1243676421E-01   -2.4991292859E-01          1.1781       1
   -2.9456686174E-01   -2.9797691381E-01          1.9635       2
   -2.7205156329E-01   -3.1802342526E-01          2.7489       3
   -2.4791263275E-01   -3.2370521147E-01          3.5343       4
   -2.2397560290E-01   -3.2176750749E-01          4.3197       5
   -2.0134328024E-01   -3.1519444982E-01          5.1051       6
   -1.8056576001E-01   -3.0622656980E-01          5.8905       7
   -1.6186977700E-01   -2.9577525928E-01          6.6759       8
   -1.4514288815E-01   -2.8489738495E-01          7.4613       9
   -1.3031914822E-01   -2.7366818977E-01          8.2467      10
   -1.1727097765E-01   -2.6251648294E-01          9.0321      11
   -1.0570809850E-01   -2.5165154098E-01          9.8175      12
   -9.5576320396E-02   -2.4135907379E-01         10.6029      13
   -8.6620324497E-02   -2.3137241293E-01         11.3883      14
   -7.8857994851E-02   -2.2206993401E-01         12.1737      15
   -7.1882085315E-02   -2.1323649322E-01         12.9591      16
   -6.5799363141E-02   -2.0496757694E-01         13.7445      17
   -6.0429784081E-02   -1.9709737006E-01         14.5299      18
   -5.5661088386E-02   -1.8974089868E-01         15.3153      19
   -5.1326780010E-02   -1.8291539800E-01         16.1007      20
   -4.7540388931E-02   -1.7618852533E-01         16.8861      21
   -4.4059081574E-02   -1.7010636325E-01         17.6715      22
   -4.0903575525E-02   -1.6427190482E-01         18.4569      23
   -3.7900396370E-02   -1.5873992988E-01         19.2423      24
   -3.5408921540E-02   -1.5353436083E-01         20.0277      25
   -3.3061621025E-02   -1.4858254546E-01         20.8131      26
   -3.0815065427E-02   -1.4394715821E-01         21.5984      27
   -2.8827118479E-02   -1.3961991895E-01         22.3838      28
   -2.7009471176E-02   -1.3561518743E-01         23.1692      29
   -2.5401324096E-02   -1.3182285226E-01         23.9546      30
   -2.3913907326E-02   -1.2822106536E-01         24.7400      31
   -2.2888688179E-02   -1.2468832038E-01         25.5254      32
   -2.1621904330E-02   -1.2141743739E-01         26.3108      33
   -2.0483014137E-02   -1.1826186821E-01         27.0962      34
   -1.9419609261E-02   -1.1522942323E-01         27.8816      35
   -1.8510975977E-02   -1.1224991764E-01         28.6670      36
   -1.7524425142E-02   -1.0950264259E-01         29.4524      37
   -1.6551843699E-02   -1.0675122648E-01         30.2378      38
   -1.5673840879E-02   -1.0426207891E-01         31.0232      39
   -1.5082990163E-02   -1.0204218478E-01         31.8086      40
   -1.4291365638E-02   -9.9879462866E-02         32.5940      41
   -1.3681435096E-02   -9.7809528078E-02         33.3794      42
   -1.3107556999E-02   -9.5648596805E-02         34.1648      43
   -1.2479260089E-02   -9.3721979487E-02         34.9502      44
   -1.2084384845E-02   -9.1960137617E-02         35.7356      45
   -1.1662073909E-02   -8.9850071391E-02         36.5210      46
   -1.1287540351E-02   -8.7908437139E-02         37.3064      47
   -1.0821730385E-02   -8.6173999146E-02         38.0918      48
   -1.0239372068E-02   -8.4542833557E-02         38.8772      49
   -9.8193060767E-03   -8.2899572712E-02         39.6626      50
   -9.3854429176E-03   -8.1238517939E-02         40.4480      51
   -8.9929592179E-03   -7.9884791715E-02         41.2334      52
   -8.4025694752E-03   -7.8467357823E-02         42.0188      53
   -8.2719969236E-03   -7.7270925072E-02         42.8042      54
   -7.9483531434E-03   -7.5897126155E-02         43.5896      55
   -7.7451479171E-03   -7.4734473647E-02         44.3750      56
   -7.7143219466E-03   -7.3467294180E-02         45.1604      57
   -7.5440709813E-03   -7.2342182242E-02         45.9458      58
   -7.2753955898E-03   -7.1037995783E-02         46.7312      59
   -7.0115146153E-03   -6.9872295411E-02         47.5166      60
   -6.7203944545E-03   -6.8912414536E-02         48.3020      61
   -6.5923375717E-03   -6.7605604484E-02         49.0874      62
   -6.4802801719E-03   -6.6524755917E-02         49.8728      63
   -6.0747433482E-03   -6.5417478022E-02         50.6582      64
   -5.7616016995E-03   -6.4400097286E-02         51.4436      65
   -5.4739885107E-03   -6.3632077030E-02         52.2290      66
   -5.1107346747E-03   -6.2930460561E-02         53.0144      67
   -5.1486417195E-03   -6.2122500077E-02         53.7998      68
   -4.9116938196E-03   -6.1326319947E-02         54.5852      69
   -4.8615093611E-03   -6.0412277453E-02         55.3706      70
   -4.9447134047E-03   -5.9475318683E-02         56.1560      71
   -5.0579656502E-03   -5.8698508138E-02         56.9414      72
   -4.8422708582E-03   -5.7755703992E-02         57.7268      73
   -4.5390795112E-03   -5.6788424583E-02         58.5122      74
   -4.2779932100E-03   -5.5967669653E-02         59.2976      75
   -4.2368298174E-03   -5.5327468218E-02         60.0830      76
   -4.0591475927E-03   -5.4773310466E-02         60.8684      77
   -3.8926373250E-03   -5.4138528319E-02         61.6538      78
   -3.8192870543E-03   -5.3573970563E-02         62.4392      79
   -3.7902491666E-03   -5.2976328248E-02         63.2246      80
   -3.6514064170E-03   -5.2364460186E-02         64.0100      81
   -3.5496163358E-03   -5.1822917693E-02         64.7953      82
   -3.4689411749E-03   -5.1471656848E-02         65.5807      83
   -3.2540840431E-03   -5.0505823502E-02         66.3661      84
   -3.5277871911E-03   -4.9912870408E-02         67.1515      85
   -3.5576607644E-03   -4.9247604005E-02         67.9369      86
   -3.4842852010E-03   -4.8521854588E-02         68.7223      87
   -3.2498195007E-03   -4.7820874401E-02         69.5077      88
   -3.0196634249E-03   -4.7326393664E-02         70.2931      89
   -3.0372428302E-03   -4.7037284808E-02         71.0785      90
   -2.8450232591E-03   -4.6464799809E-02         71.8639      91
   -2.7533017566E-03   -4.5944901043E-02         72.6493      92
   -2.7893172987E-03   -4.5763101826E-02         73.4347      93
   -2.6058121534E-03   -4.5254944371E-02         74.2201      94
   -2.4555521077E-03   -4.4903890521E-02         75.0055      95
   -2.6841217595E-03   -4.4490595248E-02         75.7909      96
   -2.6554202983E-03   -4.3827886990E-02         76.5763      97
   -2.6849125100E-03   -4.3207736979E-02         77.3617      98
   -2.6056274253E-03   -4.2775854550E-02         78.1471      99
   -2.3166794785E-03   -4.2269460356E-02         78.9325     100
   -2.3782347803E-03   -4.2004930679E-02         79.7179     101
   -2.3604403738E-03   -4.1602668504E-02         80.5033     102
   -2.1021373087E-03   -4.1225205660E-02         81.2887     103
   -2.0486870504E-03   -4.0873400438E-02         82.0741     104
   -2.0105546102E-03   -4.0687840625E-02         82.8595     105
   -2.0171079052E-03   -4.0229480374E-02         83.6449     106
   -2.0364922084E-03   -4.0014888192E-02         84.4303     107
   -2.1584032674E-03   -3.9665445307E-02         85.2157     108
   -1.9827535866E-03   -3.9214474176E-02         86.0011     109
   -2.0508107396E-03   -3.8824094860E-02         86.7865     110
   -2.2238589034E-03   -3.8464488272E-02         87.5719     111
   -2.1145347715E-03   -3.8070119731E-02         88.3573     112
   -2.0219310906E-03   -3.7559475299E-02         89.1427     113
   -1.9785108656E-03   -3.7322201601E-02         89.9281     114
   -1.8927862944E-03   -3.6994567757E-02         90.7135     115
   -1.6040371770E-03   -3.6713500488E-02         91.4989     116
   -1.4210182979E-03   -3.6255343023E-02         92.2843     117
   -1.4531548735E-03   -3.5993490197E-02         93.0697     118
   -1.4654406668E-03   -3.5893017693E-02         93.8551     119
   -1.4796445492E-03   -3.5553809158E-02         94.6405     120
   -1.4747681854E-03   -3.5207049823E-02         95.4259     121
   -1.4211221878E-03   -3.4900748842E-02         96.2113     122
   -1.5204703879E-03   -3.4587751883E-02         96.9967     123
   -1.5155965876E-03   -3.4188605864E-02         97.7821     124
   -1.5278058711E-03   -3.3950913527E-02         98.5675     125
   -1.4799801379E-03   -3.3789489318E-02         99.3529     126
   -1.2973185870E-03   -3.3523883236E-02        100.1383     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0.125/GGam.Sig_local_w_O7n0.600T0.125U4.0tp-0.20 <==
   -3.2703381097E-01   -1.3436770105E-01          0.3927       0
   -3.1808661866E-01   -2.4680769773E-01          1.1781       1
   -2.9912318205E-01   -2.9557722888E-01          1.9635       2
   -2.7529023845E-01   -3.1627660897E-01          2.7489       3
   -2.4976548248E-01   -3.2218951022E-01          3.5343       4
   -2.2466852864E-01   -3.2005103386E-01          4.3197       5
   -2.0107732016E-01   -3.1357042549E-01          5.1051       6
   -1.8005893718E-01   -3.0425122016E-01          5.8905       7
   -1.6108482762E-01   -2.9403530988E-01          6.6759       8
   -1.4418113540E-01   -2.8264144777E-01          7.4613       9
   -1.2892976379E-01   -2.7156872367E-01          8.2467      10
   -1.1591184489E-01   -2.6064012338E-01          9.0321      11
   -1.0472758660E-01   -2.4958574264E-01          9.8175      12
   -9.4551276056E-02   -2.3943557562E-01         10.6029      13
   -8.5620455317E-02   -2.2996471427E-01         11.3883      14
   -7.7899359496E-02   -2.2058556255E-01         12.1737      15
   -7.1129130125E-02   -2.1163473402E-01         12.9591      16
   -6.4879529775E-02   -2.0333726735E-01         13.7445      17
   -5.9247642354E-02   -1.9540120185E-01         14.5299      18
   -5.4774914586E-02   -1.8782227810E-01         15.3153      19
   -5.0611391246E-02   -1.8086401594E-01         16.1007      20
   -4.6856203609E-02   -1.7429328612E-01         16.8861      21
   -4.3348822038E-02   -1.6815117317E-01         17.6715      22
   -4.0287281044E-02   -1.6282372502E-01         18.4569      23
   -3.7743844497E-02   -1.5735224049E-01         19.2423      24
   -3.4967607743E-02   -1.5264912568E-01         20.0277      25
   -3.3042507197E-02   -1.4756429370E-01         20.8131      26
   -3.0859477417E-02   -1.4287486166E-01         21.5984      27
   -2.8631201444E-02   -1.3844275521E-01         22.3838      28
   -2.7301997546E-02   -1.3430902927E-01         23.1692      29
   -2.5623276442E-02   -1.3090439878E-01         23.9546      30
   -2.3448721818E-02   -1.2695196388E-01         24.7400      31
   -2.2913600713E-02   -1.2309775323E-01         25.5254      32
   -2.1632134930E-02   -1.2004441954E-01         26.3108      33
   -1.9912799993E-02   -1.1718566451E-01         27.0962      34
   -1.8916961446E-02   -1.1432909597E-01         27.8816      35
   -1.8237071138E-02   -1.1111070265E-01         28.6670      36
   -1.6688265302E-02   -1.0786097383E-01         29.4524      37
   -1.5906942615E-02   -1.0600044789E-01         30.2378      38
   -1.5778035722E-02   -1.0360930777E-01         31.0232      39
   -1.5172781755E-02   -1.0153795576E-01         31.8086      40
   -1.4953710262E-02   -9.8625113202E-02         32.5940      41
   -1.4106195881E-02   -9.6702528604E-02         33.3794      42
   -1.3766071577E-02   -9.4434835534E-02         34.1648      43
   -1.2734507209E-02   -9.2239711550E-02         34.9502      44
   -1.2254701954E-02   -9.0852391999E-02         35.7356      45
   -1.1688805166E-02   -8.8473637696E-02         36.5210      46
   -1.0774781043E-02   -8.7197544602E-02         37.3064      47
   -9.9949580657E-03   -8.5666616458E-02         38.0918      48
   -9.5743416659E-03   -8.3768045992E-02         38.8772      49
   -9.5195801244E-03   -8.2524960464E-02         39.6626      50
   -9.3037588752E-03   -8.1029656716E-02         40.4480      51
   -9.4158992102E-03   -7.8961623039E-02         41.2334      52
   -9.6891203933E-03   -7.8033764479E-02         42.0188      53
   -9.1343780253E-03   -7.7038891014E-02         42.8042      54
   -8.3727980691E-03   -7.5529709563E-02         43.5896      55
   -7.6790734293E-03   -7.3572237663E-02         44.3750      56
   -7.9532633877E-03   -7.2725035900E-02         45.1604      57
   -7.3069340781E-03   -7.1695207124E-02         45.9458      58
   -7.0092075304E-03   -7.0473683787E-02         46.7312      59
   -7.1762783283E-03   -6.8817100305E-02         47.5166      60
   -6.9720474727E-03   -6.8002502703E-02         48.3020      61
   -6.0521644522E-03   -6.7143342822E-02         49.0874      62
   -6.2992458889E-03   -6.6215660901E-02         49.8728      63
   -5.4743186815E-03   -6.5246309061E-02         50.6582      64
   -5.5804403117E-03   -6.3744602124E-02         51.4436      65
   -5.9119313586E-03   -6.2795537615E-02         52.2290      66
   -5.6197330185E-03   -6.1611492964E-02         53.0144      67
   -4.9730585451E-03   -6.0709317816E-02         53.7998      68
   -4.8369475564E-03   -6.0201433495E-02         54.5852      69
   -4.9587928906E-03   -5.8689959807E-02         55.3706      70
   -4.5723642543E-03   -5.8267716406E-02         56.1560      71
   -4.4164629177E-03   -5.7883665007E-02         56.9414      72
   -4.3753843523E-03   -5.7344337926E-02         57.7268      73
   -4.4689901175E-03   -5.6344139335E-02         58.5122      74
   -4.1797242378E-03   -5.5433485197E-02         59.2976      75
   -3.4927140428E-03   -5.5047703180E-02         60.0830      76
   -3.1789190225E-03   -5.4839484581E-02         60.8684      77
   -4.0725806794E-03   -5.4211286394E-02         61.6538      78
   -3.5832662931E-03   -5.3684401827E-02         62.4392      79
   -3.1664151802E-03   -5.2509068618E-02         63.2246      80
   -3.4777441813E-03   -5.1474563092E-02         64.0100      81
   -2.9090411437E-03   -5.1271302217E-02         64.7953      82
   -3.1034714111E-03   -5.1071330887E-02         65.5807      83
   -3.0830233934E-03   -4.9893761921E-02         66.3661      84
   -3.2283678183E-03   -4.9546839540E-02         67.1515      85
   -3.3302007347E-03   -4.9021261707E-02         67.9369      86
   -3.5594681739E-03   -4.8776985406E-02         68.7223      87
   -2.7407174127E-03   -4.7726638690E-02         69.5077      88
   -2.9789823761E-03   -4.7303274106E-02         70.2931      89
   -3.0169012475E-03   -4.6894473518E-02         71.0785      90
   -2.9799247214E-03   -4.6170997004E-02         71.8639      91
   -2.8324718955E-03   -4.5818392857E-02         72.6493      92
   -3.2826478193E-03   -4.5706330758E-02         73.4347      93
   -3.0498395187E-03   -4.4785439505E-02         74.2201      94
   -2.7441386867E-03   -4.4747947363E-02         75.0055      95
   -2.9888951877E-03   -4.3948306580E-02         75.7909      96
   -2.4509515417E-03   -4.3388967455E-02         76.5763      97
   -2.1968366000E-03   -4.3062353231E-02         77.3617      98
   -2.7628448558E-03   -4.2778867581E-02         78.1471      99
   -2.3209576880E-03   -4.1895770283E-02         78.9325     100
   -2.1909859540E-03   -4.1562202906E-02         79.7179     101
   -2.3935336110E-03   -4.0926869906E-02         80.5033     102
   -2.2772715651E-03   -4.0870106213E-02         81.2887     103
   -2.5703930386E-03   -3.9858030366E-02         82.0741     104
   -2.4929585008E-03   -3.9992426644E-02         82.8595     105
   -2.5152226040E-03   -3.9876226926E-02         83.6449     106
   -2.0005908171E-03   -3.9709683545E-02         84.4303     107
   -2.1778817389E-03   -3.9108271175E-02         85.2157     108
   -2.4863633522E-03   -3.9094794049E-02         86.0011     109
   -1.9072466527E-03   -3.8746692468E-02         86.7865     110
   -1.6772246448E-03   -3.7709023876E-02         87.5719     111
   -1.7376366357E-03   -3.7387918219E-02         88.3573     112
   -1.2192204233E-03   -3.6904443788E-02         89.1427     113
   -1.9519637596E-03   -3.6793465588E-02         89.9281     114
   -1.8877519833E-03   -3.6731127676E-02         90.7135     115
   -1.2247918270E-03   -3.6373277378E-02         91.4989     116
   -1.2559817429E-03   -3.6198648420E-02         92.2843     117
   -1.9510542511E-03   -3.5473471450E-02         93.0697     118
   -1.9084237640E-03   -3.4396155545E-02         93.8551     119
   -2.0180798040E-03   -3.4321429175E-02         94.6405     120
   -2.0126675073E-03   -3.4155863201E-02         95.4259     121
   -1.9950214970E-03   -3.4657917649E-02         96.2113     122
   -1.9102503400E-03   -3.4047727442E-02         96.9967     123
   -1.7983996771E-03   -3.4198129247E-02         97.7821     124
   -1.0535111265E-03   -3.3147894379E-02         98.5675     125
   -1.0092854259E-03   -3.3466471187E-02         99.3529     126
   -1.1863964866E-03   -3.2976745675E-02        100.1383     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0.25/D_DCA <==
0.6 0.032382052195 6.96993102447e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0.25/D_DCA_size20.0 <==
0.599322211152 0.000342103487042 -2.45148375818 0.0320377401251 0.000103640768393


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0.25/D_DCA_size32.0 <==
0.599385307568 0.000950296378466 -2.45240627315 0.0321479208884 0.000344285920531


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0.25/D_DCA_size34.0 <==
0.599346293532 0.0009904495174 -2.45247410772 0.0321577776008 0.000358652123649


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0.25/D_DCA_size50.0 <==
0.60015099863 0.00110799806308 -2.44783391372 0.0322593634988 0.000402347403489


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0.25/D_DiagMC_GGam <==
0.6000    0.0006    -2.46    0.02    0.032    0.002


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0.25/E_DCA <==
0.6 -1.01244980379 0.0017002843533


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0.25/E_DCA_size20.0 <==
0.599322211152 0.000342103487042 -2.45148375818 -1.01384948607 6.08123789696e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0.25/E_DCA_size32.0 <==
0.599385307568 0.000950296378466 -2.45240627315 -1.01451440003 0.000122832841089


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0.25/E_DCA_size34.0 <==
0.599346293532 0.0009904495174 -2.45247410772 -1.01418157166 0.000223089850099


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0.25/E_DCA_size50.0 <==
0.60015099863 0.00110799806308 -2.44783391372 -1.01225805682 0.00236110548398


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0.25/E_DiagMC_GGam <==
0.6000    0.0006    -2.46    0.02    -1.014    0.002


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0.25/GGam.Sig_local_w_O1n0.600T0.250U4.0tp-0.20 <==
   -1.9177391984E-01   -1.1259427169E-01          0.7854       0
   -1.7460945306E-01   -1.8404733209E-01          2.3562       1
   -1.5026277011E-01   -2.0469768687E-01          3.9270       2
   -1.2620801597E-01   -2.0554887832E-01          5.4978       3
   -1.0520244973E-01   -1.9816807050E-01          7.0686       4
   -8.7767459761E-02   -1.8754400958E-01          8.6394       5
   -7.3594612195E-02   -1.7599541724E-01         10.2102       6
   -6.2146837862E-02   -1.6459267382E-01         11.7810       7
   -5.2886952243E-02   -1.5383042073E-01         13.3518       8
   -4.5367018979E-02   -1.4389914619E-01         14.9226       9
   -3.9230698978E-02   -1.3483089930E-01         16.4934      10
   -3.4169530711E-02   -1.2660200408E-01         18.0642      11
   -2.9962034003E-02   -1.1915505577E-01         19.6350      12
   -2.6449741219E-02   -1.1240364719E-01         21.2058      13
   -2.3488793383E-02   -1.0628224267E-01         22.7765      14
   -2.0977355702E-02   -1.0072722969E-01         24.3473      15
   -1.8827571426E-02   -9.5661498674E-02         25.9181      16
   -1.6983709429E-02   -9.1035061370E-02         27.4889      17
   -1.5385473330E-02   -8.6809064796E-02         29.0597      18
   -1.3997319506E-02   -8.2929914647E-02         30.6305      19
   -1.2777686102E-02   -7.9366087292E-02         32.2013      20
   -1.1708622031E-02   -7.6082038332E-02         33.7721      21
   -1.0762525776E-02   -7.3034439109E-02         35.3429      22
   -9.9321677488E-03   -7.0215562702E-02         36.9137      23
   -9.1832123321E-03   -6.7596797313E-02         38.4845      24
   -8.5131898778E-03   -6.5159242370E-02         40.0553      25
   -7.9200981631E-03   -6.2881312621E-02         41.6261      26
   -7.3796902428E-03   -6.0757401353E-02         43.1969      27
   -6.8905426416E-03   -5.8763307222E-02         44.7677      28
   -6.4472050575E-03   -5.6902389137E-02         46.3385      29
   -6.0400011215E-03   -5.5140382195E-02         47.9093      30
   -5.6729847162E-03   -5.3478505519E-02         49.4801      31
   -5.3407740492E-03   -5.1920898204E-02         51.0509      32
   -5.0313611296E-03   -5.0446924763E-02         52.6217      33
   -4.7526013087E-03   -4.9051413832E-02         54.1925      34
   -4.5004791046E-03   -4.7733297371E-02         55.7633      35
   -4.2671661220E-03   -4.6482391721E-02         57.3341      36
   -4.0476392487E-03   -4.5282465895E-02         58.9049      37
   -3.8417964264E-03   -4.4147570864E-02         60.4757      38
   -3.6508011678E-03   -4.3069403506E-02         62.0465      39
   -3.4738066104E-03   -4.2038310136E-02         63.6173      40
   -3.3083679470E-03   -4.1055101443E-02         65.1880      41
   -3.1521822283E-03   -4.0119135113E-02         66.7588      42
   -3.0067343304E-03   -3.9228180762E-02         68.3296      43
   -2.8726649034E-03   -3.8374094771E-02         69.9004      44
   -2.7464656525E-03   -3.7553933352E-02         71.4712      45
   -2.6349983211E-03   -3.6764179103E-02         73.0420      46
   -2.5248448843E-03   -3.6008194547E-02         74.6128      47
   -2.4222892778E-03   -3.5278749040E-02         76.1836      48
   -2.3219614109E-03   -3.4583617125E-02         77.7544      49
   -2.2348982717E-03   -3.3912643528E-02         79.3252      50
   -2.1460792852E-03   -3.3269002547E-02         80.8960      51
   -2.0545560926E-03   -3.2642029120E-02         82.4668      52
   -1.9777065242E-03   -3.2049449064E-02         84.0376      53
   -1.9105611677E-03   -3.1476039556E-02         85.6084      54
   -1.8394039081E-03   -3.0921807036E-02         87.1792      55
   -1.7736078514E-03   -3.0382504346E-02         88.7500      56
   -1.7051397331E-03   -2.9863907777E-02         90.3208      57
   -1.6470891383E-03   -2.9370234940E-02         91.8916      58
   -1.5901349010E-03   -2.8885235362E-02         93.4624      59
   -1.5384790899E-03   -2.8412941847E-02         95.0332      60
   -1.4870885121E-03   -2.7964201935E-02         96.6040      61
   -1.4448206315E-03   -2.7521100604E-02         98.1748      62
   -1.4002625495E-03   -2.7090631087E-02         99.7456      63
   -1.3518863851E-03   -2.6677207653E-02        101.3164      64
   -1.3066014081E-03   -2.6273194959E-02        102.8872      65
   -1.2650355390E-03   -2.5879874352E-02        104.4580      66
   -1.2233891692E-03   -2.5508442611E-02        106.0288      67
   -1.1843905308E-03   -2.5142853411E-02        107.5995      68
   -1.1506570095E-03   -2.4785052154E-02        109.1703      69
   -1.1125405651E-03   -2.4432321298E-02        110.7411      70
   -1.0857314419E-03   -2.4093422837E-02        112.3119      71
   -1.0528339957E-03   -2.3762149791E-02        113.8827      72
   -1.0141911229E-03   -2.3444275733E-02        115.4535      73
   -9.9314100736E-04   -2.3136138256E-02        117.0243      74
   -9.6306013447E-04   -2.2838387586E-02        118.5951      75
   -9.4294122669E-04   -2.2548928476E-02        120.1659      76
   -9.2503228206E-04   -2.2254424642E-02        121.7367      77
   -8.9596280376E-04   -2.1969317221E-02        123.3075      78
   -8.7439511142E-04   -2.1692976766E-02        124.8783      79
   -8.5035229628E-04   -2.1430025106E-02        126.4491      80
   -8.2930591854E-04   -2.1170910261E-02        128.0199      81
   -8.0246374948E-04   -2.0917178626E-02        129.5907      82
   -7.7526497991E-04   -2.0667733472E-02        131.1615      83
   -7.5431290834E-04   -2.0437945206E-02        132.7323      84
   -7.3133034703E-04   -2.0196570517E-02        134.3031      85
   -7.1496984682E-04   -1.9964640715E-02        135.8739      86
   -6.9964561930E-04   -1.9740343780E-02        137.4447      87
   -6.7717621394E-04   -1.9516410316E-02        139.0155      88
   -6.5639755579E-04   -1.9303865343E-02        140.5863      89
   -6.4496619730E-04   -1.9090229841E-02        142.1571      90
   -6.3246947364E-04   -1.8886298607E-02        143.7279      91
   -6.1736606988E-04   -1.8685116673E-02        145.2987      92
   -6.0657246054E-04   -1.8485774251E-02        146.8695      93
   -5.9323435671E-04   -1.8292813784E-02        148.4403      94
   -5.7978302915E-04   -1.8100149948E-02        150.0110      95
   -5.5967468273E-04   -1.7912032424E-02        151.5818      96
   -5.4496108488E-04   -1.7730707551E-02        153.1526      97
   -5.2944349507E-04   -1.7552759622E-02        154.7234      98
   -5.2185924323E-04   -1.7372748699E-02        156.2942      99
   -5.1037863693E-04   -1.7204611875E-02        157.8650     100
   -4.9805775798E-04   -1.7038554378E-02        159.4358     101
   -4.8442680531E-04   -1.6867996755E-02        161.0066     102
   -4.7186398879E-04   -1.6709571522E-02        162.5774     103
   -4.6061079002E-04   -1.6545186255E-02        164.1482     104
   -4.5396267687E-04   -1.6390094978E-02        165.7190     105
   -4.4457200054E-04   -1.6234969768E-02        167.2898     106
   -4.3646895481E-04   -1.6095954411E-02        168.8606     107
   -4.2405391717E-04   -1.5954963611E-02        170.4314     108
   -4.1501247579E-04   -1.5810172141E-02        172.0022     109
   -4.1175166770E-04   -1.5667112694E-02        173.5730     110
   -3.9557556986E-04   -1.5526427929E-02        175.1438     111
   -3.8448371104E-04   -1.5375462538E-02        176.7146     112
   -3.7122762411E-04   -1.5237783952E-02        178.2854     113
   -3.6419998541E-04   -1.5102775643E-02        179.8562     114
   -3.5723306046E-04   -1.4976497133E-02        181.4270     115
   -3.4679094255E-04   -1.4844334419E-02        182.9978     116
   -3.3890431603E-04   -1.4721425756E-02        184.5686     117
   -3.3366855412E-04   -1.4594183884E-02        186.1394     118
   -3.3408260469E-04   -1.4470693557E-02        187.7102     119
   -3.2744250483E-04   -1.4347805884E-02        189.2810     120
   -3.1848381835E-04   -1.4229912895E-02        190.8518     121
   -3.1567776630E-04   -1.4120826982E-02        192.4226     122
   -3.1095929301E-04   -1.4003389537E-02        193.9933     123
   -3.0662829967E-04   -1.3896943326E-02        195.5641     124
   -2.9654581737E-04   -1.3788335427E-02        197.1349     125
   -2.9389153614E-04   -1.3684045249E-02        198.7057     126
   -2.8141918901E-04   -1.3572442277E-02        200.2765     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0.25/GGam.Sig_local_w_O3n0.600T0.250U4.0tp-0.20 <==
   -2.7373480076E-01   -1.7266114347E-01          0.7854       0
   -2.4830853462E-01   -2.5619744679E-01          2.3562       1
   -2.1072016465E-01   -2.7416356220E-01          3.9270       2
   -1.7394411966E-01   -2.6955629440E-01          5.4978       3
   -1.4247220719E-01   -2.5628993481E-01          7.0686       4
   -1.1688007467E-01   -2.4003566284E-01          8.6394       5
   -9.6511638031E-02   -2.2337026425E-01         10.2102       6
   -8.0401702539E-02   -2.0744684024E-01         11.7810       7
   -6.7604509941E-02   -1.9274662876E-01         13.3518       8
   -5.7392790120E-02   -1.7941702427E-01         14.9226       9
   -4.9173270596E-02   -1.6737671649E-01         16.4934      10
   -4.2474389068E-02   -1.5658048823E-01         18.0642      11
   -3.6987743769E-02   -1.4687675163E-01         19.6350      12
   -3.2457478370E-02   -1.3817537507E-01         21.2058      13
   -2.8657014858E-02   -1.3032188763E-01         22.7765      14
   -2.5488385592E-02   -1.2325604762E-01         24.3473      15
   -2.2787872148E-02   -1.1684855758E-01         25.9181      16
   -2.0486256942E-02   -1.1103218929E-01         27.4889      17
   -1.8495139220E-02   -1.0574103021E-01         29.0597      18
   -1.6788713293E-02   -1.0089323763E-01         30.6305      19
   -1.5276704108E-02   -9.6456841544E-02         32.2013      20
   -1.3977589731E-02   -9.2376687035E-02         33.7721      21
   -1.2837124324E-02   -8.8629743708E-02         35.3429      22
   -1.1818295770E-02   -8.5117166381E-02         36.9137      23
   -1.0898212677E-02   -8.1881038061E-02         38.4845      24
   -1.0092600336E-02   -7.8850589394E-02         40.0553      25
   -9.3741926603E-03   -7.6040325489E-02         41.6261      26
   -8.7412329652E-03   -7.3422880304E-02         43.1969      27
   -8.1501244964E-03   -7.1001367313E-02         44.7677      28
   -7.6340008405E-03   -6.8698477064E-02         46.3385      29
   -7.1315639077E-03   -6.6550496166E-02         47.9093      30
   -6.6897500439E-03   -6.4539914554E-02         49.4801      31
   -6.2996457177E-03   -6.2637689205E-02         51.0509      32
   -5.9346111415E-03   -6.0852617176E-02         52.6217      33
   -5.6019468270E-03   -5.9135164887E-02         54.1925      34
   -5.2617139547E-03   -5.7530698807E-02         55.7633      35
   -4.9957335629E-03   -5.5997874277E-02         57.3341      36
   -4.7465229729E-03   -5.4551429332E-02         58.9049      37
   -4.5188221451E-03   -5.3189102805E-02         60.4757      38
   -4.2958520152E-03   -5.1860440214E-02         62.0465      39
   -4.0679980813E-03   -5.0623148172E-02         63.6173      40
   -3.8775861859E-03   -4.9433591880E-02         65.1880      41
   -3.6937651028E-03   -4.8296440168E-02         66.7588      42
   -3.5171776233E-03   -4.7196926762E-02         68.3296      43
   -3.3386287681E-03   -4.6164849224E-02         69.9004      44
   -3.1721123487E-03   -4.5171017176E-02         71.4712      45
   -3.0506814162E-03   -4.4226631880E-02         73.0420      46
   -2.9417128032E-03   -4.3320413860E-02         74.6128      47
   -2.8076760948E-03   -4.2430270016E-02         76.1836      48
   -2.7051861403E-03   -4.1573381999E-02         77.7544      49
   -2.5941306700E-03   -4.0780581469E-02         79.3252      50
   -2.4846060429E-03   -3.9997531339E-02         80.8960      51
   -2.4019374813E-03   -3.9247884537E-02         82.4668      52
   -2.3200978503E-03   -3.8528346755E-02         84.0376      53
   -2.2508391794E-03   -3.7827364827E-02         85.6084      54
   -2.1524796438E-03   -3.7172029347E-02         87.1792      55
   -2.0691274035E-03   -3.6509606078E-02         88.7500      56
   -1.9843777044E-03   -3.5879982372E-02         90.3208      57
   -1.9217032865E-03   -3.5265680779E-02         91.8916      58
   -1.8461579658E-03   -3.4686096753E-02         93.4624      59
   -1.7923892671E-03   -3.4125216191E-02         95.0332      60
   -1.7494156504E-03   -3.3566345482E-02         96.6040      61
   -1.6836937715E-03   -3.3037669239E-02         98.1748      62
   -1.6464458308E-03   -3.2523407935E-02         99.7456      63
   -1.5796273340E-03   -3.2011456786E-02        101.3164      64
   -1.5404585305E-03   -3.1539307193E-02        102.8872      65
   -1.4809686174E-03   -3.1056554139E-02        104.4580      66
   -1.4342327867E-03   -3.0602030242E-02        106.0288      67
   -1.4096053389E-03   -3.0176614601E-02        107.5995      68
   -1.3478853654E-03   -2.9782335332E-02        109.1703      69
   -1.3071866312E-03   -2.9345968704E-02        110.7411      70
   -1.2820064982E-03   -2.8955005019E-02        112.3119      71
   -1.2226933480E-03   -2.8558698905E-02        113.8827      72
   -1.1927294153E-03   -2.8189753516E-02        115.4535      73
   -1.1860026837E-03   -2.7817752452E-02        117.0243      74
   -1.1421278821E-03   -2.7432189974E-02        118.5951      75
   -1.1193959348E-03   -2.7065495575E-02        120.1659      76
   -1.0787653983E-03   -2.6711767030E-02        121.7367      77
   -1.0363480169E-03   -2.6355151806E-02        123.3075      78
   -1.0105504428E-03   -2.6029618163E-02        124.8783      79
   -9.8893336288E-04   -2.5711406820E-02        126.4491      80
   -9.6636020798E-04   -2.5394938464E-02        128.0199      81
   -9.2170622078E-04   -2.5094860416E-02        129.5907      82
   -9.0147006034E-04   -2.4819954121E-02        131.1615      83
   -8.6641306997E-04   -2.4519140895E-02        132.7323      84
   -8.4994009240E-04   -2.4240142806E-02        134.3031      85
   -8.1417538960E-04   -2.3955088867E-02        135.8739      86
   -8.1013033786E-04   -2.3682644775E-02        137.4447      87
   -8.0164160008E-04   -2.3429733664E-02        139.0155      88
   -7.8179395289E-04   -2.3170769978E-02        140.5863      89
   -7.7196700337E-04   -2.2919606378E-02        142.1571      90
   -7.5098509640E-04   -2.2656450334E-02        143.7279      91
   -7.5595437374E-04   -2.2403344817E-02        145.2987      92
   -7.4131078901E-04   -2.2169418015E-02        146.8695      93
   -7.0508577561E-04   -2.1939356767E-02        148.4403      94
   -6.5728118201E-04   -2.1716268891E-02        150.0110      95
   -6.5258868464E-04   -2.1503305427E-02        151.5818      96
   -6.3130312834E-04   -2.1272722423E-02        153.1526      97
   -6.2238826524E-04   -2.1059729836E-02        154.7234      98
   -6.1343858143E-04   -2.0842267643E-02        156.2942      99
   -5.9539905574E-04   -2.0625005670E-02        157.8650     100
   -5.7028589817E-04   -2.0428641582E-02        159.4358     101
   -5.5982087568E-04   -2.0227088911E-02        161.0066     102
   -5.5344768506E-04   -2.0048956371E-02        162.5774     103
   -5.2772993414E-04   -1.9852802054E-02        164.1482     104
   -5.3761533237E-04   -1.9664637919E-02        165.7190     105
   -5.4406297465E-04   -1.9467954189E-02        167.2898     106
   -5.1872046990E-04   -1.9312125399E-02        168.8606     107
   -5.2519626000E-04   -1.9147716115E-02        170.4314     108
   -5.1619779765E-04   -1.8967195343E-02        172.0022     109
   -4.9072291161E-04   -1.8795889532E-02        173.5730     110
   -4.6495565560E-04   -1.8631782586E-02        175.1438     111
   -4.4720492683E-04   -1.8445770982E-02        176.7146     112
   -4.4507987467E-04   -1.8281215670E-02        178.2854     113
   -4.5772409061E-04   -1.8120836614E-02        179.8562     114
   -4.4493335470E-04   -1.7958312667E-02        181.4270     115
   -4.1867714553E-04   -1.7808945430E-02        182.9978     116
   -4.1387921725E-04   -1.7646161375E-02        184.5686     117
   -4.2518658677E-04   -1.7490497236E-02        186.1394     118
   -4.1647003902E-04   -1.7357044076E-02        187.7102     119
   -4.1069137362E-04   -1.7220174213E-02        189.2810     120
   -4.0035006135E-04   -1.7087618538E-02        190.8518     121
   -3.7283929777E-04   -1.6957827989E-02        192.4226     122
   -3.8507602419E-04   -1.6821381048E-02        193.9933     123
   -3.8537934152E-04   -1.6695003768E-02        195.5641     124
   -3.6164113119E-04   -1.6566543272E-02        197.1349     125
   -3.6899642876E-04   -1.6428232337E-02        198.7057     126
   -3.8081772801E-04   -1.6290228192E-02        200.2765     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0.25/GGam.Sig_local_w_O4n0.600T0.250U4.0tp-0.20 <==
   -3.0708401393E-01   -2.2757441310E-01          0.7854       0
   -2.7513991980E-01   -3.0633490748E-01          2.3562       1
   -2.3163947632E-01   -3.1557719927E-01          3.9270       2
   -1.9025773242E-01   -3.0393792065E-01          5.4978       3
   -1.5529447516E-01   -2.8527953749E-01          7.0686       4
   -1.2706203706E-01   -2.6484790221E-01          8.6394       5
   -1.0476091271E-01   -2.4492775197E-01         10.2102       6
   -8.7155686866E-02   -2.2643400130E-01         11.7810       7
   -7.3183722477E-02   -2.0963454984E-01         13.3518       8
   -6.2042159111E-02   -1.9456907390E-01         14.9226       9
   -5.3122692681E-02   -1.8109434342E-01         16.4934      10
   -4.5831299669E-02   -1.6910521076E-01         18.0642      11
   -3.9879364860E-02   -1.5836769810E-01         19.6350      12
   -3.4979750487E-02   -1.4878629427E-01         21.2058      13
   -3.0890226548E-02   -1.4020792784E-01         22.7765      14
   -2.7430635732E-02   -1.3245969598E-01         24.3473      15
   -2.4475386308E-02   -1.2548695876E-01         25.9181      16
   -2.2014294999E-02   -1.1916343261E-01         27.4889      17
   -1.9833040545E-02   -1.1342231119E-01         29.0597      18
   -1.7974225677E-02   -1.0812565043E-01         30.6305      19
   -1.6383737062E-02   -1.0333501934E-01         32.2013      20
   -1.4993836919E-02   -9.8886878608E-02         33.7721      21
   -1.3747903240E-02   -9.4805852928E-02         35.3429      22
   -1.2653555668E-02   -9.1093091957E-02         36.9137      23
   -1.1693758832E-02   -8.7612795381E-02         38.4845      24
   -1.0773049218E-02   -8.4360994649E-02         40.0553      25
   -1.0024711648E-02   -8.1310099897E-02         41.6261      26
   -9.3594585397E-03   -7.8536179798E-02         43.1969      27
   -8.7327209448E-03   -7.5870232576E-02         44.7677      28
   -8.1548048214E-03   -7.3399138188E-02         46.3385      29
   -7.6157520762E-03   -7.1106485342E-02         47.9093      30
   -7.1244683278E-03   -6.8948863714E-02         49.4801      31
   -6.7271110249E-03   -6.6915411606E-02         51.0509      32
   -6.3312526732E-03   -6.4999347081E-02         52.6217      33
   -5.9918887283E-03   -6.3163796070E-02         54.1925      34
   -5.6082326873E-03   -6.1433471306E-02         55.7633      35
   -5.3131277648E-03   -5.9772773327E-02         57.3341      36
   -5.0186404699E-03   -5.8231290885E-02         58.9049      37
   -4.8006292675E-03   -5.6712763190E-02         60.4757      38
   -4.5480691987E-03   -5.5319884546E-02         62.0465      39
   -4.3454069909E-03   -5.4007288557E-02         63.6173      40
   -4.0979466360E-03   -5.2783653163E-02         65.1880      41
   -3.9174038491E-03   -5.1571320539E-02         66.7588      42
   -3.7613150243E-03   -5.0416612527E-02         68.3296      43
   -3.5548075715E-03   -4.9265573509E-02         69.9004      44
   -3.3929144880E-03   -4.8218975112E-02         71.4712      45
   -3.2573519915E-03   -4.7171858569E-02         73.0420      46
   -3.1117998345E-03   -4.6182766815E-02         74.6128      47
   -3.0017077257E-03   -4.5223575108E-02         76.1836      48
   -2.8997048629E-03   -4.4366039804E-02         77.7544      49
   -2.7859128964E-03   -4.3532818480E-02         79.3252      50
   -2.6936641247E-03   -4.2676451448E-02         80.8960      51
   -2.5583028088E-03   -4.1860230598E-02         82.4668      52
   -2.4741245047E-03   -4.1093590809E-02         84.0376      53
   -2.3854439714E-03   -4.0364569338E-02         85.6084      54
   -2.3180964759E-03   -3.9648530027E-02         87.1792      55
   -2.1803367014E-03   -3.8956507943E-02         88.7500      56
   -2.0792932781E-03   -3.8272121939E-02         90.3208      57
   -2.0224201147E-03   -3.7624596628E-02         91.8916      58
   -1.9439773566E-03   -3.6994799232E-02         93.4624      59
   -1.9056910330E-03   -3.6345888876E-02         95.0332      60
   -1.7690069549E-03   -3.5789233932E-02         96.6040      61
   -1.7552254317E-03   -3.5253324408E-02         98.1748      62
   -1.6982246385E-03   -3.4700150698E-02         99.7456      63
   -1.6527437093E-03   -3.4144479890E-02        101.3164      64
   -1.6175625333E-03   -3.3636438493E-02        102.8872      65
   -1.5649864708E-03   -3.3181730344E-02        104.4580      66
   -1.4948106875E-03   -3.2671570204E-02        106.0288      67
   -1.4499215121E-03   -3.2194172398E-02        107.5995      68
   -1.4107710026E-03   -3.1708770831E-02        109.1703      69
   -1.3811196529E-03   -3.1248901065E-02        110.7411      70
   -1.3051758069E-03   -3.0789568869E-02        112.3119      71
   -1.3179384755E-03   -3.0397818753E-02        113.8827      72
   -1.2552321444E-03   -2.9980137735E-02        115.4535      73
   -1.2122175306E-03   -2.9582192182E-02        117.0243      74
   -1.1656413052E-03   -2.9215637862E-02        118.5951      75
   -1.1066684456E-03   -2.8849145144E-02        120.1659      76
   -1.1334379763E-03   -2.8493287644E-02        121.7367      77
   -1.1212829894E-03   -2.8109676565E-02        123.3075      78
   -1.0467797512E-03   -2.7720874077E-02        124.8783      79
   -1.0586917255E-03   -2.7403537184E-02        126.4491      80
   -9.9870784774E-04   -2.7080881590E-02        128.0199      81
   -1.0083433391E-03   -2.6763868095E-02        129.5907      82
   -9.7359808325E-04   -2.6427929956E-02        131.1615      83
   -9.1932138682E-04   -2.6136511085E-02        132.7323      84
   -9.1056060955E-04   -2.5834772065E-02        134.3031      85
   -8.8964279177E-04   -2.5486765495E-02        135.8739      86
   -8.5347809554E-04   -2.5225987563E-02        137.4447      87
   -8.6075707500E-04   -2.4937892627E-02        139.0155      88
   -8.0673963975E-04   -2.4644967934E-02        140.5863      89
   -7.6906829450E-04   -2.4369116993E-02        142.1571      90
   -7.5525762983E-04   -2.4141424201E-02        143.7279      91
   -7.5128023629E-04   -2.3897435629E-02        145.2987      92
   -7.5468907230E-04   -2.3643686333E-02        146.8695      93
   -6.9683537894E-04   -2.3386461103E-02        148.4403      94
   -6.7052795761E-04   -2.3157615074E-02        150.0110      95
   -6.7691208073E-04   -2.2933300564E-02        151.5818      96
   -6.3621137899E-04   -2.2666403771E-02        153.1526      97
   -6.6351578791E-04   -2.2419066805E-02        154.7234      98
   -6.3173896389E-04   -2.2213573825E-02        156.2942      99
   -6.2770400308E-04   -2.2000478947E-02        157.8650     100
   -6.3086165933E-04   -2.1744869901E-02        159.4358     101
   -6.0053975368E-04   -2.1586404409E-02        161.0066     102
   -5.5369967950E-04   -2.1347461358E-02        162.5774     103
   -5.5380651659E-04   -2.1182605197E-02        164.1482     104
   -5.7384844902E-04   -2.0927059415E-02        165.7190     105
   -5.5912901250E-04   -2.0765443116E-02        167.2898     106
   -5.1891892621E-04   -2.0580240267E-02        168.8606     107
   -5.1483899741E-04   -2.0383521645E-02        170.4314     108
   -5.2624180534E-04   -2.0199120450E-02        172.0022     109
   -4.9257738421E-04   -2.0017180030E-02        173.5730     110
   -4.8370287896E-04   -1.9836616345E-02        175.1438     111
   -5.0480900818E-04   -1.9634839726E-02        176.7146     112
   -4.6887099085E-04   -1.9461697813E-02        178.2854     113
   -4.5572900128E-04   -1.9322625312E-02        179.8562     114
   -4.5821538034E-04   -1.9142034510E-02        181.4270     115
   -4.5921116878E-04   -1.9012264103E-02        182.9978     116
   -4.3237756092E-04   -1.8854314829E-02        184.5686     117
   -4.0976742784E-04   -1.8663365896E-02        186.1394     118
   -3.5686153282E-04   -1.8523972723E-02        187.7102     119
   -3.7331644524E-04   -1.8372507736E-02        189.2810     120
   -3.5583223072E-04   -1.8198029884E-02        190.8518     121
   -3.7654548101E-04   -1.8078611821E-02        192.4226     122
   -3.3707270398E-04   -1.7910807893E-02        193.9933     123
   -3.5925904360E-04   -1.7753567920E-02        195.5641     124
   -3.4485912723E-04   -1.7622314505E-02        197.1349     125
   -3.5601369460E-04   -1.7442443040E-02        198.7057     126
   -3.6677045567E-04   -1.7317787995E-02        200.2765     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0.25/GGam.Sig_local_w_O5n0.600T0.250U4.0tp-0.20 <==
   -3.2026922435E-01   -2.4442745613E-01          0.7854       0
   -2.8593258311E-01   -3.2195675703E-01          2.3562       1
   -2.3915438161E-01   -3.2849112138E-01          3.9270       2
   -1.9482437907E-01   -3.1428666834E-01          5.4978       3
   -1.5770601589E-01   -2.9341035649E-01          7.0686       4
   -1.2804120799E-01   -2.7116493511E-01          8.6394       5
   -1.0475882375E-01   -2.4973964070E-01         10.2102       6
   -8.6537796512E-02   -2.3007280619E-01         11.7810       7
   -7.2270228285E-02   -2.1235948175E-01         13.3518       8
   -6.0903325032E-02   -1.9664264084E-01         14.9226       9
   -5.1914908910E-02   -1.8258360728E-01         16.4934      10
   -4.4589827793E-02   -1.7014306732E-01         18.0642      11
   -3.8717508865E-02   -1.5911702042E-01         19.6350      12
   -3.3859874488E-02   -1.4925089073E-01         21.2058      13
   -2.9827753235E-02   -1.4044556023E-01         22.7765      14
   -2.6441093473E-02   -1.3260321425E-01         24.3473      15
   -2.3608045374E-02   -1.2545048132E-01         25.9181      16
   -2.1126935943E-02   -1.1904459345E-01         27.4889      17
   -1.8966120015E-02   -1.1321607905E-01         29.0597      18
   -1.7220020326E-02   -1.0787004568E-01         30.6305      19
   -1.5729123876E-02   -1.0296535213E-01         32.2013      20
   -1.4305457727E-02   -9.8608834277E-02         33.7721      21
   -1.3102070800E-02   -9.4499100254E-02         35.3429      22
   -1.2062181839E-02   -9.0709869876E-02         36.9137      23
   -1.1086322275E-02   -8.7186301131E-02         38.4845      24
   -1.0271538898E-02   -8.3924981942E-02         40.0553      25
   -9.5542171663E-03   -8.0888632318E-02         41.6261      26
   -8.9246689839E-03   -7.8152872587E-02         43.1969      27
   -8.3031812325E-03   -7.5469243592E-02         44.7677      28
   -7.7376023752E-03   -7.2955216373E-02         46.3385      29
   -7.2441952002E-03   -7.0570619673E-02         47.9093      30
   -6.7658641084E-03   -6.8528478589E-02         49.4801      31
   -6.3458226460E-03   -6.6475250172E-02         51.0509      32
   -5.9893250877E-03   -6.4510983754E-02         52.6217      33
   -5.7005951555E-03   -6.2714691563E-02         54.1925      34
   -5.3701810785E-03   -6.0951714226E-02         55.7633      35
   -5.1171161541E-03   -5.9420183298E-02         57.3341      36
   -4.7825439135E-03   -5.7822229852E-02         58.9049      37
   -4.4983302757E-03   -5.6399272294E-02         60.4757      38
   -4.3021504750E-03   -5.5012857699E-02         62.0465      39
   -4.0505192525E-03   -5.3723108574E-02         63.6173      40
   -3.9261986484E-03   -5.2405136358E-02         65.1880      41
   -3.7105557528E-03   -5.1202236228E-02         66.7588      42
   -3.5373704334E-03   -5.0094753541E-02         68.3296      43
   -3.4196817537E-03   -4.8888987532E-02         69.9004      44
   -3.2880104390E-03   -4.7840846547E-02         71.4712      45
   -3.0245420101E-03   -4.6781861459E-02         73.0420      46
   -2.9420731825E-03   -4.5829476347E-02         74.6128      47
   -2.7747559484E-03   -4.4908076088E-02         76.1836      48
   -2.7110538221E-03   -4.4041263900E-02         77.7544      49
   -2.5647836144E-03   -4.3192325182E-02         79.3252      50
   -2.5069019644E-03   -4.2441311828E-02         80.8960      51
   -2.4514922081E-03   -4.1596137093E-02         82.4668      52
   -2.3587888946E-03   -4.0917283973E-02         84.0376      53
   -2.2621601898E-03   -4.0109172751E-02         85.6084      54
   -2.0990799135E-03   -3.9376210770E-02         87.1792      55
   -2.0252132986E-03   -3.8675990177E-02         88.7500      56
   -1.9690086845E-03   -3.8023553251E-02         90.3208      57
   -1.9680885708E-03   -3.7314691161E-02         91.8916      58
   -1.8111666221E-03   -3.6725385322E-02         93.4624      59
   -1.7878422159E-03   -3.6144904041E-02         95.0332      60
   -1.6966744868E-03   -3.5571266478E-02         96.6040      61
   -1.6232932797E-03   -3.5026869478E-02         98.1748      62
   -1.6106747192E-03   -3.4473913082E-02         99.7456      63
   -1.5252691079E-03   -3.3929288897E-02        101.3164      64
   -1.5591135981E-03   -3.3423906587E-02        102.8872      65
   -1.4719400397E-03   -3.2890345553E-02        104.4580      66
   -1.4367248918E-03   -3.2387730100E-02        106.0288      67
   -1.4005584902E-03   -3.1929576067E-02        107.5995      68
   -1.3134435264E-03   -3.1469831703E-02        109.1703      69
   -1.2661781756E-03   -3.1053537856E-02        110.7411      70
   -1.2411028129E-03   -3.0598789504E-02        112.3119      71
   -1.1934585645E-03   -3.0201033532E-02        113.8827      72
   -1.1035233715E-03   -2.9778218496E-02        115.4535      73
   -1.1449594574E-03   -2.9374252328E-02        117.0243      74
   -1.0727845129E-03   -2.9022097121E-02        118.5951      75
   -1.1214918559E-03   -2.8628026571E-02        120.1659      76
   -1.0900710301E-03   -2.8271942132E-02        121.7367      77
   -9.8165989107E-04   -2.7889141281E-02        123.3075      78
   -9.4381787903E-04   -2.7556605401E-02        124.8783      79
   -9.6373416339E-04   -2.7166495838E-02        126.4491      80
   -8.7672325716E-04   -2.6849005281E-02        128.0199      81
   -8.7116941785E-04   -2.6526899377E-02        129.5907      82
   -8.6912731722E-04   -2.6240331335E-02        131.1615      83
   -8.4263479240E-04   -2.5965876265E-02        132.7323      84
   -7.6130293604E-04   -2.5611646240E-02        134.3031      85
   -7.5221738345E-04   -2.5324190683E-02        135.8739      86
   -8.0547016849E-04   -2.5046023174E-02        137.4447      87
   -8.1680456745E-04   -2.4779311579E-02        139.0155      88
   -7.6502743808E-04   -2.4493584793E-02        140.5863      89
   -7.0278946977E-04   -2.4192787789E-02        142.1571      90
   -6.8313787103E-04   -2.3941431892E-02        143.7279      91
   -6.7823664167E-04   -2.3744757044E-02        145.2987      92
   -6.6064650383E-04   -2.3493286660E-02        146.8695      93
   -6.3441444859E-04   -2.3266129258E-02        148.4403      94
   -6.1302869613E-04   -2.3007226536E-02        150.0110      95
   -6.2413705233E-04   -2.2782629274E-02        151.5818      96
   -6.2389190628E-04   -2.2520317628E-02        153.1526      97
   -5.7012509511E-04   -2.2217100610E-02        154.7234      98
   -6.1029817368E-04   -2.2058407377E-02        156.2942      99
   -5.4641182295E-04   -2.1795877239E-02        157.8650     100
   -5.3461817445E-04   -2.1620190313E-02        159.4358     101
   -5.6765958720E-04   -2.1389133578E-02        161.0066     102
   -5.9776120254E-04   -2.1225383042E-02        162.5774     103
   -5.5803345048E-04   -2.0960604808E-02        164.1482     104
   -5.0899410425E-04   -2.0775599649E-02        165.7190     105
   -4.9110408500E-04   -2.0604303574E-02        167.2898     106
   -4.7926049200E-04   -2.0378605298E-02        168.8606     107
   -4.4341872050E-04   -2.0174265386E-02        170.4314     108
   -4.3612756065E-04   -1.9967993193E-02        172.0022     109
   -3.9396078671E-04   -1.9799740280E-02        173.5730     110
   -4.1422213638E-04   -1.9642382051E-02        175.1438     111
   -3.8190208367E-04   -1.9540578043E-02        176.7146     112
   -3.6625281013E-04   -1.9292865584E-02        178.2854     113
   -3.6163150908E-04   -1.9077751699E-02        179.8562     114
   -4.3936910745E-04   -1.9000275629E-02        181.4270     115
   -4.5135241015E-04   -1.8878681090E-02        182.9978     116
   -4.4766060244E-04   -1.8686038544E-02        184.5686     117
   -4.1422976587E-04   -1.8505471211E-02        186.1394     118
   -3.6503656085E-04   -1.8383370683E-02        187.7102     119
   -3.8481304813E-04   -1.8208438408E-02        189.2810     120
   -3.6162006150E-04   -1.8024099890E-02        190.8518     121
   -3.7032572480E-04   -1.7848187254E-02        192.4226     122
   -3.0499784213E-04   -1.7729722189E-02        193.9933     123
   -3.3377029633E-04   -1.7619737199E-02        195.5641     124
   -3.5066018265E-04   -1.7500348679E-02        197.1349     125
   -3.5677759457E-04   -1.7378651131E-02        198.7057     126
   -2.9826486117E-04   -1.7215936649E-02        200.2765     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0.25/GGam.Sig_local_w_O6n0.600T0.250U4.0tp-0.20 <==
   -3.3265961490E-01   -2.4626878572E-01          0.7854       0
   -2.9457447255E-01   -3.2638859738E-01          2.3562       1
   -2.4339346102E-01   -3.3205126744E-01          3.9270       2
   -1.9592607533E-01   -3.1632856079E-01          5.4978       3
   -1.5707376939E-01   -2.9391490678E-01          7.0686       4
   -1.2649834330E-01   -2.7071935398E-01          8.6394       5
   -1.0286334049E-01   -2.4861370568E-01         10.2102       6
   -8.4520727842E-02   -2.2834868013E-01         11.7810       7
   -7.0352436739E-02   -2.1031451214E-01         13.3518       8
   -5.9233212822E-02   -1.9439148197E-01         14.9226       9
   -5.0290547845E-02   -1.8039647088E-01         16.4934      10
   -4.3089245539E-02   -1.6781533116E-01         18.0642      11
   -3.7404517837E-02   -1.5682408610E-01         19.6350      12
   -3.2642555457E-02   -1.4696941149E-01         21.2058      13
   -2.8759568103E-02   -1.3819668199E-01         22.7765      14
   -2.5405483073E-02   -1.3034552719E-01         24.3473      15
   -2.2790578004E-02   -1.2341927687E-01         25.9181      16
   -2.0325452849E-02   -1.1691629809E-01         27.4889      17
   -1.8342138751E-02   -1.1123019400E-01         29.0597      18
   -1.6699525879E-02   -1.0600087690E-01         30.6305      19
   -1.5167649728E-02   -1.0119585626E-01         32.2013      20
   -1.3787761121E-02   -9.6796640031E-02         33.7721      21
   -1.2787490032E-02   -9.2753679589E-02         35.3429      22
   -1.1556340002E-02   -8.9002562205E-02         36.9137      23
   -1.0680099328E-02   -8.5597235800E-02         38.4845      24
   -9.9265749392E-03   -8.2308149888E-02         40.0553      25
   -9.3461414204E-03   -7.9341576439E-02         41.6261      26
   -8.6285498962E-03   -7.6606751063E-02         43.1969      27
   -7.9181179480E-03   -7.4081610465E-02         44.7677      28
   -7.5214118698E-03   -7.1445084832E-02         46.3385      29
   -6.9310990340E-03   -6.9261416945E-02         47.9093      30
   -6.5030906024E-03   -6.7053920842E-02         49.4801      31
   -5.9793125956E-03   -6.5157065708E-02         51.0509      32
   -5.6322952065E-03   -6.3155361038E-02         52.6217      33
   -5.5727179381E-03   -6.1344366062E-02         54.1925      34
   -5.3262055821E-03   -5.9826248825E-02         55.7633      35
   -4.9758116063E-03   -5.8210628034E-02         57.3341      36
   -4.3979815705E-03   -5.6847458967E-02         58.9049      37
   -4.4260850298E-03   -5.5508445128E-02         60.4757      38
   -4.2656874856E-03   -5.3908568951E-02         62.0465      39
   -4.0657524836E-03   -5.2617669978E-02         63.6173      40
   -3.8100516077E-03   -5.1429834051E-02         65.1880      41
   -3.4800438873E-03   -5.0168564027E-02         66.7588      42
   -3.4972691762E-03   -4.9111903137E-02         68.3296      43
   -3.1469987564E-03   -4.8038809012E-02         69.9004      44
   -3.0274942246E-03   -4.6794688742E-02         71.4712      45
   -2.9707189158E-03   -4.5794620637E-02         73.0420      46
   -2.8221947192E-03   -4.4941368511E-02         74.6128      47
   -2.6649354167E-03   -4.4181929430E-02         76.1836      48
   -2.5534668978E-03   -4.3263170079E-02         77.7544      49
   -2.4259832698E-03   -4.2400597262E-02         79.3252      50
   -2.3766148793E-03   -4.1470725478E-02         80.8960      51
   -2.2600286476E-03   -4.0825851745E-02         82.4668      52
   -2.1420789721E-03   -3.9795693555E-02         84.0376      53
   -2.1658605290E-03   -3.9110293266E-02         85.6084      54
   -2.1847773404E-03   -3.8574527478E-02         87.1792      55
   -2.0634326448E-03   -3.7877746478E-02         88.7500      56
   -2.0421263510E-03   -3.7245612118E-02         90.3208      57
   -2.0216919516E-03   -3.6619653262E-02         91.8916      58
   -1.8486658919E-03   -3.5920312371E-02         93.4624      59
   -1.7619277989E-03   -3.5380248016E-02         95.0332      60
   -1.7874851268E-03   -3.4977194731E-02         96.6040      61
   -1.6332411893E-03   -3.4475965251E-02         98.1748      62
   -1.6588730768E-03   -3.3957925247E-02         99.7456      63
   -1.5092407040E-03   -3.3384558031E-02        101.3164      64
   -1.3626798819E-03   -3.2748828276E-02        102.8872      65
   -1.3854387722E-03   -3.2225553171E-02        104.4580      66
   -1.5017771774E-03   -3.1859032829E-02        106.0288      67
   -1.2708782460E-03   -3.1391911660E-02        107.5995      68
   -1.1814757783E-03   -3.0967302503E-02        109.1703      69
   -1.1897210620E-03   -3.0598242646E-02        110.7411      70
   -1.2119473347E-03   -3.0102621362E-02        112.3119      71
   -1.1185857890E-03   -2.9693453462E-02        113.8827      72
   -1.1997597801E-03   -2.9230304595E-02        115.4535      73
   -1.0600846896E-03   -2.8730684277E-02        117.0243      74
   -1.0433322380E-03   -2.8563438689E-02        118.5951      75
   -9.5913455200E-04   -2.8193581313E-02        120.1659      76
   -1.0514999505E-03   -2.7704261936E-02        121.7367      77
   -9.5911488814E-04   -2.7372085844E-02        123.3075      78
   -9.8730736035E-04   -2.7069773650E-02        124.8783      79
   -9.4987245377E-04   -2.6758036582E-02        126.4491      80
   -9.3792278295E-04   -2.6519381704E-02        128.0199      81
   -9.2243843687E-04   -2.6165624899E-02        129.5907      82
   -7.9382295316E-04   -2.5669056168E-02        131.1615      83
   -7.4133012930E-04   -2.5548448696E-02        132.7323      84
   -7.8823211827E-04   -2.5324274768E-02        134.3031      85
   -7.6348756430E-04   -2.4903276058E-02        135.8739      86
   -7.7598110079E-04   -2.4692669064E-02        137.4447      87
   -6.8132171888E-04   -2.4493874102E-02        139.0155      88
   -7.1657591604E-04   -2.4026526426E-02        140.5863      89
   -6.7574545513E-04   -2.3692922667E-02        142.1571      90
   -6.5634967407E-04   -2.3449496322E-02        143.7279      91
   -5.9952246605E-04   -2.3329257886E-02        145.2987      92
   -5.7063356961E-04   -2.2983435614E-02        146.8695      93
   -6.6869799523E-04   -2.2906355657E-02        148.4403      94
   -5.5927855830E-04   -2.2544669163E-02        150.0110      95
   -5.2920235326E-04   -2.2279153885E-02        151.5818      96
   -4.6556073152E-04   -2.1966939735E-02        153.1526      97
   -5.9293940934E-04   -2.1811681578E-02        154.7234      98
   -6.0770986143E-04   -2.1502389110E-02        156.2942      99
   -5.6904917025E-04   -2.1346820100E-02        157.8650     100
   -4.2289192310E-04   -2.1148470506E-02        159.4358     101
   -4.1823437484E-04   -2.0867236631E-02        161.0066     102
   -4.5042759261E-04   -2.0566635756E-02        162.5774     103
   -3.9622113169E-04   -2.0492316171E-02        164.1482     104
   -4.4726192856E-04   -2.0371099917E-02        165.7190     105
   -5.0002078776E-04   -1.9997691158E-02        167.2898     106
   -3.1340127154E-04   -2.0010865630E-02        168.8606     107
   -5.3350952267E-04   -1.9795709594E-02        170.4314     108
   -3.6321520052E-04   -1.9612870137E-02        172.0022     109
   -4.4917176675E-04   -1.9406205764E-02        173.5730     110
   -3.0548131380E-04   -1.9277043256E-02        175.1438     111
   -3.1802961348E-04   -1.9181440566E-02        176.7146     112
   -4.2878966828E-04   -1.9152173342E-02        178.2854     113
   -4.2897953133E-04   -1.8817288549E-02        179.8562     114
   -3.0480287072E-04   -1.8705467167E-02        181.4270     115
   -3.2669456931E-04   -1.8458758537E-02        182.9978     116
   -3.1636195812E-04   -1.8339203249E-02        184.5686     117
   -3.2144615907E-04   -1.8251618639E-02        186.1394     118
   -3.9072738340E-04   -1.8103316109E-02        187.7102     119
   -2.9331352050E-04   -1.7933701335E-02        189.2810     120
   -4.2325091192E-04   -1.7857507035E-02        190.8518     121
   -4.0450870930E-04   -1.7743761656E-02        192.4226     122
   -3.1677823203E-04   -1.7321177064E-02        193.9933     123
   -3.1289158742E-04   -1.7341002959E-02        195.5641     124
   -3.6997448314E-04   -1.6963750153E-02        197.1349     125
   -4.2041487640E-04   -1.6926853883E-02        198.7057     126
   -3.4396754055E-04   -1.6719416172E-02        200.2765     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0.25/GGam.Sig_local_w_O7n0.600T0.250U4.0tp-0.20 <==
   -3.4040235858E-01   -2.4401642827E-01          0.7854       0
   -2.9896060544E-01   -3.2531258529E-01          2.3562       1
   -2.4527201152E-01   -3.3081850478E-01          3.9270       2
   -1.9621940207E-01   -3.1475417441E-01          5.4978       3
   -1.5644462011E-01   -2.9201728910E-01          7.0686       4
   -1.2536450890E-01   -2.6864318451E-01          8.6394       5
   -1.0178582517E-01   -2.4653756683E-01         10.2102       6
   -8.3212434793E-02   -2.2575896158E-01         11.7810       7
   -6.8895225955E-02   -2.0831349186E-01         13.3518       8
   -5.8024271116E-02   -1.9242711147E-01         14.9226       9
   -4.9586119566E-02   -1.7865216261E-01         16.4934      10
   -4.3194561441E-02   -1.6618355073E-01         18.0642      11
   -3.7143036758E-02   -1.5501702496E-01         19.6350      12
   -3.2160968025E-02   -1.4531451219E-01         21.2058      13
   -2.8386169104E-02   -1.3635819390E-01         22.7765      14
   -2.4841046411E-02   -1.2880964140E-01         24.3473      15
   -2.2081102964E-02   -1.2191533313E-01         25.9181      16
   -2.0218442677E-02   -1.1603822914E-01         27.4889      17
   -1.8029016293E-02   -1.0988795186E-01         29.0597      18
   -1.6500169309E-02   -1.0481866863E-01         30.6305      19
   -1.4456708056E-02   -1.0001219397E-01         32.2013      20
   -1.3629670496E-02   -9.5779642284E-02         33.7721      21
   -1.2634119844E-02   -9.2206118568E-02         35.3429      22
   -1.1422883197E-02   -8.8724343442E-02         36.9137      23
   -1.0804782904E-02   -8.5226846662E-02         38.4845      24
   -1.0106862324E-02   -8.2346595865E-02         40.0553      25
   -9.0500187071E-03   -7.8909324847E-02         41.6261      26
   -8.4923915632E-03   -7.5634221270E-02         43.1969      27
   -7.8595958897E-03   -7.3894279612E-02         44.7677      28
   -7.0163968725E-03   -7.1361825791E-02         46.3385      29
   -6.9762495936E-03   -6.9020189562E-02         47.9093      30
   -6.4677067886E-03   -6.6800750966E-02         49.4801      31
   -5.7672972845E-03   -6.4513929692E-02         51.0509      32
   -5.7084390276E-03   -6.2379317858E-02         52.6217      33
   -5.2582588067E-03   -6.0798662643E-02         54.1925      34
   -4.8457495019E-03   -5.9333971878E-02         55.7633      35
   -4.5199062439E-03   -5.7994208640E-02         57.3341      36
   -4.1833905043E-03   -5.5843370389E-02         58.9049      37
   -4.4614676219E-03   -5.4405446286E-02         60.4757      38
   -4.3465821202E-03   -5.3485455661E-02         62.0465      39
   -4.0319496794E-03   -5.2020336616E-02         63.6173      40
   -3.5169128161E-03   -5.0935317848E-02         65.1880      41
   -3.5650336997E-03   -4.9859027680E-02         66.7588      42
   -3.1230192966E-03   -4.8660465833E-02         68.3296      43
   -3.4215178147E-03   -4.7724125406E-02         69.9004      44
   -3.3662214385E-03   -4.6700152955E-02         71.4712      45
   -3.3006411215E-03   -4.5397371984E-02         73.0420      46
   -2.8261214767E-03   -4.4798066314E-02         74.6128      47
   -2.4696670109E-03   -4.3558254100E-02         76.1836      48
   -2.4216035341E-03   -4.3088218243E-02         77.7544      49
   -2.8438157589E-03   -4.2299460648E-02         79.3252      50
   -2.4010799778E-03   -4.1901000382E-02         80.8960      51
   -2.4153534864E-03   -4.0514543806E-02         82.4668      52
   -2.4134614660E-03   -3.9882141849E-02         84.0376      53
   -1.8961441777E-03   -3.9075168594E-02         85.6084      54
   -2.4245687952E-03   -3.8207535853E-02         87.1792      55
   -1.9297435718E-03   -3.7402980917E-02         88.7500      56
   -1.9050786256E-03   -3.6988278531E-02         90.3208      57
   -1.8776289895E-03   -3.6658117016E-02         91.8916      58
   -1.9644589098E-03   -3.5705590252E-02         93.4624      59
   -1.9819418562E-03   -3.5501321365E-02         95.0332      60
   -1.6558728927E-03   -3.4663297560E-02         96.6040      61
   -1.3648113677E-03   -3.3928162588E-02         98.1748      62
   -1.5855226301E-03   -3.3882267401E-02         99.7456      63
   -1.2186395367E-03   -3.2917432947E-02        101.3164      64
   -8.8789858155E-04   -3.2503407891E-02        102.8872      65
   -1.0207422039E-03   -3.2138261981E-02        104.4580      66
   -9.8269743416E-04   -3.1956728741E-02        106.0288      67
   -1.2933529468E-03   -3.1186157498E-02        107.5995      68
   -1.0517441923E-03   -3.0673406370E-02        109.1703      69
   -1.3459025872E-03   -3.0432269146E-02        110.7411      70
   -1.2103365034E-03   -3.0106423334E-02        112.3119      71
   -1.2248299084E-03   -2.9803443344E-02        113.8827      72
   -1.0332690563E-03   -2.8992297476E-02        115.4535      73
   -1.1104451623E-03   -2.8756905236E-02        117.0243      74
   -1.1177031598E-03   -2.7854961663E-02        118.5951      75
   -1.4212281331E-03   -2.7917395084E-02        120.1659      76
   -9.4940985070E-04   -2.7408583670E-02        121.7367      77
   -6.5349421990E-04   -2.6984428341E-02        123.3075      78
   -1.1440227177E-03   -2.6500965852E-02        124.8783      79
   -1.0315100587E-03   -2.6504450120E-02        126.4491      80
   -1.0645304029E-03   -2.5904885623E-02        128.0199      81
   -1.0397099292E-03   -2.5679185807E-02        129.5907      82
   -1.4198797375E-03   -2.5581161649E-02        131.1615      83
   -5.1562400960E-04   -2.5376117533E-02        132.7323      84
   -3.0332945688E-04   -2.4700786262E-02        134.3031      85
   -1.0277369225E-03   -2.4319331717E-02        135.8739      86
   -7.3988725479E-04   -2.4198735275E-02        137.4447      87
   -5.7386860725E-04   -2.4272304776E-02        139.0155      88
   -1.0507859432E-03   -2.3960727169E-02        140.5863      89
   -8.0796526656E-04   -2.3762784015E-02        142.1571      90
   -6.3040132509E-04   -2.3523283602E-02        143.7279      91
   -7.2803468922E-04   -2.2932234823E-02        145.2987      92
   -3.4094610618E-04   -2.2523720642E-02        146.8695      93
   -6.2453402220E-04   -2.2505890323E-02        148.4403      94
   -7.0442890782E-04   -2.2523219304E-02        150.0110      95
   -2.9290742341E-04   -2.2095842261E-02        151.5818      96
   -1.0037226952E-03   -2.1347780616E-02        153.1526      97
   -8.3609008536E-04   -2.1798022068E-02        154.7234      98
   -6.7506833388E-04   -2.1840209196E-02        156.2942      99
   -6.0781818909E-04   -2.1145251265E-02        157.8650     100
   -6.0866465098E-04   -2.0655913393E-02        159.4358     101
   -4.8040384766E-04   -2.0473775625E-02        161.0066     102
   -6.2497479757E-04   -2.0562736932E-02        162.5774     103
   -1.7949912640E-04   -2.0243128782E-02        164.1482     104
   -8.5042889676E-04   -2.0013113749E-02        165.7190     105
   -4.3262593610E-04   -2.0271426040E-02        167.2898     106
   -3.2211139309E-04   -2.0074893810E-02        168.8606     107
   -4.1813190266E-04   -2.0091744994E-02        170.4314     108
   -7.5525970377E-04   -1.9588819918E-02        172.0022     109
   -8.0449654026E-04   -1.9707064425E-02        173.5730     110
   -3.8489748005E-04   -1.8864009057E-02        175.1438     111
   -3.9182622048E-04   -1.8804650000E-02        176.7146     112
   -4.0283252569E-04   -1.8657422486E-02        178.2854     113
   -8.1851154089E-04   -1.8384126701E-02        179.8562     114
   -6.5757439482E-04   -1.8612604883E-02        181.4270     115
   -1.9300680059E-04   -1.8388695885E-02        182.9978     116
   -1.5909656433E-04   -1.8170522290E-02        184.5686     117
   -3.5970572533E-04   -1.7984030095E-02        186.1394     118
   -2.6499204988E-04   -1.7774282401E-02        187.7102     119
   -7.1324424128E-04   -1.8164554522E-02        189.2810     120
   -2.8359183473E-04   -1.7667649392E-02        190.8518     121
   -1.7742273427E-06   -1.7678337009E-02        192.4226     122
    1.3450236404E-04   -1.7611840314E-02        193.9933     123
    3.8372437665E-05   -1.7247221057E-02        195.5641     124
    1.2573750370E-04   -1.7183000392E-02        197.1349     125
   -1.5239544440E-04   -1.6605124428E-02        198.7057     126
   -6.0604587015E-04   -1.7040754439E-02        200.2765     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0.5/D_DCA <==
0.6 0.0286397956138 0.000130854161916


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0.5/D_DCA_size20.0 <==
0.599651338226 0.000190977342322 -2.53531498846 0.0282937669508 1.02129277754e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0.5/D_DCA_size32.0 <==
0.599661637674 0.000217642316026 -2.53566695466 0.028350814848 1.40085785488e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0.5/D_DCA_size34.0 <==
0.599668328034 0.000208665483746 -2.53558646182 0.0283558756142 1.38648573856e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0.5/D_DCA_size50.0 <==
0.601224230006 0.000361712800108 -2.52771459334 0.0285578130888 3.19022366403e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0.5/D_DiagMC_GGam <==
0.6000    0.0006    -2.55    0.03    0.0264    0.0015


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0.5/E_DCA <==
0.6 -0.929057349353 0.0028572629322


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0.5/E_DCA_size20.0 <==
0.599651338226 0.000190977342322 -2.53531498846 -0.933705360742 6.37756347115e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0.5/E_DCA_size32.0 <==
0.599661637674 0.000217642316026 -2.53566695466 -0.933644968619 8.3708256858e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0.5/E_DCA_size34.0 <==
0.599668328034 0.000208665483746 -2.53558646182 -0.933614776257 6.96202196573e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0.5/E_DCA_size50.0 <==
0.601224230006 0.000361712800108 -2.52771459334 -0.929626206704 0.00473715208053


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0.5/E_DiagMC_GGam <==
0.6000    0.0006    -2.55    0.03    -0.934    0.003


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0.5/GGam.Sig_local_w_O1n0.600T0.500U4.0tp-0.20 <==
   -1.9083530557E-01   -1.8304968322E-01          1.5708       0
   -1.4004792251E-01   -2.1185928734E-01          4.7124       1
   -9.6716877502E-02   -1.9387908012E-01          7.8540       2
   -6.7753707300E-02   -1.6966175510E-01         10.9956       3
   -4.8956401995E-02   -1.4770648240E-01         14.1372       4
   -3.6535795701E-02   -1.2942018491E-01         17.2788       5
   -2.8078627153E-02   -1.1448369521E-01         20.4204       6
   -2.2130989187E-02   -1.0226677730E-01         23.5619       7
   -1.7828448504E-02   -9.2195297933E-02         26.7035       8
   -1.4640818771E-02   -8.3787342291E-02         29.8451       9
   -1.2206149552E-02   -7.6714828132E-02         32.9867      10
   -1.0323605457E-02   -7.0684184714E-02         36.1283      11
   -8.8405237694E-03   -6.5495023016E-02         39.2699      12
   -7.6499669128E-03   -6.0985530908E-02         42.4115      13
   -6.6775921307E-03   -5.7040587384E-02         45.5531      14
   -5.8748231947E-03   -5.3570935785E-02         48.6947      15
   -5.2126724710E-03   -5.0481420279E-02         51.8363      16
   -4.6416793642E-03   -4.7726636155E-02         54.9779      17
   -4.1677558071E-03   -4.5249187739E-02         58.1195      18
   -3.7589562790E-03   -4.3018178914E-02         61.2611      19
   -3.4076055349E-03   -4.0986057630E-02         64.4026      20
   -3.0953143755E-03   -3.9136286018E-02         67.5442      21
   -2.8268236317E-03   -3.7440716804E-02         70.6858      22
   -2.5961625186E-03   -3.5883068348E-02         73.8274      23
   -2.3854497929E-03   -3.4453605575E-02         76.9690      24
   -2.2047175484E-03   -3.3129593577E-02         80.1106      25
   -2.0363259605E-03   -3.1897470447E-02         83.2522      26
   -1.8880502686E-03   -3.0766613985E-02         86.3938      27
   -1.7627859951E-03   -2.9695392644E-02         89.5354      28
   -1.6535467939E-03   -2.8701573236E-02         92.6770      29
   -1.5403545485E-03   -2.7777720182E-02         95.8186      30
   -1.4437099841E-03   -2.6909950159E-02         98.9602      31
   -1.3468609034E-03   -2.6099780166E-02        102.1018      32
   -1.2770753969E-03   -2.5342563569E-02        105.2434      33
   -1.2100739057E-03   -2.4612892395E-02        108.3849      34
   -1.1357499294E-03   -2.3918983666E-02        111.5265      35
   -1.0738013162E-03   -2.3276266306E-02        114.6681      36
   -1.0160697538E-03   -2.2658383668E-02        117.8097      37
   -9.6001149305E-04   -2.2075555657E-02        120.9513      38
   -9.0775341024E-04   -2.1521751568E-02        124.0929      39
   -8.6160996815E-04   -2.0997596684E-02        127.2345      40
   -8.1457108624E-04   -2.0490048246E-02        130.3761      41
   -7.7128617159E-04   -2.0019165311E-02        133.5177      42
   -7.3753848668E-04   -1.9549707258E-02        136.6593      43
   -7.0718623625E-04   -1.9117013932E-02        139.8009      44
   -6.7191077667E-04   -1.8703282860E-02        142.9425      45
   -6.4798965387E-04   -1.8304799906E-02        146.0841      46
   -6.1354435298E-04   -1.7925362450E-02        149.2257      47
   -5.9695162490E-04   -1.7561789908E-02        152.3672      48
   -5.6535045721E-04   -1.7201809864E-02        155.5088      49
   -5.4404140763E-04   -1.6867236205E-02        158.6504      50
   -5.1852182448E-04   -1.6526799820E-02        161.7920      51
   -4.9669470099E-04   -1.6217737870E-02        164.9336      52
   -4.8108283614E-04   -1.5922895489E-02        168.0752      53
   -4.6120787804E-04   -1.5631907061E-02        171.2168      54
   -4.3079272362E-04   -1.5349867858E-02        174.3584      55
   -4.2575960178E-04   -1.5080200582E-02        177.5000      56
   -4.1285692217E-04   -1.4815760093E-02        180.6416      57
   -3.9418069982E-04   -1.4576624416E-02        183.7832      58
   -3.8045001170E-04   -1.4324227639E-02        186.9248      59
   -3.6613230054E-04   -1.4090629277E-02        190.0664      60
   -3.5187386712E-04   -1.3867227087E-02        193.2079      61
   -3.3828616076E-04   -1.3643868834E-02        196.3495      62
   -3.2350561035E-04   -1.3430785702E-02        199.4911      63
   -3.0971594740E-04   -1.3222205760E-02        202.6327      64
   -2.9858079361E-04   -1.3022597679E-02        205.7743      65
   -2.9447330185E-04   -1.2831933128E-02        208.9159      66
   -2.8768301316E-04   -1.2640049838E-02        212.0575      67
   -2.8384898591E-04   -1.2451438630E-02        215.1991      68
   -2.6652229039E-04   -1.2266111710E-02        218.3407      69
   -2.6491774555E-04   -1.2087414271E-02        221.4823      70
   -2.6309480885E-04   -1.1924305818E-02        224.6239      71
   -2.5093319425E-04   -1.1767053115E-02        227.7655      72
   -2.4238401503E-04   -1.1608475062E-02        230.9071      73
   -2.3120266818E-04   -1.1450732650E-02        234.0487      74
   -2.2389530018E-04   -1.1303497585E-02        237.1902      75
   -2.1549573862E-04   -1.1157184967E-02        240.3318      76
   -2.1111254705E-04   -1.1010176413E-02        243.4734      77
   -2.0714302450E-04   -1.0872963016E-02        246.6150      78
   -2.0242904574E-04   -1.0735909782E-02        249.7566      79
   -1.8550218368E-04   -1.0602577605E-02        252.8982      80
   -1.8195117362E-04   -1.0464950541E-02        256.0398      81
   -1.7674595529E-04   -1.0347715441E-02        259.1814      82
   -1.6582591299E-04   -1.0220530429E-02        262.3230      83
   -1.6019796126E-04   -1.0097278527E-02        265.4646      84
   -1.5240920014E-04   -9.9765753106E-03        268.6062      85
   -1.5157262444E-04   -9.8656052470E-03        271.7478      86
   -1.5042280165E-04   -9.7623606931E-03        274.8894      87
   -1.5269572735E-04   -9.6486568803E-03        278.0309      88
   -1.5498950669E-04   -9.5394715277E-03        281.1725      89
   -1.3480259444E-04   -9.4404262477E-03        284.3141      90
   -1.3618028356E-04   -9.3421821791E-03        287.4557      91
   -1.2903659250E-04   -9.2401850376E-03        290.5973      92
   -1.2265497835E-04   -9.1429529704E-03        293.7389      93
   -1.1856923813E-04   -9.0385075762E-03        296.8805      94
   -1.2338615055E-04   -8.9409311953E-03        300.0221      95
   -1.2676922836E-04   -8.8363344516E-03        303.1637      96
   -1.1510573528E-04   -8.7508842847E-03        306.3053      97
   -1.1439561196E-04   -8.6683256923E-03        309.4469      98
   -1.1039730956E-04   -8.5894077847E-03        312.5885      99
   -1.1641327038E-04   -8.5031804969E-03        315.7301     100
   -1.1187944808E-04   -8.4189475918E-03        318.8717     101
   -1.1086099598E-04   -8.3375249643E-03        322.0132     102
   -1.0273767904E-04   -8.2502198412E-03        325.1548     103
   -9.9656984763E-05   -8.1742448996E-03        328.2964     104
   -9.2559900549E-05   -8.1025829336E-03        331.4380     105
   -8.8618281541E-05   -8.0208312850E-03        334.5796     106
   -8.1476592102E-05   -7.9551667954E-03        337.7212     107
   -8.1148573679E-05   -7.8728114562E-03        340.8628     108
   -8.1641969416E-05   -7.8056501583E-03        344.0044     109
   -7.2027258351E-05   -7.7343092862E-03        347.1460     110
   -6.8874497496E-05   -7.6645129046E-03        350.2876     111
   -6.8114172288E-05   -7.5852231204E-03        353.4292     112
   -6.3001140122E-05   -7.5128183280E-03        356.5708     113
   -6.4746890171E-05   -7.4530090514E-03        359.7124     114
   -6.7626813891E-05   -7.3862724021E-03        362.8540     115
   -7.4775266484E-05   -7.3235747123E-03        365.9955     116
   -7.7540487253E-05   -7.2606818690E-03        369.1371     117
   -7.4286441582E-05   -7.2023870731E-03        372.2787     118
   -7.2330148592E-05   -7.1528821801E-03        375.4203     119
   -7.0064275685E-05   -7.0922362729E-03        378.5619     120
   -6.1420555694E-05   -7.0263379443E-03        381.7035     121
   -5.8478080116E-05   -6.9795122715E-03        384.8451     122
   -5.5447448307E-05   -6.9222216625E-03        387.9867     123
   -5.4971265599E-05   -6.8672750234E-03        391.1283     124
   -5.8380659900E-05   -6.8094314341E-03        394.2699     125
   -5.5269900166E-05   -6.7551070308E-03        397.4115     126
   -5.7380238170E-05   -6.7042168958E-03        400.5531     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0.5/GGam.Sig_local_w_O3n0.600T0.500U4.0tp-0.20 <==
   -2.7950585442E-01   -2.6501886483E-01          1.5708       0
   -1.9731039299E-01   -2.8333360266E-01          4.7124       1
   -1.3102591017E-01   -2.5220042495E-01          7.8540       2
   -8.8875995222E-02   -2.1704555452E-01         10.9956       3
   -6.2664077151E-02   -1.8677830818E-01         14.1372       4
   -4.5929051335E-02   -1.6227391066E-01         17.2788       5
   -3.4782876484E-02   -1.4261705460E-01         20.4204       6
   -2.7122039017E-02   -1.2677984644E-01         23.5619       7
   -2.1711778714E-02   -1.1387416303E-01         26.7035       8
   -1.7686865149E-02   -1.0321064499E-01         29.8451       9
   -1.4667267383E-02   -9.4266734213E-02         32.9867      10
   -1.2370198848E-02   -8.6715107655E-02         36.1283      11
   -1.0550967896E-02   -8.0237744957E-02         39.2699      12
   -9.1045033084E-03   -7.4630400988E-02         42.4115      13
   -7.9314779595E-03   -6.9751897274E-02         45.5531      14
   -6.9691380533E-03   -6.5431105289E-02         48.6947      15
   -6.1798785524E-03   -6.1621267310E-02         51.8363      16
   -5.5048443793E-03   -5.8210337948E-02         54.9779      17
   -4.9449198801E-03   -5.5182418719E-02         58.1195      18
   -4.4369793541E-03   -5.2434041343E-02         61.2611      19
   -4.0242726655E-03   -4.9927478533E-02         64.4026      20
   -3.6642233017E-03   -4.7668351325E-02         67.5442      21
   -3.3534487727E-03   -4.5591361278E-02         70.6858      22
   -3.0654733273E-03   -4.3710342056E-02         73.8274      23
   -2.8272003259E-03   -4.1946089498E-02         76.9690      24
   -2.6113224866E-03   -4.0314230357E-02         80.1106      25
   -2.4188534747E-03   -3.8822791467E-02         83.2522      26
   -2.2430012093E-03   -3.7422313819E-02         86.3938      27
   -2.0998889293E-03   -3.6163555982E-02         89.5354      28
   -1.9648169686E-03   -3.4933580373E-02         92.6770      29
   -1.8352418674E-03   -3.3795905907E-02         95.8186      30
   -1.6907662003E-03   -3.2734652943E-02         98.9602      31
   -1.5922947572E-03   -3.1730004408E-02        102.1018      32
   -1.5033744780E-03   -3.0806786560E-02        105.2434      33
   -1.4364380613E-03   -2.9915444122E-02        108.3849      34
   -1.3559983608E-03   -2.9080317079E-02        111.5265      35
   -1.2492476391E-03   -2.8281737680E-02        114.6681      36
   -1.1824579464E-03   -2.7546704333E-02        117.8097      37
   -1.1320929926E-03   -2.6820582625E-02        120.9513      38
   -1.0736900863E-03   -2.6158093689E-02        124.0929      39
   -9.9325974773E-04   -2.5524104952E-02        127.2345      40
   -9.4941036957E-04   -2.4920484422E-02        130.3761      41
   -9.0206647229E-04   -2.4322224897E-02        133.5177      42
   -8.6367645506E-04   -2.3773076052E-02        136.6593      43
   -8.3216682667E-04   -2.3222232048E-02        139.8009      44
   -8.0508684682E-04   -2.2712521215E-02        142.9425      45
   -7.6399350101E-04   -2.2238550713E-02        146.0841      46
   -7.3950925468E-04   -2.1782264725E-02        149.2257      47
   -6.9302589668E-04   -2.1332558786E-02        152.3672      48
   -6.4676921230E-04   -2.0887111442E-02        155.5088      49
   -6.1407338881E-04   -2.0488718712E-02        158.6504      50
   -5.8226858021E-04   -2.0081245188E-02        161.7920      51
   -5.6276670291E-04   -1.9701605499E-02        164.9336      52
   -5.3013836290E-04   -1.9333281263E-02        168.0752      53
   -5.0068005851E-04   -1.8998322515E-02        171.2168      54
   -4.9622886762E-04   -1.8633298536E-02        174.3584      55
   -4.9727717916E-04   -1.8306441148E-02        177.5000      56
   -4.8221686031E-04   -1.8016146625E-02        180.6416      57
   -4.6706683700E-04   -1.7700748800E-02        183.7832      58
   -4.5261003074E-04   -1.7400413788E-02        186.9248      59
   -4.4482536541E-04   -1.7100927421E-02        190.0664      60
   -4.2611306148E-04   -1.6842808627E-02        193.2079      61
   -4.0202389186E-04   -1.6581375404E-02        196.3495      62
   -4.0143532272E-04   -1.6314852708E-02        199.4911      63
   -3.7076551470E-04   -1.6063616477E-02        202.6327      64
   -3.5808673684E-04   -1.5808263159E-02        205.7743      65
   -3.7562403804E-04   -1.5572607703E-02        208.9159      66
   -3.4955379475E-04   -1.5328820626E-02        212.0575      67
   -3.3064662830E-04   -1.5107086200E-02        215.1991      68
   -3.2293073636E-04   -1.4891045759E-02        218.3407      69
   -2.8994879758E-04   -1.4686520233E-02        221.4823      70
   -3.0413824382E-04   -1.4483808200E-02        224.6239      71
   -3.0795912178E-04   -1.4288934455E-02        227.7655      72
   -2.8927578939E-04   -1.4090470258E-02        230.9071      73
   -2.6900515573E-04   -1.3899642966E-02        234.0487      74
   -2.4229589835E-04   -1.3710119897E-02        237.1902      75
   -2.3162415521E-04   -1.3536596736E-02        240.3318      76
   -2.0474921552E-04   -1.3355038407E-02        243.4734      77
   -1.9966558810E-04   -1.3209844390E-02        246.6150      78
   -1.9429561160E-04   -1.3036357685E-02        249.7566      79
   -1.9669681154E-04   -1.2878471426E-02        252.8982      80
   -1.9652575847E-04   -1.2707522519E-02        256.0398      81
   -1.9002556958E-04   -1.2567145752E-02        259.1814      82
   -2.2717508475E-04   -1.2412335073E-02        262.3230      83
   -1.9692447157E-04   -1.2274718922E-02        265.4646      84
   -1.8317667371E-04   -1.2124382630E-02        268.6062      85
   -1.9640903277E-04   -1.1977527046E-02        271.7478      86
   -1.5810212952E-04   -1.1807784770E-02        274.8894      87
   -1.8268997459E-04   -1.1701925052E-02        278.0309      88
   -1.6728335376E-04   -1.1553122649E-02        281.1725      89
   -1.5538595719E-04   -1.1433457057E-02        284.3141      90
   -1.6919331953E-04   -1.1328519463E-02        287.4557      91
   -1.4969580305E-04   -1.1205677651E-02        290.5973      92
   -1.5022430242E-04   -1.1099465839E-02        293.7389      93
   -1.5714289626E-04   -1.0975373075E-02        296.8805      94
   -1.5201776777E-04   -1.0850416904E-02        300.0221      95
   -1.5231687951E-04   -1.0761189789E-02        303.1637      96
   -1.3483195954E-04   -1.0656737969E-02        306.3053      97
   -1.3255923751E-04   -1.0533493739E-02        309.4469      98
   -1.1703444751E-04   -1.0443059446E-02        312.5885      99
   -9.9051453406E-05   -1.0329417507E-02        315.7301     100
   -1.3228693025E-04   -1.0232129886E-02        318.8717     101
   -1.1840179385E-04   -1.0131996170E-02        322.0132     102
   -1.1746291944E-04   -1.0022470131E-02        325.1548     103
   -1.2030484544E-04   -9.9257277329E-03        328.2964     104
   -1.1672989797E-04   -9.8489501042E-03        331.4380     105
   -1.4568854367E-04   -9.7332291974E-03        334.5796     106
   -1.2447437544E-04   -9.6577504523E-03        337.7212     107
   -1.1155669758E-04   -9.5692569306E-03        340.8628     108
   -1.1873953354E-04   -9.4605933454E-03        344.0044     109
   -1.3443534602E-04   -9.3713398781E-03        347.1460     110
   -1.0511836595E-04   -9.2981164641E-03        350.2876     111
   -1.3872145773E-04   -9.2497636565E-03        353.4292     112
   -8.9265114390E-05   -9.1612273547E-03        356.5708     113
   -9.3648266496E-05   -9.0852268715E-03        359.7124     114
   -9.3939147499E-05   -8.9821862679E-03        362.8540     115
   -5.5506736564E-05   -8.8946138487E-03        365.9955     116
   -8.5161416674E-05   -8.8238899875E-03        369.1371     117
   -8.0457043213E-05   -8.7676167847E-03        372.2787     118
   -9.1168299159E-05   -8.6842280802E-03        375.4203     119
   -9.6735961766E-05   -8.6151960542E-03        378.5619     120
   -7.5759012938E-05   -8.5333453700E-03        381.7035     121
   -7.2381579962E-05   -8.4638804329E-03        384.8451     122
   -7.5235883419E-05   -8.4188514039E-03        387.9867     123
   -7.1821223571E-05   -8.3557426995E-03        391.1283     124
   -6.9837483972E-05   -8.2664350497E-03        394.2699     125
   -7.3913921624E-05   -8.2075277769E-03        397.4115     126
   -7.3932757898E-05   -8.1550314614E-03        400.5531     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0.5/GGam.Sig_local_w_O4n0.600T0.500U4.0tp-0.20 <==
   -3.1242389453E-01   -3.2458071102E-01          1.5708       0
   -2.1768348370E-01   -3.2207944645E-01          4.7124       1
   -1.4382345897E-01   -2.7956662433E-01          7.8540       2
   -9.7279677218E-02   -2.3773128551E-01         10.9956       3
   -6.8416406695E-02   -2.0320101715E-01         14.1372       4
   -5.0034536963E-02   -1.7578032745E-01         17.2788       5
   -3.7847926741E-02   -1.5404419869E-01         20.4204       6
   -2.9473181317E-02   -1.3666307796E-01         23.5619       7
   -2.3509856873E-02   -1.2256279052E-01         26.7035       8
   -1.9176059239E-02   -1.1094279328E-01         29.8451       9
   -1.5868733725E-02   -1.0123096708E-01         32.9867      10
   -1.3368015170E-02   -9.3049230754E-02         36.1283      11
   -1.1399006606E-02   -8.6016906930E-02         39.2699      12
   -9.8105188244E-03   -7.9980129735E-02         42.4115      13
   -8.5428290921E-03   -7.4693299539E-02         45.5531      14
   -7.5110698260E-03   -7.0059155317E-02         48.6947      15
   -6.6344854119E-03   -6.5977044806E-02         51.8363      16
   -5.8693267041E-03   -6.2302796044E-02         54.9779      17
   -5.2794339686E-03   -5.9049795627E-02         58.1195      18
   -4.7377971636E-03   -5.6094263951E-02         61.2611      19
   -4.3033067462E-03   -5.3460413205E-02         64.4026      20
   -3.9173916868E-03   -5.1002312719E-02         67.5442      21
   -3.5749805952E-03   -4.8791187375E-02         70.6858      22
   -3.2692087792E-03   -4.6733164172E-02         73.8274      23
   -3.0257559300E-03   -4.4889594899E-02         76.9690      24
   -2.7837178234E-03   -4.3114807954E-02         80.1106      25
   -2.5806528564E-03   -4.1508943590E-02         83.2522      26
   -2.3938874200E-03   -4.0011693027E-02         86.3938      27
   -2.2352964312E-03   -3.8652248777E-02         89.5354      28
   -2.0831698825E-03   -3.7305203029E-02         92.6770      29
   -1.9492271898E-03   -3.6119448604E-02         95.8186      30
   -1.7933268949E-03   -3.4974994193E-02         98.9602      31
   -1.6873981708E-03   -3.3930655598E-02        102.1018      32
   -1.5875316397E-03   -3.2958298653E-02        105.2434      33
   -1.5053912465E-03   -3.1957049212E-02        108.3849      34
   -1.4165285341E-03   -3.1073000440E-02        111.5265      35
   -1.3193187555E-03   -3.0210195208E-02        114.6681      36
   -1.2628967367E-03   -2.9423608722E-02        117.8097      37
   -1.2066949758E-03   -2.8687359089E-02        120.9513      38
   -1.1485060757E-03   -2.7971263986E-02        124.0929      39
   -1.0906628780E-03   -2.7263530812E-02        127.2345      40
   -1.0227378922E-03   -2.6611812389E-02        130.3761      41
   -9.5781382388E-04   -2.6004479038E-02        133.5177      42
   -9.2833540054E-04   -2.5381872098E-02        136.6593      43
   -8.8226361161E-04   -2.4814212796E-02        139.8009      44
   -8.6241819432E-04   -2.4300721040E-02        142.9425      45
   -8.0314510741E-04   -2.3765356588E-02        146.0841      46
   -7.4860386972E-04   -2.3277136205E-02        149.2257      47
   -7.5202926620E-04   -2.2772108120E-02        152.3672      48
   -7.2959843441E-04   -2.2333672476E-02        155.5088      49
   -6.7731181096E-04   -2.1877871115E-02        158.6504      50
   -6.6267117918E-04   -2.1458885233E-02        161.7920      51
   -6.2622267188E-04   -2.1054829348E-02        164.9336      52
   -5.7936642741E-04   -2.0715783711E-02        168.0752      53
   -5.6743851840E-04   -2.0308056982E-02        171.2168      54
   -5.6886281130E-04   -1.9952564629E-02        174.3584      55
   -5.3031342876E-04   -1.9570301392E-02        177.5000      56
   -4.9222904656E-04   -1.9233694656E-02        180.6416      57
   -4.9206211135E-04   -1.8939806733E-02        183.7832      58
   -4.8811966225E-04   -1.8604607181E-02        186.9248      59
   -4.6390312858E-04   -1.8284607675E-02        190.0664      60
   -4.2362337886E-04   -1.7973038765E-02        193.2079      61
   -3.9663718916E-04   -1.7701510107E-02        196.3495      62
   -4.0431229390E-04   -1.7434719763E-02        199.4911      63
   -3.9557782033E-04   -1.7155264077E-02        202.6327      64
   -3.7821173873E-04   -1.6881875493E-02        205.7743      65
   -3.9485322402E-04   -1.6650729945E-02        208.9159      66
   -3.8222082065E-04   -1.6394841476E-02        212.0575      67
   -3.5020237091E-04   -1.6161939059E-02        215.1991      68
   -3.5378454676E-04   -1.5924994893E-02        218.3407      69
   -3.3933492406E-04   -1.5678259039E-02        221.4823      70
   -3.2814413694E-04   -1.5475782388E-02        224.6239      71
   -3.1104450650E-04   -1.5255016510E-02        227.7655      72
   -3.1209454573E-04   -1.5075931099E-02        230.9071      73
   -2.3898544674E-04   -1.4881825259E-02        234.0487      74
   -2.5287635669E-04   -1.4660237938E-02        237.1902      75
   -2.4184225939E-04   -1.4463235989E-02        240.3318      76
   -2.3423705283E-04   -1.4276930615E-02        243.4734      77
   -2.4646054882E-04   -1.4114256798E-02        246.6150      78
   -2.3589963138E-04   -1.3926192214E-02        249.7566      79
   -2.1856461115E-04   -1.3751316864E-02        252.8982      80
   -1.8479133939E-04   -1.3580171145E-02        256.0398      81
   -2.0413507232E-04   -1.3432487240E-02        259.1814      82
   -2.1952693519E-04   -1.3264141948E-02        262.3230      83
   -2.2340453359E-04   -1.3102374353E-02        265.4646      84
   -2.2893466609E-04   -1.2953350986E-02        268.6062      85
   -2.0375659305E-04   -1.2838970966E-02        271.7478      86
   -1.9068384499E-04   -1.2653402245E-02        274.8894      87
   -2.0503686055E-04   -1.2495854245E-02        278.0309      88
   -2.0442941154E-04   -1.2377977833E-02        281.1725      89
   -1.6271162072E-04   -1.2216898927E-02        284.3141      90
   -1.7890693834E-04   -1.2117636250E-02        287.4557      91
   -1.5199120683E-04   -1.1974820175E-02        290.5973      92
   -1.5338794029E-04   -1.1842035813E-02        293.7389      93
   -1.5344451688E-04   -1.1717967679E-02        296.8805      94
   -1.7010845818E-04   -1.1601759791E-02        300.0221      95
   -1.3940668660E-04   -1.1486575807E-02        303.1637      96
   -1.3093270548E-04   -1.1358832351E-02        306.3053      97
   -1.3010430793E-04   -1.1234439461E-02        309.4469      98
   -1.2534668381E-04   -1.1140840852E-02        312.5885      99
   -8.8931867304E-05   -1.1026102785E-02        315.7301     100
   -1.1591244437E-04   -1.0936558001E-02        318.8717     101
   -1.2749419672E-04   -1.0821609798E-02        322.0132     102
   -1.3184174451E-04   -1.0726591152E-02        325.1548     103
   -1.1521132740E-04   -1.0613078924E-02        328.2964     104
   -1.2230457739E-04   -1.0510190948E-02        331.4380     105
   -1.0725410837E-04   -1.0386940489E-02        334.5796     106
   -1.0081414837E-04   -1.0307657249E-02        337.7212     107
   -1.1545469550E-04   -1.0221170003E-02        340.8628     108
   -9.0520772487E-05   -1.0107521628E-02        344.0044     109
   -9.4728064693E-05   -9.9958197972E-03        347.1460     110
   -8.4267516355E-05   -9.9381040198E-03        350.2876     111
   -9.2270615414E-05   -9.8476240458E-03        353.4292     112
   -9.5074515220E-05   -9.7666908120E-03        356.5708     113
   -8.4608825319E-05   -9.6807861783E-03        359.7124     114
   -9.5870955806E-05   -9.6038109867E-03        362.8540     115
   -8.0039877249E-05   -9.5168766849E-03        365.9955     116
   -8.1196483232E-05   -9.4255798608E-03        369.1371     117
   -7.1634953634E-05   -9.3425224081E-03        372.2787     118
   -9.0728181002E-05   -9.2617740230E-03        375.4203     119
   -5.3324537744E-05   -9.1952328336E-03        378.5619     120
   -4.9811777776E-05   -9.1234662959E-03        381.7035     121
   -7.1110284066E-05   -9.0575002524E-03        384.8451     122
   -3.8789157259E-05   -8.9802176460E-03        387.9867     123
   -4.9721864745E-05   -8.9218426391E-03        391.1283     124
   -5.6941090539E-05   -8.8354124668E-03        394.2699     125
   -6.3732187279E-05   -8.7477268179E-03        397.4115     126
   -6.4099413535E-05   -8.7036359076E-03        400.5531     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0.5/GGam.Sig_local_w_O5n0.600T0.500U4.0tp-0.20 <==
   -3.2501035983E-01   -3.4421743306E-01          1.5708       0
   -2.2347760132E-01   -3.3427437489E-01          4.7124       1
   -1.4512329427E-01   -2.8700748644E-01          7.8540       2
   -9.6619614001E-02   -2.4199775991E-01         10.9956       3
   -6.7127619791E-02   -2.0547894706E-01         14.1372       4
   -4.8636157779E-02   -1.7690613508E-01         17.2788       5
   -3.6503537465E-02   -1.5451173523E-01         20.4204       6
   -2.8281575934E-02   -1.3676945060E-01         23.5619       7
   -2.2494807015E-02   -1.2240470943E-01         26.7035       8
   -1.8302796621E-02   -1.1063844258E-01         29.8451       9
   -1.5106065147E-02   -1.0084694758E-01         32.9867      10
   -1.2699082626E-02   -9.2638744199E-02         36.1283      11
   -1.0794754905E-02   -8.5518623982E-02         39.2699      12
   -9.2892671967E-03   -7.9540797281E-02         42.4115      13
   -8.0733195735E-03   -7.4207242778E-02         45.5531      14
   -7.1271634402E-03   -6.9569805780E-02         48.6947      15
   -6.3069935078E-03   -6.5466295494E-02         51.8363      16
   -5.6006268155E-03   -6.1813526400E-02         54.9779      17
   -4.9986866002E-03   -5.8599285964E-02         58.1195      18
   -4.5000855680E-03   -5.5601907317E-02         61.2611      19
   -4.0266647382E-03   -5.2945560257E-02         64.4026      20
   -3.6423691200E-03   -5.0574104242E-02         67.5442      21
   -3.3624527926E-03   -4.8330024114E-02         70.6858      22
   -3.0842928991E-03   -4.6336813576E-02         73.8274      23
   -2.8937232579E-03   -4.4441729284E-02         76.9690      24
   -2.6324660413E-03   -4.2716979239E-02         80.1106      25
   -2.4373350406E-03   -4.1134558594E-02         83.2522      26
   -2.2652332928E-03   -3.9614786641E-02         86.3938      27
   -2.0870928691E-03   -3.8236558378E-02         89.5354      28
   -1.9716954601E-03   -3.6981785955E-02         92.6770      29
   -1.8247991290E-03   -3.5775208634E-02         95.8186      30
   -1.7283066858E-03   -3.4651648254E-02         98.9602      31
   -1.6141102502E-03   -3.3597385328E-02        102.1018      32
   -1.5038062836E-03   -3.2630475845E-02        105.2434      33
   -1.3621405660E-03   -3.1662671965E-02        108.3849      34
   -1.3287713606E-03   -3.0796134297E-02        111.5265      35
   -1.2367061330E-03   -2.9908194267E-02        114.6681      36
   -1.1842065620E-03   -2.9178686827E-02        117.8097      37
   -1.0896488673E-03   -2.8419108365E-02        120.9513      38
   -1.0442472015E-03   -2.7772041705E-02        124.0929      39
   -1.0067077870E-03   -2.7058634984E-02        127.2345      40
   -9.6298973847E-04   -2.6367018913E-02        130.3761      41
   -9.4402432101E-04   -2.5761141514E-02        133.5177      42
   -8.4470244613E-04   -2.5144942234E-02        136.6593      43
   -8.1740800240E-04   -2.4541847452E-02        139.8009      44
   -7.3526009257E-04   -2.4032247326E-02        142.9425      45
   -7.1974832801E-04   -2.3539513143E-02        146.0841      46
   -6.8720508490E-04   -2.3025994770E-02        149.2257      47
   -6.5882354106E-04   -2.2546183267E-02        152.3672      48
   -6.8391774755E-04   -2.2097053713E-02        155.5088      49
   -5.9575472298E-04   -2.1699741026E-02        158.6504      50
   -5.7707264939E-04   -2.1264176206E-02        161.7920      51
   -5.3192005050E-04   -2.0845172107E-02        164.9336      52
   -5.3160522135E-04   -2.0437743372E-02        168.0752      53
   -4.7569369274E-04   -2.0109576587E-02        171.2168      54
   -5.1673395220E-04   -1.9752788540E-02        174.3584      55
   -5.0205343476E-04   -1.9430749501E-02        177.5000      56
   -4.3032447754E-04   -1.9092314273E-02        180.6416      57
   -4.7444334358E-04   -1.8692868278E-02        183.7832      58
   -4.0114234895E-04   -1.8399991345E-02        186.9248      59
   -3.8664903404E-04   -1.8070348496E-02        190.0664      60
   -3.7018460292E-04   -1.7814816441E-02        193.2079      61
   -3.5659182313E-04   -1.7596646569E-02        196.3495      62
   -3.3076079781E-04   -1.7246866125E-02        199.4911      63
   -3.5429459168E-04   -1.6993754455E-02        202.6327      64
   -3.2138959797E-04   -1.6744039851E-02        205.7743      65
   -3.1041099915E-04   -1.6484446694E-02        208.9159      66
   -2.7313914214E-04   -1.6214455741E-02        212.0575      67
   -2.9325121338E-04   -1.6028081570E-02        215.1991      68
   -2.9606251093E-04   -1.5778602370E-02        218.3407      69
   -2.5771714277E-04   -1.5557676095E-02        221.4823      70
   -2.1779678846E-04   -1.5398718545E-02        224.6239      71
   -2.6463146535E-04   -1.5160810877E-02        227.7655      72
   -2.8671344716E-04   -1.4927103176E-02        230.9071      73
   -2.6265504439E-04   -1.4694759535E-02        234.0487      74
   -2.8724481537E-04   -1.4546449675E-02        237.1902      75
   -2.8255355563E-04   -1.4308513005E-02        240.3318      76
   -2.9532724341E-04   -1.4110196368E-02        243.4734      77
   -2.6855838137E-04   -1.3955415230E-02        246.6150      78
   -2.4453275043E-04   -1.3808741126E-02        249.7566      79
   -1.8945011870E-04   -1.3651297711E-02        252.8982      80
   -1.9333274970E-04   -1.3465966389E-02        256.0398      81
   -1.4932800490E-04   -1.3258680505E-02        259.1814      82
   -1.5220680166E-04   -1.3055095157E-02        262.3230      83
   -1.8148902638E-04   -1.2931827082E-02        265.4646      84
   -1.9250344987E-04   -1.2784376382E-02        268.6062      85
   -1.8699820004E-04   -1.2632984706E-02        271.7478      86
   -1.9368973681E-04   -1.2524331303E-02        274.8894      87
   -1.4368049404E-04   -1.2372800543E-02        278.0309      88
   -1.5755624891E-04   -1.2256137811E-02        281.1725      89
   -1.6805459891E-04   -1.2118601052E-02        284.3141      90
   -9.1048708035E-05   -1.1970625981E-02        287.4557      91
   -1.3659022121E-04   -1.1868037495E-02        290.5973      92
   -1.7222148506E-04   -1.1740663889E-02        293.7389      93
   -1.6214560223E-04   -1.1571025892E-02        296.8805      94
   -1.4787747786E-04   -1.1495319257E-02        300.0221      95
   -1.0292116986E-04   -1.1332649249E-02        303.1637      96
   -1.3985659804E-04   -1.1256162898E-02        306.3053      97
   -1.2095795356E-04   -1.1074433378E-02        309.4469      98
   -1.0609771039E-04   -1.0980821335E-02        312.5885      99
   -9.4759466674E-05   -1.0921921266E-02        315.7301     100
   -1.0138254997E-04   -1.0768742191E-02        318.8717     101
   -5.1620306160E-05   -1.0692777532E-02        322.0132     102
   -6.7540385316E-05   -1.0617382812E-02        325.1548     103
   -9.8399883619E-05   -1.0482681726E-02        328.2964     104
   -1.1456180619E-04   -1.0388604376E-02        331.4380     105
   -9.3577008847E-05   -1.0304000467E-02        334.5796     106
   -1.0416033113E-04   -1.0221240187E-02        337.7212     107
   -1.0172247314E-04   -1.0104967819E-02        340.8628     108
   -8.9811169766E-05   -9.9535900295E-03        344.0044     109
   -1.0539249274E-04   -9.9267358784E-03        347.1460     110
   -7.3496037831E-05   -9.8611691947E-03        350.2876     111
   -1.0995511016E-04   -9.7377862400E-03        353.4292     112
   -8.0321517086E-05   -9.6845170608E-03        356.5708     113
   -8.8910293804E-05   -9.5708584531E-03        359.7124     114
   -1.2072840576E-04   -9.5138797107E-03        362.8540     115
   -7.2983128882E-05   -9.4147348726E-03        365.9955     116
   -8.3693468250E-05   -9.3170335812E-03        369.1371     117
   -5.2104659273E-05   -9.2403675488E-03        372.2787     118
   -7.9866772912E-05   -9.1755782024E-03        375.4203     119
   -3.4370368858E-05   -9.1105183663E-03        378.5619     120
   -4.8564280809E-05   -9.0347154526E-03        381.7035     121
   -2.3375691130E-05   -8.9155829848E-03        384.8451     122
   -6.3133810037E-05   -8.8603073560E-03        387.9867     123
   -3.3832391787E-05   -8.7853952965E-03        391.1283     124
   -4.3255705072E-05   -8.7326422193E-03        394.2699     125
   -6.6329818177E-05   -8.7339297969E-03        397.4115     126
   -6.8645194645E-05   -8.6435949781E-03        400.5531     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0.5/GGam.Sig_local_w_O6n0.600T0.500U4.0tp-0.20 <==
   -3.4061779705E-01   -3.5238282133E-01          1.5708       0
   -2.2802310806E-01   -3.3929207061E-01          4.7124       1
   -1.4491952215E-01   -2.8854227693E-01          7.8540       2
   -9.5316816126E-02   -2.4150655370E-01         10.9956       3
   -6.5635140251E-02   -2.0424082925E-01         14.1372       4
   -4.7312956975E-02   -1.7534824201E-01         17.2788       5
   -3.5402407351E-02   -1.5289973823E-01         20.4204       6
   -2.7374736322E-02   -1.3524595930E-01         23.5619       7
   -2.1707616860E-02   -1.2072986120E-01         26.7035       8
   -1.7627145324E-02   -1.0916302678E-01         29.8451       9
   -1.4569252016E-02   -9.9467834639E-02         32.9867      10
   -1.2164906997E-02   -9.1288439384E-02         36.1283      11
   -1.0480482455E-02   -8.4259540468E-02         39.2699      12
   -8.9885264397E-03   -7.8403333472E-02         42.4115      13
   -7.8258204484E-03   -7.3263411966E-02         45.5531      14
   -7.0004773353E-03   -6.8616992796E-02         48.6947      15
   -6.1000728267E-03   -6.4530481817E-02         51.8363      16
   -5.4449393702E-03   -6.0950233873E-02         54.9779      17
   -4.7804834600E-03   -5.7707580535E-02         58.1195      18
   -4.3609403108E-03   -5.4720222488E-02         61.2611      19
   -3.8876380243E-03   -5.2098406256E-02         64.4026      20
   -3.4348584466E-03   -4.9885600093E-02         67.5442      21
   -3.3519599940E-03   -4.7687078644E-02         70.6858      22
   -3.0357322689E-03   -4.5684441290E-02         73.8274      23
   -2.8169742639E-03   -4.3598982904E-02         76.9690      24
   -2.6077266144E-03   -4.2092927475E-02         80.1106      25
   -2.3289685252E-03   -4.0521157514E-02         83.2522      26
   -2.2755353666E-03   -3.9176261002E-02         86.3938      27
   -2.0421787363E-03   -3.7768709354E-02         89.5354      28
   -1.8779506447E-03   -3.6410092819E-02         92.6770      29
   -1.8217280132E-03   -3.5192122316E-02         95.8186      30
   -1.5899877710E-03   -3.4076753382E-02         98.9602      31
   -1.5716892617E-03   -3.2986758797E-02        102.1018      32
   -1.4150685024E-03   -3.2182869446E-02        105.2434      33
   -1.4107633685E-03   -3.1166077333E-02        108.3849      34
   -1.2449657131E-03   -3.0270745266E-02        111.5265      35
   -1.2113065703E-03   -2.9549582381E-02        114.6681      36
   -1.0571402774E-03   -2.8784088561E-02        117.8097      37
   -1.2154147325E-03   -2.8114817567E-02        120.9513      38
   -1.1217250014E-03   -2.7383421755E-02        124.0929      39
   -1.0697687590E-03   -2.6563345852E-02        127.2345      40
   -9.8497944187E-04   -2.5905675777E-02        130.3761      41
   -9.3070794420E-04   -2.5387911848E-02        133.5177      42
   -7.9811614480E-04   -2.4799969438E-02        136.6593      43
   -8.0512268129E-04   -2.4098816353E-02        139.8009      44
   -7.2693972689E-04   -2.3690585191E-02        142.9425      45
   -7.2073558044E-04   -2.3071017198E-02        146.0841      46
   -5.8432070036E-04   -2.2643505989E-02        149.2257      47
   -7.0377823020E-04   -2.2133471733E-02        152.3672      48
   -5.8632413092E-04   -2.1800811755E-02        155.5088      49
   -5.2147507921E-04   -2.1315207188E-02        158.6504      50
   -6.7283763904E-04   -2.1012043934E-02        161.7920      51
   -5.7788498471E-04   -2.0494843987E-02        164.9336      52
   -5.1826805218E-04   -2.0132198617E-02        168.0752      53
   -5.4926214491E-04   -1.9808266505E-02        171.2168      54
   -3.2679912037E-04   -1.9529838255E-02        174.3584      55
   -5.1760192098E-04   -1.9139076174E-02        177.5000      56
   -4.3673807953E-04   -1.8747075049E-02        180.6416      57
   -4.2572910378E-04   -1.8377477134E-02        183.7832      58
   -3.6981369289E-04   -1.8086127998E-02        186.9248      59
   -3.3751108877E-04   -1.7967615189E-02        190.0664      60
   -4.4541504354E-04   -1.7587283392E-02        193.2079      61
   -4.0427590366E-04   -1.7263887779E-02        196.3495      62
   -3.9042149694E-04   -1.6917126958E-02        199.4911      63
   -3.3325247863E-04   -1.6690373218E-02        202.6327      64
   -3.6940287635E-04   -1.6452204188E-02        205.7743      65
   -3.7509832300E-04   -1.6238324240E-02        208.9159      66
   -3.4468120181E-04   -1.5973439142E-02        212.0575      67
   -2.9897781083E-04   -1.5826610292E-02        215.1991      68
   -2.5327782356E-04   -1.5443576955E-02        218.3407      69
   -2.4482224368E-04   -1.5318581446E-02        221.4823      70
   -2.6678085726E-04   -1.5270016826E-02        224.6239      71
   -2.8467484772E-04   -1.4894451731E-02        227.7655      72
   -3.8403887653E-04   -1.4705266188E-02        230.9071      73
   -1.5759522668E-04   -1.4456971035E-02        234.0487      74
   -2.6105741392E-04   -1.4391699292E-02        237.1902      75
   -2.8839307626E-04   -1.4289877715E-02        240.3318      76
   -2.8956635206E-04   -1.3990129407E-02        243.4734      77
   -2.4288086297E-04   -1.3679186199E-02        246.6150      78
   -2.8268030702E-04   -1.3596218963E-02        249.7566      79
   -1.9990610503E-04   -1.3457844488E-02        252.8982      80
   -2.0682428288E-04   -1.3244290454E-02        256.0398      81
   -2.6220448092E-04   -1.3058897546E-02        259.1814      82
   -2.9465341243E-04   -1.2885429333E-02        262.3230      83
   -1.7118592776E-04   -1.2825924883E-02        265.4646      84
   -1.7518338175E-04   -1.2614721309E-02        268.6062      85
   -1.6496777134E-04   -1.2506448413E-02        271.7478      86
   -1.9965279656E-05   -1.2319032376E-02        274.8894      87
   -7.9462644010E-05   -1.2152079695E-02        278.0309      88
   -1.5996313347E-04   -1.2062288013E-02        281.1725      89
   -1.1266961036E-04   -1.2076171537E-02        284.3141      90
   -1.0131445147E-04   -1.1883403170E-02        287.4557      91
   -1.7244127267E-04   -1.1628401197E-02        290.5973      92
   -1.5979803328E-04   -1.1597956397E-02        293.7389      93
   -2.1453816013E-04   -1.1364999310E-02        296.8805      94
   -3.8486353134E-05   -1.1263341812E-02        300.0221      95
   -5.5850827048E-05   -1.1181812249E-02        303.1637      96
   -2.0340349712E-04   -1.1051464422E-02        306.3053      97
   -1.5067646429E-04   -1.0894098617E-02        309.4469      98
   -6.2358731038E-06   -1.0861213345E-02        312.5885      99
   -6.6759232612E-05   -1.0649821623E-02        315.7301     100
   -1.4599514015E-04   -1.0661799567E-02        318.8717     101
   -1.3159355795E-04   -1.0512841810E-02        322.0132     102
   -4.2565213478E-05   -1.0401598214E-02        325.1548     103
   -1.4059531495E-04   -1.0433898519E-02        328.2964     104
   -1.2947831616E-04   -1.0390334240E-02        331.4380     105
   -1.2774417846E-04   -1.0162626627E-02        334.5796     106
   -1.3450921755E-04   -1.0024928579E-02        337.7212     107
   -9.8444461263E-05   -9.8742777001E-03        340.8628     108
   -7.2236159776E-05   -9.8008511818E-03        344.0044     109
   -2.1436288172E-04   -9.8045235730E-03        347.1460     110
   -1.8946467699E-04   -9.7830700234E-03        350.2876     111
   -1.1866890882E-04   -9.5580998587E-03        353.4292     112
    4.3100559066E-05   -9.4516342340E-03        356.5708     113
   -3.5099532361E-05   -9.3426372248E-03        359.7124     114
   -6.8514827713E-05   -9.3465033194E-03        362.8540     115
   -9.3606454919E-05   -9.2219184330E-03        365.9955     116
   -7.0517529736E-05   -9.1318353132E-03        369.1371     117
   -1.4887613126E-04   -9.0883897525E-03        372.2787     118
   -1.2436012169E-04   -8.9796333135E-03        375.4203     119
   -4.9012565146E-05   -8.9621824823E-03        378.5619     120
   -1.1494065096E-04   -8.9162800663E-03        381.7035     121
   -1.0263272755E-04   -8.7764708942E-03        384.8451     122
    5.8608254376E-05   -8.7204282545E-03        387.9867     123
   -2.2464872193E-05   -8.7003375729E-03        391.1283     124
   -7.1231205134E-05   -8.6552450692E-03        394.2699     125
   -1.3731957672E-04   -8.5167241598E-03        397.4115     126
   -1.1622838943E-04   -8.3964017773E-03        400.5531     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0.5/GGam.Sig_local_w_O7n0.600T0.500U4.0tp-0.20 <==
   -3.4921077054E-01   -3.5457299223E-01          1.5708       0
   -2.2952961663E-01   -3.3866581044E-01          4.7124       1
   -1.4439070413E-01   -2.8738273201E-01          7.8540       2
   -9.4434411048E-02   -2.4011653348E-01         10.9956       3
   -6.4942569449E-02   -2.0281585726E-01         14.1372       4
   -4.6595123837E-02   -1.7372498018E-01         17.2788       5
   -3.5058547036E-02   -1.5140747412E-01         20.4204       6
   -2.6944715880E-02   -1.3379639731E-01         23.5619       7
   -2.1052560012E-02   -1.1995822798E-01         26.7035       8
   -1.7262205158E-02   -1.0794287280E-01         29.8451       9
   -1.4528149743E-02   -9.8328007054E-02         32.9867      10
   -1.2365512499E-02   -9.0433850558E-02         36.1283      11
   -1.0401693258E-02   -8.3759354201E-02         39.2699      12
   -9.0072873819E-03   -7.7868802505E-02         42.4115      13
   -7.9613957785E-03   -7.2536395757E-02         45.5531      14
   -6.6222086831E-03   -6.7790412441E-02         48.6947      15
   -5.8942582673E-03   -6.3772354183E-02         51.8363      16
   -5.2146541367E-03   -6.0481953936E-02         54.9779      17
   -4.6506292614E-03   -5.7242481072E-02         58.1195      18
   -4.2374234890E-03   -5.4489166576E-02         61.2611      19
   -3.7235979539E-03   -5.1769419479E-02         64.4026      20
   -3.4757143980E-03   -4.9496724475E-02         67.5442      21
   -3.2992150835E-03   -4.7333282714E-02         70.6858      22
   -3.0254500812E-03   -4.5068727579E-02         73.8274      23
   -2.9095172776E-03   -4.3501488949E-02         76.9690      24
   -2.3888650873E-03   -4.2114712063E-02         80.1106      25
   -2.5516986161E-03   -4.0407362129E-02         83.2522      26
   -2.1040625478E-03   -3.9120343041E-02         86.3938      27
   -1.9277185722E-03   -3.7603946982E-02         89.5354      28
   -1.9546312522E-03   -3.6004489639E-02         92.6770      29
   -1.7187941396E-03   -3.4952529778E-02         95.8186      30
   -1.1607214371E-03   -3.4029714816E-02         98.9602      31
   -1.3747071922E-03   -3.2961597439E-02        102.1018      32
   -1.6000700628E-03   -3.1854921896E-02        105.2434      33
   -1.3905266136E-03   -3.1204360540E-02        108.3849      34
   -1.4106215948E-03   -3.0268677901E-02        111.5265      35
   -1.1441202534E-03   -2.9267210951E-02        114.6681      36
   -1.1287488441E-03   -2.8277088298E-02        117.8097      37
   -1.0908710856E-03   -2.7722976147E-02        120.9513      38
   -8.6013443809E-04   -2.7024135064E-02        124.0929      39
   -1.0184098486E-03   -2.6294690841E-02        127.2345      40
   -6.3364999487E-04   -2.5812183991E-02        130.3761      41
   -7.1672230438E-04   -2.5135613210E-02        133.5177      42
   -8.7548749681E-04   -2.4672864666E-02        136.6593      43
   -8.8389046517E-04   -2.4189064503E-02        139.8009      44
   -5.6548664779E-04   -2.3895523993E-02        142.9425      45
   -7.4014212711E-04   -2.3157229907E-02        146.0841      46
   -4.7882761995E-04   -2.2322346412E-02        149.2257      47
   -4.9461011013E-04   -2.2064747727E-02        152.3672      48
   -7.6534002277E-04   -2.1811911437E-02        155.5088      49
   -2.8642614850E-04   -2.1083729789E-02        158.6504      50
   -7.5602839016E-04   -2.0754920087E-02        161.7920      51
   -7.9836131517E-04   -2.0154918443E-02        164.9336      52
   -6.5768564598E-04   -1.9824039368E-02        168.0752      53
   -3.9402049291E-04   -1.9591356887E-02        171.2168      54
   -7.7003371772E-04   -1.9192633857E-02        174.3584      55
   -4.0063694599E-04   -1.9165048552E-02        177.5000      56
   -2.7195622608E-04   -1.8698067877E-02        180.6416      57
   -2.8571859497E-04   -1.8441082476E-02        183.7832      58
   -4.3897271189E-04   -1.8051964850E-02        186.9248      59
   -3.1713187968E-04   -1.7954549086E-02        190.0664      60
   -4.5020983538E-04   -1.7420576174E-02        193.2079      61
   -5.4402614387E-04   -1.7362959026E-02        196.3495      62
   -2.9374250452E-04   -1.6872399913E-02        199.4911      63
   -3.9710549176E-04   -1.6588137568E-02        202.6327      64
   -1.6827425473E-04   -1.6430222243E-02        205.7743      65
   -6.2788132799E-05   -1.6320217039E-02        208.9159      66
   -3.0994976610E-04   -1.5981734078E-02        212.0575      67
   -4.6621027215E-04   -1.5866533342E-02        215.1991      68
   -8.3055841240E-05   -1.5388180768E-02        218.3407      69
   -1.2666305861E-04   -1.5295317446E-02        221.4823      70
   -1.4237936492E-04   -1.5079056089E-02        224.6239      71
   -4.0968923419E-04   -1.4919116419E-02        227.7655      72
   -1.7321772634E-04   -1.4865401742E-02        230.9071      73
   -5.2127744812E-04   -1.4474642505E-02        234.0487      74
   -1.8762814981E-04   -1.4423094507E-02        237.1902      75
   -2.7457250064E-04   -1.3928611662E-02        240.3318      76
   -2.1313681318E-04   -1.3792758347E-02        243.4734      77
   -2.8091480798E-04   -1.3638654730E-02        246.6150      78
   -3.6912576246E-04   -1.3614496598E-02        249.7566      79
   -1.2310722944E-04   -1.3314827766E-02        252.8982      80
   -2.9538361854E-04   -1.2954493931E-02        256.0398      81
   -1.9876409124E-04   -1.2790721563E-02        259.1814      82
   -3.8416016012E-04   -1.2836362811E-02        262.3230      83
   -1.6804731132E-04   -1.2548397689E-02        265.4646      84
   -2.4475904877E-04   -1.2560887688E-02        268.6062      85
   -1.8815893008E-05   -1.2407326397E-02        271.7478      86
    1.4313411853E-04   -1.2044516689E-02        274.8894      87
    1.2876054984E-04   -1.2190893914E-02        278.0309      88
   -3.0974706152E-04   -1.2238427872E-02        281.1725      89
   -2.3203344368E-04   -1.1881206218E-02        284.3141      90
   -2.1318194015E-04   -1.1870589079E-02        287.4557      91
   -2.0138506244E-04   -1.1748202487E-02        290.5973      92
   -2.8756029521E-04   -1.1535941697E-02        293.7389      93
   -2.8890188856E-05   -1.1617759129E-02        296.8805      94
    2.5447953144E-05   -1.1278922121E-02        300.0221      95
   -1.4380682391E-04   -1.1227121684E-02        303.1637      96
   -1.8585289130E-04   -1.1066174810E-02        306.3053      97
    3.4489644433E-05   -1.0913051332E-02        309.4469      98
   -5.1260205694E-05   -1.0950420352E-02        312.5885      99
   -8.7707478150E-05   -1.0753542319E-02        315.7301     100
   -4.7104726059E-05   -1.0577995370E-02        318.8717     101
   -1.3778333561E-04   -1.0604182324E-02        322.0132     102
   -1.5589305447E-04   -1.0154033520E-02        325.1548     103
   -2.1161684378E-04   -1.0576472351E-02        328.2964     104
   -8.8700318055E-05   -1.0159297312E-02        331.4380     105
   -3.7230752633E-05   -1.0077183000E-02        334.5796     106
   -1.3885952337E-04   -9.7072537558E-03        337.7212     107
   -7.8996811224E-05   -9.8328691765E-03        340.8628     108
    1.8624432422E-04   -9.8207877928E-03        344.0044     109
   -3.2441013047E-04   -9.7315497348E-03        347.1460     110
    1.2708418394E-04   -9.7003238342E-03        350.2876     111
   -1.6606559076E-05   -9.5353069732E-03        353.4292     112
    1.0391971503E-04   -9.5863820395E-03        356.5708     113
    1.9975564493E-05   -9.3735930491E-03        359.7124     114
    2.3013516317E-04   -9.0832537905E-03        362.8540     115
   -1.6376739269E-04   -9.2253416772E-03        365.9955     116
   -8.9724743732E-05   -9.2579958669E-03        369.1371     117
   -2.1678555412E-06   -9.1141374651E-03        372.2787     118
   -1.1537366526E-04   -9.2795823966E-03        375.4203     119
    1.2889226419E-04   -9.1335210814E-03        378.5619     120
   -1.3542268319E-04   -8.7410892150E-03        381.7035     121
   -1.7633191828E-04   -8.6086233230E-03        384.8451     122
   -2.3449070907E-04   -8.5123798568E-03        387.9867     123
   -1.8400135269E-04   -8.5193070111E-03        391.1283     124
   -1.3615232814E-04   -8.4727012472E-03        394.2699     125
   -1.6797860917E-05   -8.8112073745E-03        397.4115     126
   -1.3700810102E-04   -8.4183744085E-03        400.5531     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0/Delta_DMET.dat <==
0.6 1.0e-04 0.000256737355888 8.9e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0/Delta_DMET.size2x2.dat <==
0.6 1.0e-04 4.0551303e-05 6.6e-06


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0/Delta_DMET.size4x2.dat <==
0.6 1.0e-04 0.000554001202066 6.2e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0/Delta_DMET.size4x4.dat <==
0.6 1.0e-04 1.68041671489e-05 2.1e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0/E_DMET.dat <==
0.6 1.0e-04 -1.0629529145 2.0e-03


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0/E_DMET.size2x2.dat <==
0.6 1.0e-04 -1.06894110853 1.7e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0/E_DMET.size4x2.dat <==
0.6 1.0e-04 -1.06642402481 1.9e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0/E_DMET.size4x4.dat <==
0.6 1.0e-04 -1.06617054243 1.3e-03


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0/E_DMET.size8x2.dat <==
0.6 1.0e-04 -1.06515700616 2.0e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0/M_DMET.dat <==
0.6 1.0e-04 1.2025819195e-05 1.2e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0/M_DMET.size2x2.dat <==
0.6 1.0e-04 4.06942e-07 1.8e-07


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0/M_DMET.size4x2.dat <==
0.6 1.0e-04 0 1.6e-07


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.6_T0/M_DMET.size4x4.dat <==
0.6 1.0e-04 7.38833695468e-06 9.3e-06


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.875_T0.125/D_DCA <==
0.875 0.0930081733725 0.000762302086


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.875_T0.125/D_DCA_size20.0 <==
0.874438366368 0.0020133523858 -1.12336610106 0.0935542797244 0.00069372015248


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.875_T0.125/D_DCA_size32.0 <==
0.874248060818 0.00315745650114 -1.11020786627 0.092902803129 0.00104634397703


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.875_T0.125/D_DCA_size34.0 <==
0.874218401078 0.00249775370352 -1.11671266938 0.0928938120558 0.000741969026258


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.875_T0.125/D_DCA_size50.0 <==
0.876711720486 0.00791567740648 -1.12280822865 0.093548717174 0.00110165455526


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.875_T0.125/E_DCA <==
0.875 -0.977191844054 0.00237004582607


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.875_T0.125/E_DCA_size20.0 <==
0.874438366368 0.0020133523858 -1.12336610106 -0.979476584448 0.000376821058724


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.875_T0.125/E_DCA_size32.0 <==
0.874248060818 0.00315745650114 -1.11020786627 -0.979592086285 0.000522704704201


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.875_T0.125/E_DCA_size34.0 <==
0.874218401078 0.00249775370352 -1.11671266938 -0.980332292753 0.000649283948295


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.875_T0.125/E_DCA_size50.0 <==
0.876711720486 0.00791567740648 -1.12280822865 -0.977046464294 0.00389564531119


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.875_T0.25/D_DCA <==
0.875 0.090064975703 0.000595612832587


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.875_T0.25/D_DCA_size20.0 <==
0.874680212656 0.000356304117962 -1.09448719035 0.0901912551071 6.46770157457e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.875_T0.25/D_DCA_size32.0 <==
0.874668931596 0.000535414203206 -1.09041533369 0.0898105329109 0.000115503846644


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.875_T0.25/D_DCA_size34.0 <==
0.874671900544 0.000703897145096 -1.09266579997 0.0897650358957 0.000161243363063


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.875_T0.25/D_DCA_size50.0 <==
0.877055707318 0.000748220955172 -1.09100925704 0.0903766177419 0.000222796563758


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.875_T0.25/E_DCA <==
0.875 -0.948326996222 0.00205013610172


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.875_T0.25/E_DCA_size20.0 <==
0.874680212656 0.000356304117962 -1.09448719035 -0.949351672743 8.69498610573e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.875_T0.25/E_DCA_size32.0 <==
0.874668931596 0.000535414203206 -1.09041533369 -0.950099218033 7.28618604523e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.875_T0.25/E_DCA_size34.0 <==
0.874671900544 0.000703897145096 -1.09266579997 -0.950290470861 0.000123406898336


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.875_T0.25/E_DCA_size50.0 <==
0.877055707318 0.000748220955172 -1.09100925704 -0.947812223948 0.0032189776799


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.875_T0.5/D_DCA <==
0.875 0.0845672791837 0.000381053800264


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.875_T0.5/D_DCA_size20.0 <==
0.874833779058 0.000220986737024 -1.05395718643 0.0843684180575 1.75695995356e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.875_T0.5/D_DCA_size32.0 <==
0.874853796556 0.000283396500332 -1.05535050264 0.0842284479418 2.30327262287e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.875_T0.5/D_DCA_size34.0 <==
0.87486095787 0.000267916180392 -1.05616429244 0.084200323483 2.18623432346e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.875_T0.5/D_DCA_size50.0 <==
0.876599565348 0.000278217235904 -1.04980411668 0.0846596489168 2.39385692555e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.875_T0.5/E_DCA <==
0.875 -0.872226199293 0.00154192128409


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.875_T0.5/E_DCA_size20.0 <==
0.874833779058 0.000220986737024 -1.05395718643 -0.872576603824 4.39459398682e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.875_T0.5/E_DCA_size32.0 <==
0.874853796556 0.000283396500332 -1.05535050264 -0.87328229818 7.46337132846e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.875_T0.5/E_DCA_size34.0 <==
0.87486095787 0.000267916180392 -1.05616429244 -0.873452696372 5.5756548125e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.875_T0.5/E_DCA_size50.0 <==
0.876599565348 0.000278217235904 -1.04980411668 -0.871676585006 0.0022915874235


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.875_T0/Delta_DMET.dat <==
0.875 1.0e-04 0.0012116934226 1.2e-02


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.875_T0/Delta_DMET.size2x2.dat <==
0.875 1.0e-04 0.000709922824 1.1e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.875_T0/Delta_DMET.size4x2.dat <==
0.875 1.0e-04 0.00708462063324 5.7e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.875_T0/Delta_DMET.size4x4.dat <==
0.875 1.0e-04 -0.000863252524853 1.6e-03


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.875_T0/E_DMET.dat <==
0.875 1.0e-04 -0.995442239854 2.2e-03


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.875_T0/E_DMET.size2x2.dat <==
0.875 1.0e-04 -1.00168670441 3.9e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.875_T0/E_DMET.size4x2.dat <==
0.875 1.0e-04 -0.998828525676 2.7e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.875_T0/E_DMET.size4x4.dat <==
0.875 1.0e-04 -0.998865922936 7.0e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.875_T0/E_DMET.size8x2.dat <==
0.875 1.0e-04 -0.996637814531 1.2e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.875_T0/M_DMET.dat <==
0.875 1.0e-04 0.0672216634514 2.6e-02


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.875_T0/M_DMET.size2x2.dat <==
0.875 1.0e-04 0.154036842963 2.3e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.875_T0/M_DMET.size4x2.dat <==
0.875 1.0e-04 0.141583260766 1.9e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.875_T0/M_DMET.size4x4.dat <==
0.875 1.0e-04 0.106829258 3.6e-03


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.8_T0.125/D_DCA <==
0.8 0.0740878979002 0.0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.8_T0.125/D_DCA_size32.0 <==
0.79916648008 0.00397680286442 -1.5026763355 0.0720867594038 0.000995022844447


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.8_T0.125/D_DCA_size34.0 <==
0.799150488958 0.0038549726634 -1.50238455866 0.072204473433 0.000767979635104


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.8_T0.125/E_DCA <==
0.8 -1.03075581808 -0.0103075581808


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.8_T0.125/E_DCA_size32.0 <==
0.79916648008 0.00397680286442 -1.5026763355 -1.03089126208 0.000285545482796


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.8_T0.125/E_DCA_size34.0 <==
0.799150488958 0.0038549726634 -1.50238455866 -1.03075581808 0.000776117191322


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.8_T0.25/D_DCA <==
0.8 0.0694847585154 0.000614202632779


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.8_T0.25/D_DCA_size20.0 <==
0.79956817196 0.000394869303342 -1.50173682471 0.0689393771019 8.44402129342e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.8_T0.25/D_DCA_size32.0 <==
0.799564904904 0.000564991806062 -1.50372376496 0.0687642219635 0.000152117138154


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.8_T0.25/D_DCA_size34.0 <==
0.799589050716 0.000616942388358 -1.50406079912 0.0687847190532 0.000172263982325


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.8_T0.25/D_DCA_size50.0 <==
0.802375998256 0.000776323026746 -1.4936904558 0.0695441745307 0.000258335654989


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.8_T0.25/E_DCA <==
0.8 -0.997810427924 0.00348288694905


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.8_T0.25/E_DCA_size20.0 <==
0.79956817196 0.000394869303342 -1.50173682471 -1.00007279907 0.000119008828159


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.8_T0.25/E_DCA_size32.0 <==
0.799564904904 0.000564991806062 -1.50372376496 -1.00130017436 0.000164134144187


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.8_T0.25/E_DCA_size34.0 <==
0.799589050716 0.000616942388358 -1.50406079912 -1.00134464604 9.95533661629e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.8_T0.25/E_DCA_size50.0 <==
0.802375998256 0.000776323026746 -1.4936904558 -0.997142918246 0.00462803350627


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.8_T0.5/D_DCA <==
0.8 0.0637944003221 0.000374433788842


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.8_T0.5/D_DCA_size20.0 <==
0.799779923554 0.000229784581952 -1.50035817556 0.0632644520258 1.50459515115e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.8_T0.5/D_DCA_size32.0 <==
0.799763259102 0.000384527801356 -1.50223241167 0.0632357456147 2.65153929661e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.8_T0.5/D_DCA_size34.0 <==
0.799777047022 0.000255894358342 -1.50267888189 0.0632481485657 1.77413265405e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.8_T0.5/D_DCA_size50.0 <==
0.801751232352 0.000340014468614 -1.49401259709 0.0637517962428 2.62569835974e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.8_T0.5/E_DCA <==
0.8 -0.921872755515 0.00233039601412


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.8_T0.5/E_DCA_size20.0 <==
0.799779923554 0.000229784581952 -1.50035817556 -0.924151324285 8.36992609839e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.8_T0.5/E_DCA_size32.0 <==
0.799763259102 0.000384527801356 -1.50223241167 -0.924605359612 5.15525182928e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.8_T0.5/E_DCA_size34.0 <==
0.799777047022 0.000255894358342 -1.50267888189 -0.924762102846 5.84629165363e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.8_T0.5/E_DCA_size50.0 <==
0.801751232352 0.000340014468614 -1.49401259709 -0.921725379072 0.00343161866442


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.8_T0/Delta_DMET.dat <==
0.8 1.0e-04 0.0360487535003 2.6e-02


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.8_T0/Delta_DMET.size2x2.dat <==
0.8 1.0e-04 0.002850940903 4.6e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.8_T0/Delta_DMET.size4x2.dat <==
0.8 1.0e-04 0.0247379507649 4.5e-03


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.8_T0/Delta_DMET.size4x4.dat <==
0.8 1.0e-04 0.0158872125127 8.3e-03


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.8_T0/E_DMET.dat <==
0.8 1.0e-04 -1.04625095225 9.7e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.8_T0/E_DMET.size2x2.dat <==
0.8 1.0e-04 -1.05493118019 5.0e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.8_T0/E_DMET.size4x2.dat <==
0.8 1.0e-04 -1.0520564335 2.2e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.8_T0/E_DMET.size4x4.dat <==
0.8 1.0e-04 -1.0506884142 4.5e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.8_T0/E_DMET.size8x2.dat <==
0.8 1.0e-04 -1.04832809096 6.2e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.8_T0/M_DMET.dat <==
0.8 1.0e-04 0.0 4.6e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.8_T0/M_DMET.size2x2.dat <==
0.8 1.0e-04 0.000517267334 2.3e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.8_T0/M_DMET.size4x2.dat <==
0.8 1.0e-04 0.000159445265826 1.2e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n0.8_T0/M_DMET.size4x4.dat <==
0.8 1.0e-04 0.000310103996492 2.4e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0.125/D_DCA <==
1.0 0.149422407555 0.00387586053389


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0.125/D_DCA_size20.0 <==
1.00009452234 0.00176664085536 -0.320493371102 0.144723596337 0.000581854527727


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0.125/D_DCA_size32.0 <==
1.00361863661 0.00219429988262 -0.282689434297 0.148162413508 0.000751825355187


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0.125/D_DCA_size34.0 <==
1.00072999903 0.00253039349902 -0.298049010809 0.145443114215 0.000890498854576


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0.125/D_DCA_size50.0 <==
1.01125850841 0.00613152040822 -0.229704513765 0.14710245218 0.00170641784602


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0.125/E_DCA <==
1.0 -0.809160561882 0.00550113801833


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0.125/E_DCA_size20.0 <==
1.00009452234 0.00176664085536 -0.320493371102 -0.82493724911 0.000572994585476


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0.125/E_DCA_size32.0 <==
1.00361863661 0.00219429988262 -0.282689434297 -0.814312677109 0.00510089308149


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0.125/E_DCA_size34.0 <==
1.00072999903 0.00253039349902 -0.298049010809 -0.821697577425 0.00105866533597


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0.125/E_DCA_size50.0 <==
1.01125850841 0.00613152040822 -0.229704513765 -0.815212113384 0.0236572272467


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0.25/D_DCA <==
1.0 0.14114226801 0.00194812086041


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0.25/D_DCA_size20.0 <==
1.00030072229 0.000696280637494 -0.28654968378 0.143202800764 0.000113432900926


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0.25/D_DCA_size32.0 <==
1.00396655209 0.00075710472452 -0.251719253382 0.145164935114 0.000131462276882


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0.25/D_DCA_size34.0 <==
1.00066138755 0.000812003075562 -0.274495747699 0.14300840938 0.000142100483147


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0.25/D_DCA_size50.0 <==
1.00035495895 0.00111037681316 -0.284218335528 0.141407955547 0.000246352823092


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0.25/E_DCA <==
1.0 -0.797592755991 0.00724793262391


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0.25/E_DCA_size20.0 <==
1.00030072229 0.000696280637494 -0.28654968378 -0.795482727301 0.000519778918726


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0.25/E_DCA_size32.0 <==
1.00396655209 0.00075710472452 -0.251719253382 -0.786273353354 0.00457134115106


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0.25/E_DCA_size34.0 <==
1.00066138755 0.000812003075562 -0.274495747699 -0.792940772974 0.000815194035333


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0.25/E_DCA_size50.0 <==
1.00035495895 0.00111037681316 -0.284218335528 -0.799074967942 0.000508500478712


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0.5/D_DCA <==
1.0 0.136684152972 0.00028506617639


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0.5/D_DCA_size20.0 <==
1.00011559661 0.00044372946902 -0.221294159445 0.138095947475 5.77067405893e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0.5/D_DCA_size32.0 <==
1.00013862447 0.00044107843347 -0.220052215765 0.137659030471 5.74752005326e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0.5/D_DCA_size34.0 <==
1.00003459672 0.000464715740184 -0.221061343743 0.137508206644 6.05457826197e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0.5/D_DCA_size50.0 <==
1.00034647554 0.000560912145926 -0.220506152373 0.137237927044 7.38405555508e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0.5/E_DCA <==
1.0 -0.718072143896 0.00123934559455


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0.5/E_DCA_size20.0 <==
1.00011559661 0.00044372946902 -0.221294159445 -0.714415387642 0.000201451457191


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0.5/E_DCA_size32.0 <==
1.00013862447 0.00044107843347 -0.220052215765 -0.714350255678 0.000202022779253


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0.5/E_DCA_size34.0 <==
1.00003459672 0.000464715740184 -0.221061343743 -0.715047454561 0.000116621471577


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0.5/E_DCA_size50.0 <==
1.00034647554 0.000560912145926 -0.220506152373 -0.717050448905 0.000387992564595


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0/D_AFQMC <==
1.0 0 0.131 0.001


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0/D_DMRG.dat <==
1 0 0.1255 0.0009


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0/D_DMRG_reg_sizeinfx4 <==
1 0 0.1258 0.0001


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0/D_DMRG_reg_sizeinfx6 <==
1 0 0.1255 0.0009


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0/D_MRPHF_size4x4.dat <==
1.0 0 0.1152 0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0/D_MRPHF_size6x6.dat <==
1.0 0 0.1216 0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0/D_MRPHF_size8x8.dat <==
1.0 0 0.1265 0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0/D_UCCSD_size10x10.dat <==
1 0 0.1264 0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0/D_UCCSD_size6x6.dat <==
1 0 0.1226 0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0/D_UCCSD_size8x8.dat <==
1 0 0.1253 0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0/D_VMC.dat <==
# Extrapolation to the TDL; see the tprime0.2 case for the finite size data
1 0 0.125 0.001


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0/Delta_DMET.dat <==
1 1.0e-04 0.0 5.9e-06


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0/Delta_DMET.size2x2.dat <==
1 1.0e-04 5.8992e-07 4.5e-09


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0/Delta_DMET.size4x2.dat <==
1 1.0e-04 2.39538478604e-07 8.3e-08


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0/Delta_DMET.size4x4.dat <==
1 1.0e-04 0 5.5e-06


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0/E_AFQMC <==
1.0 0 -0.8614 0.0005


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0/E_DMET.dat <==
1 1.0e-04 -0.861287301824 3.4e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0/E_DMET.size2x2.dat <==
1 1.0e-04 -0.863207988598 1.3e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0/E_DMET.size4x2.dat <==
1 1.0e-04 -0.862612234879 5.7e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0/E_DMET.size4x4.dat <==
1 1.0e-04 -0.862257368559 3.0e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0/E_DMET.size8x2.dat <==
1 1.0e-04 -0.86237436432 2.0e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0/E_DMRG.dat <==
1 0 -0.8625 0.002


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0/E_DMRG_reg_sizeinfx4 <==
1 0 -0.8651 0.0001


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0/E_DMRG_reg_sizeinfx6 <==
1 0 -0.8625 0.0004


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0/E_MRPHF_size4x4.dat <==
1.0 0 -0.8512 0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0/E_MRPHF_size6x6.dat <==
1.0 0 -0.8572 0.0000 # (extrapolated)
#1.0 0 -0.8563 0 # (variational)


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0/E_MRPHF_size8x8.dat <==
1.0 0 -0.8559 0.0001 # (extrapolated)
#1.0 0 -0.8543 0 # (variational)


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0/E_UCCSD_size10x10.dat <==
1 0 -0.8550 0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0/E_UCCSD_size6x6.dat <==
1 0 -0.8505 0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0/E_UCCSD_size8x8.dat <==
1 0 -0.8542 0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0/E_VMC.dat <==
# Extrapolation to the TDL; see the tprime0.2 case for the finite size data
1 0 -0.8580  0.0003


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0/M_DMET.dat <==
1 1.0e-04 0.248459434023 9.8e-03


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0/M_DMET.size2x2.dat <==
1 1.0e-04 0.298035284765 2.3e-06


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0/M_DMET.size4x2.dat <==
1 1.0e-04 0.288493964071 1.2e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U4_n1_T0/M_DMET.size4x4.dat <==
1 1.0e-04 0.271789011897 4.2e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.3_T0.125/D_DCA_size20.0 <==
0.299693674002 0.0750709311298 -4.6829693408 0.00471635256582 0.00293618592368


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.3_T0.125/D_DiagMC_GGam <==
0.3000    0.0003    -4.67   0.02    0.0053    0.0010


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.3_T0.125/E_DCA <==
0.3 -0.742495924177 -0.00742495924177


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.3_T0.125/E_DCA_size20.0 <==
0.299693674002 0.0750709311298 -4.6829693408 -0.742495924177 0.0907288794141


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.3_T0.125/E_DiagMC_GGam <==
0.3000    0.0003    -4.67   0.02   -0.721    0.004


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.3_T0.125/GGam.Sig_local_w_O1n0.300T0.125U6.0tp-0.20 <==
   -3.5474078462E-01   -4.2725487805E-02          0.3927       0
   -3.4831673972E-01   -9.6337986004E-02          1.1781       1
   -3.3614834506E-01   -1.3156358833E-01          1.9635       2
   -3.2040243490E-01   -1.5588939159E-01          2.7489       3
   -3.0278819036E-01   -1.7313377325E-01          3.5343       4
   -2.8444205785E-01   -1.8537979008E-01          4.3197       5
   -2.6610525846E-01   -1.9389509537E-01          5.1051       6
   -2.4824541890E-01   -1.9952903897E-01          5.8905       7
   -2.3115166192E-01   -2.0290510458E-01          6.6759       8
   -2.1499298307E-01   -2.0449900588E-01          7.4613       9
   -1.9985669791E-01   -2.0469177652E-01          8.2467      10
   -1.8576894522E-01   -2.0378655197E-01          9.0321      11
   -1.7271869304E-01   -2.0202823531E-01          9.8175      12
   -1.6066957633E-01   -1.9961465648E-01         10.6029      13
   -1.4957482577E-01   -1.9671113504E-01         11.3883      14
   -1.3937155322E-01   -1.9344365248E-01         12.1737      15
   -1.2999602680E-01   -1.8991682543E-01         12.9591      16
   -1.2138667450E-01   -1.8621724518E-01         13.7445      17
   -1.1348215410E-01   -1.8241118695E-01         14.5299      18
   -1.0622179634E-01   -1.7854542143E-01         15.3153      19
   -9.9550070150E-02   -1.7466368268E-01         16.1007      20
   -9.3411796841E-02   -1.7079812214E-01         16.8861      21
   -8.7763811776E-02   -1.6696635611E-01         17.6715      22
   -8.2558968266E-02   -1.6319639338E-01         18.4569      23
   -7.7761562949E-02   -1.5949938725E-01         19.2423      24
   -7.3333748647E-02   -1.5588189232E-01         20.0277      25
   -6.9240722959E-02   -1.5235496421E-01         20.8131      26
   -6.5452336342E-02   -1.4892390407E-01         21.5984      27
   -6.1940645058E-02   -1.4559062272E-01         22.3838      28
   -5.8681541360E-02   -1.4235879877E-01         23.1692      29
   -5.5651363215E-02   -1.3922646076E-01         23.9546      30
   -5.2836310830E-02   -1.3619590985E-01         24.7400      31
   -5.0215146728E-02   -1.3325617528E-01         25.5254      32
   -4.7772734179E-02   -1.3041255380E-01         26.3108      33
   -4.5494568975E-02   -1.2766255539E-01         27.0962      34
   -4.3365095583E-02   -1.2500651670E-01         27.8816      35
   -4.1372741774E-02   -1.2244045324E-01         28.6670      36
   -3.9507732946E-02   -1.1996201963E-01         29.4524      37
   -3.7758576580E-02   -1.1756652575E-01         30.2378      38
   -3.6115808387E-02   -1.1524966711E-01         31.0232      39
   -3.4573851788E-02   -1.1300669067E-01         31.8086      40
   -3.3121365016E-02   -1.1083603595E-01         32.5940      41
   -3.1753473927E-02   -1.0873922331E-01         33.3794      42
   -3.0467321508E-02   -1.0671031114E-01         34.1648      43
   -2.9248412438E-02   -1.0474473732E-01         34.9502      44
   -2.8098295294E-02   -1.0284629663E-01         35.7356      45
   -2.7011847708E-02   -1.0100716748E-01         36.5210      46
   -2.5985337508E-02   -9.9229185818E-02         37.3064      47
   -2.5011438550E-02   -9.7505425613E-02         38.0918      48
   -2.4094179988E-02   -9.5830167967E-02         38.8772      49
   -2.3220410270E-02   -9.4209856839E-02         39.6626      50
   -2.2389155441E-02   -9.2639305593E-02         40.4480      51
   -2.1600197023E-02   -9.1113395242E-02         41.2334      52
   -2.0850368686E-02   -8.9636729242E-02         42.0188      53
   -2.0138872925E-02   -8.8201198963E-02         42.8042      54
   -1.9462906937E-02   -8.6806769566E-02         43.5896      55
   -1.8818368291E-02   -8.5457903764E-02         44.3750      56
   -1.8203400270E-02   -8.4144791572E-02         45.1604      57
   -1.7617488480E-02   -8.2871317299E-02         45.9458      58
   -1.7056931899E-02   -8.1632643546E-02         46.7312      59
   -1.6521366808E-02   -8.0428006028E-02         47.5166      60
   -1.6008961520E-02   -7.9254523669E-02         48.3020      61
   -1.5520668332E-02   -7.8113888922E-02         49.0874      62
   -1.5055075354E-02   -7.7004074050E-02         49.8728      63
   -1.4608801067E-02   -7.5922961697E-02         50.6582      64
   -1.4179490671E-02   -7.4872130484E-02         51.4436      65
   -1.3770864815E-02   -7.3847546153E-02         52.2290      66
   -1.3378637147E-02   -7.2848896866E-02         53.0144      67
   -1.3002103201E-02   -7.1873859428E-02         53.7998      68
   -1.2636658002E-02   -7.0925741810E-02         54.5852      69
   -1.2287389895E-02   -7.0004127886E-02         55.3706      70
   -1.1947460854E-02   -6.9104210200E-02         56.1560      71
   -1.1622276988E-02   -6.8228125386E-02         56.9414      72
   -1.1311666804E-02   -6.7370637770E-02         57.7268      73
   -1.1013547984E-02   -6.6533670843E-02         58.5122      74
   -1.0727804328E-02   -6.5713621624E-02         59.2976      75
   -1.0450720341E-02   -6.4914500076E-02         60.0830      76
   -1.0183288463E-02   -6.4131313993E-02         60.8684      77
   -9.9266275442E-03   -6.3369346188E-02         61.6538      78
   -9.6756274829E-03   -6.2623389973E-02         62.4392      79
   -9.4340680937E-03   -6.1895712438E-02         63.2246      80
   -9.2036044956E-03   -6.1185765657E-02         64.0100      81
   -8.9856568432E-03   -6.0487202837E-02         64.7953      82
   -8.7696823078E-03   -5.9806566201E-02         65.5807      83
   -8.5587804933E-03   -5.9141155272E-02         66.3661      84
   -8.3583062317E-03   -5.8489740633E-02         67.1515      85
   -8.1649407795E-03   -5.7848774023E-02         67.9369      86
   -7.9780145573E-03   -5.7223133407E-02         68.7223      87
   -7.7943447699E-03   -5.6611525289E-02         69.5077      88
   -7.6145438641E-03   -5.6012994956E-02         70.2931      89
   -7.4427558110E-03   -5.5424557799E-02         71.0785      90
   -7.2786793882E-03   -5.4848485195E-02         71.8639      91
   -7.1181110426E-03   -5.4284451792E-02         72.6493      92
   -6.9598384433E-03   -5.3731036912E-02         73.4347      93
   -6.8068153300E-03   -5.3188976137E-02         74.2201      94
   -6.6585697887E-03   -5.2661785192E-02         75.0055      95
   -6.5165612937E-03   -5.2144460215E-02         75.7909      96
   -6.3773299666E-03   -5.1635904172E-02         76.5763      97
   -6.2463283445E-03   -5.1135168249E-02         77.3617      98
   -6.1157255821E-03   -5.0644075754E-02         78.1471      99
   -5.9916715798E-03   -5.0158045640E-02         78.9325     100
   -5.8706079134E-03   -4.9685573694E-02         79.7179     101
   -5.7504827838E-03   -4.9221206068E-02         80.5033     102
   -5.6322196959E-03   -4.8768686718E-02         81.2887     103
   -5.5186068967E-03   -4.8322901775E-02         82.0741     104
   -5.4116716112E-03   -4.7885639346E-02         82.8595     105
   -5.3076662951E-03   -4.7455577637E-02         83.6449     106
   -5.2030451279E-03   -4.7028326163E-02         84.4303     107
   -5.1027151635E-03   -4.6615774663E-02         85.2157     108
   -5.0042948907E-03   -4.6206015205E-02         86.0011     109
   -4.9067259229E-03   -4.5803121745E-02         86.7865     110
   -4.8114913784E-03   -4.5404994739E-02         87.5719     111
   -4.7223180772E-03   -4.5016456668E-02         88.3573     112
   -4.6343347479E-03   -4.4634317163E-02         89.1427     113
   -4.5458145279E-03   -4.4259381249E-02         89.9281     114
   -4.4591938167E-03   -4.3888011450E-02         90.7135     115
   -4.3778426434E-03   -4.3519804348E-02         91.4989     116
   -4.2938585864E-03   -4.3165584173E-02         92.2843     117
   -4.2152299820E-03   -4.2813266952E-02         93.0697     118
   -4.1372206982E-03   -4.2466386043E-02         93.8551     119
   -4.0641538912E-03   -4.2124654576E-02         94.6405     120
   -3.9913829574E-03   -4.1788773362E-02         95.4259     121
   -3.9215974762E-03   -4.1456127391E-02         96.2113     122
   -3.8513452060E-03   -4.1132338188E-02         96.9967     123
   -3.7806492936E-03   -4.0812292777E-02         97.7821     124
   -3.7166926018E-03   -4.0495767053E-02         98.5675     125
   -3.6528229690E-03   -4.0185860448E-02         99.3529     126
   -3.5898625461E-03   -3.9884768832E-02        100.1383     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.3_T0.125/GGam.Sig_local_w_O3n0.300T0.125U6.0tp-0.20 <==
   -4.2140564319E-01   -5.6037616486E-02          0.3927       0
   -4.1382735774E-01   -1.1696905513E-01          1.1781       1
   -3.9914781656E-01   -1.5437106244E-01          1.9635       2
   -3.8033859043E-01   -1.7975805373E-01          2.7489       3
   -3.5951213235E-01   -1.9795754418E-01          3.5343       4
   -3.3794319464E-01   -2.1121398951E-01          4.3197       5
   -3.1642454761E-01   -2.2075175103E-01          5.1051       6
   -2.9542229007E-01   -2.2735573911E-01          5.8905       7
   -2.7527504492E-01   -2.3157651286E-01          6.6759       8
   -2.5615776641E-01   -2.3387190253E-01          7.4613       9
   -2.3817227077E-01   -2.3458536758E-01          8.2467      10
   -2.2135904002E-01   -2.3401753610E-01          9.0321      11
   -2.0572535778E-01   -2.3243862145E-01          9.8175      12
   -1.9124807212E-01   -2.3004544206E-01         10.6029      13
   -1.7787635111E-01   -2.2701776332E-01         11.3883      14
   -1.6556426651E-01   -2.2351703527E-01         12.1737      15
   -1.5423075559E-01   -2.1966332522E-01         12.9591      16
   -1.4381052289E-01   -2.1555616799E-01         13.7445      17
   -1.3424497203E-01   -2.1127639032E-01         14.5299      18
   -1.2545186933E-01   -2.0689640307E-01         15.3153      19
   -1.1737062488E-01   -2.0246019828E-01         16.1007      20
   -1.0995230730E-01   -1.9800210903E-01         16.8861      21
   -1.0312277051E-01   -1.9358564922E-01         17.6715      22
   -9.6831200266E-02   -1.8922164217E-01         18.4569      23
   -9.1042331356E-02   -1.8491595394E-01         19.2423      24
   -8.5712190887E-02   -1.8069253805E-01         20.0277      25
   -8.0789779653E-02   -1.7658007885E-01         20.8131      26
   -7.6238104985E-02   -1.7257284213E-01         21.5984      27
   -7.2031849448E-02   -1.6867284386E-01         22.3838      28
   -6.8136021102E-02   -1.6488467989E-01         23.1692      29
   -6.4524747388E-02   -1.6120860673E-01         23.9546      30
   -6.1170722763E-02   -1.5766015293E-01         24.7400      31
   -5.8053462178E-02   -1.5421522677E-01         25.5254      32
   -5.5156737040E-02   -1.5086932850E-01         26.3108      33
   -5.2449565969E-02   -1.4763904644E-01         27.0962      34
   -4.9934685970E-02   -1.4452633136E-01         27.8816      35
   -4.7570423218E-02   -1.4150824140E-01         28.6670      36
   -4.5374883414E-02   -1.3860425742E-01         29.4524      37
   -4.3324018734E-02   -1.3578968654E-01         30.2378      38
   -4.1383240650E-02   -1.3307363976E-01         31.0232      39
   -3.9577098585E-02   -1.3044141698E-01         31.8086      40
   -3.7878380012E-02   -1.2790610861E-01         32.5940      41
   -3.6280246039E-02   -1.2545971825E-01         33.3794      42
   -3.4776130365E-02   -1.2308761450E-01         34.1648      43
   -3.3357200540E-02   -1.2077928366E-01         34.9502      44
   -3.2021197508E-02   -1.1855506237E-01         35.7356      45
   -3.0754609957E-02   -1.1640924968E-01         36.5210      46
   -2.9563972389E-02   -1.1432869288E-01         37.3064      47
   -2.8441147945E-02   -1.1231216542E-01         38.0918      48
   -2.7377556835E-02   -1.1035350442E-01         38.8772      49
   -2.6368087617E-02   -1.0846044937E-01         39.6626      50
   -2.5412750082E-02   -1.0662284621E-01         40.4480      51
   -2.4497226582E-02   -1.0484003852E-01         41.2334      52
   -2.3630973950E-02   -1.0312009116E-01         42.0188      53
   -2.2821143621E-02   -1.0145829164E-01         42.8042      54
   -2.2034185094E-02   -9.9840812104E-02         43.5896      55
   -2.1293289060E-02   -9.8255938305E-02         44.3750      56
   -2.0593939998E-02   -9.6736959573E-02         45.1604      57
   -1.9911564506E-02   -9.5252190159E-02         45.9458      58
   -1.9264215907E-02   -9.3807056903E-02         46.7312      59
   -1.8660596506E-02   -9.2404324618E-02         47.5166      60
   -1.8086252427E-02   -9.1048259522E-02         48.3020      61
   -1.7522658790E-02   -8.9723680362E-02         49.0874      62
   -1.6996389312E-02   -8.8434199490E-02         49.8728      63
   -1.6478187947E-02   -8.7185969457E-02         50.6582      64
   -1.5986364296E-02   -8.5965011041E-02         51.4436      65
   -1.5515869701E-02   -8.4777337758E-02         52.2290      66
   -1.5071991605E-02   -8.3621888385E-02         53.0144      67
   -1.4645822381E-02   -8.2503219038E-02         53.7998      68
   -1.4239407363E-02   -8.1407077693E-02         54.5852      69
   -1.3840356382E-02   -8.0337968554E-02         55.3706      70
   -1.3445956546E-02   -7.9296753467E-02         56.1560      71
   -1.3070551477E-02   -7.8279964197E-02         56.9414      72
   -1.2722246095E-02   -7.7277916516E-02         57.7268      73
   -1.2394599938E-02   -7.6296459833E-02         58.5122      74
   -1.2065505909E-02   -7.5353047014E-02         59.2976      75
   -1.1744684855E-02   -7.4439694567E-02         60.0830      76
   -1.1447543033E-02   -7.3542237358E-02         60.8684      77
   -1.1157880517E-02   -7.2676918652E-02         61.6538      78
   -1.0876367655E-02   -7.1825834123E-02         62.4392      79
   -1.0598409753E-02   -7.0988333693E-02         63.2246      80
   -1.0327532773E-02   -7.0158235673E-02         64.0100      81
   -1.0077436484E-02   -6.9351937257E-02         64.7953      82
   -9.8403959155E-03   -6.8553918275E-02         65.5807      83
   -9.6076198810E-03   -6.7784167128E-02         66.3661      84
   -9.3702366808E-03   -6.7023988017E-02         67.1515      85
   -9.1462360314E-03   -6.6280405421E-02         67.9369      86
   -8.9281483115E-03   -6.5573441050E-02         68.7223      87
   -8.7262341575E-03   -6.4875707778E-02         69.5077      88
   -8.5190272448E-03   -6.4182509933E-02         70.2931      89
   -8.3268355858E-03   -6.3509105197E-02         71.0785      90
   -8.1454093736E-03   -6.2845107270E-02         71.8639      91
   -7.9678547395E-03   -6.2199052620E-02         72.6493      92
   -7.7843999005E-03   -6.1564135749E-02         73.4347      93
   -7.6052002332E-03   -6.0932512561E-02         74.2201      94
   -7.4377696698E-03   -6.0321885974E-02         75.0055      95
   -7.2719085904E-03   -5.9726081345E-02         75.7909      96
   -7.1216359565E-03   -5.9128810142E-02         76.5763      97
   -6.9686854141E-03   -5.8540094482E-02         77.3617      98
   -6.8161424502E-03   -5.7980034458E-02         78.1471      99
   -6.6866869955E-03   -5.7433955447E-02         78.9325     100
   -6.5562930181E-03   -5.6885744429E-02         79.7179     101
   -6.4134798091E-03   -5.6339795174E-02         80.5033     102
   -6.2764660114E-03   -5.5815794525E-02         81.2887     103
   -6.1498211679E-03   -5.5303042949E-02         82.0741     104
   -6.0276584830E-03   -5.4804367004E-02         82.8595     105
   -5.9136439276E-03   -5.4311361383E-02         83.6449     106
   -5.7943413637E-03   -5.3825545748E-02         84.4303     107
   -5.6775169153E-03   -5.3347147904E-02         85.2157     108
   -5.5783686233E-03   -5.2882878641E-02         86.0011     109
   -5.4797351063E-03   -5.2428609179E-02         86.7865     110
   -5.3719473230E-03   -5.1967627606E-02         87.5719     111
   -5.2670040873E-03   -5.1518936311E-02         88.3573     112
   -5.1802360226E-03   -5.1075214905E-02         89.1427     113
   -5.0787912110E-03   -5.0650510322E-02         89.9281     114
   -4.9868557786E-03   -5.0229474970E-02         90.7135     115
   -4.8802977354E-03   -4.9809536693E-02         91.4989     116
   -4.7793723599E-03   -4.9398907806E-02         92.2843     117
   -4.7051803553E-03   -4.8985064507E-02         93.0697     118
   -4.6357555098E-03   -4.8579781448E-02         93.8551     119
   -4.5526662782E-03   -4.8180718485E-02         94.6405     120
   -4.4781928402E-03   -4.7800688090E-02         95.4259     121
   -4.3885235875E-03   -4.7430938816E-02         96.2113     122
   -4.3061727804E-03   -4.7056991773E-02         96.9967     123
   -4.2310217474E-03   -4.6691210153E-02         97.7821     124
   -4.1514765936E-03   -4.6323549949E-02         98.5675     125
   -4.0911814435E-03   -4.5976974707E-02         99.3529     126
   -4.0238208401E-03   -4.5622863635E-02        100.1383     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.3_T0.125/GGam.Sig_local_w_O4n0.300T0.125U6.0tp-0.20 <==
   -4.6380912307E-01   -7.3531583308E-02          0.3927       0
   -4.5301528109E-01   -1.4140900952E-01          1.1781       1
   -4.3478584819E-01   -1.7954495871E-01          1.9635       2
   -4.1274547777E-01   -2.0439143339E-01          2.7489       3
   -3.8901919004E-01   -2.2188473875E-01          3.5343       4
   -3.6480816495E-01   -2.3448212645E-01          4.3197       5
   -3.4083404919E-01   -2.4342610272E-01          5.1051       6
   -3.1756471370E-01   -2.4944881249E-01          5.8905       7
   -2.9530252678E-01   -2.5309679395E-01          6.6759       8
   -2.7426733810E-01   -2.5477337078E-01          7.4613       9
   -2.5451305351E-01   -2.5485335688E-01          8.2467      10
   -2.3610008888E-01   -2.5362056117E-01          9.0321      11
   -2.1902230428E-01   -2.5137024755E-01          9.8175      12
   -2.0323504317E-01   -2.4829635482E-01         10.6029      13
   -1.8870722580E-01   -2.4458859252E-01         11.3883      14
   -1.7533208221E-01   -2.4042055169E-01         12.1737      15
   -1.6307819157E-01   -2.3592175786E-01         12.9591      16
   -1.5184385180E-01   -2.3117299278E-01         13.7445      17
   -1.4152269255E-01   -2.2628730601E-01         14.5299      18
   -1.3208049721E-01   -2.2131906632E-01         15.3153      19
   -1.2340936581E-01   -2.1633574534E-01         16.1007      20
   -1.1547683368E-01   -2.1136975873E-01         16.8861      21
   -1.0820574793E-01   -2.0647061225E-01         17.6715      22
   -1.0150651253E-01   -2.0163120510E-01         18.4569      23
   -9.5353678922E-02   -1.9691003017E-01         19.2423      24
   -8.9680323405E-02   -1.9228610746E-01         20.0277      25
   -8.4458914697E-02   -1.8775103119E-01         20.8131      26
   -7.9646938933E-02   -1.8335724028E-01         21.5984      27
   -7.5219212232E-02   -1.7909490468E-01         22.3838      28
   -7.1123908828E-02   -1.7495869171E-01         23.1692      29
   -6.7287272564E-02   -1.7098137375E-01         23.9546      30
   -6.3728861008E-02   -1.6710071738E-01         24.7400      31
   -6.0458092270E-02   -1.6336923939E-01         25.5254      32
   -5.7412758786E-02   -1.5977920091E-01         26.3108      33
   -5.4597449319E-02   -1.5631064426E-01         27.0962      34
   -5.1947073786E-02   -1.5294792419E-01         27.8816      35
   -4.9454038347E-02   -1.4971000479E-01         28.6670      36
   -4.7137795125E-02   -1.4660656453E-01         29.4524      37
   -4.4936917066E-02   -1.4356131952E-01         30.2378      38
   -4.2935954032E-02   -1.4064164000E-01         31.0232      39
   -4.1048235107E-02   -1.3781876014E-01         31.8086      40
   -3.9276057287E-02   -1.3510115994E-01         32.5940      41
   -3.7611772055E-02   -1.3248110723E-01         33.3794      42
   -3.6029156181E-02   -1.2994311917E-01         34.1648      43
   -3.4577291772E-02   -1.2748041019E-01         34.9502      44
   -3.3174622253E-02   -1.2508811114E-01         35.7356      45
   -3.1824269945E-02   -1.2276557193E-01         36.5210      46
   -3.0567481359E-02   -1.2054257671E-01         37.3064      47
   -2.9417926954E-02   -1.1840403152E-01         38.0918      48
   -2.8325232737E-02   -1.1630059068E-01         38.8772      49
   -2.7294738609E-02   -1.1430990810E-01         39.6626      50
   -2.6295693510E-02   -1.1235247844E-01         40.4480      51
   -2.5360257545E-02   -1.1046344522E-01         41.2334      52
   -2.4448139434E-02   -1.0863426867E-01         42.0188      53
   -2.3592898218E-02   -1.0685702069E-01         42.8042      54
   -2.2773838656E-02   -1.0515487006E-01         43.5896      55
   -2.2015539311E-02   -1.0348017724E-01         44.3750      56
   -2.1272592128E-02   -1.0185551795E-01         45.1604      57
   -2.0549213021E-02   -1.0029292150E-01         45.9458      58
   -1.9886293266E-02   -9.8754369040E-02         46.7312      59
   -1.9269637922E-02   -9.7275036732E-02         47.5166      60
   -1.8646658254E-02   -9.5837745269E-02         48.3020      61
   -1.8049560388E-02   -9.4394793476E-02         49.0874      62
   -1.7483102510E-02   -9.3023130454E-02         49.8728      63
   -1.6937281144E-02   -9.1705963096E-02         50.6582      64
   -1.6434425813E-02   -9.0409936661E-02         51.4436      65
   -1.5954368085E-02   -8.9146415276E-02         52.2290      66
   -1.5492358888E-02   -8.7949090598E-02         53.0144      67
   -1.5059227006E-02   -8.6749948184E-02         53.7998      68
   -1.4657394942E-02   -8.5572678355E-02         54.5852      69
   -1.4237465412E-02   -8.4467419977E-02         55.3706      70
   -1.3821218650E-02   -8.3372379750E-02         56.1560      71
   -1.3457992583E-02   -8.2307319441E-02         56.9414      72
   -1.3082308532E-02   -8.1287105754E-02         57.7268      73
   -1.2741260099E-02   -8.0256918226E-02         58.5122      74
   -1.2415861516E-02   -7.9250152388E-02         59.2976      75
   -1.2071040560E-02   -7.8299585590E-02         60.0830      76
   -1.1744652556E-02   -7.7305227540E-02         60.8684      77
   -1.1433949437E-02   -7.6383330404E-02         61.6538      78
   -1.1140270169E-02   -7.5484462436E-02         62.4392      79
   -1.0854638301E-02   -7.4573477354E-02         63.2246      80
   -1.0594307853E-02   -7.3713943791E-02         64.0100      81
   -1.0347723206E-02   -7.2870785392E-02         64.7953      82
   -1.0117829649E-02   -7.2025030832E-02         65.5807      83
   -9.8682136094E-03   -7.1195034977E-02         66.3661      84
   -9.6075008318E-03   -7.0456233999E-02         67.1515      85
   -9.3838056487E-03   -6.9669082719E-02         67.9369      86
   -9.1739910300E-03   -6.8892920332E-02         68.7223      87
   -8.9453541737E-03   -6.8151199358E-02         69.5077      88
   -8.7452317428E-03   -6.7421694740E-02         70.2931      89
   -8.5555840286E-03   -6.6731087004E-02         71.0785      90
   -8.3739935323E-03   -6.6001982297E-02         71.8639      91
   -8.1859114879E-03   -6.5357971689E-02         72.6493      92
   -8.0239931887E-03   -6.4684972847E-02         73.4347      93
   -7.8211452889E-03   -6.4016068374E-02         74.2201      94
   -7.6211226255E-03   -6.3337609524E-02         75.0055      95
   -7.4754580214E-03   -6.2704504318E-02         75.7909      96
   -7.3261738718E-03   -6.2106523460E-02         76.5763      97
   -7.1371619284E-03   -6.1489137344E-02         77.3617      98
   -6.9759960907E-03   -6.0905345501E-02         78.1471      99
   -6.8293679917E-03   -6.0331733548E-02         78.9325     100
   -6.6923225810E-03   -5.9738094863E-02         79.7179     101
   -6.5527260642E-03   -5.9176388455E-02         80.5033     102
   -6.4400637162E-03   -5.8622711363E-02         81.2887     103
   -6.2966240161E-03   -5.8067218759E-02         82.0741     104
   -6.1856989035E-03   -5.7538282868E-02         82.8595     105
   -6.0613523296E-03   -5.7013894951E-02         83.6449     106
   -5.9545600653E-03   -5.6506467676E-02         84.4303     107
   -5.8386464381E-03   -5.6015082326E-02         85.2157     108
   -5.7573658291E-03   -5.5530110796E-02         86.0011     109
   -5.6416869576E-03   -5.5041063178E-02         86.7865     110
   -5.5180060325E-03   -5.4576342966E-02         87.5719     111
   -5.4359767522E-03   -5.4127264266E-02         88.3573     112
   -5.3245091015E-03   -5.3672482584E-02         89.1427     113
   -5.2163455324E-03   -5.3206404239E-02         89.9281     114
   -5.1221245264E-03   -5.2779120729E-02         90.7135     115
   -5.0135472443E-03   -5.2325708461E-02         91.4989     116
   -4.9194266471E-03   -5.1888246837E-02         92.2843     117
   -4.8387252237E-03   -5.1440667020E-02         93.0697     118
   -4.7148343801E-03   -5.1040566900E-02         93.8551     119
   -4.5957370159E-03   -5.0614268676E-02         94.6405     120
   -4.5254095292E-03   -5.0220078392E-02         95.4259     121
   -4.4440056031E-03   -4.9817863815E-02         96.2113     122
   -4.3477498010E-03   -4.9412743196E-02         96.9967     123
   -4.2936323854E-03   -4.9031321143E-02         97.7821     124
   -4.2288884665E-03   -4.8672475839E-02         98.5675     125
   -4.1730123002E-03   -4.8301532001E-02         99.3529     126
   -4.1034154378E-03   -4.7907371191E-02        100.1383     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.3_T0.125/GGam.Sig_local_w_O5n0.300T0.125U6.0tp-0.20 <==
   -4.6941966655E-01   -7.6692052471E-02          0.3927       0
   -4.5766839074E-01   -1.4617901986E-01          1.1781       1
   -4.3831735134E-01   -1.8481396792E-01          1.9635       2
   -4.1523689675E-01   -2.0975833093E-01          2.7489       3
   -3.9052357248E-01   -2.2715564216E-01          3.5343       4
   -3.6541681841E-01   -2.3952025916E-01          4.3197       5
   -3.4073934630E-01   -2.4815941144E-01          5.1051       6
   -3.1682427664E-01   -2.5386803402E-01          5.8905       7
   -2.9394955055E-01   -2.5714744246E-01          6.6759       8
   -2.7238760407E-01   -2.5842445331E-01          7.4613       9
   -2.5223856337E-01   -2.5805930891E-01          8.2467      10
   -2.3347210817E-01   -2.5644179118E-01          9.0321      11
   -2.1611016702E-01   -2.5379246168E-01          9.8175      12
   -2.0016013692E-01   -2.5033010174E-01         10.6029      13
   -1.8548858212E-01   -2.4626361402E-01         11.3883      14
   -1.7201199613E-01   -2.4170697850E-01         12.1737      15
   -1.5967854649E-01   -2.3692698203E-01         12.9591      16
   -1.4840282473E-01   -2.3186399277E-01         13.7445      17
   -1.3812500316E-01   -2.2668944025E-01         14.5299      18
   -1.2867061506E-01   -2.2148517594E-01         15.3153      19
   -1.2006477959E-01   -2.1629075721E-01         16.1007      20
   -1.1215254778E-01   -2.1106659049E-01         16.8861      21
   -1.0490914656E-01   -2.0598550643E-01         17.6715      22
   -9.8293805452E-02   -2.0099029827E-01         18.4569      23
   -9.2241270562E-02   -1.9608317240E-01         19.2423      24
   -8.6630201188E-02   -1.9133956869E-01         20.0277      25
   -8.1456838619E-02   -1.8668682295E-01         20.8131      26
   -7.6707433928E-02   -1.8220993449E-01         21.5984      27
   -7.2361597492E-02   -1.7792374704E-01         22.3838      28
   -6.8316368022E-02   -1.7365158979E-01         23.1692      29
   -6.4656781432E-02   -1.6953756613E-01         23.9546      30
   -6.1203689544E-02   -1.6573138588E-01         24.7400      31
   -5.7966618902E-02   -1.6194173997E-01         25.5254      32
   -5.4948536710E-02   -1.5820136790E-01         26.3108      33
   -5.2208123726E-02   -1.5467577954E-01         27.0962      34
   -4.9717180796E-02   -1.5130639052E-01         27.8816      35
   -4.7280087206E-02   -1.4798090472E-01         28.6670      36
   -4.5103882451E-02   -1.4489186806E-01         29.4524      37
   -4.3042516489E-02   -1.4182988312E-01         30.2378      38
   -4.1016181577E-02   -1.3894300044E-01         31.0232      39
   -3.9206606589E-02   -1.3609652541E-01         31.8086      40
   -3.7521667426E-02   -1.3336915760E-01         32.5940      41
   -3.5797435020E-02   -1.3073863789E-01         33.3794      42
   -3.4370803363E-02   -1.2818978084E-01         34.1648      43
   -3.2900975607E-02   -1.2566989605E-01         34.9502      44
   -3.1537021562E-02   -1.2330973882E-01         35.7356      45
   -3.0285734324E-02   -1.2101741504E-01         36.5210      46
   -2.9073365816E-02   -1.1878424487E-01         37.3064      47
   -2.7920390385E-02   -1.1663983262E-01         38.0918      48
   -2.6889002494E-02   -1.1456959737E-01         38.8772      49
   -2.5982883634E-02   -1.1255586209E-01         39.6626      50
   -2.5022688351E-02   -1.1062692510E-01         40.4480      51
   -2.4069994906E-02   -1.0875399314E-01         41.2334      52
   -2.3192063675E-02   -1.0692168007E-01         42.0188      53
   -2.2336237299E-02   -1.0516501127E-01         42.8042      54
   -2.1601209699E-02   -1.0351532571E-01         43.5896      55
   -2.0843018565E-02   -1.0179313639E-01         44.3750      56
   -2.0188027759E-02   -1.0014685260E-01         45.1604      57
   -1.9475934196E-02   -9.8597619746E-02         45.9458      58
   -1.8788830030E-02   -9.7102694533E-02         46.7312      59
   -1.8209353398E-02   -9.5630010344E-02         47.5166      60
   -1.7600902835E-02   -9.4210839117E-02         48.3020      61
   -1.7103437351E-02   -9.2775909017E-02         49.0874      62
   -1.6611725983E-02   -9.1408188927E-02         49.8728      63
   -1.6189855546E-02   -9.0114147569E-02         50.6582      64
   -1.5706129258E-02   -8.8868230494E-02         51.4436      65
   -1.5193994288E-02   -8.7631031379E-02         52.2290      66
   -1.4684874283E-02   -8.6348061118E-02         53.0144      67
   -1.4271165484E-02   -8.5217904519E-02         53.7998      68
   -1.3805317086E-02   -8.4042508005E-02         54.5852      69
   -1.3428611733E-02   -8.2945596807E-02         55.3706      70
   -1.3012923013E-02   -8.1818160461E-02         56.1560      71
   -1.2713811270E-02   -8.0786584196E-02         56.9414      72
   -1.2370504672E-02   -7.9752192330E-02         57.7268      73
   -1.2047724655E-02   -7.8770396268E-02         58.5122      74
   -1.1743086367E-02   -7.7832450588E-02         59.2976      75
   -1.1432107202E-02   -7.6827703175E-02         60.0830      76
   -1.1063207932E-02   -7.5929767609E-02         60.8684      77
   -1.0792255812E-02   -7.5014821990E-02         61.6538      78
   -1.0510729863E-02   -7.4128295283E-02         62.4392      79
   -1.0278963961E-02   -7.3308321688E-02         63.2246      80
   -1.0025770968E-02   -7.2393737197E-02         64.0100      81
   -9.7289182001E-03   -7.1540468826E-02         64.7953      82
   -9.4586041066E-03   -7.0649449145E-02         65.5807      83
   -9.2104128800E-03   -6.9940294937E-02         66.3661      84
   -8.9991713860E-03   -6.9188378345E-02         67.1515      85
   -8.7964798507E-03   -6.8377946699E-02         67.9369      86
   -8.6130740207E-03   -6.7547685468E-02         68.7223      87
   -8.4177452173E-03   -6.6873330439E-02         69.5077      88
   -8.2948507342E-03   -6.6095700565E-02         70.2931      89
   -8.0313235289E-03   -6.5396985932E-02         71.0785      90
   -7.8640824531E-03   -6.4813579018E-02         71.8639      91
   -7.7187191147E-03   -6.4185954016E-02         72.6493      92
   -7.5461718480E-03   -6.3511263810E-02         73.4347      93
   -7.3181439497E-03   -6.2944229617E-02         74.2201      94
   -7.0752267765E-03   -6.2183797323E-02         75.0055      95
   -6.9168103478E-03   -6.1504017982E-02         75.7909      96
   -6.8108222961E-03   -6.0880284691E-02         76.5763      97
   -6.6999329162E-03   -6.0263110168E-02         77.3617      98
   -6.5968384703E-03   -5.9723302322E-02         78.1471      99
   -6.5623641591E-03   -5.9172622305E-02         78.9325     100
   -6.4296068242E-03   -5.8598491458E-02         79.7179     101
   -6.2973834817E-03   -5.8060811303E-02         80.5033     102
   -6.1698452263E-03   -5.7512186811E-02         81.2887     103
   -6.0347151449E-03   -5.6984704015E-02         82.0741     104
   -5.8825895477E-03   -5.6495087389E-02         82.8595     105
   -5.7288183155E-03   -5.6022043275E-02         83.6449     106
   -5.5660252339E-03   -5.5554438196E-02         84.4303     107
   -5.4280039264E-03   -5.5073266131E-02         85.2157     108
   -5.2816720977E-03   -5.4526815555E-02         86.0011     109
   -5.2802704055E-03   -5.3991049760E-02         86.7865     110
   -5.2110656393E-03   -5.3464800985E-02         87.5719     111
   -5.0564940618E-03   -5.3016183586E-02         88.3573     112
   -4.9717699557E-03   -5.2598071364E-02         89.1427     113
   -4.9074172480E-03   -5.2114719983E-02         89.9281     114
   -4.8304498882E-03   -5.1736711361E-02         90.7135     115
   -4.7047655718E-03   -5.1307694744E-02         91.4989     116
   -4.5448093686E-03   -5.0885435280E-02         92.2843     117
   -4.4576863817E-03   -5.0405260631E-02         93.0697     118
   -4.4199087384E-03   -5.0039783813E-02         93.8551     119
   -4.3005292917E-03   -4.9657830503E-02         94.6405     120
   -4.2192658731E-03   -4.9193624322E-02         95.4259     121
   -4.1916052995E-03   -4.8807695361E-02         96.2113     122
   -4.1434795192E-03   -4.8402211085E-02         96.9967     123
   -4.0559981634E-03   -4.8053348967E-02         97.7821     124
   -3.9678496192E-03   -4.7749872926E-02         98.5675     125
   -3.8591968083E-03   -4.7342182383E-02         99.3529     126
   -3.7834372648E-03   -4.7022488298E-02        100.1383     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.3_T0.125/GGam.Sig_local_w_O6n0.300T0.125U6.0tp-0.20 <==
   -4.6172788300E-01   -6.9215370833E-02          0.3927       0
   -4.5145700729E-01   -1.3739634274E-01          1.1781       1
   -4.3247516693E-01   -1.7709217769E-01          1.9635       2
   -4.0925883390E-01   -2.0324963755E-01          2.7489       3
   -3.8417249612E-01   -2.2147851011E-01          3.5343       4
   -3.5881607978E-01   -2.3434966549E-01          4.3197       5
   -3.3377980451E-01   -2.4338647692E-01          5.1051       6
   -3.0963250617E-01   -2.4934288886E-01          5.8905       7
   -2.8670165015E-01   -2.5277988499E-01          6.6759       8
   -2.6504948316E-01   -2.5400945679E-01          7.4613       9
   -2.4492333225E-01   -2.5361278128E-01          8.2467      10
   -2.2616760184E-01   -2.5197985354E-01          9.0321      11
   -2.0889307934E-01   -2.4917895390E-01          9.8175      12
   -1.9307501623E-01   -2.4547455893E-01         10.6029      13
   -1.7856525146E-01   -2.4123520149E-01         11.3883      14
   -1.6540780025E-01   -2.3663331342E-01         12.1737      15
   -1.5335345316E-01   -2.3156261671E-01         12.9591      16
   -1.4214210491E-01   -2.2654194541E-01         13.7445      17
   -1.3218638363E-01   -2.2135798893E-01         14.5299      18
   -1.2280581487E-01   -2.1612581230E-01         15.3153      19
   -1.1463077256E-01   -2.1087647415E-01         16.1007      20
   -1.0691783014E-01   -2.0566133109E-01         16.8861      21
   -9.9998073897E-02   -2.0068136712E-01         17.6715      22
   -9.3459608609E-02   -1.9578695774E-01         18.4569      23
   -8.7542702138E-02   -1.9090720746E-01         19.2423      24
   -8.2282221323E-02   -1.8604001016E-01         20.0277      25
   -7.7492119905E-02   -1.8154797348E-01         20.8131      26
   -7.2933592202E-02   -1.7697505468E-01         21.5984      27
   -6.8843256455E-02   -1.7271270467E-01         22.3838      28
   -6.4996508825E-02   -1.6846220339E-01         23.1692      29
   -6.1300342721E-02   -1.6439675310E-01         23.9546      30
   -5.7884049471E-02   -1.6060415622E-01         24.7400      31
   -5.4675876578E-02   -1.5660285358E-01         25.5254      32
   -5.2051867559E-02   -1.5307089922E-01         26.3108      33
   -4.9406040504E-02   -1.4981603754E-01         27.0962      34
   -4.6991268305E-02   -1.4646618182E-01         27.8816      35
   -4.4726920150E-02   -1.4321782292E-01         28.6670      36
   -4.2588936822E-02   -1.4026892396E-01         29.4524      37
   -4.0794930239E-02   -1.3736378139E-01         30.2378      38
   -3.8954818723E-02   -1.3447699191E-01         31.0232      39
   -3.7110994682E-02   -1.3162944994E-01         31.8086      40
   -3.5423194083E-02   -1.2885004057E-01         32.5940      41
   -3.3904678089E-02   -1.2633307687E-01         33.3794      42
   -3.2551548674E-02   -1.2375250954E-01         34.1648      43
   -3.1073118863E-02   -1.2157612982E-01         34.9502      44
   -2.9654892435E-02   -1.1933176566E-01         35.7356      45
   -2.8580157526E-02   -1.1706433070E-01         36.5210      46
   -2.7459228020E-02   -1.1486994766E-01         37.3064      47
   -2.6515257091E-02   -1.1286237634E-01         38.0918      48
   -2.5555577796E-02   -1.1091671911E-01         38.8772      49
   -2.4424022982E-02   -1.0901179805E-01         39.6626      50
   -2.3550384974E-02   -1.0719763351E-01         40.4480      51
   -2.2635680594E-02   -1.0525230776E-01         41.2334      52
   -2.1943364943E-02   -1.0349652301E-01         42.0188      53
   -2.0965911338E-02   -1.0176778281E-01         42.8042      54
   -2.0245313893E-02   -1.0004969970E-01         43.5896      55
   -1.9430730653E-02   -9.8341686908E-02         44.3750      56
   -1.8820115977E-02   -9.6837857390E-02         45.1604      57
   -1.8263049143E-02   -9.5405830089E-02         45.9458      58
   -1.7789234191E-02   -9.3777460475E-02         46.7312      59
   -1.7224313634E-02   -9.2264578949E-02         47.5166      60
   -1.6796484665E-02   -9.0877461775E-02         48.3020      61
   -1.6380220675E-02   -8.9667506424E-02         49.0874      62
   -1.5784004459E-02   -8.8520247412E-02         49.8728      63
   -1.5491657021E-02   -8.7119532693E-02         50.6582      64
   -1.4950931253E-02   -8.5999771458E-02         51.4436      65
   -1.4424243363E-02   -8.4864774587E-02         52.2290      66
   -1.3712138981E-02   -8.3623185471E-02         53.0144      67
   -1.3396896815E-02   -8.2271255869E-02         53.7998      68
   -1.3142633340E-02   -8.1152687631E-02         54.5852      69
   -1.2724911896E-02   -8.0061458356E-02         55.3706      70
   -1.2284391253E-02   -7.9085009567E-02         56.1560      71
   -1.2127093625E-02   -7.8081787969E-02         56.9414      72
   -1.1992986321E-02   -7.7220912287E-02         57.7268      73
   -1.1631767927E-02   -7.6268485323E-02         58.5122      74
   -1.1114968771E-02   -7.5178107737E-02         59.2976      75
   -1.1028876971E-02   -7.4303833961E-02         60.0830      76
   -1.0594475447E-02   -7.3128255119E-02         60.8684      77
   -1.0182973083E-02   -7.2502312233E-02         61.6538      78
   -9.8836952342E-03   -7.1465848571E-02         62.4392      79
   -9.6413348097E-03   -7.0722948695E-02         63.2246      80
   -9.4066658763E-03   -6.9966378178E-02         64.0100      81
   -9.2428459720E-03   -6.9037265154E-02         64.7953      82
   -8.9754623845E-03   -6.8243483287E-02         65.5807      83
   -8.7837327669E-03   -6.7698720804E-02         66.3661      84
   -8.5973062268E-03   -6.7027189267E-02         67.1515      85
   -8.2890296683E-03   -6.6196144731E-02         67.9369      86
   -8.2581939116E-03   -6.5513111238E-02         68.7223      87
   -7.9569167925E-03   -6.4590451159E-02         69.5077      88
   -7.8920439744E-03   -6.3882776512E-02         70.2931      89
   -7.6845011867E-03   -6.3408534534E-02         71.0785      90
   -7.3928238186E-03   -6.2817852506E-02         71.8639      91
   -6.9886661854E-03   -6.2114100528E-02         72.6493      92
   -7.0166605697E-03   -6.1397836267E-02         73.4347      93
   -6.9686729324E-03   -6.0637855934E-02         74.2201      94
   -6.8451492751E-03   -6.0010717041E-02         75.0055      95
   -6.6475941948E-03   -5.9312758414E-02         75.7909      96
   -6.4567077910E-03   -5.9035751550E-02         76.5763      97
   -6.2534158538E-03   -5.8275998544E-02         77.3617      98
   -6.0672829899E-03   -5.7850208426E-02         78.1471      99
   -5.8472112196E-03   -5.7248401339E-02         78.9325     100
   -5.8987187196E-03   -5.6842093869E-02         79.7179     101
   -5.6705845196E-03   -5.6280480072E-02         80.5033     102
   -5.5861990501E-03   -5.5724969444E-02         81.2887     103
   -5.3984501490E-03   -5.5070798113E-02         82.0741     104
   -5.0671961678E-03   -5.4566174538E-02         82.8595     105
   -5.1094215942E-03   -5.4057265284E-02         83.6449     106
   -5.1306769220E-03   -5.3721909978E-02         84.4303     107
   -4.9929501906E-03   -5.3385899034E-02         85.2157     108
   -5.0382867687E-03   -5.2647127277E-02         86.0011     109
   -4.7456018435E-03   -5.2275039863E-02         86.7865     110
   -4.6378889691E-03   -5.1733007328E-02         87.5719     111
   -4.6549472063E-03   -5.1220906981E-02         88.3573     112
   -4.4248387815E-03   -5.0974397753E-02         89.1427     113
   -4.3342969379E-03   -5.0273223386E-02         89.9281     114
   -4.1852763308E-03   -4.9837065467E-02         90.7135     115
   -4.4890631069E-03   -4.9650048506E-02         91.4989     116
   -4.2843917216E-03   -4.9034086464E-02         92.2843     117
   -4.2544148113E-03   -4.8612732961E-02         93.0697     118
   -4.1631186488E-03   -4.8307291096E-02         93.8551     119
   -3.7990608729E-03   -4.7909411807E-02         94.6405     120
   -3.7653804629E-03   -4.7528115283E-02         95.4259     121
   -3.7839460649E-03   -4.7214344246E-02         96.2113     122
   -3.7945243410E-03   -4.6867921579E-02         96.9967     123
   -3.5682928501E-03   -4.6359488831E-02         97.7821     124
   -3.5926245577E-03   -4.5945845838E-02         98.5675     125
   -3.4770094743E-03   -4.5603254002E-02         99.3529     126
   -3.3324039537E-03   -4.5384775649E-02        100.1383     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.3_T0.125/GGam.Sig_local_w_O7n0.300T0.125U6.0tp-0.20 <==
   -4.5353108327E-01   -6.1176159404E-02          0.3927       0
   -4.4517578160E-01   -1.2746201592E-01          1.1781       1
   -4.2687787574E-01   -1.6837844394E-01          1.9635       2
   -4.0390395548E-01   -1.9575501954E-01          2.7489       3
   -3.7898441035E-01   -2.1468382491E-01          3.5343       4
   -3.5370444906E-01   -2.2849760771E-01          4.3197       5
   -3.2835300688E-01   -2.3800653877E-01          5.1051       6
   -3.0403360266E-01   -2.4429563316E-01          5.8905       7
   -2.8149346889E-01   -2.4781681471E-01          6.6759       8
   -2.6000792438E-01   -2.4891867320E-01          7.4613       9
   -2.4032276462E-01   -2.4915205762E-01          8.2467      10
   -2.2178263014E-01   -2.4770940753E-01          9.0321      11
   -2.0472794355E-01   -2.4463837716E-01          9.8175      12
   -1.8916660487E-01   -2.4098683647E-01         10.6029      13
   -1.7496101463E-01   -2.3715200171E-01         11.3883      14
   -1.6193203429E-01   -2.3227190506E-01         12.1737      15
   -1.5005524774E-01   -2.2743241316E-01         12.9591      16
   -1.3917536752E-01   -2.2296139594E-01         13.7445      17
   -1.2928930167E-01   -2.1738791625E-01         14.5299      18
   -1.2033049507E-01   -2.1194836197E-01         15.3153      19
   -1.1213962662E-01   -2.0683292599E-01         16.1007      20
   -1.0487627005E-01   -2.0178183693E-01         16.8861      21
   -9.7977223845E-02   -1.9673467316E-01         17.6715      22
   -9.1462260274E-02   -1.9180664808E-01         18.4569      23
   -8.5971231781E-02   -1.8694545634E-01         19.2423      24
   -8.0885355041E-02   -1.8232786406E-01         20.0277      25
   -7.5678852111E-02   -1.7793843581E-01         20.8131      26
   -7.1436327479E-02   -1.7362347626E-01         21.5984      27
   -6.7212053444E-02   -1.6897144206E-01         22.3838      28
   -6.3801127706E-02   -1.6573329946E-01         23.1692      29
   -6.0617902240E-02   -1.6203743130E-01         23.9546      30
   -5.6725291475E-02   -1.5887545233E-01         24.7400      31
   -5.3262945618E-02   -1.5470728971E-01         25.5254      32
   -5.0901136429E-02   -1.5112433418E-01         26.3108      33
   -4.8168826539E-02   -1.4731377794E-01         27.0962      34
   -4.5606674520E-02   -1.4409456296E-01         27.8816      35
   -4.3652834036E-02   -1.4074502653E-01         28.6670      36
   -4.1051584371E-02   -1.3791930603E-01         29.4524      37
   -3.9013261731E-02   -1.3569113576E-01         30.2378      38
   -3.7598687928E-02   -1.3242477071E-01         31.0232      39
   -3.6275051647E-02   -1.2982807237E-01         31.8086      40
   -3.4446070369E-02   -1.2682803465E-01         32.5940      41
   -3.2569759486E-02   -1.2421444304E-01         33.3794      42
   -3.1187047481E-02   -1.2210563956E-01         34.1648      43
   -3.0502226301E-02   -1.1931392860E-01         34.9502      44
   -2.9211796814E-02   -1.1723961465E-01         35.7356      45
   -2.8047621805E-02   -1.1519557357E-01         36.5210      46
   -2.7045472827E-02   -1.1281441401E-01         37.3064      47
   -2.5839003615E-02   -1.1120274219E-01         38.0918      48
   -2.4793571666E-02   -1.0935137118E-01         38.8772      49
   -2.3957985014E-02   -1.0655601322E-01         39.6626      50
   -2.3271169113E-02   -1.0487277602E-01         40.4480      51
   -2.2560117117E-02   -1.0339183976E-01         41.2334      52
   -2.2070419338E-02   -1.0163971396E-01         42.0188      53
   -2.1234557694E-02   -9.9770429732E-02         42.8042      54
   -2.0374638506E-02   -9.8050135188E-02         43.5896      55
   -1.9785405949E-02   -9.6639640406E-02         44.3750      56
   -1.9050401470E-02   -9.5676168919E-02         45.1604      57
   -1.7996057711E-02   -9.4219516158E-02         45.9458      58
   -1.7022891929E-02   -9.2899541848E-02         46.7312      59
   -1.6113101872E-02   -9.1069438594E-02         47.5166      60
   -1.5652317590E-02   -8.9496164218E-02         48.3020      61
   -1.5784341147E-02   -8.8298202208E-02         49.0874      62
   -1.4950285972E-02   -8.6969940038E-02         49.8728      63
   -1.4400600799E-02   -8.6167088614E-02         50.6582      64
   -1.4346497919E-02   -8.4459455771E-02         51.4436      65
   -1.4780407552E-02   -8.2964127703E-02         52.2290      66
   -1.4052414445E-02   -8.2375661767E-02         53.0144      67
   -1.2980797133E-02   -8.1357334231E-02         53.7998      68
   -1.2643000982E-02   -8.0444355983E-02         54.5852      69
   -1.2766558123E-02   -7.8650511862E-02         55.3706      70
   -1.2340214155E-02   -7.7607220010E-02         56.1560      71
   -1.1665696381E-02   -7.6831594302E-02         56.9414      72
   -1.1263171412E-02   -7.5916282433E-02         57.7268      73
   -1.1114801830E-02   -7.5239715341E-02         58.5122      74
   -1.0639749209E-02   -7.3813071956E-02         59.2976      75
   -1.0078607598E-02   -7.2664478123E-02         60.0830      76
   -9.8459335992E-03   -7.1970394818E-02         60.8684      77
   -1.0006399450E-02   -7.1133543820E-02         61.6538      78
   -9.8840660209E-03   -7.0175075387E-02         62.4392      79
   -9.8267154788E-03   -6.9462194611E-02         63.2246      80
   -9.5032726150E-03   -6.8874873185E-02         64.0100      81
   -8.6263736521E-03   -6.8169567960E-02         64.7953      82
   -8.7003599696E-03   -6.7474471269E-02         65.5807      83
   -8.6607181989E-03   -6.6647867432E-02         66.3661      84
   -8.9826485274E-03   -6.5846625233E-02         67.1515      85
   -8.6413910314E-03   -6.5147434594E-02         67.9369      86
   -8.0258810895E-03   -6.4242133836E-02         68.7223      87
   -7.9065997927E-03   -6.3597883863E-02         69.5077      88
   -7.6871357667E-03   -6.3381602493E-02         70.2931      89
   -7.2840661011E-03   -6.2527864086E-02         71.0785      90
   -6.9431776038E-03   -6.1394199640E-02         71.8639      91
   -6.7541987742E-03   -6.1219097096E-02         72.6493      92
   -6.3393316489E-03   -6.0624180232E-02         73.4347      93
   -6.7008133002E-03   -5.9813446470E-02         74.2201      94
   -6.8045616011E-03   -5.9036987417E-02         75.0055      95
   -6.6890995096E-03   -5.8614785843E-02         75.7909      96
   -6.5931300295E-03   -5.8168031660E-02         76.5763      97
   -6.2689749079E-03   -5.7786394856E-02         77.3617      98
   -6.5114647299E-03   -5.6713284978E-02         78.1471      99
   -6.1207388599E-03   -5.6321274360E-02         78.9325     100
   -5.5534694348E-03   -5.5947172870E-02         79.7179     101
   -5.2829222911E-03   -5.5741128535E-02         80.5033     102
   -5.5266169254E-03   -5.4722961828E-02         81.2887     103
   -5.2689052696E-03   -5.4372936327E-02         82.0741     104
   -5.2046839487E-03   -5.4270515353E-02         82.8595     105
   -5.0916617851E-03   -5.3365679068E-02         83.6449     106
   -5.5559454015E-03   -5.2428048041E-02         84.4303     107
   -5.9968833023E-03   -5.2555346615E-02         85.2157     108
   -5.4556124610E-03   -5.2641108976E-02         86.0011     109
   -5.2862453301E-03   -5.2601676290E-02         86.7865     110
   -4.8905126075E-03   -5.1335196090E-02         87.5719     111
   -4.2225030013E-03   -5.0788281012E-02         88.3573     112
   -4.4737445952E-03   -4.9972660772E-02         89.1427     113
   -4.6649190847E-03   -4.9240058084E-02         89.9281     114
   -3.8576884548E-03   -4.8914340102E-02         90.7135     115
   -3.6695591643E-03   -4.7795708847E-02         91.4989     116
   -4.6591724350E-03   -4.7918271321E-02         92.2843     117
   -5.3495856216E-03   -4.8175177679E-02         93.0697     118
   -4.3043505695E-03   -4.8058272620E-02         93.8551     119
   -3.2192525215E-03   -4.7283298884E-02         94.6405     120
   -2.9437755224E-03   -4.6513914552E-02         95.4259     121
   -3.4708339214E-03   -4.6212958852E-02         96.2113     122
   -3.6278112322E-03   -4.5977319027E-02         96.9967     123
   -3.8533226474E-03   -4.5888412982E-02         97.7821     124
   -3.3360168915E-03   -4.5629786826E-02         98.5675     125
   -2.9865194811E-03   -4.5276042945E-02         99.3529     126
   -3.5575350255E-03   -4.4549594327E-02        100.1383     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.3_T0.25/D_DCA <==
0.3 0.00398190097071 9.20341957381e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.3_T0.25/D_DCA_size20.0 <==
0.299836807382 0.000495931366222 -4.72145507831 0.004061902712 0.000101486516756


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.3_T0.25/D_DCA_size32.0 <==
0.299974934782 0.0024788400915 -4.72038984452 0.00406203469424 0.000143638520182


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.3_T0.25/D_DCA_size34.0 <==
0.300198474516 0.0047729839466 -4.72007288217 0.00400446798134 0.000232383491838


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.3_T0.25/D_DiagMC_GGam <==
0.3000    0.0003    -4.71   0.02    0.005    0.001


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.3_T0.25/E_DCA <==
0.3 -0.671453730694 0.0118392211641


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.3_T0.25/E_DCA_size20.0 <==
0.299836807382 0.000495931366222 -4.72145507831 -0.690370516422 0.00614951236787


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.3_T0.25/E_DCA_size32.0 <==
0.299974934782 0.0024788400915 -4.72038984452 -0.68694398689 0.0068824909606


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.3_T0.25/E_DCA_size34.0 <==
0.300198474516 0.0047729839466 -4.72007288217 -0.679600373114 0.0132553644164


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.3_T0.25/E_DiagMC_GGam <==
0.3000    0.0003    -4.71   0.02   -0.695    0.004


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.3_T0.25/GGam.Sig_local_w_O1n0.300T0.250U6.0tp-0.20 <==
   -3.5948225343E-01   -8.2101840881E-02          0.7854       0
   -3.3289801109E-01   -1.4895109434E-01          2.3562       1
   -2.9621792219E-01   -1.8199620015E-01          3.9270       2
   -2.5866285837E-01   -1.9832144889E-01          5.4978       3
   -2.2392329138E-01   -2.0467060178E-01          7.0686       4
   -1.9329464539E-01   -2.0480329722E-01          8.6394       5
   -1.6696757786E-01   -2.0111350714E-01         10.2102       6
   -1.4463121759E-01   -1.9517951357E-01         11.7810       7
   -1.2578926020E-01   -1.8804011754E-01         13.3518       8
   -1.0991469812E-01   -1.8035553693E-01         14.9226       9
   -9.6521192597E-02   -1.7253321697E-01         16.4934      10
   -8.5196903452E-02   -1.6484041990E-01         18.0642      11
   -7.5582388597E-02   -1.5741992288E-01         19.6350      12
   -6.7384666479E-02   -1.5035220307E-01         21.2058      13
   -6.0366020852E-02   -1.4367685660E-01         22.7765      14
   -5.4305130003E-02   -1.3739864596E-01         24.3473      15
   -4.9066493001E-02   -1.3152044810E-01         25.9181      16
   -4.4512645193E-02   -1.2602619127E-01         27.4889      17
   -4.0530177488E-02   -1.2089183016E-01         29.0597      18
   -3.7039396741E-02   -1.1609179374E-01         30.6305      19
   -3.3956931302E-02   -1.1160990791E-01         32.2013      20
   -3.1231128182E-02   -1.0741688461E-01         33.7721      21
   -2.8796676873E-02   -1.0348533894E-01         35.3429      22
   -2.6625036303E-02   -9.9812459388E-02         36.9137      23
   -2.4689232896E-02   -9.6365632864E-02         38.4845      24
   -2.2944441004E-02   -9.3129346489E-02         40.0553      25
   -2.1369872135E-02   -9.0084984100E-02         41.6261      26
   -1.9946647758E-02   -8.7223768346E-02         43.1969      27
   -1.8659837734E-02   -8.4527251564E-02         44.7677      28
   -1.7491528526E-02   -8.1977935146E-02         46.3385      29
   -1.6418280366E-02   -7.9573394928E-02         47.9093      30
   -1.5437460545E-02   -7.7296367197E-02         49.4801      31
   -1.4545456190E-02   -7.5141746723E-02         51.0509      32
   -1.3726912752E-02   -7.3100722706E-02         52.6217      33
   -1.2969388577E-02   -7.1160740491E-02         54.1925      34
   -1.2276935818E-02   -6.9314993007E-02         55.7633      35
   -1.1632096810E-02   -6.7559746970E-02         57.3341      36
   -1.1038089226E-02   -6.5881666643E-02         58.9049      37
   -1.0480878441E-02   -6.4287510371E-02         60.4757      38
   -9.9775660303E-03   -6.2762884540E-02         62.0465      39
   -9.4967884819E-03   -6.1313410348E-02         63.6173      40
   -9.0471750172E-03   -5.9922510705E-02         65.1880      41
   -8.6316140886E-03   -5.8590039737E-02         66.7588      42
   -8.2471089518E-03   -5.7320653198E-02         68.3296      43
   -7.8917177786E-03   -5.6096793877E-02         69.9004      44
   -7.5488046651E-03   -5.4921008692E-02         71.4712      45
   -7.2206708000E-03   -5.3798203840E-02         73.0420      46
   -6.9159914331E-03   -5.2718782399E-02         74.6128      47
   -6.6358875704E-03   -5.1676089809E-02         76.1836      48
   -6.3678386259E-03   -5.0681869782E-02         77.7544      49
   -6.1137741818E-03   -4.9725185513E-02         79.3252      50
   -5.8765246349E-03   -4.8797328381E-02         80.8960      51
   -5.6508494900E-03   -4.7900773342E-02         82.4668      52
   -5.4466550696E-03   -4.7033703294E-02         84.0376      53
   -5.2493253250E-03   -4.6202870867E-02         85.6084      54
   -5.0562343690E-03   -4.5398784819E-02         87.1792      55
   -4.8776277128E-03   -4.4619100696E-02         88.7500      56
   -4.7019231712E-03   -4.3864487867E-02         90.3208      57
   -4.5395634662E-03   -4.3137169223E-02         91.8916      58
   -4.3812007797E-03   -4.2438107599E-02         93.4624      59
   -4.2294227105E-03   -4.1760896388E-02         95.0332      60
   -4.0843978848E-03   -4.1097576648E-02         96.6040      61
   -3.9429069835E-03   -4.0457059219E-02         98.1748      62
   -3.8164271763E-03   -3.9838020763E-02         99.7456      63
   -3.6939460174E-03   -3.9238379257E-02        101.3164      64
   -3.5828665264E-03   -3.8650600376E-02        102.8872      65
   -3.4673480999E-03   -3.8087062426E-02        104.4580      66
   -3.3634293936E-03   -3.7538686209E-02        106.0288      67
   -3.2620855102E-03   -3.7009125907E-02        107.5995      68
   -3.1663094295E-03   -3.6483486858E-02        109.1703      69
   -3.0720977248E-03   -3.5973285202E-02        110.7411      70
   -2.9778023778E-03   -3.5479809102E-02        112.3119      71
   -2.8889612161E-03   -3.5000420398E-02        113.8827      72
   -2.8044612248E-03   -3.4534662067E-02        115.4535      73
   -2.7355199189E-03   -3.4083714280E-02        117.0243      74
   -2.6617147367E-03   -3.3641693261E-02        118.5951      75
   -2.5898450803E-03   -3.3213248145E-02        120.1659      76
   -2.5162038933E-03   -3.2787380021E-02        121.7367      77
   -2.4461442033E-03   -3.2374226376E-02        123.3075      78
   -2.3774034736E-03   -3.1972407032E-02        124.8783      79
   -2.3120851869E-03   -3.1586790311E-02        126.4491      80
   -2.2427254216E-03   -3.1206073941E-02        128.0199      81
   -2.1826642821E-03   -3.0838733332E-02        129.5907      82
   -2.1298266127E-03   -3.0471829706E-02        131.1615      83
   -2.0726463783E-03   -3.0121344538E-02        132.7323      84
   -2.0240267337E-03   -2.9772971267E-02        134.3031      85
   -1.9709771069E-03   -2.9433311817E-02        135.8739      86
   -1.9228544864E-03   -2.9107144831E-02        137.4447      87
   -1.8756279040E-03   -2.8784986864E-02        139.0155      88
   -1.8342752048E-03   -2.8466323378E-02        140.5863      89
   -1.7858479180E-03   -2.8149829700E-02        142.1571      90
   -1.7408373683E-03   -2.7850171092E-02        143.7279      91
   -1.7012153251E-03   -2.7552952429E-02        145.2987      92
   -1.6609852696E-03   -2.7259291179E-02        146.8695      93
   -1.6249536895E-03   -2.6971056365E-02        148.4403      94
   -1.5891210495E-03   -2.6697085226E-02        150.0110      95
   -1.5495038991E-03   -2.6424973644E-02        151.5818      96
   -1.5119083967E-03   -2.6154299770E-02        153.1526      97
   -1.4773267698E-03   -2.5890957939E-02        154.7234      98
   -1.4395765474E-03   -2.5639655049E-02        156.2942      99
   -1.4091518106E-03   -2.5384660225E-02        157.8650     100
   -1.3809175572E-03   -2.5143980069E-02        159.4358     101
   -1.3531654421E-03   -2.4905069018E-02        161.0066     102
   -1.3218405704E-03   -2.4667034567E-02        162.5774     103
   -1.2992956277E-03   -2.4433750314E-02        164.1482     104
   -1.2662381894E-03   -2.4211232352E-02        165.7190     105
   -1.2379443853E-03   -2.3984968731E-02        167.2898     106
   -1.2052345827E-03   -2.3761679639E-02        168.8606     107
   -1.1815377325E-03   -2.3549423289E-02        170.4314     108
   -1.1623600222E-03   -2.3338232574E-02        172.0022     109
   -1.1386579481E-03   -2.3124589162E-02        173.5730     110
   -1.1119216200E-03   -2.2912306474E-02        175.1438     111
   -1.0909546491E-03   -2.2711983098E-02        176.7146     112
   -1.0700281907E-03   -2.2517552056E-02        178.2854     113
   -1.0463559376E-03   -2.2325203758E-02        179.8562     114
   -1.0269480235E-03   -2.2132421638E-02        181.4270     115
   -1.0038183717E-03   -2.1943269599E-02        182.9978     116
   -9.8024931536E-04   -2.1763409586E-02        184.5686     117
   -9.6292839571E-04   -2.1577393863E-02        186.1394     118
   -9.4230938229E-04   -2.1397627329E-02        187.7102     119
   -9.2264888053E-04   -2.1221775022E-02        189.2810     120
   -9.0291659104E-04   -2.1048267308E-02        190.8518     121
   -8.8657895077E-04   -2.0882582873E-02        192.4226     122
   -8.6796650602E-04   -2.0716602995E-02        193.9933     123
   -8.5565669340E-04   -2.0546170796E-02        195.5641     124
   -8.3404958006E-04   -2.0381616185E-02        197.1349     125
   -8.1492210724E-04   -2.0226945554E-02        198.7057     126
   -7.9134949840E-04   -2.0069075404E-02        200.2765     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.3_T0.25/GGam.Sig_local_w_O3n0.300T0.250U6.0tp-0.20 <==
   -4.3012553202E-01   -1.0366206052E-01          0.7854       0
   -3.9714467083E-01   -1.7322408393E-01          2.3562       1
   -3.5334955509E-01   -2.0804081602E-01          3.9270       2
   -3.0902884895E-01   -2.2648635140E-01          5.4978       3
   -2.6789528914E-01   -2.3462986158E-01          7.0686       4
   -2.3135741361E-01   -2.3583515627E-01          8.6394       5
   -1.9968325161E-01   -2.3250178039E-01         10.2102       6
   -1.7264275241E-01   -2.2631435808E-01         11.7810       7
   -1.4976721347E-01   -2.1848769601E-01         13.3518       8
   -1.3045780457E-01   -2.0982880637E-01         14.9226       9
   -1.1417949743E-01   -2.0086865115E-01         16.4934      10
   -1.0044786109E-01   -1.9194352172E-01         18.0642      11
   -8.8829754027E-02   -1.8329316157E-01         19.6350      12
   -7.8919783884E-02   -1.7499756809E-01         21.2058      13
   -7.0456616120E-02   -1.6714909328E-01         22.7765      14
   -6.3181318028E-02   -1.5978428891E-01         24.3473      15
   -5.6932826735E-02   -1.5284627267E-01         25.9181      16
   -5.1504212746E-02   -1.4636505547E-01         27.4889      17
   -4.6774646598E-02   -1.4031437390E-01         29.0597      18
   -4.2656225970E-02   -1.3466588034E-01         30.6305      19
   -3.9026844258E-02   -1.2940295999E-01         32.2013      20
   -3.5818003869E-02   -1.2445925492E-01         33.7721      21
   -3.2972145462E-02   -1.1984251502E-01         35.3429      22
   -3.0454294765E-02   -1.1553518464E-01         36.9137      23
   -2.8197837169E-02   -1.1147082087E-01         38.4845      24
   -2.6161198808E-02   -1.0768304328E-01         40.0553      25
   -2.4339124890E-02   -1.0411274378E-01         41.6261      26
   -2.2691787646E-02   -1.0075265765E-01         43.1969      27
   -2.1222374622E-02   -9.7595317457E-02         44.7677      28
   -1.9877672809E-02   -9.4641398877E-02         46.3385      29
   -1.8623529928E-02   -9.1841637805E-02         47.9093      30
   -1.7511727845E-02   -8.9176319618E-02         49.4801      31
   -1.6489814736E-02   -8.6694335654E-02         51.0509      32
   -1.5552289068E-02   -8.4323024552E-02         52.6217      33
   -1.4694841519E-02   -8.2038393339E-02         54.1925      34
   -1.3888766714E-02   -7.9896940348E-02         55.7633      35
   -1.3150014779E-02   -7.7858291288E-02         57.3341      36
   -1.2467592884E-02   -7.5898129382E-02         58.9049      37
   -1.1846706010E-02   -7.4049275203E-02         60.4757      38
   -1.1264114082E-02   -7.2281675758E-02         62.0465      39
   -1.0700049442E-02   -7.0595093920E-02         63.6173      40
   -1.0195176012E-02   -6.8980307838E-02         65.1880      41
   -9.7247968378E-03   -6.7447877404E-02         66.7588      42
   -9.2698758177E-03   -6.5963782263E-02         68.3296      43
   -8.8558086252E-03   -6.4554209627E-02         69.9004      44
   -8.4904847965E-03   -6.3212096228E-02         71.4712      45
   -8.1273402155E-03   -6.1893459063E-02         73.0420      46
   -7.7863475296E-03   -6.0641857739E-02         74.6128      47
   -7.4592295441E-03   -5.9432538904E-02         76.1836      48
   -7.1688919734E-03   -5.8287719261E-02         77.7544      49
   -6.8793947687E-03   -5.7149964662E-02         79.3252      50
   -6.6155231450E-03   -5.6089992928E-02         80.8960      51
   -6.3522772517E-03   -5.5060326705E-02         82.4668      52
   -6.1064646730E-03   -5.4063607249E-02         84.0376      53
   -5.8743275467E-03   -5.3097439371E-02         85.6084      54
   -5.6592258931E-03   -5.2191091312E-02         87.1792      55
   -5.4700669647E-03   -5.1287747164E-02         88.7500      56
   -5.2829781406E-03   -5.0423338708E-02         90.3208      57
   -5.1015356154E-03   -4.9595327499E-02         91.8916      58
   -4.9266236658E-03   -4.8780462323E-02         93.4624      59
   -4.7395977648E-03   -4.7990760938E-02         95.0332      60
   -4.5748024495E-03   -4.7236935780E-02         96.6040      61
   -4.4186651087E-03   -4.6498300310E-02         98.1748      62
   -4.2682085333E-03   -4.5785868321E-02         99.7456      63
   -4.1362321314E-03   -4.5077700207E-02        101.3164      64
   -4.0065817202E-03   -4.4415026117E-02        102.8872      65
   -3.8752520309E-03   -4.3763282799E-02        104.4580      66
   -3.7612968437E-03   -4.3111096573E-02        106.0288      67
   -3.6597248703E-03   -4.2518831332E-02        107.5995      68
   -3.5482438583E-03   -4.1932933026E-02        109.1703      69
   -3.4313434345E-03   -4.1343976641E-02        110.7411      70
   -3.3176050348E-03   -4.0766532224E-02        112.3119      71
   -3.2275995222E-03   -4.0211909192E-02        113.8827      72
   -3.1369640372E-03   -3.9666604490E-02        115.4535      73
   -3.0334776125E-03   -3.9128275648E-02        117.0243      74
   -2.9520307750E-03   -3.8623063148E-02        118.5951      75
   -2.8868032726E-03   -3.8123234084E-02        120.1659      76
   -2.8182889253E-03   -3.7662192778E-02        121.7367      77
   -2.7499439572E-03   -3.7187849784E-02        123.3075      78
   -2.6524368355E-03   -3.6714708577E-02        124.8783      79
   -2.5991379717E-03   -3.6275764496E-02        126.4491      80
   -2.5271766040E-03   -3.5848212895E-02        128.0199      81
   -2.4331653262E-03   -3.5417594755E-02        129.5907      82
   -2.3698218668E-03   -3.4997253153E-02        131.1615      83
   -2.3056315885E-03   -3.4586631462E-02        132.7323      84
   -2.2337924503E-03   -3.4196480018E-02        134.3031      85
   -2.1857623344E-03   -3.3793140289E-02        135.8739      86
   -2.1567629660E-03   -3.3419204398E-02        137.4447      87
   -2.0836132537E-03   -3.3032836772E-02        139.0155      88
   -2.0376836863E-03   -3.2679563686E-02        140.5863      89
   -1.9806939931E-03   -3.2316645554E-02        142.1571      90
   -1.9283043196E-03   -3.1976839565E-02        143.7279      91
   -1.8843582507E-03   -3.1633944912E-02        145.2987      92
   -1.8487798828E-03   -3.1276003506E-02        146.8695      93
   -1.8190654022E-03   -3.0962161938E-02        148.4403      94
   -1.7797854477E-03   -3.0659558858E-02        150.0110      95
   -1.7248818850E-03   -3.0358408853E-02        151.5818      96
   -1.6904300901E-03   -3.0030512342E-02        153.1526      97
   -1.6420849621E-03   -2.9751566643E-02        154.7234      98
   -1.5909568048E-03   -2.9446890999E-02        156.2942      99
   -1.5640186730E-03   -2.9149639060E-02        157.8650     100
   -1.5396536248E-03   -2.8848163209E-02        159.4358     101
   -1.5079420499E-03   -2.8584301069E-02        161.0066     102
   -1.4963524135E-03   -2.8306417459E-02        162.5774     103
   -1.4582164633E-03   -2.8024689918E-02        164.1482     104
   -1.4411319031E-03   -2.7759306348E-02        165.7190     105
   -1.3919929394E-03   -2.7504676864E-02        167.2898     106
   -1.3742465691E-03   -2.7279754795E-02        168.8606     107
   -1.3376037422E-03   -2.7012702210E-02        170.4314     108
   -1.2973839143E-03   -2.6789053376E-02        172.0022     109
   -1.2844131763E-03   -2.6528588607E-02        173.5730     110
   -1.2292430491E-03   -2.6292708730E-02        175.1438     111
   -1.2191436004E-03   -2.6066041899E-02        176.7146     112
   -1.1808565045E-03   -2.5857282064E-02        178.2854     113
   -1.1660052492E-03   -2.5634212763E-02        179.8562     114
   -1.1487343982E-03   -2.5402898051E-02        181.4270     115
   -1.1056538048E-03   -2.5197278322E-02        182.9978     116
   -1.0945113440E-03   -2.4976600430E-02        184.5686     117
   -1.0679462803E-03   -2.4771279731E-02        186.1394     118
   -1.0392031997E-03   -2.4567248835E-02        187.7102     119
   -1.0324085625E-03   -2.4344250924E-02        189.2810     120
   -1.0242416822E-03   -2.4158417240E-02        190.8518     121
   -1.0085444862E-03   -2.3974707793E-02        192.4226     122
   -9.8488904872E-04   -2.3753075381E-02        193.9933     123
   -9.5858921747E-04   -2.3547957776E-02        195.5641     124
   -9.3222601862E-04   -2.3375294351E-02        197.1349     125
   -9.2721903454E-04   -2.3199253621E-02        198.7057     126
   -9.0697521681E-04   -2.3018611615E-02        200.2765     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.3_T0.25/GGam.Sig_local_w_O4n0.300T0.250U6.0tp-0.20 <==
   -4.7551776528E-01   -1.3107408241E-01          0.7854       0
   -4.3457006872E-01   -2.0015704898E-01          2.3562       1
   -3.8441466056E-01   -2.3315669405E-01          3.9270       2
   -3.3475059345E-01   -2.5029794392E-01          5.4978       3
   -2.8904474588E-01   -2.5722532777E-01          7.0686       4
   -2.4866842670E-01   -2.5713076024E-01          8.6394       5
   -2.1386677365E-01   -2.5242406958E-01         10.2102       6
   -1.8428531069E-01   -2.4487155431E-01         11.7810       7
   -1.5938771556E-01   -2.3568721854E-01         13.3518       8
   -1.3847118770E-01   -2.2577348954E-01         14.9226       9
   -1.2089650398E-01   -2.1567813305E-01         16.4934      10
   -1.0611287344E-01   -2.0571872105E-01         18.0642      11
   -9.3661360452E-02   -1.9614831129E-01         19.6350      12
   -8.3106761106E-02   -1.8698483342E-01         21.2058      13
   -7.4080246443E-02   -1.7838692797E-01         22.7765      14
   -6.6360694323E-02   -1.7032236896E-01         24.3473      15
   -5.9707837183E-02   -1.6276304115E-01         25.9181      16
   -5.3996859325E-02   -1.5573296917E-01         27.4889      17
   -4.8993805389E-02   -1.4916094784E-01         29.0597      18
   -4.4631491304E-02   -1.4306399085E-01         30.6305      19
   -4.0797978254E-02   -1.3739491191E-01         32.2013      20
   -3.7413328734E-02   -1.3210249576E-01         33.7721      21
   -3.4445206340E-02   -1.2715703302E-01         35.3429      22
   -3.1802870059E-02   -1.2252775525E-01         36.9137      23
   -2.9454803631E-02   -1.1816464341E-01         38.4845      24
   -2.7308352475E-02   -1.1411848727E-01         40.0553      25
   -2.5357379225E-02   -1.1031108697E-01         41.6261      26
   -2.3701812257E-02   -1.0672316027E-01         43.1969      27
   -2.2137906145E-02   -1.0337397618E-01         44.7677      28
   -2.0724344568E-02   -1.0021046191E-01         46.3385      29
   -1.9427188051E-02   -9.7204059519E-02         47.9093      30
   -1.8268585473E-02   -9.4372925419E-02         49.4801      31
   -1.7174967384E-02   -9.1712927650E-02         51.0509      32
   -1.6153864585E-02   -8.9175530847E-02         52.6217      33
   -1.5263881523E-02   -8.6803457232E-02         54.1925      34
   -1.4466199369E-02   -8.4528739531E-02         55.7633      35
   -1.3689361177E-02   -8.2328585510E-02         57.3341      36
   -1.2970917018E-02   -8.0265173045E-02         58.9049      37
   -1.2309614900E-02   -7.8301467203E-02         60.4757      38
   -1.1668172887E-02   -7.6426570339E-02         62.0465      39
   -1.1112861379E-02   -7.4637457733E-02         63.6173      40
   -1.0560300721E-02   -7.2896593550E-02         65.1880      41
   -1.0102017398E-02   -7.1265875059E-02         66.7588      42
   -9.6729881084E-03   -6.9730287980E-02         68.3296      43
   -9.2270049184E-03   -6.8210718640E-02         69.9004      44
   -8.8015467150E-03   -6.6742549814E-02         71.4712      45
   -8.4480512185E-03   -6.5412355435E-02         73.0420      46
   -8.0917371814E-03   -6.4068954387E-02         74.6128      47
   -7.7323045368E-03   -6.2764156055E-02         76.1836      48
   -7.4056196125E-03   -6.1560081382E-02         77.7544      49
   -7.1430507575E-03   -6.0407136437E-02         79.3252      50
   -6.8547464452E-03   -5.9265237635E-02         80.8960      51
   -6.5797320469E-03   -5.8173540125E-02         82.4668      52
   -6.3172721177E-03   -5.7103131645E-02         84.0376      53
   -6.1063991928E-03   -5.6056797884E-02         85.6084      54
   -5.8800645571E-03   -5.5105143865E-02         87.1792      55
   -5.6606060843E-03   -5.4149372856E-02         88.7500      56
   -5.4707654778E-03   -5.3226514458E-02         90.3208      57
   -5.2410859560E-03   -5.2355374529E-02         91.8916      58
   -5.0860732819E-03   -5.1527166990E-02         93.4624      59
   -4.9128424805E-03   -5.0683438306E-02         95.0332      60
   -4.7442835208E-03   -4.9889074653E-02         96.6040      61
   -4.5888978725E-03   -4.9092729757E-02         98.1748      62
   -4.4470984793E-03   -4.8310111300E-02         99.7456      63
   -4.2754005776E-03   -4.7568628872E-02        101.3164      64
   -4.1733060323E-03   -4.6866948377E-02        102.8872      65
   -4.0424882646E-03   -4.6196472700E-02        104.4580      66
   -3.8951038638E-03   -4.5531643054E-02        106.0288      67
   -3.7368968806E-03   -4.4859413271E-02        107.5995      68
   -3.6791190681E-03   -4.4219876660E-02        109.1703      69
   -3.5425214649E-03   -4.3610943840E-02        110.7411      70
   -3.4399214915E-03   -4.3001414409E-02        112.3119      71
   -3.4067238517E-03   -4.2450141669E-02        113.8827      72
   -3.2668925132E-03   -4.1859677090E-02        115.4535      73
   -3.1490346658E-03   -4.1336303831E-02        117.0243      74
   -3.0671311028E-03   -4.0774497567E-02        118.5951      75
   -2.9485867337E-03   -4.0264710152E-02        120.1659      76
   -2.8689839756E-03   -3.9738969928E-02        121.7367      77
   -2.7815155393E-03   -3.9227341324E-02        123.3075      78
   -2.7560359154E-03   -3.8735333299E-02        124.8783      79
   -2.6760354127E-03   -3.8241320307E-02        126.4491      80
   -2.5846264891E-03   -3.7761197963E-02        128.0199      81
   -2.5019675352E-03   -3.7335295770E-02        129.5907      82
   -2.4675049605E-03   -3.6908709289E-02        131.1615      83
   -2.3546691959E-03   -3.6483667254E-02        132.7323      84
   -2.2759162699E-03   -3.6073625425E-02        134.3031      85
   -2.1989837145E-03   -3.5634941144E-02        135.8739      86
   -2.1824602616E-03   -3.5250685781E-02        137.4447      87
   -2.1410262079E-03   -3.4859285285E-02        139.0155      88
   -2.1117653817E-03   -3.4456356213E-02        140.5863      89
   -2.0354985351E-03   -3.4056740840E-02        142.1571      90
   -2.0218169641E-03   -3.3732652263E-02        143.7279      91
   -1.9417759037E-03   -3.3360544274E-02        145.2987      92
   -1.8658500948E-03   -3.3003809415E-02        146.8695      93
   -1.8282944875E-03   -3.2649219127E-02        148.4403      94
   -1.7807928471E-03   -3.2301010011E-02        150.0110      95
   -1.7327920242E-03   -3.1958709129E-02        151.5818      96
   -1.7008070494E-03   -3.1668543177E-02        153.1526      97
   -1.6513248501E-03   -3.1365417177E-02        154.7234      98
   -1.6043036446E-03   -3.1008881624E-02        156.2942      99
   -1.5857757670E-03   -3.0743916555E-02        157.8650     100
   -1.5066470574E-03   -3.0431122065E-02        159.4358     101
   -1.5029231633E-03   -3.0125781144E-02        161.0066     102
   -1.4903622765E-03   -2.9870385246E-02        162.5774     103
   -1.4627593007E-03   -2.9614946439E-02        164.1482     104
   -1.4242096202E-03   -2.9309589800E-02        165.7190     105
   -1.3877413860E-03   -2.9038530695E-02        167.2898     106
   -1.3542303628E-03   -2.8753737408E-02        168.8606     107
   -1.3475185024E-03   -2.8481013812E-02        170.4314     108
   -1.3198249686E-03   -2.8264188216E-02        172.0022     109
   -1.2626648470E-03   -2.8011995759E-02        173.5730     110
   -1.2191577656E-03   -2.7746010276E-02        175.1438     111
   -1.2017234146E-03   -2.7546002777E-02        176.7146     112
   -1.1886194969E-03   -2.7254102927E-02        178.2854     113
   -1.1840540705E-03   -2.7068390298E-02        179.8562     114
   -1.1553897425E-03   -2.6808325947E-02        181.4270     115
   -1.1583808010E-03   -2.6573239103E-02        182.9978     116
   -1.1391272391E-03   -2.6346260492E-02        184.5686     117
   -1.0855835149E-03   -2.6154902252E-02        186.1394     118
   -1.0835816471E-03   -2.5926423643E-02        187.7102     119
   -1.0572110411E-03   -2.5718784763E-02        189.2810     120
   -1.0250899155E-03   -2.5462686740E-02        190.8518     121
   -1.0462156505E-03   -2.5268475116E-02        192.4226     122
   -9.6212193617E-04   -2.5067429287E-02        193.9933     123
   -9.6923276302E-04   -2.4913488774E-02        195.5641     124
   -9.7595848379E-04   -2.4660008129E-02        197.1349     125
   -9.7149502957E-04   -2.4541279806E-02        198.7057     126
   -9.4824649221E-04   -2.4340051718E-02        200.2765     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.3_T0.25/GGam.Sig_local_w_O5n0.300T0.250U6.0tp-0.20 <==
   -4.8240011316E-01   -1.3724985688E-01          0.7854       0
   -4.3866971184E-01   -2.0663722433E-01          2.3562       1
   -3.8621394120E-01   -2.3919634378E-01          3.9270       2
   -3.3474788747E-01   -2.5556001387E-01          5.4978       3
   -2.8772904052E-01   -2.6159317554E-01          7.0686       4
   -2.4634276663E-01   -2.6063757774E-01          8.6394       5
   -2.1096482330E-01   -2.5496044875E-01         10.2102       6
   -1.8104969862E-01   -2.4661995681E-01         11.7810       7
   -1.5599102517E-01   -2.3674580788E-01         13.3518       8
   -1.3497425679E-01   -2.2618775897E-01         14.9226       9
   -1.1742907539E-01   -2.1560070702E-01         16.4934      10
   -1.0268194938E-01   -2.0515001049E-01         18.0642      11
   -9.0377431175E-02   -1.9523817925E-01         19.6350      12
   -8.0023221568E-02   -1.8588256742E-01         21.2058      13
   -7.1126299057E-02   -1.7699536884E-01         22.7765      14
   -6.3607147138E-02   -1.6872847273E-01         24.3473      15
   -5.7172185408E-02   -1.6106027235E-01         25.9181      16
   -5.1654734600E-02   -1.5403308641E-01         27.4889      17
   -4.6829286935E-02   -1.4737168338E-01         29.0597      18
   -4.2633853063E-02   -1.4127725970E-01         30.6305      19
   -3.8880749872E-02   -1.3553508248E-01         32.2013      20
   -3.5709571412E-02   -1.3016602368E-01         33.7721      21
   -3.2746874947E-02   -1.2530396881E-01         35.3429      22
   -3.0259446381E-02   -1.2074918154E-01         36.9137      23
   -2.8007267472E-02   -1.1647768007E-01         38.4845      24
   -2.5912703907E-02   -1.1229149461E-01         40.0553      25
   -2.4066595408E-02   -1.0852286257E-01         41.6261      26
   -2.2325535705E-02   -1.0501421539E-01         43.1969      27
   -2.0852380911E-02   -1.0155538632E-01         44.7677      28
   -1.9594873654E-02   -9.8394805041E-02         46.3385      29
   -1.8323543187E-02   -9.5505751093E-02         47.9093      30
   -1.7165469512E-02   -9.2742083574E-02         49.4801      31
   -1.6176277676E-02   -9.0096422668E-02         51.0509      32
   -1.5237568611E-02   -8.7604130003E-02         52.6217      33
   -1.4339849236E-02   -8.5217542877E-02         54.1925      34
   -1.3551914994E-02   -8.2903400403E-02         55.7633      35
   -1.2900203132E-02   -8.0706548054E-02         57.3341      36
   -1.2284574458E-02   -7.8709960920E-02         58.9049      37
   -1.1648623155E-02   -7.6781314610E-02         60.4757      38
   -1.1086752564E-02   -7.4880842827E-02         62.0465      39
   -1.0582467709E-02   -7.3188732215E-02         63.6173      40
   -1.0004600039E-02   -7.1475884125E-02         65.1880      41
   -9.5492880780E-03   -6.9852725703E-02         66.7588      42
   -9.1472213860E-03   -6.8336037019E-02         68.3296      43
   -8.6869717426E-03   -6.6897864150E-02         69.9004      44
   -8.2597867498E-03   -6.5549734717E-02         71.4712      45
   -7.8159378972E-03   -6.4199980014E-02         73.0420      46
   -7.5412776963E-03   -6.2877055592E-02         74.6128      47
   -7.2249452302E-03   -6.1560991772E-02         76.1836      48
   -6.9002171089E-03   -6.0394426834E-02         77.7544      49
   -6.6094098919E-03   -5.9189738421E-02         79.3252      50
   -6.4044656255E-03   -5.8035078046E-02         80.8960      51
   -6.1690816153E-03   -5.7035691937E-02         82.4668      52
   -6.0043062355E-03   -5.5987567711E-02         84.0376      53
   -5.6816650719E-03   -5.5042799200E-02         85.6084      54
   -5.4278106527E-03   -5.3972052991E-02         87.1792      55
   -5.2790271832E-03   -5.3044215273E-02         88.7500      56
   -5.2099047670E-03   -5.2159946503E-02         90.3208      57
   -5.0270294606E-03   -5.1244686482E-02         91.8916      58
   -4.7827973109E-03   -5.0376892951E-02         93.4624      59
   -4.5828158938E-03   -4.9673359376E-02         95.0332      60
   -4.4002296364E-03   -4.8977374863E-02         96.6040      61
   -4.1970115815E-03   -4.8117820828E-02         98.1748      62
   -4.1461191972E-03   -4.7340655238E-02         99.7456      63
   -4.0237993122E-03   -4.6666166578E-02        101.3164      64
   -3.8713719577E-03   -4.5928461144E-02        102.8872      65
   -3.7278663714E-03   -4.5285162429E-02        104.4580      66
   -3.6067683447E-03   -4.4672971770E-02        106.0288      67
   -3.5474231889E-03   -4.4040067913E-02        107.5995      68
   -3.3821592223E-03   -4.3450317138E-02        109.1703      69
   -3.3238883262E-03   -4.2731714579E-02        110.7411      70
   -3.2168576594E-03   -4.2165530349E-02        112.3119      71
   -3.2308469624E-03   -4.1461233217E-02        113.8827      72
   -3.0844487394E-03   -4.1049608663E-02        115.4535      73
   -2.9478327509E-03   -4.0574656220E-02        117.0243      74
   -2.7974655497E-03   -3.9969750318E-02        118.5951      75
   -2.7144533604E-03   -3.9472799037E-02        120.1659      76
   -2.6070410192E-03   -3.8977735588E-02        121.7367      77
   -2.5659871550E-03   -3.8422202591E-02        123.3075      78
   -2.5697503791E-03   -3.7907005140E-02        124.8783      79
   -2.5423559100E-03   -3.7462687738E-02        126.4491      80
   -2.3118516418E-03   -3.7085679997E-02        128.0199      81
   -2.3272002185E-03   -3.6716692755E-02        129.5907      82
   -2.1858355376E-03   -3.6236068102E-02        131.1615      83
   -2.1720925109E-03   -3.5715780995E-02        132.7323      84
   -2.0741855254E-03   -3.5241976483E-02        134.3031      85
   -2.0289911493E-03   -3.4812883851E-02        135.8739      86
   -1.9862878155E-03   -3.4475915141E-02        137.4447      87
   -1.9235805311E-03   -3.4144131361E-02        139.0155      88
   -1.8457898400E-03   -3.3709215182E-02        140.5863      89
   -1.9195202367E-03   -3.3337014395E-02        142.1571      90
   -1.8725535101E-03   -3.3045663243E-02        143.7279      91
   -1.7796370072E-03   -3.2725003578E-02        145.2987      92
   -1.7285119194E-03   -3.2311690985E-02        146.8695      93
   -1.7338408585E-03   -3.2044976053E-02        148.4403      94
   -1.6807976914E-03   -3.1753046874E-02        150.0110      95
   -1.6154197318E-03   -3.1441630385E-02        151.5818      96
   -1.6045858719E-03   -3.1006723240E-02        153.1526      97
   -1.5809853708E-03   -3.0739204324E-02        154.7234      98
   -1.5094105115E-03   -3.0449739217E-02        156.2942      99
   -1.3853147220E-03   -3.0138180459E-02        157.8650     100
   -1.4537110477E-03   -2.9783004114E-02        159.4358     101
   -1.4100347366E-03   -2.9534892085E-02        161.0066     102
   -1.4662068374E-03   -2.9373900538E-02        162.5774     103
   -1.3365175248E-03   -2.8992224000E-02        164.1482     104
   -1.3638137224E-03   -2.8739327743E-02        165.7190     105
   -1.2925425928E-03   -2.8397450774E-02        167.2898     106
   -1.2672542528E-03   -2.8161078209E-02        168.8606     107
   -1.2618977516E-03   -2.7898232011E-02        170.4314     108
   -1.1767933406E-03   -2.7693411573E-02        172.0022     109
   -1.1735270091E-03   -2.7479930256E-02        173.5730     110
   -1.1599411821E-03   -2.7238285290E-02        175.1438     111
   -1.1540945316E-03   -2.7018275963E-02        176.7146     112
   -1.1727976914E-03   -2.6699966626E-02        178.2854     113
   -1.0568850059E-03   -2.6520539067E-02        179.8562     114
   -1.0317522967E-03   -2.6326528294E-02        181.4270     115
   -9.3332259031E-04   -2.6034862185E-02        182.9978     116
   -9.1660165857E-04   -2.5780280435E-02        184.5686     117
   -1.0294488596E-03   -2.5600488031E-02        186.1394     118
   -1.0551104587E-03   -2.5344501558E-02        187.7102     119
   -1.0156303771E-03   -2.5173595882E-02        189.2810     120
   -1.0417992170E-03   -2.4998129305E-02        190.8518     121
   -9.5839973176E-04   -2.4818590193E-02        192.4226     122
   -9.6946755852E-04   -2.4599752068E-02        193.9933     123
   -9.9933238881E-04   -2.4350956147E-02        195.5641     124
   -8.8170687257E-04   -2.4167921655E-02        197.1349     125
   -7.5227164350E-04   -2.3946397360E-02        198.7057     126
   -8.2595333081E-04   -2.3780905082E-02        200.2765     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.3_T0.25/GGam.Sig_local_w_O6n0.300T0.250U6.0tp-0.20 <==
   -4.7646415885E-01   -1.2799605459E-01          0.7854       0
   -4.3232449255E-01   -1.9977434587E-01          2.3562       1
   -3.7880278378E-01   -2.3379663946E-01          3.9270       2
   -3.2666360517E-01   -2.5074718374E-01          5.4978       3
   -2.7931710886E-01   -2.5687878830E-01          7.0686       4
   -2.3802843801E-01   -2.5561773198E-01          8.6394       5
   -2.0289091676E-01   -2.4964854197E-01         10.2102       6
   -1.7319981962E-01   -2.4110250777E-01         11.7810       7
   -1.4889137279E-01   -2.3089609056E-01         13.3518       8
   -1.2840912270E-01   -2.2031490640E-01         14.9226       9
   -1.1170889180E-01   -2.0940737142E-01         16.4934      10
   -9.7336395665E-02   -1.9909703220E-01         18.0642      11
   -8.5585520152E-02   -1.8916802735E-01         19.6350      12
   -7.5616041158E-02   -1.7970187198E-01         21.2058      13
   -6.7121237160E-02   -1.7118814569E-01         22.7765      14
   -6.0093421161E-02   -1.6308947628E-01         24.3473      15
   -5.4151170103E-02   -1.5567755417E-01         25.9181      16
   -4.8852334029E-02   -1.4899106720E-01         27.4889      17
   -4.4164809768E-02   -1.4225518344E-01         29.0597      18
   -4.0117824627E-02   -1.3636425251E-01         30.6305      19
   -3.6413764847E-02   -1.3072659771E-01         32.2013      20
   -3.3352672879E-02   -1.2567402177E-01         33.7721      21
   -3.0432008863E-02   -1.2081660007E-01         35.3429      22
   -2.8367041250E-02   -1.1634199414E-01         36.9137      23
   -2.6328155350E-02   -1.1220645780E-01         38.4845      24
   -2.4179459061E-02   -1.0825738329E-01         40.0553      25
   -2.2371123882E-02   -1.0460368167E-01         41.6261      26
   -2.0872052468E-02   -1.0108801594E-01         43.1969      27
   -1.9542946885E-02   -9.7877826958E-02         44.7677      28
   -1.8434121986E-02   -9.4876225274E-02         46.3385      29
   -1.7199663884E-02   -9.1988055274E-02         47.9093      30
   -1.6111811852E-02   -8.9081266378E-02         49.4801      31
   -1.5142902573E-02   -8.6470762484E-02         51.0509      32
   -1.4183946685E-02   -8.4144507038E-02         52.6217      33
   -1.3591984582E-02   -8.1796626282E-02         54.1925      34
   -1.2896909899E-02   -7.9728609170E-02         55.7633      35
   -1.2094655650E-02   -7.7578546843E-02         57.3341      36
   -1.1601684066E-02   -7.5744627853E-02         58.9049      37
   -1.0797437176E-02   -7.3776048385E-02         60.4757      38
   -1.0494725274E-02   -7.2016512460E-02         62.0465      39
   -9.9147268556E-03   -7.0526562611E-02         63.6173      40
   -9.5261413415E-03   -6.8953709588E-02         65.1880      41
   -8.9572583846E-03   -6.7297640513E-02         66.7588      42
   -8.5656321386E-03   -6.5821160319E-02         68.3296      43
   -8.2530503471E-03   -6.4363256123E-02         69.9004      44
   -7.8024706553E-03   -6.3311208978E-02         71.4712      45
   -7.2161162617E-03   -6.1811867771E-02         73.0420      46
   -7.0665007036E-03   -6.0438463910E-02         74.6128      47
   -6.5951658085E-03   -5.9295034019E-02         76.1836      48
   -6.5122286286E-03   -5.7948242817E-02         77.7544      49
   -6.1628780115E-03   -5.6718230766E-02         79.3252      50
   -5.9724724927E-03   -5.5738890794E-02         80.8960      51
   -5.9284155513E-03   -5.4860949452E-02         82.4668      52
   -5.7431955765E-03   -5.3970849719E-02         84.0376      53
   -5.4909309761E-03   -5.3143725853E-02         85.6084      54
   -5.2899415071E-03   -5.2148047814E-02         87.1792      55
   -5.1483901520E-03   -5.1023107655E-02         88.7500      56
   -4.8067079238E-03   -5.0283862415E-02         90.3208      57
   -4.5124514120E-03   -4.9429922318E-02         91.8916      58
   -4.5098126338E-03   -4.8811618893E-02         93.4624      59
   -4.2020902786E-03   -4.7791983796E-02         95.0332      60
   -4.1814281946E-03   -4.7000807358E-02         96.6040      61
   -4.1071883738E-03   -4.6422447839E-02         98.1748      62
   -3.9374576982E-03   -4.5709061785E-02         99.7456      63
   -3.6685321982E-03   -4.5150818673E-02        101.3164      64
   -3.5353363900E-03   -4.4224986956E-02        102.8872      65
   -3.3903509188E-03   -4.3849864570E-02        104.4580      66
   -3.3405424191E-03   -4.3076934102E-02        106.0288      67
   -3.1990353072E-03   -4.2634183150E-02        107.5995      68
   -3.1430183554E-03   -4.2029640530E-02        109.1703      69
   -3.1349838448E-03   -4.1170500395E-02        110.7411      70
   -3.0495172992E-03   -4.0337569178E-02        112.3119      71
   -2.9088501756E-03   -3.9879899065E-02        113.8827      72
   -2.7628186816E-03   -3.9194521141E-02        115.4535      73
   -2.7279486570E-03   -3.8742147667E-02        117.0243      74
   -2.7923853120E-03   -3.8297984123E-02        118.5951      75
   -2.7230781818E-03   -3.7816865815E-02        120.1659      76
   -2.8417167858E-03   -3.7309993296E-02        121.7367      77
   -2.5150435396E-03   -3.6871888563E-02        123.3075      78
   -2.2855531226E-03   -3.6504080443E-02        124.8783      79
   -2.2487822588E-03   -3.6145287863E-02        126.4491      80
   -2.4326296095E-03   -3.5639546695E-02        128.0199      81
   -2.4191536776E-03   -3.5235851023E-02        129.5907      82
   -2.2880494712E-03   -3.4465671857E-02        131.1615      83
   -2.4261482401E-03   -3.4346912798E-02        132.7323      84
   -2.2899119263E-03   -3.4134554727E-02        134.3031      85
   -1.9765745176E-03   -3.3734355465E-02        135.8739      86
   -1.6604635058E-03   -3.3108889217E-02        137.4447      87
   -1.7366488380E-03   -3.2893363077E-02        139.0155      88
   -1.8593203121E-03   -3.2439655661E-02        140.5863      89
   -1.9606673388E-03   -3.2205097514E-02        142.1571      90
   -1.8873500752E-03   -3.1912426945E-02        143.7279      91
   -1.7467390469E-03   -3.1515342339E-02        145.2987      92
   -1.6159085996E-03   -3.1373693972E-02        146.8695      93
   -1.4744394595E-03   -3.0905395947E-02        148.4403      94
   -1.5959559919E-03   -3.0808861462E-02        150.0110      95
   -1.3745394209E-03   -3.0319248192E-02        151.5818      96
   -1.5282809272E-03   -2.9742421605E-02        153.1526      97
   -1.5517067810E-03   -2.9676241170E-02        154.7234      98
   -1.4698698696E-03   -2.9341962661E-02        156.2942      99
   -1.3627889381E-03   -2.9114484422E-02        157.8650     100
   -1.3057799376E-03   -2.8636953987E-02        159.4358     101
   -1.4641936126E-03   -2.8610688157E-02        161.0066     102
   -1.3087518735E-03   -2.8037058482E-02        162.5774     103
   -1.4269959458E-03   -2.8044274664E-02        164.1482     104
   -1.1445771080E-03   -2.7578332299E-02        165.7190     105
   -1.3320373837E-03   -2.7536660056E-02        167.2898     106
   -1.1766124851E-03   -2.7259337574E-02        168.8606     107
   -9.8547169195E-04   -2.7062089883E-02        170.4314     108
   -9.4666814270E-04   -2.6701343588E-02        172.0022     109
   -1.1827657249E-03   -2.6434114725E-02        173.5730     110
   -1.1346070419E-03   -2.6165258958E-02        175.1438     111
   -1.1529496999E-03   -2.5723033792E-02        176.7146     112
   -1.1178365078E-03   -2.5622069915E-02        178.2854     113
   -9.8406517317E-04   -2.5527827619E-02        179.8562     114
   -8.2052441605E-04   -2.5231356580E-02        181.4270     115
   -9.9674642001E-04   -2.4891102414E-02        182.9978     116
   -1.0822785466E-03   -2.4840577760E-02        184.5686     117
   -6.3591928950E-04   -2.4616332835E-02        186.1394     118
   -8.2622201394E-04   -2.4147557388E-02        187.7102     119
   -9.9263650878E-04   -2.4223409988E-02        189.2810     120
   -9.4188047168E-04   -2.3849096284E-02        190.8518     121
   -8.1140393417E-04   -2.3833016526E-02        192.4226     122
   -9.5099153608E-04   -2.3551370288E-02        193.9933     123
   -7.4057824250E-04   -2.3389332244E-02        195.5641     124
   -6.4330459480E-04   -2.2960075691E-02        197.1349     125
   -8.3375378069E-04   -2.2906845437E-02        198.7057     126
   -8.4032900512E-04   -2.2964585797E-02        200.2765     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.3_T0.25/GGam.Sig_local_w_O7n0.300T0.250U6.0tp-0.20 <==
   -4.6972648980E-01   -1.1603722425E-01          0.7854       0
   -4.2609869574E-01   -1.9031860714E-01          2.3562       1
   -3.7207592583E-01   -2.2640730736E-01          3.9270       2
   -3.2017579822E-01   -2.4447191822E-01          5.4978       3
   -2.7307899980E-01   -2.5091685699E-01          7.0686       4
   -2.3205235858E-01   -2.5019989716E-01          8.6394       5
   -1.9739499293E-01   -2.4422674005E-01         10.2102       6
   -1.6844661329E-01   -2.3561049532E-01         11.7810       7
   -1.4469087975E-01   -2.2557385267E-01         13.3518       8
   -1.2505840381E-01   -2.1529600082E-01         14.9226       9
   -1.0857646473E-01   -2.0494027546E-01         16.4934      10
   -9.5376130851E-02   -1.9464974045E-01         18.0642      11
   -8.3229112895E-02   -1.8522051590E-01         19.6350      12
   -7.3448699070E-02   -1.7601748177E-01         21.2058      13
   -6.5241859672E-02   -1.6733002779E-01         22.7765      14
   -5.8642978596E-02   -1.5961189962E-01         24.3473      15
   -5.2746686743E-02   -1.5218691350E-01         25.9181      16
   -4.7910064371E-02   -1.4558574498E-01         27.4889      17
   -4.3001185821E-02   -1.3963106191E-01         29.0597      18
   -3.9398508968E-02   -1.3337724290E-01         30.6305      19
   -3.6058694003E-02   -1.2861559268E-01         32.2013      20
   -3.2664533925E-02   -1.2360963115E-01         33.7721      21
   -3.0259632770E-02   -1.1834554477E-01         35.3429      22
   -2.8611348768E-02   -1.1449383939E-01         36.9137      23
   -2.5756643179E-02   -1.0988034369E-01         38.4845      24
   -2.4028185597E-02   -1.0572331575E-01         40.0553      25
   -2.2596672495E-02   -1.0250864915E-01         41.6261      26
   -2.1241072572E-02   -9.8914202353E-02         43.1969      27
   -1.9986988934E-02   -9.5434118275E-02         44.7677      28
   -1.8554967030E-02   -9.2450774133E-02         46.3385      29
   -1.7021478671E-02   -9.0224795044E-02         47.9093      30
   -1.5759798366E-02   -8.6920866162E-02         49.4801      31
   -1.5340703532E-02   -8.3937125446E-02         51.0509      32
   -1.5183925088E-02   -8.2753331355E-02         52.6217      33
   -1.4145037507E-02   -8.0801879234E-02         54.1925      34
   -1.2767514393E-02   -7.8482464325E-02         55.7633      35
   -1.2300313786E-02   -7.6855062912E-02         57.3341      36
   -1.1340349301E-02   -7.4480256323E-02         58.9049      37
   -1.0872148084E-02   -7.2680667567E-02         60.4757      38
   -1.0303155984E-02   -7.1097803937E-02         62.0465      39
   -9.8907649267E-03   -6.8481559344E-02         63.6173      40
   -9.4069223188E-03   -6.6922520445E-02         65.1880      41
   -8.6700640142E-03   -6.5731021236E-02         66.7588      42
   -7.9273593234E-03   -6.3785166857E-02         68.3296      43
   -8.0992123529E-03   -6.2986169753E-02         69.9004      44
   -8.0449197861E-03   -6.1432583162E-02         71.4712      45
   -8.0090803139E-03   -6.0167109250E-02         73.0420      46
   -6.7770052016E-03   -5.9542956842E-02         74.6128      47
   -6.6957986864E-03   -5.7247289802E-02         76.1836      48
   -6.5594276468E-03   -5.6949115483E-02         77.7544      49
   -5.8393735764E-03   -5.5516433793E-02         79.3252      50
   -5.6149679236E-03   -5.5194538188E-02         80.8960      51
   -5.4993424138E-03   -5.4239276096E-02         82.4668      52
   -5.3284310214E-03   -5.2631001258E-02         84.0376      53
   -4.5568429090E-03   -5.1579010056E-02         85.6084      54
   -5.3362612056E-03   -5.1093379761E-02         87.1792      55
   -4.4705969209E-03   -4.9968946027E-02         88.7500      56
   -4.5330797456E-03   -4.9432317840E-02         90.3208      57
   -3.7317786208E-03   -4.8120854645E-02         91.8916      58
   -4.1190608710E-03   -4.8138401761E-02         93.4624      59
   -3.5979238371E-03   -4.6539978855E-02         95.0332      60
   -4.0355150862E-03   -4.5868802683E-02         96.6040      61
   -3.9420172038E-03   -4.4997927120E-02         98.1748      62
   -3.7457685117E-03   -4.4418523016E-02         99.7456      63
   -4.0401720697E-03   -4.3637233016E-02        101.3164      64
   -3.7988880882E-03   -4.3147820195E-02        102.8872      65
   -3.7053201381E-03   -4.1921510182E-02        104.4580      66
   -3.7957662611E-03   -4.0939807827E-02        106.0288      67
   -3.6299659714E-03   -4.1290711553E-02        107.5995      68
   -2.7491704746E-03   -4.0354234243E-02        109.1703      69
   -3.2209700500E-03   -3.9678133927E-02        110.7411      70
   -3.1345252995E-03   -3.9468724216E-02        112.3119      71
   -3.7320213427E-03   -3.9599301269E-02        113.8827      72
   -2.8376586596E-03   -3.8664508475E-02        115.4535      73
   -2.8226416352E-03   -3.9041695879E-02        117.0243      74
   -2.5531674403E-03   -3.8278307972E-02        118.5951      75
   -2.6950792734E-03   -3.7454801807E-02        120.1659      76
   -2.8075023394E-03   -3.6959921988E-02        121.7367      77
   -1.5706637278E-03   -3.7010862275E-02        123.3075      78
   -1.8438098602E-03   -3.6286260681E-02        124.8783      79
   -2.0540962262E-03   -3.5440771795E-02        126.4491      80
   -1.7676539245E-03   -3.4905223622E-02        128.0199      81
   -2.1248517086E-03   -3.4395299581E-02        129.5907      82
   -1.8730608870E-03   -3.4234601213E-02        131.1615      83
   -3.1053853979E-03   -3.3069914434E-02        132.7323      84
   -2.3795582344E-03   -3.3281861170E-02        134.3031      85
   -1.9617596487E-03   -3.3521091751E-02        135.8739      86
   -1.2283293923E-03   -3.2807705351E-02        137.4447      87
   -2.0629801009E-03   -3.2224420228E-02        139.0155      88
   -2.1702789222E-03   -3.1945744532E-02        140.5863      89
   -2.4460668708E-03   -3.1823646628E-02        142.1571      90
   -1.9673790482E-03   -3.0881919509E-02        143.7279      91
   -1.4515164581E-03   -3.1205585144E-02        145.2987      92
   -1.4808119814E-03   -3.0489048265E-02        146.8695      93
   -1.6130568406E-03   -3.0190283139E-02        148.4403      94
   -1.2425648155E-03   -3.0503835446E-02        150.0110      95
   -1.3771449904E-03   -2.9838312284E-02        151.5818      96
   -2.0588982116E-03   -2.9491966317E-02        153.1526      97
   -1.4314833713E-03   -2.9074954305E-02        154.7234      98
   -1.9059643102E-03   -2.8805129861E-02        156.2942      99
   -1.4498952383E-03   -2.8258895779E-02        157.8650     100
   -1.8589635259E-03   -2.8542164212E-02        159.4358     101
   -1.6667611604E-03   -2.8059120321E-02        161.0066     102
   -1.7743081669E-03   -2.7421768836E-02        162.5774     103
   -2.1479566488E-03   -2.7783315467E-02        164.1482     104
   -1.6134847968E-03   -2.6803528430E-02        165.7190     105
   -1.2043963826E-03   -2.7143050741E-02        167.2898     106
   -5.6309092958E-04   -2.7019620752E-02        168.8606     107
   -3.9019575868E-04   -2.5983175770E-02        170.4314     108
   -1.1148487562E-03   -2.6572379666E-02        172.0022     109
   -1.3759373917E-03   -2.6620075222E-02        173.5730     110
   -5.9116487384E-04   -2.5745268445E-02        175.1438     111
   -1.0898111896E-03   -2.4801739573E-02        176.7146     112
   -7.6109625921E-04   -2.4602298194E-02        178.2854     113
   -1.6312855068E-03   -2.4912615448E-02        179.8562     114
   -1.3963730364E-03   -2.5477688893E-02        181.4270     115
   -1.2641883380E-03   -2.4628491888E-02        182.9978     116
   -7.6550261880E-04   -2.5051569048E-02        184.5686     117
   -9.9251344657E-04   -2.4416697690E-02        186.1394     118
   -2.4663929908E-04   -2.3808494769E-02        187.7102     119
   -9.8858855964E-04   -2.3482681887E-02        189.2810     120
   -1.6808177044E-03   -2.3384794931E-02        190.8518     121
   -8.7478635584E-04   -2.3257362137E-02        192.4226     122
   -1.1628358373E-03   -2.2856479837E-02        193.9933     123
   -8.9818407868E-04   -2.2693594746E-02        195.5641     124
   -9.5917095225E-04   -2.2642660186E-02        197.1349     125
   -1.0697028743E-03   -2.2230452213E-02        198.7057     126
   -9.2356085792E-04   -2.2045077667E-02        200.2765     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.3_T0.5/D_DCA <==
0.3 0.00321414599298 2.7934966622e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.3_T0.5/D_DCA_size20.0 <==
0.29987878336 0.000162979609493 -4.88075605658 0.00330047664034 5.96569313669e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.3_T0.5/D_DCA_size32.0 <==
0.299886865972 0.000289354367724 -4.88018608136 0.00327317054483 0.000110970455593


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.3_T0.5/D_DCA_size34.0 <==
0.299453286526 0.000493076914 -4.88233679467 0.00326080936639 0.00018992269024


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.3_T0.5/D_DiagMC_GGam <==
0.3000    0.0003    -4.87   0.02    0.0037    0.0008


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.3_T0.5/E_DCA <==
0.3 -0.63206858544 0.00595913572316


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.3_T0.5/E_DCA_size20.0 <==
0.29987878336 0.000162979609493 -4.88075605658 -0.625702781464 0.00328371402538


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.3_T0.5/E_DCA_size32.0 <==
0.299886865972 0.000289354367724 -4.88018608136 -0.626157030023 0.00334628200142


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.3_T0.5/E_DCA_size34.0 <==
0.299453286526 0.000493076914 -4.88233679467 -0.629895144843 0.000548098424074


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.3_T0.5/E_DiagMC_GGam <==
0.3000    0.0003    -4.87   0.02   -0.638    0.003


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.3_T0.5/GGam.Sig_local_w_O1n0.300T0.500U6.0tp-0.20 <==
   -3.6026006448E-01   -1.3826481851E-01          1.5708       0
   -2.8067453750E-01   -1.9632406126E-01          4.7124       1
   -2.0897400958E-01   -2.0691012020E-01          7.8540       2
   -1.5541220603E-01   -1.9870632565E-01         10.9956       3
   -1.1732862145E-01   -1.8404063380E-01         14.1372       4
   -9.0387091759E-02   -1.6820198998E-01         17.2788       5
   -7.1087078018E-02   -1.5326003804E-01         20.4204       6
   -5.7016641302E-02   -1.3985841822E-01         23.5619       7
   -4.6539010854E-02   -1.2808423765E-01         26.7035       8
   -3.8584792765E-02   -1.1782090671E-01         29.8451       9
   -3.2434802394E-02   -1.0885594446E-01         32.9867      10
   -2.7593070902E-02   -1.0103233790E-01         36.1283      11
   -2.3738623386E-02   -9.4153696007E-02         39.2699      12
   -2.0609604647E-02   -8.8087978117E-02         42.4115      13
   -1.8049693153E-02   -8.2701784911E-02         45.5531      14
   -1.5923595602E-02   -7.7912676253E-02         48.6947      15
   -1.4146193361E-02   -7.3612331274E-02         51.8363      16
   -1.2647951677E-02   -6.9751447406E-02         54.9779      17
   -1.1372393553E-02   -6.6257682751E-02         58.1195      18
   -1.0260619213E-02   -6.3078526626E-02         61.2611      19
   -9.3168789053E-03   -6.0184105356E-02         64.4026      20
   -8.4842839044E-03   -5.7533995679E-02         67.5442      21
   -7.7683048994E-03   -5.5106989858E-02         70.6858      22
   -7.1323415161E-03   -5.2872356105E-02         73.8274      23
   -6.5647954327E-03   -5.0812663394E-02         76.9690      24
   -6.0671264892E-03   -4.8898535615E-02         80.1106      25
   -5.6246372727E-03   -4.7125898453E-02         83.2522      26
   -5.2328820421E-03   -4.5466480739E-02         86.3938      27
   -4.8655363293E-03   -4.3920974253E-02         89.5354      28
   -4.5395084252E-03   -4.2487587957E-02         92.6770      29
   -4.2458104371E-03   -4.1131921990E-02         95.8186      30
   -3.9786888201E-03   -3.9861696871E-02         98.9602      31
   -3.7340428300E-03   -3.8661472512E-02        102.1018      32
   -3.5129892825E-03   -3.7529360345E-02        105.2434      33
   -3.3027199383E-03   -3.6466259527E-02        108.3849      34
   -3.1204122501E-03   -3.5459771233E-02        111.5265      35
   -2.9433709886E-03   -3.4507858540E-02        114.6681      36
   -2.7935096876E-03   -3.3605424982E-02        117.8097      37
   -2.6396126619E-03   -3.2752937658E-02        120.9513      38
   -2.5095096051E-03   -3.1939862202E-02        124.0929      39
   -2.3854875026E-03   -3.1167281872E-02        127.2345      40
   -2.2670548640E-03   -3.0425808741E-02        130.3761      41
   -2.1635689302E-03   -2.9719395421E-02        133.5177      42
   -2.0578388486E-03   -2.9044566354E-02        136.6593      43
   -1.9613107429E-03   -2.8398967076E-02        139.8009      44
   -1.8665724339E-03   -2.7778999124E-02        142.9425      45
   -1.7843436915E-03   -2.7189343866E-02        146.0841      46
   -1.7137196469E-03   -2.6627094374E-02        149.2257      47
   -1.6361821114E-03   -2.6083860220E-02        152.3672      48
   -1.5654231634E-03   -2.5558258793E-02        155.5088      49
   -1.4986819953E-03   -2.5054385444E-02        158.6504      50
   -1.4329178885E-03   -2.4580503301E-02        161.7920      51
   -1.3733696676E-03   -2.4116349561E-02        164.9336      52
   -1.3167062915E-03   -2.3672722914E-02        168.0752      53
   -1.2720684442E-03   -2.3245331373E-02        171.2168      54
   -1.2167493261E-03   -2.2824388753E-02        174.3584      55
   -1.1722632458E-03   -2.2425904515E-02        177.5000      56
   -1.1251640330E-03   -2.2044901215E-02        180.6416      57
   -1.0881412231E-03   -2.1671298747E-02        183.7832      58
   -1.0528457814E-03   -2.1307575606E-02        186.9248      59
   -1.0140192094E-03   -2.0956864117E-02        190.0664      60
   -9.8056416419E-04   -2.0615427756E-02        193.2079      61
   -9.4234081222E-04   -2.0286612585E-02        196.3495      62
   -9.1374464868E-04   -1.9970709488E-02        199.4911      63
   -8.7396558065E-04   -1.9662839487E-02        202.6327      64
   -8.4522515101E-04   -1.9361382970E-02        205.7743      65
   -8.1989968220E-04   -1.9077851944E-02        208.9159      66
   -8.0517359674E-04   -1.8798397796E-02        212.0575      67
   -7.7746755633E-04   -1.8524233500E-02        215.1991      68
   -7.4889481387E-04   -1.8257565256E-02        218.3407      69
   -7.1829122923E-04   -1.8004903595E-02        221.4823      70
   -7.0176546225E-04   -1.7749734088E-02        224.6239      71
   -6.7701364218E-04   -1.7502451941E-02        227.7655      72
   -6.4750974097E-04   -1.7273130212E-02        230.9071      73
   -6.2719141526E-04   -1.7041013788E-02        234.0487      74
   -6.1622495518E-04   -1.6820943738E-02        237.1902      75
   -6.0108112738E-04   -1.6593198807E-02        240.3318      76
   -5.8271315390E-04   -1.6388235674E-02        243.4734      77
   -5.6106881529E-04   -1.6176026571E-02        246.6150      78
   -5.4277494210E-04   -1.5979898344E-02        249.7566      79
   -5.2646857305E-04   -1.5783164834E-02        252.8982      80
   -5.0696031095E-04   -1.5588132788E-02        256.0398      81
   -5.0033024217E-04   -1.5397513771E-02        259.1814      82
   -4.7902264795E-04   -1.5213988834E-02        262.3230      83
   -4.6300099785E-04   -1.5038167463E-02        265.4646      84
   -4.5115372365E-04   -1.4854587133E-02        268.6062      85
   -4.2794708643E-04   -1.4689399294E-02        271.7478      86
   -4.2765888813E-04   -1.4526063106E-02        274.8894      87
   -4.2514721933E-04   -1.4360142340E-02        278.0309      88
   -4.1676200870E-04   -1.4202078824E-02        281.1725      89
   -4.0307185165E-04   -1.4048636029E-02        284.3141      90
   -3.8679705096E-04   -1.3883809821E-02        287.4557      91
   -3.7055047908E-04   -1.3735788908E-02        290.5973      92
   -3.5509043857E-04   -1.3590490433E-02        293.7389      93
   -3.5316441561E-04   -1.3445235364E-02        296.8805      94
   -3.4342008290E-04   -1.3307754827E-02        300.0221      95
   -3.3490850097E-04   -1.3174142205E-02        303.1637      96
   -3.3432684377E-04   -1.3041319481E-02        306.3053      97
   -3.2413163767E-04   -1.2907700016E-02        309.4469      98
   -3.2089748548E-04   -1.2788582796E-02        312.5885      99
   -3.0473378612E-04   -1.2651081893E-02        315.7301     100
   -2.9309916702E-04   -1.2533185581E-02        318.8717     101
   -2.8344845778E-04   -1.2408806312E-02        322.0132     102
   -2.7810075623E-04   -1.2288380414E-02        325.1548     103
   -2.7745447145E-04   -1.2170831840E-02        328.2964     104
   -2.7284502335E-04   -1.2060256878E-02        331.4380     105
   -2.7013870392E-04   -1.1954199484E-02        334.5796     106
   -2.5764358744E-04   -1.1845315011E-02        337.7212     107
   -2.3689362791E-04   -1.1736409125E-02        340.8628     108
   -2.3093944032E-04   -1.1618978951E-02        344.0044     109
   -2.2324943235E-04   -1.1517539489E-02        347.1460     110
   -2.1806424782E-04   -1.1417787521E-02        350.2876     111
   -2.1455170701E-04   -1.1322187842E-02        353.4292     112
   -2.0587466735E-04   -1.1220549904E-02        356.5708     113
   -1.9580724174E-04   -1.1119735486E-02        359.7124     114
   -1.8522004072E-04   -1.1024191938E-02        362.8540     115
   -1.8558528829E-04   -1.0931933964E-02        365.9955     116
   -1.8242229923E-04   -1.0841665543E-02        369.1371     117
   -1.8101934627E-04   -1.0740668887E-02        372.2787     118
   -1.8206754255E-04   -1.0646777069E-02        375.4203     119
   -1.7928745816E-04   -1.0559977949E-02        378.5619     120
   -1.6929560820E-04   -1.0469712431E-02        381.7035     121
   -1.6899132632E-04   -1.0387743561E-02        384.8451     122
   -1.6545058051E-04   -1.0303362057E-02        387.9867     123
   -1.6115611287E-04   -1.0217171054E-02        391.1283     124
   -1.5348068431E-04   -1.0132840083E-02        394.2699     125
   -1.4473624255E-04   -1.0060888991E-02        397.4115     126
   -1.4726700506E-04   -9.9816355163E-03        400.5531     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.3_T0.5/GGam.Sig_local_w_O3n0.300T0.500U6.0tp-0.20 <==
   -4.3359370964E-01   -1.6248458122E-01          1.5708       0
   -3.3721110126E-01   -2.2468191732E-01          4.7124       1
   -2.5176057671E-01   -2.3932420282E-01          7.8540       2
   -1.8692240542E-01   -2.3191284043E-01         10.9956       3
   -1.4038392235E-01   -2.1575901535E-01         14.1372       4
   -1.0741772051E-01   -1.9751322518E-01         17.2788       5
   -8.3882295621E-02   -1.7994019662E-01         20.4204       6
   -6.6852461270E-02   -1.6404257721E-01         23.5619       7
   -5.4252983046E-02   -1.5003841954E-01         26.7035       8
   -4.4759684112E-02   -1.3784409890E-01         29.8451       9
   -3.7469480289E-02   -1.2720200755E-01         32.9867      10
   -3.1772452278E-02   -1.1790826523E-01         36.1283      11
   -2.7239365117E-02   -1.0980554784E-01         39.2699      12
   -2.3590290847E-02   -1.0263188166E-01         42.4115      13
   -2.0622931410E-02   -9.6286050867E-02         45.5531      14
   -1.8160148288E-02   -9.0637151373E-02         48.6947      15
   -1.6131693369E-02   -8.5595393516E-02         51.8363      16
   -1.4390451438E-02   -8.1069545097E-02         54.9779      17
   -1.2932531682E-02   -7.6981221523E-02         58.1195      18
   -1.1668304559E-02   -7.3268863411E-02         61.2611      19
   -1.0554405389E-02   -6.9885726840E-02         64.4026      20
   -9.6392548671E-03   -6.6797165596E-02         67.5442      21
   -8.8085784067E-03   -6.3962252320E-02         70.6858      22
   -8.0661697326E-03   -6.1346662281E-02         73.8274      23
   -7.4220301631E-03   -5.8931330119E-02         76.9690      24
   -6.8592896111E-03   -5.6698517805E-02         80.1106      25
   -6.3500631270E-03   -5.4626413292E-02         83.2522      26
   -5.9123300227E-03   -5.2693815403E-02         86.3938      27
   -5.4953112030E-03   -5.0907571026E-02         89.5354      28
   -5.1285391611E-03   -4.9219222681E-02         92.6770      29
   -4.7866207478E-03   -4.7681095204E-02         95.8186      30
   -4.4808990681E-03   -4.6174879326E-02         98.9602      31
   -4.2261916685E-03   -4.4811636491E-02        102.1018      32
   -3.9777805310E-03   -4.3498682412E-02        105.2434      33
   -3.7270631623E-03   -4.2240717358E-02        108.3849      34
   -3.5221720409E-03   -4.1078338959E-02        111.5265      35
   -3.3349015802E-03   -3.9974892385E-02        114.6681      36
   -3.1366196810E-03   -3.8921395071E-02        117.8097      37
   -2.9823807025E-03   -3.7922193030E-02        120.9513      38
   -2.8182884931E-03   -3.6995264858E-02        124.0929      39
   -2.6704702967E-03   -3.6085562933E-02        127.2345      40
   -2.5492811726E-03   -3.5213330462E-02        130.3761      41
   -2.4174540269E-03   -3.4403543284E-02        133.5177      42
   -2.3130567795E-03   -3.3619762764E-02        136.6593      43
   -2.1935984769E-03   -3.2891210682E-02        139.8009      44
   -2.1050436459E-03   -3.2148221762E-02        142.9425      45
   -2.0137060240E-03   -3.1470095242E-02        146.0841      46
   -1.9403917026E-03   -3.0827988800E-02        149.2257      47
   -1.8551069547E-03   -3.0184263113E-02        152.3672      48
   -1.7687335262E-03   -2.9583038729E-02        155.5088      49
   -1.6704004946E-03   -2.9015292992E-02        158.6504      50
   -1.6137545992E-03   -2.8452682354E-02        161.7920      51
   -1.5318837636E-03   -2.7931906986E-02        164.9336      52
   -1.4891463687E-03   -2.7402564251E-02        168.0752      53
   -1.4250162401E-03   -2.6897451828E-02        171.2168      54
   -1.3648615606E-03   -2.6414837585E-02        174.3584      55
   -1.3290789801E-03   -2.5935108435E-02        177.5000      56
   -1.2530601834E-03   -2.5506728110E-02        180.6416      57
   -1.2005481827E-03   -2.5060657704E-02        183.7832      58
   -1.1715375627E-03   -2.4655718510E-02        186.9248      59
   -1.1426443937E-03   -2.4251102851E-02        190.0664      60
   -1.1096854439E-03   -2.3868742904E-02        193.2079      61
   -1.0524535004E-03   -2.3470794693E-02        196.3495      62
   -1.0438110873E-03   -2.3099092349E-02        199.4911      63
   -9.8992341362E-04   -2.2755060222E-02        202.6327      64
   -9.5797086624E-04   -2.2401222820E-02        205.7743      65
   -9.2281622823E-04   -2.2061610335E-02        208.9159      66
   -8.9843448397E-04   -2.1743886914E-02        212.0575      67
   -8.6423719071E-04   -2.1426480088E-02        215.1991      68
   -8.2328297758E-04   -2.1121806036E-02        218.3407      69
   -7.9853144749E-04   -2.0826342514E-02        221.4823      70
   -7.7364941043E-04   -2.0531677060E-02        224.6239      71
   -7.7316423013E-04   -2.0265936475E-02        227.7655      72
   -7.5267085994E-04   -1.9989211380E-02        230.9071      73
   -7.2159204997E-04   -1.9724429273E-02        234.0487      74
   -7.0788470502E-04   -1.9457481164E-02        237.1902      75
   -6.7742924457E-04   -1.9200601978E-02        240.3318      76
   -6.4876580668E-04   -1.8963521257E-02        243.4734      77
   -6.2624749071E-04   -1.8706694936E-02        246.6150      78
   -6.1443367081E-04   -1.8480021462E-02        249.7566      79
   -5.9846949496E-04   -1.8256439291E-02        252.8982      80
   -5.8400138836E-04   -1.8036584158E-02        256.0398      81
   -5.5788486245E-04   -1.7828049660E-02        259.1814      82
   -5.4261732702E-04   -1.7590385724E-02        262.3230      83
   -5.1514402744E-04   -1.7378776084E-02        265.4646      84
   -4.9300982297E-04   -1.7177879507E-02        268.6062      85
   -5.0752078565E-04   -1.6986159732E-02        271.7478      86
   -5.0587951169E-04   -1.6799715312E-02        274.8894      87
   -4.7388838025E-04   -1.6602208902E-02        278.0309      88
   -4.5304328044E-04   -1.6419395914E-02        281.1725      89
   -4.4158004421E-04   -1.6242947080E-02        284.3141      90
   -4.2827021351E-04   -1.6070508658E-02        287.4557      91
   -4.0694458595E-04   -1.5887003102E-02        290.5973      92
   -4.1729384948E-04   -1.5721810641E-02        293.7389      93
   -4.0061753142E-04   -1.5554732711E-02        296.8805      94
   -3.8379749514E-04   -1.5390122787E-02        300.0221      95
   -3.6251264746E-04   -1.5252239560E-02        303.1637      96
   -3.4940658002E-04   -1.5079622076E-02        306.3053      97
   -3.4621722690E-04   -1.4934476567E-02        309.4469      98
   -3.2458265880E-04   -1.4775192030E-02        312.5885      99
   -3.1582843920E-04   -1.4633131718E-02        315.7301     100
   -3.1308335021E-04   -1.4494785571E-02        318.8717     101
   -3.1416883477E-04   -1.4337793031E-02        322.0132     102
   -3.1846786073E-04   -1.4185662084E-02        325.1548     103
   -3.0543769020E-04   -1.4068366762E-02        328.2964     104
   -3.1029578436E-04   -1.3942164139E-02        331.4380     105
   -3.1958902490E-04   -1.3834999929E-02        334.5796     106
   -2.8702158922E-04   -1.3702828727E-02        337.7212     107
   -2.7473071208E-04   -1.3581955145E-02        340.8628     108
   -2.7225050920E-04   -1.3447758275E-02        344.0044     109
   -2.8052973032E-04   -1.3333835167E-02        347.1460     110
   -2.6334204571E-04   -1.3204908359E-02        350.2876     111
   -2.5249056240E-04   -1.3069652035E-02        353.4292     112
   -2.4070722711E-04   -1.2968326694E-02        356.5708     113
   -2.1844998721E-04   -1.2859968192E-02        359.7124     114
   -2.3948593340E-04   -1.2734290270E-02        362.8540     115
   -2.2302456515E-04   -1.2639422489E-02        365.9955     116
   -2.2248958970E-04   -1.2532472820E-02        369.1371     117
   -2.1663990549E-04   -1.2410136819E-02        372.2787     118
   -2.0686415346E-04   -1.2316563237E-02        375.4203     119
   -2.0482549950E-04   -1.2220800465E-02        378.5619     120
   -2.0029681481E-04   -1.2099129547E-02        381.7035     121
   -2.0868535286E-04   -1.2007241274E-02        384.8451     122
   -1.9178330427E-04   -1.1911272147E-02        387.9867     123
   -2.0030902056E-04   -1.1800846142E-02        391.1283     124
   -1.8353951078E-04   -1.1734130704E-02        394.2699     125
   -1.6775926256E-04   -1.1655376311E-02        397.4115     126
   -1.8114913262E-04   -1.1554635718E-02        400.5531     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.3_T0.5/GGam.Sig_local_w_O4n0.300T0.500U6.0tp-0.20 <==
   -4.7799528423E-01   -1.9243432541E-01          1.5708       0
   -3.6755222349E-01   -2.5002917369E-01          4.7124       1
   -2.7228468920E-01   -2.6219422702E-01          7.8540       2
   -2.0073243856E-01   -2.5205224538E-01         10.9956       3
   -1.4986893751E-01   -2.3319842821E-01         14.1372       4
   -1.1411697857E-01   -2.1251303271E-01         17.2788       5
   -8.8829043294E-02   -1.9301328906E-01         20.4204       6
   -7.0610404361E-02   -1.7558543885E-01         23.5619       7
   -5.7130897590E-02   -1.6029350540E-01         26.7035       8
   -4.7048524799E-02   -1.4707619565E-01         29.8451       9
   -3.9333688023E-02   -1.3563816704E-01         32.9867      10
   -3.3324907918E-02   -1.2557822989E-01         36.1283      11
   -2.8538799340E-02   -1.1683532272E-01         39.2699      12
   -2.4674894188E-02   -1.0915771019E-01         42.4115      13
   -2.1556294115E-02   -1.0234532067E-01         45.5531      14
   -1.8974506294E-02   -9.6347517545E-02         48.6947      15
   -1.6788873384E-02   -9.0894831421E-02         51.8363      16
   -1.4997706022E-02   -8.6077445637E-02         54.9779      17
   -1.3475670163E-02   -8.1740332838E-02         58.1195      18
   -1.2167900905E-02   -7.7788892162E-02         61.2611      19
   -1.1002605474E-02   -7.4184673411E-02         64.4026      20
   -1.0026054272E-02   -7.0863179662E-02         67.5442      21
   -9.1848639695E-03   -6.7866346364E-02         70.6858      22
   -8.4318449161E-03   -6.5109129999E-02         73.8274      23
   -7.7238087558E-03   -6.2525484262E-02         76.9690      24
   -7.1625344888E-03   -6.0157538113E-02         80.1106      25
   -6.6204358185E-03   -5.7917355650E-02         83.2522      26
   -6.1226029091E-03   -5.5853422432E-02         86.3938      27
   -5.6952032060E-03   -5.3967309953E-02         89.5354      28
   -5.3121849363E-03   -5.2183323026E-02         92.6770      29
   -4.9689140614E-03   -5.0532245646E-02         95.8186      30
   -4.6544047354E-03   -4.8953245818E-02         98.9602      31
   -4.3796581297E-03   -4.7497574315E-02        102.1018      32
   -4.1319822515E-03   -4.6107955216E-02        105.2434      33
   -3.8690785299E-03   -4.4775631159E-02        108.3849      34
   -3.6640529132E-03   -4.3547149704E-02        111.5265      35
   -3.4351650867E-03   -4.2406069889E-02        114.6681      36
   -3.2783993511E-03   -4.1284890588E-02        117.8097      37
   -3.1189913779E-03   -4.0192654469E-02        120.9513      38
   -2.9743743013E-03   -3.9188410853E-02        124.0929      39
   -2.8044928768E-03   -3.8234169056E-02        127.2345      40
   -2.6523452069E-03   -3.7341735886E-02        130.3761      41
   -2.5310917442E-03   -3.6468268660E-02        133.5177      42
   -2.4163171410E-03   -3.5641955098E-02        136.6593      43
   -2.2938511525E-03   -3.4809531916E-02        139.8009      44
   -2.2000614547E-03   -3.4055466604E-02        142.9425      45
   -2.0850755485E-03   -3.3323650180E-02        146.0841      46
   -2.0166984310E-03   -3.2622852444E-02        149.2257      47
   -1.9072600094E-03   -3.1990752932E-02        152.3672      48
   -1.8347413210E-03   -3.1339460938E-02        155.5088      49
   -1.7609499742E-03   -3.0712091591E-02        158.6504      50
   -1.7255883754E-03   -3.0140456973E-02        161.7920      51
   -1.6334885373E-03   -2.9580460457E-02        164.9336      52
   -1.5460520212E-03   -2.9046279033E-02        168.0752      53
   -1.4998930497E-03   -2.8487351558E-02        171.2168      54
   -1.4823053773E-03   -2.8005346492E-02        174.3584      55
   -1.4229282248E-03   -2.7508485972E-02        177.5000      56
   -1.3312611395E-03   -2.7058343666E-02        180.6416      57
   -1.2534572263E-03   -2.6607307178E-02        183.7832      58
   -1.1978766467E-03   -2.6150974696E-02        186.9248      59
   -1.1541588462E-03   -2.5698826041E-02        190.0664      60
   -1.1082011229E-03   -2.5308816325E-02        193.2079      61
   -1.0837401029E-03   -2.4881529497E-02        196.3495      62
   -1.0506062372E-03   -2.4514805553E-02        199.4911      63
   -9.9567069418E-04   -2.4110947028E-02        202.6327      64
   -9.8343206782E-04   -2.3769754233E-02        205.7743      65
   -9.3968949121E-04   -2.3421823606E-02        208.9159      66
   -9.2894070909E-04   -2.3060544113E-02        212.0575      67
   -8.8307317914E-04   -2.2708285642E-02        215.1991      68
   -8.7630742337E-04   -2.2391802049E-02        218.3407      69
   -8.3479349287E-04   -2.2062819596E-02        221.4823      70
   -8.0047416853E-04   -2.1795898886E-02        224.6239      71
   -7.5535816544E-04   -2.1499374222E-02        227.7655      72
   -7.2733444383E-04   -2.1193731227E-02        230.9071      73
   -6.8993316682E-04   -2.0894991895E-02        234.0487      74
   -6.9759422144E-04   -2.0617389664E-02        237.1902      75
   -7.1816147776E-04   -2.0356393613E-02        240.3318      76
   -6.5837628604E-04   -2.0104406540E-02        243.4734      77
   -6.2081386192E-04   -1.9804700368E-02        246.6150      78
   -6.1151326998E-04   -1.9549120124E-02        249.7566      79
   -6.4271737001E-04   -1.9344370767E-02        252.8982      80
   -6.0290550487E-04   -1.9111032311E-02        256.0398      81
   -5.5353998649E-04   -1.8865789443E-02        259.1814      82
   -5.3412851904E-04   -1.8647369181E-02        262.3230      83
   -5.3493517442E-04   -1.8427405630E-02        265.4646      84
   -5.0774690088E-04   -1.8242023731E-02        268.6062      85
   -4.9625357976E-04   -1.8028054863E-02        271.7478      86
   -4.9394194962E-04   -1.7828233771E-02        274.8894      87
   -4.8376523237E-04   -1.7585874485E-02        278.0309      88
   -4.8770953421E-04   -1.7367167980E-02        281.1725      89
   -4.3909726362E-04   -1.7191928151E-02        284.3141      90
   -4.3708327335E-04   -1.6995021310E-02        287.4557      91
   -4.5483095342E-04   -1.6860183640E-02        290.5973      92
   -4.2720464630E-04   -1.6681256695E-02        293.7389      93
   -3.9224772004E-04   -1.6503922118E-02        296.8805      94
   -3.5650816976E-04   -1.6288003291E-02        300.0221      95
   -3.4285247285E-04   -1.6149311635E-02        303.1637      96
   -3.9016705864E-04   -1.5973462149E-02        306.3053      97
   -3.6736929681E-04   -1.5842061098E-02        309.4469      98
   -3.3388905067E-04   -1.5711128862E-02        312.5885      99
   -3.7022381837E-04   -1.5526207361E-02        315.7301     100
   -4.0045213122E-04   -1.5360699765E-02        318.8717     101
   -3.8044895942E-04   -1.5186737057E-02        322.0132     102
   -3.6591113914E-04   -1.5019888277E-02        325.1548     103
   -3.3755309982E-04   -1.4889104170E-02        328.2964     104
   -2.7995227159E-04   -1.4803804713E-02        331.4380     105
   -2.8119926682E-04   -1.4662734863E-02        334.5796     106
   -2.6338872055E-04   -1.4521930266E-02        337.7212     107
   -2.8070710906E-04   -1.4377669197E-02        340.8628     108
   -2.9201235028E-04   -1.4231175764E-02        344.0044     109
   -2.5241069646E-04   -1.4113762025E-02        347.1460     110
   -2.2761804794E-04   -1.4014200978E-02        350.2876     111
   -2.3864871024E-04   -1.3849926588E-02        353.4292     112
   -2.6733307422E-04   -1.3744507209E-02        356.5708     113
   -1.9956496758E-04   -1.3636347504E-02        359.7124     114
   -2.4107466198E-04   -1.3482776406E-02        362.8540     115
   -2.3144406354E-04   -1.3386184233E-02        365.9955     116
   -1.9781732664E-04   -1.3243998350E-02        369.1371     117
   -2.2546256595E-04   -1.3147608161E-02        372.2787     118
   -2.2238853458E-04   -1.3027998902E-02        375.4203     119
   -1.8783198958E-04   -1.2935586465E-02        378.5619     120
   -1.4928791776E-04   -1.2867485322E-02        381.7035     121
   -1.6390740548E-04   -1.2764632691E-02        384.8451     122
   -1.8255702028E-04   -1.2652156509E-02        387.9867     123
   -1.7767363302E-04   -1.2554317928E-02        391.1283     124
   -1.3524886987E-04   -1.2468828469E-02        394.2699     125
   -1.4623815370E-04   -1.2370688685E-02        397.4115     126
   -1.5535128578E-04   -1.2292613179E-02        400.5531     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.3_T0.5/GGam.Sig_local_w_O5n0.300T0.500U6.0tp-0.20 <==
   -4.8417936800E-01   -2.0017937244E-01          1.5708       0
   -3.6888365144E-01   -2.5619124869E-01          4.7124       1
   -2.7071119620E-01   -2.6647446087E-01          7.8540       2
   -1.9772824659E-01   -2.5450500178E-01         10.9956       3
   -1.4635180493E-01   -2.3412483265E-01         14.1372       4
   -1.1063918835E-01   -2.1236957773E-01         17.2788       5
   -8.5575337210E-02   -1.9219779097E-01         20.4204       6
   -6.7753147858E-02   -1.7426386523E-01         23.5619       7
   -5.4593954298E-02   -1.5872396236E-01         26.7035       8
   -4.4807144457E-02   -1.4530901214E-01         29.8451       9
   -3.7396179032E-02   -1.3365296028E-01         32.9867      10
   -3.1643632519E-02   -1.2374128507E-01         36.1283      11
   -2.7079441955E-02   -1.1500380668E-01         39.2699      12
   -2.3410423167E-02   -1.0737978971E-01         42.4115      13
   -2.0365381555E-02   -1.0054477213E-01         45.5531      14
   -1.7934821628E-02   -9.4596905936E-02         48.6947      15
   -1.5902079784E-02   -8.9257699596E-02         51.8363      16
   -1.4202854835E-02   -8.4538752909E-02         54.9779      17
   -1.2827143063E-02   -8.0222504940E-02         58.1195      18
   -1.1480861228E-02   -7.6316112276E-02         61.2611      19
   -1.0365550897E-02   -7.2724340118E-02         64.4026      20
   -9.4359305834E-03   -6.9502236272E-02         67.5442      21
   -8.6623337710E-03   -6.6468294112E-02         70.6858      22
   -7.9663717983E-03   -6.3779096950E-02         73.8274      23
   -7.3594664585E-03   -6.1269265852E-02         76.9690      24
   -6.7480196781E-03   -5.8924401135E-02         80.1106      25
   -6.2365411957E-03   -5.6729276385E-02         83.2522      26
   -5.8276082798E-03   -5.4692117968E-02         86.3938      27
   -5.4345350385E-03   -5.2807007604E-02         89.5354      28
   -5.0174712863E-03   -5.1201396032E-02         92.6770      29
   -4.6699139500E-03   -4.9505323081E-02         95.8186      30
   -4.3579775055E-03   -4.7915562173E-02         98.9602      31
   -4.0592205667E-03   -4.6482279986E-02        102.1018      32
   -3.8234756252E-03   -4.5198755052E-02        105.2434      33
   -3.6407793636E-03   -4.3894163308E-02        108.3849      34
   -3.3247926383E-03   -4.2721688709E-02        111.5265      35
   -3.1859170617E-03   -4.1423825191E-02        114.6681      36
   -3.0610104009E-03   -4.0383403707E-02        117.8097      37
   -2.9671942497E-03   -3.9395303420E-02        120.9513      38
   -2.8163537981E-03   -3.8346470942E-02        124.0929      39
   -2.7005572051E-03   -3.7448209230E-02        127.2345      40
   -2.4641221129E-03   -3.6607954269E-02        130.3761      41
   -2.4066011259E-03   -3.5776932510E-02        133.5177      42
   -2.2832479303E-03   -3.4897964304E-02        136.6593      43
   -2.0977691278E-03   -3.4156256216E-02        139.8009      44
   -2.0437785405E-03   -3.3367805746E-02        142.9425      45
   -1.9481029731E-03   -3.2649259796E-02        146.0841      46
   -1.9067423814E-03   -3.1979642115E-02        149.2257      47
   -1.7925077299E-03   -3.1327887181E-02        152.3672      48
   -1.6679576531E-03   -3.0666414995E-02        155.5088      49
   -1.6771819714E-03   -3.0101325395E-02        158.6504      50
   -1.5974852986E-03   -2.9553353122E-02        161.7920      51
   -1.5659464800E-03   -2.9042457836E-02        164.9336      52
   -1.4634551304E-03   -2.8465631004E-02        168.0752      53
   -1.3897222263E-03   -2.7903678803E-02        171.2168      54
   -1.4302616141E-03   -2.7397311773E-02        174.3584      55
   -1.2608220202E-03   -2.6983578423E-02        177.5000      56
   -1.2945126916E-03   -2.6356882704E-02        180.6416      57
   -1.2369045264E-03   -2.6000637670E-02        183.7832      58
   -1.1885535826E-03   -2.5536430202E-02        186.9248      59
   -1.1014167574E-03   -2.5151109320E-02        190.0664      60
   -9.9746938272E-04   -2.4770462640E-02        193.2079      61
   -9.9053803578E-04   -2.4316707536E-02        196.3495      62
   -9.5657681246E-04   -2.3962810320E-02        199.4911      63
   -8.8862213035E-04   -2.3634945089E-02        202.6327      64
   -8.8893997381E-04   -2.3284835707E-02        205.7743      65
   -9.6025454384E-04   -2.2977178206E-02        208.9159      66
   -7.8227749733E-04   -2.2598688844E-02        212.0575      67
   -7.8863183111E-04   -2.2241496857E-02        215.1991      68
   -7.7545459022E-04   -2.1953220362E-02        218.3407      69
   -7.3060292843E-04   -2.1599662353E-02        221.4823      70
   -6.9952559557E-04   -2.1289066763E-02        224.6239      71
   -7.0380690735E-04   -2.0986661922E-02        227.7655      72
   -7.0557212115E-04   -2.0689287129E-02        230.9071      73
   -7.6624558137E-04   -2.0452138154E-02        234.0487      74
   -6.5223797857E-04   -2.0189369279E-02        237.1902      75
   -6.8541397211E-04   -1.9910710905E-02        240.3318      76
   -6.4177916802E-04   -1.9714919122E-02        243.4734      77
   -6.3243300078E-04   -1.9381552990E-02        246.6150      78
   -5.8973668572E-04   -1.9141502090E-02        249.7566      79
   -5.3428957968E-04   -1.8964928273E-02        252.8982      80
   -5.3938204996E-04   -1.8740220538E-02        256.0398      81
   -5.0602707183E-04   -1.8526713514E-02        259.1814      82
   -5.0101190670E-04   -1.8281442851E-02        262.3230      83
   -5.3271991624E-04   -1.8048734213E-02        265.4646      84
   -5.0846370355E-04   -1.7831424595E-02        268.6062      85
   -4.3785519659E-04   -1.7622273480E-02        271.7478      86
   -4.5940079413E-04   -1.7398220028E-02        274.8894      87
   -4.6097448833E-04   -1.7309174449E-02        278.0309      88
   -4.3174886699E-04   -1.7074961365E-02        281.1725      89
   -4.6909723755E-04   -1.6862878501E-02        284.3141      90
   -4.1843531859E-04   -1.6649430626E-02        287.4557      91
   -3.4063778297E-04   -1.6446312707E-02        290.5973      92
   -4.2357176779E-04   -1.6302048215E-02        293.7389      93
   -3.3494671234E-04   -1.6183123030E-02        296.8805      94
   -3.2050460725E-04   -1.5979017018E-02        300.0221      95
   -2.6561358527E-04   -1.5806818709E-02        303.1637      96
   -3.2495266452E-04   -1.5659736757E-02        306.3053      97
   -3.4104774579E-04   -1.5514126799E-02        309.4469      98
   -3.2836008127E-04   -1.5335720692E-02        312.5885      99
   -3.6267295301E-04   -1.5135857091E-02        315.7301     100
   -2.6947233035E-04   -1.4967436689E-02        318.8717     101
   -3.2750017596E-04   -1.4840840991E-02        322.0132     102
   -3.2793314496E-04   -1.4677272505E-02        325.1548     103
   -2.9559413747E-04   -1.4618648083E-02        328.2964     104
   -2.7528157091E-04   -1.4435061808E-02        331.4380     105
   -2.9940507948E-04   -1.4292272422E-02        334.5796     106
   -2.8836084858E-04   -1.4178165739E-02        337.7212     107
   -3.1421733177E-04   -1.4047964923E-02        340.8628     108
   -2.8696572401E-04   -1.3981111375E-02        344.0044     109
   -2.4589587978E-04   -1.3833482118E-02        347.1460     110
   -2.3702585220E-04   -1.3679972772E-02        350.2876     111
   -2.3382140806E-04   -1.3573586523E-02        353.4292     112
   -2.0470870536E-04   -1.3471248525E-02        356.5708     113
   -2.4403784711E-04   -1.3366579957E-02        359.7124     114
   -2.0284741827E-04   -1.3227457552E-02        362.8540     115
   -2.2113219485E-04   -1.3145172294E-02        365.9955     116
   -1.3460753525E-04   -1.3054625461E-02        369.1371     117
   -1.3384855882E-04   -1.2866602697E-02        372.2787     118
   -1.2291080222E-04   -1.2816379975E-02        375.4203     119
   -2.3760773674E-04   -1.2709592956E-02        378.5619     120
   -9.6164607940E-05   -1.2574531579E-02        381.7035     121
   -1.0878163118E-04   -1.2469187657E-02        384.8451     122
   -1.0131955091E-04   -1.2337426876E-02        387.9867     123
   -1.6257715931E-04   -1.2274596192E-02        391.1283     124
   -8.4146822369E-05   -1.2227024759E-02        394.2699     125
   -8.3292480228E-05   -1.2042813494E-02        397.4115     126
   -1.8915013792E-04   -1.1958223574E-02        400.5531     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.3_T0.5/GGam.Sig_local_w_O6n0.300T0.500U6.0tp-0.20 <==
   -4.7957783045E-01   -1.9275622338E-01          1.5708       0
   -3.6144803126E-01   -2.5176420104E-01          4.7124       1
   -2.6235854157E-01   -2.6197527333E-01          7.8540       2
   -1.8978881482E-01   -2.4922021505E-01         10.9956       3
   -1.3941239069E-01   -2.2842848417E-01         14.1372       4
   -1.0494271949E-01   -2.0644006814E-01         17.2788       5
   -8.1016776350E-02   -1.8631781186E-01         20.4204       6
   -6.3820927183E-02   -1.6855811277E-01         23.5619       7
   -5.1449008279E-02   -1.5321398409E-01         26.7035       8
   -4.2199964899E-02   -1.4010322835E-01         29.8451       9
   -3.5338796205E-02   -1.2889236379E-01         32.9867      10
   -2.9799619299E-02   -1.1920465790E-01         36.1283      11
   -2.5417033469E-02   -1.1081734296E-01         39.2699      12
   -2.2015566803E-02   -1.0341577772E-01         42.4115      13
   -1.9205174185E-02   -9.6919711735E-02         45.5531      14
   -1.6850256597E-02   -9.1269086714E-02         48.6947      15
   -1.4824952776E-02   -8.6066042385E-02         51.8363      16
   -1.3226829485E-02   -8.1312282878E-02         54.9779      17
   -1.1995006602E-02   -7.7104275405E-02         58.1195      18
   -1.0854818913E-02   -7.3457070909E-02         61.2611      19
   -9.6109865499E-03   -6.9962427980E-02         64.4026      20
   -8.6891003066E-03   -6.6988827975E-02         67.5442      21
   -8.2547387625E-03   -6.3888977616E-02         70.6858      22
   -7.5067004633E-03   -6.1317207053E-02         73.8274      23
   -6.7417805011E-03   -5.8949898296E-02         76.9690      24
   -6.2625526428E-03   -5.6771850636E-02         80.1106      25
   -5.6528784545E-03   -5.4588529204E-02         83.2522      26
   -5.3962032125E-03   -5.2677420708E-02         86.3938      27
   -5.1773971024E-03   -5.0943091971E-02         89.5354      28
   -4.6335001999E-03   -4.9076482807E-02         92.6770      29
   -4.2798756472E-03   -4.7548223822E-02         95.8186      30
   -4.1417574465E-03   -4.6009439449E-02         98.9602      31
   -3.8900227866E-03   -4.4691778451E-02        102.1018      32
   -3.5388592320E-03   -4.3225090201E-02        105.2434      33
   -3.4864039796E-03   -4.2294650018E-02        108.3849      34
   -3.0548371255E-03   -4.0886899291E-02        111.5265      35
   -3.0034074748E-03   -3.9978905822E-02        114.6681      36
   -2.8159865044E-03   -3.8693748581E-02        117.8097      37
   -2.7061382107E-03   -3.7686490209E-02        120.9513      38
   -2.5245800911E-03   -3.6835764254E-02        124.0929      39
   -2.4082393009E-03   -3.6093889716E-02        127.2345      40
   -2.3549710947E-03   -3.5052798379E-02        130.3761      41
   -2.1958683985E-03   -3.4145812445E-02        133.5177      42
   -2.0910522470E-03   -3.3592101493E-02        136.6593      43
   -1.9198643117E-03   -3.2787323856E-02        139.8009      44
   -1.8084412909E-03   -3.1944416946E-02        142.9425      45
   -1.7897059767E-03   -3.1200141805E-02        146.0841      46
   -1.7525116227E-03   -3.0920696535E-02        149.2257      47
   -1.5758007381E-03   -3.0108589766E-02        152.3672      48
   -1.4236513613E-03   -2.9460589139E-02        155.5088      49
   -1.4323265890E-03   -2.8994031770E-02        158.6504      50
   -1.5152973262E-03   -2.8497689604E-02        161.7920      51
   -1.3625768047E-03   -2.7907687434E-02        164.9336      52
   -1.4629799138E-03   -2.7270652534E-02        168.0752      53
   -1.2042008590E-03   -2.6729000804E-02        171.2168      54
   -1.3256931645E-03   -2.6367190178E-02        174.3584      55
   -1.3817901282E-03   -2.5872584230E-02        177.5000      56
   -1.3249581358E-03   -2.5339800662E-02        180.6416      57
   -1.3733901497E-03   -2.5024194745E-02        183.7832      58
   -1.1511992275E-03   -2.4771769917E-02        186.9248      59
   -1.0530431174E-03   -2.4117975302E-02        190.0664      60
   -8.2938900617E-04   -2.3752031669E-02        193.2079      61
   -8.2233965747E-04   -2.3499801326E-02        196.3495      62
   -9.5296253810E-04   -2.3008523373E-02        199.4911      63
   -9.4315463208E-04   -2.2722868837E-02        202.6327      64
   -8.5013906924E-04   -2.2497549129E-02        205.7743      65
   -9.6581200099E-04   -2.2238492139E-02        208.9159      66
   -5.7629219549E-04   -2.1796669329E-02        212.0575      67
   -6.0915824770E-04   -2.1370268217E-02        215.1991      68
   -8.7802507254E-04   -2.0987307363E-02        218.3407      69
   -8.6052321682E-04   -2.0701581643E-02        221.4823      70
   -7.7847197528E-04   -2.0516092756E-02        224.6239      71
   -8.0529990721E-04   -2.0236889905E-02        227.7655      72
   -8.5477580209E-04   -1.9949537317E-02        230.9071      73
   -6.9430484981E-04   -1.9679669155E-02        234.0487      74
   -6.7011793734E-04   -1.9349854900E-02        237.1902      75
   -6.7052351824E-04   -1.9292950297E-02        240.3318      76
   -5.5185743485E-04   -1.9026474733E-02        243.4734      77
   -5.1389798077E-04   -1.8669344394E-02        246.6150      78
   -5.1192260745E-04   -1.8467702498E-02        249.7566      79
   -5.7628641848E-04   -1.8152010670E-02        252.8982      80
   -4.4115697000E-04   -1.7990902757E-02        256.0398      81
   -4.8839685000E-04   -1.7707937386E-02        259.1814      82
   -4.7302941513E-04   -1.7564256012E-02        262.3230      83
   -5.6787254059E-04   -1.7429073455E-02        265.4646      84
   -5.3599043944E-04   -1.7232298368E-02        268.6062      85
   -3.9308811662E-04   -1.6983253905E-02        271.7478      86
   -3.5503253315E-04   -1.6655679945E-02        274.8894      87
   -4.1650259171E-04   -1.6584866539E-02        278.0309      88
   -3.3280368301E-04   -1.6379285681E-02        281.1725      89
   -3.1563322223E-04   -1.6154044670E-02        284.3141      90
   -2.6602434747E-04   -1.5952733056E-02        287.4557      91
   -3.7734253815E-04   -1.5778349519E-02        290.5973      92
   -4.5741142095E-04   -1.5465686709E-02        293.7389      93
   -4.1243524154E-04   -1.5378413839E-02        296.8805      94
   -4.3657797725E-04   -1.5201669876E-02        300.0221      95
   -2.5441691688E-04   -1.5046450445E-02        303.1637      96
   -2.8568694132E-04   -1.4820228383E-02        306.3053      97
   -2.2596087147E-04   -1.4862576515E-02        309.4469      98
   -4.6509933359E-04   -1.4711306310E-02        312.5885      99
   -3.0015919969E-04   -1.4551938421E-02        315.7301     100
   -3.8838192423E-04   -1.4504184258E-02        318.8717     101
   -3.2803140197E-04   -1.4444008629E-02        322.0132     102
   -2.7704513004E-04   -1.4182450367E-02        325.1548     103
   -1.8637700249E-04   -1.4111893046E-02        328.2964     104
   -2.4963445851E-04   -1.3864598759E-02        331.4380     105
   -2.3959830940E-04   -1.3689440042E-02        334.5796     106
   -2.3025772753E-04   -1.3642900020E-02        337.7212     107
   -1.1610067092E-04   -1.3472147026E-02        340.8628     108
   -2.7551238306E-04   -1.3461835315E-02        344.0044     109
   -3.2779486516E-04   -1.3493935408E-02        347.1460     110
   -2.7026938517E-04   -1.3162792032E-02        350.2876     111
   -5.1665340712E-05   -1.3007632205E-02        353.4292     112
   -2.3758543713E-04   -1.2917108461E-02        356.5708     113
   -2.1910816920E-04   -1.2907859866E-02        359.7124     114
   -4.0785273625E-06   -1.2722260265E-02        362.8540     115
   -1.7943106725E-04   -1.2475102983E-02        365.9955     116
   -1.8940466034E-04   -1.2490751803E-02        369.1371     117
   -1.7207392038E-04   -1.2271771294E-02        372.2787     118
   -1.6602860073E-04   -1.2312230814E-02        375.4203     119
   -1.7575222309E-04   -1.2277719654E-02        378.5619     120
   -1.1838598197E-04   -1.2050156016E-02        381.7035     121
   -3.5889167783E-05   -1.2073117537E-02        384.8451     122
   -1.8473808742E-04   -1.1927788647E-02        387.9867     123
   -2.7255619228E-04   -1.1701505962E-02        391.1283     124
   -2.6270215929E-04   -1.1786715898E-02        394.2699     125
   -2.3831085476E-04   -1.1677102966E-02        397.4115     126
   -6.9387677418E-05   -1.1511381857E-02        400.5531     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.3_T0.5/GGam.Sig_local_w_O7n0.300T0.500U6.0tp-0.20 <==
   -4.7479498579E-01   -1.8294032007E-01          1.5708       0
   -3.5497835211E-01   -2.4570198134E-01          4.7124       1
   -2.5630271041E-01   -2.5641324622E-01          7.8540       2
   -1.8497270338E-01   -2.4371714566E-01         10.9956       3
   -1.3556102288E-01   -2.2328893313E-01         14.1372       4
   -1.0182833016E-01   -2.0182834807E-01         17.2788       5
   -7.8953667164E-02   -1.8177068327E-01         20.4204       6
   -6.2208325504E-02   -1.6469825862E-01         23.5619       7
   -5.0265972472E-02   -1.4978495825E-01         26.7035       8
   -4.1416770034E-02   -1.3707774596E-01         29.8451       9
   -3.4332933882E-02   -1.2620951960E-01         32.9867      10
   -2.9083471784E-02   -1.1626317183E-01         36.1283      11
   -2.4640608043E-02   -1.0806765078E-01         39.2699      12
   -2.1017624685E-02   -1.0114709220E-01         42.4115      13
   -1.8949604347E-02   -9.4551961581E-02         45.5531      14
   -1.6573921624E-02   -8.9231220560E-02         48.6947      15
   -1.4805072107E-02   -8.4037004953E-02         51.8363      16
   -1.3150115771E-02   -7.9747489326E-02         54.9779      17
   -1.1367449345E-02   -7.5362145746E-02         58.1195      18
   -1.0253709604E-02   -7.1684906394E-02         61.2611      19
   -9.2576466951E-03   -6.8507249306E-02         64.4026      20
   -8.6376369099E-03   -6.5605626438E-02         67.5442      21
   -7.8098800694E-03   -6.2435452753E-02         70.6858      22
   -7.2069121388E-03   -5.9746387964E-02         73.8274      23
   -7.0639366200E-03   -5.8141416858E-02         76.9690      24
   -6.2404077387E-03   -5.5210042404E-02         80.1106      25
   -5.6946696952E-03   -5.3059197158E-02         83.2522      26
   -5.4606363274E-03   -5.1661583789E-02         86.3938      27
   -5.0001940822E-03   -5.0144638189E-02         89.5354      28
   -4.0069323714E-03   -4.7766675145E-02         92.6770      29
   -4.2776159966E-03   -4.6608745465E-02         95.8186      30
   -3.7679932829E-03   -4.5054631186E-02         98.9602      31
   -4.1470657233E-03   -4.3695371316E-02        102.1018      32
   -3.7514885737E-03   -4.2693744596E-02        105.2434      33
   -3.3204708254E-03   -4.1389945699E-02        108.3849      34
   -3.0380304798E-03   -3.9833965895E-02        111.5265      35
   -3.2023863788E-03   -3.8921707123E-02        114.6681      36
   -2.8398237406E-03   -3.7884307699E-02        117.8097      37
   -2.6880034148E-03   -3.7008222683E-02        120.9513      38
   -2.4125739719E-03   -3.6515455600E-02        124.0929      39
   -2.6961872970E-03   -3.5214016937E-02        127.2345      40
   -2.6511694404E-03   -3.4826021052E-02        130.3761      41
   -1.9500044142E-03   -3.3576944580E-02        133.5177      42
   -2.1323551493E-03   -3.2749808996E-02        136.6593      43
   -1.5478393429E-03   -3.2191591272E-02        139.8009      44
   -1.9903673353E-03   -3.1334050969E-02        142.9425      45
   -1.7897988152E-03   -3.0455205697E-02        146.0841      46
   -1.4243602465E-03   -2.9934816096E-02        149.2257      47
   -1.7058882269E-03   -2.9320947316E-02        152.3672      48
   -1.3034527349E-03   -2.8926340707E-02        155.5088      49
   -7.8963622379E-04   -2.8550892344E-02        158.6504      50
   -1.0048423782E-03   -2.7830134734E-02        161.7920      51
   -1.3060612554E-03   -2.7216735305E-02        164.9336      52
   -9.0582381953E-04   -2.6533981370E-02        168.0752      53
   -9.8196381655E-04   -2.6661008999E-02        171.2168      54
   -8.5002578640E-04   -2.5778480688E-02        174.3584      55
   -8.8353239326E-04   -2.5218744094E-02        177.5000      56
   -9.2939419077E-04   -2.4962896435E-02        180.6416      57
   -9.3239111526E-04   -2.3839308929E-02        183.7832      58
   -9.3178480559E-04   -2.4037644903E-02        186.9248      59
   -9.6565780273E-04   -2.3269667564E-02        190.0664      60
   -1.2666857331E-03   -2.3260185745E-02        193.2079      61
   -9.9707042561E-04   -2.3145658760E-02        196.3495      62
   -1.0970173037E-03   -2.2742793715E-02        199.4911      63
   -1.1337279581E-03   -2.2310098312E-02        202.6327      64
   -8.8709925441E-04   -2.2113423299E-02        205.7743      65
   -4.5147515589E-04   -2.1573663343E-02        208.9159      66
   -1.1411835210E-03   -2.1296626165E-02        212.0575      67
   -7.6758464220E-04   -2.0722916372E-02        215.1991      68
   -6.2341309859E-04   -2.0731371253E-02        218.3407      69
   -9.5928271955E-04   -2.0358239806E-02        221.4823      70
   -7.0823685365E-04   -2.0241644895E-02        224.6239      71
   -5.2576807356E-04   -1.9359509575E-02        227.7655      72
   -4.7107641101E-04   -1.9583244778E-02        230.9071      73
   -9.3105424272E-04   -1.9275821762E-02        234.0487      74
   -7.2804028385E-04   -1.8898983811E-02        237.1902      75
   -4.9494585535E-04   -1.8906670362E-02        240.3318      76
   -6.6163954556E-04   -1.8508468486E-02        243.4734      77
   -8.0329093842E-04   -1.8414190157E-02        246.6150      78
   -4.0630780872E-04   -1.8009688453E-02        249.7566      79
   -5.7690572646E-04   -1.7307110275E-02        252.8982      80
   -7.6229863778E-04   -1.7845293633E-02        256.0398      81
   -2.4708580314E-04   -1.7304052229E-02        259.1814      82
   -3.6271214324E-04   -1.7514098160E-02        262.3230      83
   -1.7594355079E-04   -1.6743363340E-02        265.4646      84
   -2.0636862807E-04   -1.6977707244E-02        268.6062      85
   -7.0752102577E-05   -1.6776023550E-02        271.7478      86
   -3.9266832353E-04   -1.6356627668E-02        274.8894      87
   -2.4466944519E-04   -1.6029403874E-02        278.0309      88
   -2.3243100151E-04   -1.5774873042E-02        281.1725      89
   -4.3720403537E-04   -1.5841985475E-02        284.3141      90
   -6.3036901628E-04   -1.5567264697E-02        287.4557      91
   -5.8572992072E-04   -1.5314969431E-02        290.5973      92
   -4.0894445239E-04   -1.5286022639E-02        293.7389      93
   -3.8492002595E-04   -1.4933790990E-02        296.8805      94
   -2.7802185164E-04   -1.4651446798E-02        300.0221      95
   -6.9023352611E-04   -1.4885367027E-02        303.1637      96
   -5.4419785630E-04   -1.4321587143E-02        306.3053      97
   -5.8959522108E-04   -1.4627231925E-02        309.4469      98
   -3.3542643892E-04   -1.4415851182E-02        312.5885      99
   -4.8162088658E-04   -1.4274163547E-02        315.7301     100
   -6.7745373326E-06   -1.4225534694E-02        318.8717     101
   -3.3627514077E-04   -1.4021906747E-02        322.0132     102
   -1.5059590173E-04   -1.4068051059E-02        325.1548     103
   -1.3948482627E-04   -1.3347941544E-02        328.2964     104
    2.8981270062E-04   -1.3342777257E-02        331.4380     105
   -1.0001521985E-04   -1.3474514096E-02        334.5796     106
    1.4225236623E-04   -1.3490050499E-02        337.7212     107
   -4.2070739140E-05   -1.2874416752E-02        340.8628     108
    6.6988282596E-05   -1.2671416042E-02        344.0044     109
   -3.2255414640E-04   -1.3208101565E-02        347.1460     110
   -2.3437390415E-04   -1.3129732352E-02        350.2876     111
   -7.0180983698E-05   -1.3037794221E-02        353.4292     112
   -4.1479198398E-05   -1.2784660096E-02        356.5708     113
    2.0400737654E-04   -1.2913161726E-02        359.7124     114
   -1.2548199612E-04   -1.2626342827E-02        362.8540     115
    1.4055369770E-05   -1.2867754989E-02        365.9955     116
    1.0758443764E-04   -1.2438719007E-02        369.1371     117
   -1.1917116282E-04   -1.2215601602E-02        372.2787     118
    5.1220070607E-05   -1.2116964238E-02        375.4203     119
   -7.3669598810E-05   -1.1680984449E-02        378.5619     120
   -5.7298749583E-04   -1.1863571279E-02        381.7035     121
    1.6726986441E-06   -1.1877521772E-02        384.8451     122
    2.7804996197E-04   -1.1735889368E-02        387.9867     123
    5.8937097861E-05   -1.1613664289E-02        391.1283     124
   -3.1434514054E-04   -1.1745258986E-02        394.2699     125
   -6.3344204547E-05   -1.1392583925E-02        397.4115     126
    1.3520085385E-04   -1.1245426206E-02        400.5531     127


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.6_T0.25/D_DCA <==
0.6 0.0191553131075 3.62467175173e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.6_T0.25/D_DCA_size20.0 <==
0.599335328658 0.0013866786416 -3.24924972524 0.0189727442644 0.000370007955047


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.6_T0.25/D_DCA_size34.0 <==
0.599521306886 0.00446463674032 -3.24925072624 0.0190463779568 0.000348902063914


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.6_T0.25/D_DCA_size50.0 <==
0.598690929706 0.03704165084 -3.24510066063 0.0190830154448 0.00254463641538


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.6_T0.25/E_DCA <==
0.6 -0.960007840817 0.00745877188988


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.6_T0.25/E_DCA_size20.0 <==
0.599335328658 0.0013866786416 -3.24924972524 -0.953974440755 0.00124293554066


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.6_T0.25/E_DCA_size34.0 <==
0.599521306886 0.00446463674032 -3.24925072624 -0.952140394898 0.00241980283025


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.6_T0.25/E_DCA_size50.0 <==
0.598690929706 0.03704165084 -3.24510066063 -0.959638881754 0.0299436354573


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.6_T0.5/D_DCA <==
0.6 0.0164556015846 0.000105040738968


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.6_T0.5/D_DCA_size20.0 <==
0.599592205478 0.000224672643694 -3.35110056181 0.01618945239 4.53695444935e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.6_T0.5/D_DCA_size32.0 <==
0.599679595416 0.000391858745856 -3.35032389526 0.0162399095199 9.8026647612e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.6_T0.5/D_DCA_size34.0 <==
0.59952645271 0.000424497504224 -3.35079681897 0.0162272976966 0.000110139482381


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.6_T0.5/D_DCA_size50.0 <==
0.601792167266 0.000684030758772 -3.33872003016 0.0163947000606 0.000157966062431


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.6_T0.5/E_DCA <==
0.6 -0.872609085682 0.00521842527182


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.6_T0.5/E_DCA_size20.0 <==
0.599592205478 0.000224672643694 -3.35110056181 -0.88229659839 0.000132851476839


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.6_T0.5/E_DCA_size32.0 <==
0.599679595416 0.000391858745856 -3.35032389526 -0.881648196514 0.000606914265998


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.6_T0.5/E_DCA_size34.0 <==
0.59952645271 0.000424497504224 -3.35079681897 -0.881675153529 0.0001693555926


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.6_T0.5/E_DCA_size50.0 <==
0.601792167266 0.000684030758772 -3.33872003016 -0.874139030886 0.00984933785765


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.6_T0/Delta_DMET.dat <==
0.6 1e-4 0.0020890435 0.0009992346



==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.6_T0/Delta_DMET.size2x2.dat <==
0.6 1.0e-04 0.001343996718 4.3e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.6_T0/Delta_DMET.size4x2.dat <==
0.6 1e-4  0.0017071031  0.0009914839




==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.6_T0/Delta_DMET.size4x4.dat <==
0.6 1e-4 0.0015943675 9.77422787322474E-005



==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.6_T0/E_DMET.dat <==
0.6 1.0e-04 -1.00338229695 2.1e-03


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.6_T0/E_DMET.size2x2.dat <==
0.6 1.0e-04 -1.01828638718 1.2e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.6_T0/E_DMET.size4x2.dat <==
0.6 1.0e-04 -1.01430175373 2.7e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.6_T0/E_DMET.size4x4.dat <==
0.6 1.0e-04 -1.01072284537 1.9e-03


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.6_T0/E_DMET.size8x2.dat <==
0.6 1.0e-04 -1.01101107068 1.3e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.6_T0/M_DMET.dat <==
0.6 1e-4 0.000269695  0.000160892



==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.6_T0/M_DMET.size2x2.dat <==
0.6 1.0e-04 8.93908e-07 4.9e-08


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.6_T0/M_DMET.size4x2.dat <==
0.6 1e-4 1.73212004668354E-005  3.60763413942305E-006



==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.6_T0/M_DMET.size4x4.dat <==
0.6 1e-4 0.0001535425 0.0001038783



==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.875_T0.125/D_DCA_size20.0 <==
0.874334481396 0.0129757674461 -1.6374596295 0.0580219890939 0.00140391280219


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.875_T0.125/E_DCA <==
0.875 -0.828801342278 -0.00828801342278


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.875_T0.125/E_DCA_size20.0 <==
0.874334481396 0.0129757674461 -1.6374596295 -0.828801342278 0.00951300457114


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.875_T0.25/D_DCA <==
0.875 0.0549488116593 0.000986067627767


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.875_T0.25/D_DCA_size20.0 <==
0.87455912948 0.00100537783188 -1.58722881313 0.0540993619113 0.000323869406717


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.875_T0.25/D_DCA_size32.0 <==
0.880957326398 0.00248416150184 -1.54642465644 0.0552148307839 0.000691245607351


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.875_T0.25/D_DCA_size34.0 <==
0.874415456538 0.00234115288334 -1.597717875 0.0540920767675 0.000608479832732


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.875_T0.25/D_DCA_size50.0 <==
0.876513126576 0.00441770129086 -1.59945385588 0.0545132488155 0.000618930945847


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.875_T0.25/E_DCA <==
0.875 -0.790519510507 0.0111881290137


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.875_T0.25/E_DCA_size20.0 <==
0.87455912948 0.00100537783188 -1.58722881313 -0.792668247527 0.000255687902195


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.875_T0.25/E_DCA_size32.0 <==
0.880957326398 0.00248416150184 -1.54642465644 -0.782325495179 0.0205039461102


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.875_T0.25/E_DCA_size34.0 <==
0.874415456538 0.00234115288334 -1.597717875 -0.795182960473 0.000649226759477


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.875_T0.25/E_DCA_size50.0 <==
0.876513126576 0.00441770129086 -1.59945385588 -0.792894064423 0.00699281496135


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.875_T0.5/D_DCA <==
0.875 0.0493078569685 0.000481229049806


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.875_T0.5/D_DCA_size20.0 <==
0.874759027268 0.000453865697718 -1.54311433931 0.0483895967348 4.7523612643e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.875_T0.5/D_DCA_size32.0 <==
0.874755064222 0.000584049196722 -1.55117910954 0.0484517974737 7.82343115136e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.875_T0.5/D_DCA_size34.0 <==
0.874792698166 0.000488923051966 -1.55273276544 0.0484636827908 6.84581074343e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.875_T0.5/D_DCA_size50.0 <==
0.878047111522 0.000891456635146 -1.53371497924 0.0491561981945 0.000161096446888


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.875_T0.5/E_DCA <==
0.875 -0.722978879023 0.00465844104041


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.875_T0.5/E_DCA_size20.0 <==
0.874759027268 0.000453865697718 -1.54311433931 -0.727331777304 0.0001731519293


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.875_T0.5/E_DCA_size32.0 <==
0.874755064222 0.000584049196722 -1.55117910954 -0.728460479379 0.000178164964576


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.875_T0.5/E_DCA_size34.0 <==
0.874792698166 0.000488923051966 -1.55273276544 -0.728519425472 0.000185625613171


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.875_T0.5/E_DCA_size50.0 <==
0.878047111522 0.000891456635146 -1.53371497924 -0.722607693614 0.00856709897273


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.875_T0/Delta_DMET.dat <==
0.875 1.0e-04 0.0 6.3e-03


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.875_T0/Delta_DMET.size2x2.dat <==
0.875 1.0e-04 0.054871915294 2.3e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.875_T0/Delta_DMET.size4x2.dat <==
0.875 1.0e-04 0.02448915352 5.6e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.875_T0/Delta_DMET.size4x4.dat <==
0.875 1.0e-04 0.00858315644035 3.0e-03


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.875_T0/E_DMET.dat <==
0.875 1.0e-04 -0.855268714823 6.5e-03


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.875_T0/E_DMET.size2x2.dat <==
0.875 1.0e-04 -0.842904087225 3.4e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.875_T0/E_DMET.size4x2.dat <==
0.875 1.0e-04 -0.84376881907 2.9e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.875_T0/E_DMET.size4x4.dat <==
0.875 1.0e-04 -0.849893844285 3.5e-03


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.875_T0/E_DMET.size8x2.dat <==
0.875 1.0e-04 -0.840276134702 4.7e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.875_T0/M_DMET.dat <==
0.875 1.0e-04 0.0947393545626 5.0e-02


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.875_T0/M_DMET.size2x2.dat <==
0.875 1.0e-04 0.2171152618 2.0e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.875_T0/M_DMET.size4x2.dat <==
0.875 1.0e-04 0.202932542893 1.1e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.875_T0/M_DMET.size4x4.dat <==
0.875 1.0e-04 0.14958313724 2.6e-02


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.8_T0.125/D_DCA_size20.0 <==
0.800679998072 0.0324290464614 -2.10529661711 0.0434252950844 0.00405821719406


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.8_T0.125/E_DCA <==
0.8 -0.896968280003 -0.00896968280003


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.8_T0.125/E_DCA_size20.0 <==
0.800679998072 0.0324290464614 -2.10529661711 -0.896968280003 0.00982258506887


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.8_T0.25/D_DCA <==
0.8 0.0417624193029 0.000342911529385


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.8_T0.25/D_DCA_size20.0 <==
0.799602352098 0.0017525989493 -2.10446352176 0.0412053003598 0.00052532957934


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.8_T0.25/D_DCA_size32.0 <==
0.801534376578 0.00368695217248 -2.09918686444 0.0416182291938 0.000810055193543


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.8_T0.25/D_DCA_size34.0 <==
0.799139665586 0.00396441722694 -2.11139012591 0.041224950911 0.000771546920141


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.8_T0.25/D_DCA_size50.0 <==
0.800857080442 0.010243438305 -2.10656024064 0.0415650185009 0.000991698550683


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.8_T0.25/E_DCA <==
0.8 -0.876719990954 0.00303105254935


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.8_T0.25/E_DCA_size20.0 <==
0.799602352098 0.0017525989493 -2.10446352176 -0.87686540385 0.00088712444301


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.8_T0.25/E_DCA_size32.0 <==
0.801534376578 0.00368695217248 -2.09918686444 -0.875487440536 0.005507055421


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.8_T0.25/E_DCA_size34.0 <==
0.799139665586 0.00396441722694 -2.11139012591 -0.879101476473 0.00392009743472


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.8_T0.25/E_DCA_size50.0 <==
0.800857080442 0.010243438305 -2.10656024064 -0.876218202128 0.00635782224254


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.8_T0.5/D_DCA <==
0.8 0.0370155918326 0.000315485070156


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.8_T0.5/D_DCA_size20.0 <==
0.799707945846 0.000428545080764 -2.12382810589 0.0361689245916 5.1886582244e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.8_T0.5/D_DCA_size32.0 <==
0.799686896912 0.00042545550483 -2.12682249991 0.0363110609124 6.86031219801e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.8_T0.5/D_DCA_size34.0 <==
0.799690873744 0.000728855649488 -2.1276037739 0.0363248303234 0.000122051286105


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.8_T0.5/D_DCA_size50.0 <==
0.802634090512 0.000589941670882 -2.11002419283 0.0368125444098 0.000127913620872


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.8_T0.5/E_DCA <==
0.8 -0.806428489317 0.00481373275112


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.8_T0.5/E_DCA_size20.0 <==
0.799707945846 0.000428545080764 -2.12382810589 -0.812759268463 0.000179916967573


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.8_T0.5/E_DCA_size32.0 <==
0.799686896912 0.00042545550483 -2.12682249991 -0.81333989459 0.000139531738686


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.8_T0.5/E_DCA_size34.0 <==
0.799690873744 0.000728855649488 -2.1276037739 -0.813145925799 0.000264894225805


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.8_T0.5/E_DCA_size50.0 <==
0.802634090512 0.000589941670882 -2.11002419283 -0.806782884604 0.00931232963


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.8_T0/Delta_DMET.size2x2.dat <==
0.8 1.0e-04 0.020306078873 5.5e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.8_T0/E_DMET.dat <==
0.8 1.0e-04 -0.917551147247 1.2e-02


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.8_T0/E_DMET.size2x2.dat <==
0.8 1.0e-04 -0.93553497376 1.5e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.8_T0/E_DMET.size4x2.dat <==
0.8 1.0e-04 -0.923992766329 2.4e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.8_T0/E_DMET.size4x4.dat <==
0.8 1.0e-04 -0.927301810349 3.0e-03


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.8_T0/E_DMET.size8x2.dat <==
0.8 1.0e-04 -0.928380926379 1.8e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n0.8_T0/M_DMET.size2x2.dat <==
0.8 1.0e-04 0.128347745428 4.7e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0.125/D_DCA <==
1.0 0.0751776075346 0.00196176027921


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0.125/D_DCA_size20.0 <==
1.00037034773 0.0051793878428 -0.04592080659 0.0817273906445 0.00162298510101


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0.125/D_DCA_size32.0 <==
1.00014142335 0.0093145938579 -0.0163542043151 0.0781754802836 0.00209656864892


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0.125/D_DCA_size34.0 <==
1.00013764169 0.0103925025449 -0.0210130868321 0.0782739967526 0.00243184334376


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0.125/D_DCA_size50.0 <==
0.999755809148 0.028248834078 -0.00180333952049 0.0797504332642 0.00475316616856


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0.125/E_DCA <==
1.0 -0.640816790171 0.0101339804378


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0.125/E_DCA_size20.0 <==
1.00037034773 0.0051793878428 -0.04592080659 -0.622533963488 0.00372127046893


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0.125/E_DCA_size32.0 <==
1.00014142335 0.0093145938579 -0.0163542043151 -0.62481004281 0.00478496815659


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0.125/E_DCA_size34.0 <==
1.00013764169 0.0103925025449 -0.0210130868321 -0.627900967207 0.00598179877477


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0.125/E_DCA_size50.0 <==
0.999755809148 0.028248834078 -0.00180333952049 -0.631948132197 0.00514423491377


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0.25/D_DCA <==
1.0 0.0825292574444 0.00211393532907


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0.25/D_DCA_size20.0 <==
1.00069903576 0.00163401088405 -0.133272469954 0.0866402144829 0.000451729291644


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0.25/D_DCA_size32.0 <==
1.00037672812 0.00220159213672 -0.122364189987 0.0840547120951 0.000678842069359


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0.25/D_DCA_size34.0 <==
1.00046856472 0.00240837958186 -0.122501273221 0.0840378039762 0.000752165125318


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0.25/D_DCA_size50.0 <==
1.00115058507 0.00364898675284 -0.116245130819 0.0839900933825 0.00117321728144


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0.25/D_DCA_size72.0 <==
1.00477689491 0.00682051195778 0.0 0.0854574013841 0.00212139209905


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0.25/E_DCA <==
1.0 -0.580052037471 0.00711178775739


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0.25/E_DCA_size20.0 <==
1.00069903576 0.00163401088405 -0.133272469954 -0.567053054948 0.00034238097015


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0.25/E_DCA_size32.0 <==
1.00037672812 0.00220159213672 -0.122364189987 -0.56780891366 0.000370003520845


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0.25/E_DCA_size34.0 <==
1.00046856472 0.00240837958186 -0.122501273221 -0.569274705603 0.000732655199406


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0.25/E_DCA_size50.0 <==
1.00115058507 0.00364898675284 -0.116245130819 -0.57857299469 0.00110504513243


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0.25/E_DCA_size72.0 <==
1.00477689491 0.00682051195778 0.0 -0.569949315264 0.00126192936641


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0.5/D_DCA <==
1.0 0.0860574233152 0.00250894337937


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0.5/D_DCA_size20.0 <==
1.0003068296 0.000739145106406 -0.106713696322 0.0865116557033 8.07143165965e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0.5/D_DCA_size32.0 <==
1.00034761363 0.00080133597197 -0.109449849573 0.0854746313311 9.67557478661e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0.5/D_DCA_size34.0 <==
1.0004584404 0.000851733514084 -0.108408908552 0.0855134895384 0.000103419353705


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0.5/D_DCA_size50.0 <==
1.00004535325 0.00109434081903 -0.118309011329 0.0848509042784 0.000151345086446


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0.5/D_DCA_size72.0 <==
1.00783690005 0.00171323670038 0.0 0.0890338432514 0.000273754800699


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0.5/E_DCA <==
1.0 -0.485935922813 0.0103672555767


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0.5/E_DCA_size20.0 <==
1.0003068296 0.000739145106406 -0.106713696322 -0.481212254132 0.000369463043068


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0.5/E_DCA_size32.0 <==
1.00034761363 0.00080133597197 -0.109449849573 -0.484762205364 0.000363410082999


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0.5/E_DCA_size34.0 <==
1.0004584404 0.000851733514084 -0.108408908552 -0.485361377818 0.000295980343977


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0.5/E_DCA_size50.0 <==
1.00004535325 0.00109434081903 -0.118309011329 -0.491458305937 0.000283854162064


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0.5/E_DCA_size72.0 <==
1.00783690005 0.00171323670038 0.0 -0.471441299856 0.00032113298814


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0/D_DMRG.dat <==
1 0 0.081 0.001


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0/D_DMRG_sizeinfx4.dat <==
1 0 0.0786 0.0001


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0/D_DMRG_sizeinfx5.dat <==
1 0 0.0821 0.0002


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0/D_DMRG_sizeinfx6.dat <==
1 0 0.0810 0.0005


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0/D_MRPHF_size4x4.dat <==
1.0 0 0.0786 0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0/D_MRPHF_size6x6.dat <==
1.0 0 0.0806 0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0/D_MRPHF_size8x8.dat <==
1.0 0 0.0818 0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0/D_UCCSD_size10x10.dat <==
1 0 0.0806 0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0/D_UCCSD_size6x6.dat <==
1 0 0.0799 0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0/D_UCCSD_size8x8.dat <==
1 0 0.0806 0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0/D_VMC.dat <==
# Extrapolation to the TDL; see the tprime0.2 case for the finite size data
1 0 0.0804 0.0001


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0/Delta_DMET.dat <==
1 1.0e-04 7.26157306142e-07 1.5e-06


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0/Delta_DMET.size2x2.dat <==
1 1.0e-04 3.61047e-07 8.1e-08


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0/Delta_DMET.size4x2.dat <==
1 1.0e-04 8.40786816294e-08 8.4e-08


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0/Delta_DMET.size4x4.dat <==
1 1.0e-04 6.56045807853e-07 1.3e-06


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0/E_DMET.dat <==
1 1.0e-04 -0.657498994701 4.7e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0/E_DMET.size2x2.dat <==
1 1.0e-04 -0.65198452604 1.5e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0/E_DMET.size4x2.dat <==
1 1.0e-04 -0.653423452784 8.7e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0/E_DMET.size4x4.dat <==
1 1.0e-04 -0.654793375107 2.6e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0/E_DMET.size8x2.dat <==
1 1.0e-04 -0.65412239181 1.9e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0/E_DMRG.dat <==
1 0 -0.6586 0.001


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0/E_DMRG_sizeinfx4.dat <==
1 0 -0.6553 0.0001


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0/E_DMRG_sizeinfx5.dat <==
1 0 -0.6597 0.0001


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0/E_DMRG_sizeinfx6.dat <==
1 0 -0.6586 0.0007


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0/E_MRPHF_size4x4.dat <==
1.0 0 -0.6593 0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0/E_MRPHF_size6x6.dat <==
1.0 0 -0.6577 0.0000 # (extrapolated)
#1.0 0 -0.6567 0 # (variational)


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0/E_MRPHF_size8x8.dat <==
1.0 0 -0.6515 0.0001 # (extrapolated)
#1.0 0 -0.6493 0 # (variational)


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0/E_UCCSD_size10x10.dat <==
1 0 -0.6517 0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0/E_UCCSD_size6x6.dat <==
1 0 -0.6510 0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0/E_UCCSD_size8x8.dat <==
1 0 -0.6517 0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0/E_VMC.dat <==
# Extrapolation to the TDL; see the tprime0.2 case for the finite size data
1 0 -0.6556 0.0001


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0/M_DMET.dat <==
1 1.0e-04 0.294672730195 1.3e-02


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0/M_DMET.size2x2.dat <==
1 1.0e-04 0.371523322287 1.1e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0/M_DMET.size4x2.dat <==
1 1.0e-04 0.35550804672 4.9e-06


==> anc/t1_tprime-0.2/t1_tprime-0.2_U6_n1_T0/M_DMET.size4x4.dat <==
1 1.0e-04 0.331196053327 3.0e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.3_T0.25/D_DCA_size20.0 <==
0.299755631526 0.00201923537414 -5.67262391786 0.00268944915257 9.92623472476e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.3_T0.25/E_DCA <==
0.3 -0.680724520944 -0.00680724520944


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.3_T0.25/E_DCA_size20.0 <==
0.299755631526 0.00201923537414 -5.67262391786 -0.680724520944 0.00812336943198


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.3_T0.5/D_DCA <==
0.3 0.00207617646872 2.05246004554e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.3_T0.5/D_DCA_size20.0 <==
0.299748489022 0.000240942703746 -5.84319774734 0.00214268917679 9.2577842258e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.3_T0.5/D_DCA_size32.0 <==
0.299742217232 0.000573090993402 -5.84224426403 0.00212079814662 0.000202540317606


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.3_T0.5/D_DCA_size34.0 <==
0.299687815548 0.00082763980542 -5.84292295672 0.00211282144259 0.000284346826453


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.3_T0.5/E_DCA <==
0.3 -0.624125336912 0.00123240068966


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.3_T0.5/E_DCA_size20.0 <==
0.299748489022 0.000240942703746 -5.84319774734 -0.619897992394 0.0030877323868


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.3_T0.5/E_DCA_size32.0 <==
0.299742217232 0.000573090993402 -5.84224426403 -0.621434116353 0.00367201476209


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.3_T0.5/E_DCA_size34.0 <==
0.299687815548 0.00082763980542 -5.84292295672 -0.621678598403 0.00241083089581


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.6_T0.25/D_DCA_size20.0 <==
0.599619385474 0.00300912785804 -4.12929576059 0.011922375565 0.00020146140169


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.6_T0.25/E_DCA <==
0.6 -0.916362483919 -0.00916362483919


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.6_T0.25/E_DCA_size20.0 <==
0.599619385474 0.00300912785804 -4.12929576059 -0.916362483919 0.00229874053397


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.6_T0.5/D_DCA <==
0.6 0.0100854610945 1.64128769425e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.6_T0.5/D_DCA_size20.0 <==
0.599818722406 0.000380618281458 -4.24317946986 0.0100556118853 0.00012272435664


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.6_T0.5/D_DCA_size32.0 <==
0.599539615546 0.00120128681789 -4.24439541691 0.0100602133564 0.000407077633952


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.6_T0.5/D_DCA_size34.0 <==
0.59943848775 0.000811080810466 -4.24434718993 0.0100555463515 0.000274158834395


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.6_T0.5/D_DCA_size50.0 <==
0.599924982368 0.00116770603401 -4.2398811117 0.0100807776828 0.000338562000837


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.6_T0.5/E_DCA <==
0.6 -0.848727973983 0.00204012597915


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.6_T0.5/E_DCA_size20.0 <==
0.599818722406 0.000380618281458 -4.24317946986 -0.850164129067 0.00195806246458


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.6_T0.5/E_DCA_size32.0 <==
0.599539615546 0.00120128681789 -4.24439541691 -0.850819317385 0.000537051589985


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.6_T0.5/E_DCA_size34.0 <==
0.59943848775 0.000811080810466 -4.24434718993 -0.850883920088 0.000529418235865


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.6_T0.5/E_DCA_size50.0 <==
0.599924982368 0.00116770603401 -4.2398811117 -0.848379560007 0.00301707547774


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.6_T0/Delta_DMET.dat <==
0.6 1.0e-04 0.0024976914  0.0047836136



==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.6_T0/Delta_DMET.size2x2.dat <==
0.6 1.0e-04 0.00166632511 6.7e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.6_T0/Delta_DMET.size4x2.dat <==
0.6 1.0e-04 0.0010194025  0.0002912683
 


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.6_T0/Delta_DMET.size4x4.dat <==
0.6 1.0e-04 0.0023428074  0.004439917



==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.6_T0/E_DMET.dat <==
0.6 1.0e-04 -0.9653832069 0.0035537153



==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.6_T0/E_DMET.size2x2.dat <==
0.6 1.0e-04 -0.987970217539 2.1e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.6_T0/E_DMET.size4x2.dat <==
0.6 1.0e-04 -0.9830484024 0.0004957347



==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.6_T0/E_DMET.size4x4.dat <==
0.6 1.0e-04 -0.976180619294 1.1e-03


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.6_T0/E_DMET.size8x2.dat <==
0.6 1.0e-04 -0.977185091916 2.1e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.6_T0/M_DMET.dat <==
0.6 1.0e-04 0.001950181 0.0059107448



==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.6_T0/M_DMET.size2x2.dat <==
0.6 1.0e-04 2.7799e-07 1.3e-06


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.6_T0/M_DMET.size4x2.dat <==
0.6 1.0e-04 0.0030172867  0.0033823464



==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.6_T0/M_DMET.size4x4.dat <==
0.6 1.0e-04 0.0002588433  0.0005012967



==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.875_T0.25/D_DCA <==
0.875 0.0317932315667 0.00131745962606


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.875_T0.25/D_DCA_size20.0 <==
0.874734564638 0.0017738966317 -2.28517298762 0.0331008967866 0.000334707986092


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.875_T0.25/D_DCA_size32.0 <==
0.874349087446 0.0125420424258 -2.29870372018 0.0335788099811 0.00103269599545


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.875_T0.25/D_DCA_size34.0 <==
0.874449730688 0.0126250437664 -2.30451003022 0.0332120516898 0.000981047866344


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.875_T0.25/D_DCA_size50.0 <==
0.872975698036 0.0569432048362 -2.31480430355 0.0317424793353 0.0054066487684


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.875_T0.25/E_DCA <==
0.875 -0.689026641321 0.00273520307888


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.875_T0.25/E_DCA_size20.0 <==
0.874734564638 0.0017738966317 -2.28517298762 -0.694537552276 0.002303283411


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.875_T0.25/E_DCA_size32.0 <==
0.874349087446 0.0125420424258 -2.29870372018 -0.694785430084 0.00798869936855


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.875_T0.25/E_DCA_size34.0 <==
0.874449730688 0.0126250437664 -2.30451003022 -0.691757222322 0.00473048822082


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.875_T0.25/E_DCA_size50.0 <==
0.872975698036 0.0569432048362 -2.31480430355 -0.690730807014 0.0364201364646


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.875_T0.5/D_DCA <==
0.875 0.0297042906351 0.000260688532377


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.875_T0.5/D_DCA_size20.0 <==
0.874688877344 0.00037277632453 -2.26188766149 0.028791175061 7.32699663204e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.875_T0.5/D_DCA_size32.0 <==
0.874540192176 0.00125632671017 -2.2722660099 0.0289890222759 0.000310355277346


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.875_T0.5/D_DCA_size34.0 <==
0.874702186302 0.000917284015618 -2.2733424066 0.0290332222972 0.000233793107718


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.875_T0.5/D_DCA_size50.0 <==
0.877602777574 0.00137502731302 -2.25506409251 0.029440320205 0.000398034033978


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.875_T0.5/E_DCA <==
0.875 -0.632112444585 0.00523852863491


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.875_T0.5/E_DCA_size20.0 <==
0.874688877344 0.00037277632453 -2.26188766149 -0.638788808441 0.000219924874146


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.875_T0.5/E_DCA_size32.0 <==
0.874540192176 0.00125632671017 -2.2722660099 -0.639518174369 0.000461330690313


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.875_T0.5/E_DCA_size34.0 <==
0.874702186302 0.000917284015618 -2.2733424066 -0.639283421458 0.000364122404344


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.875_T0.5/E_DCA_size50.0 <==
0.877602777574 0.00137502731302 -2.25506409251 -0.632413308388 0.0136174788634


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.875_T0/Delta_DMET.size2x2.dat <==
0.875 1.0e-04 0.094292208648 1.8e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.875_T0/E_DMET.dat <==
0.875 1.0e-04 -0.770535591512 1.5e-02


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.875_T0/E_DMET.size2x2.dat <==
0.875 1.0e-04 -0.736178077344 2.0e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.875_T0/E_DMET.size4x2.dat <==
0.875 1.0e-04 -0.738640486787 2.7e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.875_T0/E_DMET.size4x4.dat <==
0.875 1.0e-04 -0.737  0.007



==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.875_T0/E_DMET.size8x2.dat <==
0.875 1.0e-04 -0.755583020146 4.9e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.875_T0/M_DMET.size2x2.dat <==
0.875 1.0e-04 0.235957283007 7.0e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.8_T0.25/D_DCA <==
0.8 0.0266505222503 0.00122427145284


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.8_T0.25/D_DCA_size20.0 <==
0.79976206055 0.00322287975838 -2.86038996629 0.0252156347484 0.000435053057187


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.8_T0.25/D_DCA_size32.0 <==
0.799398725834 0.0169114153415 -2.8688311963 0.0253591690817 0.00122323367603


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.8_T0.25/D_DCA_size34.0 <==
0.800306426528 0.0385560238474 -2.86639881718 0.0261271732863 0.00280879658483


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.8_T0.25/E_DCA <==
0.8 -0.74468501036 0.0597031545039


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.8_T0.25/E_DCA_size20.0 <==
0.79976206055 0.00322287975838 -2.86038996629 -0.802153164927 0.00398570979679


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.8_T0.25/E_DCA_size32.0 <==
0.799398725834 0.0169114153415 -2.8688311963 -0.800073903319 0.0118565983459


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.8_T0.25/E_DCA_size34.0 <==
0.800306426528 0.0385560238474 -2.86639881718 -0.762662871089 0.0241379295659


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.8_T0.5/D_DCA <==
0.8 0.0224123383601 0.000161678829996


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.8_T0.5/D_DCA_size20.0 <==
0.799591922322 0.000594154008232 -2.90918683234 0.0218483424147 0.000140145019867


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.8_T0.5/D_DCA_size32.0 <==
0.79966924192 0.00123688347708 -2.91022967956 0.0219698309742 0.000351995401527


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.8_T0.5/D_DCA_size34.0 <==
0.799595880482 0.00134856894474 -2.91070953499 0.0219974657909 0.000390572189142


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.8_T0.5/D_DCA_size50.0 <==
0.802183968152 0.00169788966635 -2.89372223058 0.0222496753188 0.00053242062437


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.8_T0.5/E_DCA <==
0.8 -0.737312100207 0.0051598936907


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.8_T0.5/E_DCA_size20.0 <==
0.799591922322 0.000594154008232 -2.90918683234 -0.745679770037 0.00039750216654


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.8_T0.5/E_DCA_size32.0 <==
0.79966924192 0.00123688347708 -2.91022967956 -0.745694514427 0.000531127586018


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.8_T0.5/E_DCA_size34.0 <==
0.799595880482 0.00134856894474 -2.91070953499 -0.74543029654 0.000575852450175


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.8_T0.5/E_DCA_size50.0 <==
0.802183968152 0.00169788966635 -2.89372223058 -0.738334478468 0.0117953222917


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.8_T0/Delta_DMET.size2x2.dat <==
0.8 1.0e-04 0.07317748446 1.3e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.8_T0/E_DMET.dat <==
0.8 1.0e-04 -0.84061368162 6.4e-03


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.8_T0/E_DMET.size2x2.dat <==
0.8 1.0e-04 -0.854927482777 4.1e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.8_T0/E_DMET.size4x2.dat <==
0.8 1.0e-04 -0.847496435883 4.3e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.8_T0/E_DMET.size4x4.dat <==
0.8 1e-4 -0.8464065005  0.0104284495



==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.8_T0/E_DMET.size8x2.dat <==
0.8 1.0e-04 -0.848719155432 3.7e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n0.8_T0/M_DMET.size2x2.dat <==
0.8 1.0e-04 0.133943216838 2.9e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0.125/D_DCA <==
1.0 0.0525797406378 0.00050593392932


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0.125/D_DCA_size20.0 <==
1.00007506139 0.00737634322726 -0.00202563421615 0.0527076208701 0.00219552233716


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0.125/D_DCA_size32.0 <==
1.00002679204 0.0124791210891 0.000586985900136 0.0529680755403 0.00346866560854


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0.125/D_DCA_size34.0 <==
0.99998809133 0.0139990388668 0.000910641084971 0.0518105519856 0.00278381644412


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0.125/E_DCA <==
1.0 -0.498139069398 0.0156004644586


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0.125/E_DCA_size20.0 <==
1.00007506139 0.00737634322726 -0.00202563421615 -0.490829906471 0.00242997025681


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0.125/E_DCA_size32.0 <==
1.00002679204 0.0124791210891 0.000586985900136 -0.496083816105 0.00611491499212


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0.125/E_DCA_size34.0 <==
0.99998809133 0.0139990388668 0.000910641084971 -0.495351645525 0.00624215509375


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0.25/D_DCA <==
1.0 0.0492934936562 0.000390313300949


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0.25/D_DCA_size20.0 <==
1.00008883916 0.00258568212668 -0.00586350796944 0.0500159920874 0.000724281307156


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0.25/D_DCA_size32.0 <==
1.00008061461 0.00355899137068 -0.00142156186546 0.0492834783257 0.00107627457523


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0.25/D_DCA_size34.0 <==
1.00009633871 0.00388132269014 -0.00494194773854 0.0493510532839 0.00117333513387


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0.25/D_DCA_size50.0 <==
1.00008069072 0.00572475803524 -0.006914953202 0.0497784799883 0.00174086781097


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0.25/E_DCA <==
1.0 -0.458125169093 0.00397578520224


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0.25/E_DCA_size20.0 <==
1.00008883916 0.00258568212668 -0.00586350796944 -0.436636164269 0.0011553136936


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0.25/E_DCA_size32.0 <==
1.00008061461 0.00355899137068 -0.00142156186546 -0.442176656151 0.00462705509593


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0.25/E_DCA_size34.0 <==
1.00009633871 0.00388132269014 -0.00494194773854 -0.443940121253 0.00044977670405


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0.25/E_DCA_size50.0 <==
1.00008069072 0.00572475803524 -0.006914953202 -0.451088795077 0.00224481215165


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0.5/D_DCA <==
1.0 0.0480098166469 0.000173710274072


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0.5/D_DCA_size20.0 <==
1.00005808139 0.00108395245302 -0.00597683339316 0.0483596374922 0.000118668819747


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0.5/D_DCA_size32.0 <==
1.00017567731 0.00124025809431 -0.0111836465879 0.0481141786593 0.000171477234642


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0.5/D_DCA_size34.0 <==
1.0001070099 0.00132923528198 -0.0160722482786 0.0480574965516 0.000192197047122


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0.5/D_DCA_size50.0 <==
1.00014280362 0.00178342591333 -0.0205583397873 0.0480618846956 0.000309803486648


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0.5/E_DCA <==
1.0 -0.375052623367 0.0040374900945


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0.5/E_DCA_size20.0 <==
1.00005808139 0.00108395245302 -0.00597683339316 -0.352946021567 0.000276837729296


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0.5/E_DCA_size32.0 <==
1.00017567731 0.00124025809431 -0.0111836465879 -0.360072255473 0.000199277964392


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0.5/E_DCA_size34.0 <==
1.0001070099 0.00132923528198 -0.0160722482786 -0.36202168029 0.000294284077593


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0.5/E_DCA_size50.0 <==
1.00014280362 0.00178342591333 -0.0205583397873 -0.367120721309 0.000533779126308


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0/D_AFQMC <==
1.0 0 0.0542 0.0007


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0/D_DMET.dat <==
# extrapolated from 2x2 and 4x2 calculations only, 4x4 data not computed
# errorbar is just an estimation
1 1e-4 0.05384 1e-5


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0/D_DMET.size2x2.dat <==
1 1e-4 0.053839 0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0/D_DMET.size4x2.dat <==
1 1e-4 0.053839 3e-6


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0/D_DMRG.dat <==
1 0 0.053886836800533237 0.00010793238052156669


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0/D_DMRG_sizeinfx3sqrt2 <==
1 0 0.054343445238305449 9.9999999999999995e-07


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0/D_DMRG_sizeinfx4 <==
1 0 0.05407687094096468 4.7048883538809753e-06


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0/D_DMRG_sizeinfx4sqrt2 <==
1 0 0.054067488517962989 3.0667665090630061e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0/D_DMRG_sizeinfx5sqrt2 <==
1 0 0.053974521581455367 7.6737569963292214e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0/D_DMRG_sizeinfx6 <==
1 0 0.053954446709195102 9.9305135860437211e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0/D_MRPHF_size4x4.dat <==
1.0 0 0.0538 0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0/D_MRPHF_size6x6.dat <==
1.0 0 0.0542 0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0/D_MRPHF_size8x8.dat <==
1.0 0 0.0542 0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0/D_UCCSD_size10x10.dat <==
1 0 0.0536 0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0/D_UCCSD_size6x6.dat <==
1 0 0.0535 0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0/D_UCCSD_size8x8.dat <==
1 0 0.0537 0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0/D_VMC.dat <==
# Extrapolation to the TDL; see the tprime0.2 case for the finite size data
1 0 0.0536  0.0001


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0/Delta_DMET.dat <==
1 1.0e-04 0.0 3.1e-07


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0/Delta_DMET.size2x2.dat <==
1 1.0e-04 1.0672e-07 1.9e-07


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0/Delta_DMET.size4x2.dat <==
1 1.0e-04 9.9480659653e-08 2.7e-08


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0/Delta_DMET.size4x4.dat <==
1 1.0e-04 0 2.2e-07


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0/E_AFQMC <==
1.0 0.0 -0.5244 0.0005


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0/E_DMET.dat <==
1 1.0e-04 -0.525145632256 6.8e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0/E_DMET.size2x2.dat <==
1 1.0e-04 -0.514180218379 2.2e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0/E_DMET.size4x2.dat <==
1 1.0e-04 -0.517081965734 1.4e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0/E_DMET.size4x4.dat <==
1 1.0e-04 -0.519753706988 1.3e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0/E_DMET.size8x2.dat <==
1 1.0e-04 -0.518534220801 1.5e-04


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0/E_DMRG.dat <==
1 0 -0.52496 0.0001


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0/E_DMRG_sizeinfx3sqrt2 <==
1 0 -0.52826198714287198 9.9999999999999995e-07


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0/E_DMRG_sizeinfx4 <==
1 0 -0.52918420193914395 9.9999999999999995e-07


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0/E_DMRG_sizeinfx4sqrt2 <==
1 0 -0.52632871113026158 3.2758986308942073e-06


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0/E_DMRG_sizeinfx5sqrt2 <==
1 0 -0.52572147555161897 2.6701371449188422e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0/E_DMRG_sizeinfx6 <==
1 0 -0.52618934239938753 4.2449365678670205e-05


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0/E_MRPHF_size4x4.dat <==
1.0 0 -0.5293 0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0/E_MRPHF_size6x6.dat <==
1.0 0 -0.5255 0.0001 # (extrapolated)
#1.0 0 -0.5242 0 # (variational)


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0/E_MRPHF_size8x8.dat <==
1.0 0 -0.5180 0.0002 # (extrapolated)
#1.0 0 -0.5154 0 # (variational)


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0/E_UCCSD_size10x10.dat <==
1 0 -0.5198 0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0/E_UCCSD_size6x6.dat <==
1 0 -0.5199 0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0/E_UCCSD_size8x8.dat <==
1 0 -0.5199 0


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0/E_VMC.dat <==
# Extrapolation to the TDL; see the tprime0.2 case for the finite size data
1 0 -0.5236  0.0001


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0/M_DMET.dat <==
1 1.0e-04 0.310189851553 1.5e-02


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0/M_DMET.size2x2.dat <==
1 1.0e-04 0.405576348292 1.1e-06


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0/M_DMET.size4x2.dat <==
1 1.0e-04 0.385034955122 1.1e-06


==> anc/t1_tprime-0.2/t1_tprime-0.2_U8_n1_T0/M_DMET.size4x4.dat <==
1 1.0e-04 0.355716666934 4.3e-04


==> anc/t1_tprime0.2/README <==
This directory contains Hubbard data for t=1 and t'=0.2


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n0.3_T0.25/D_DCA <==
0.3 0.00397081586562 0.000208221091199


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n0.3_T0.25/D_DCA_size20.0 <==
0.29780490027 0.00123759278034 -7.80572428339 0.00340585103068 0.000123426859746


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n0.3_T0.25/D_DCA_size32.0 <==
0.301350705734 0.0159011214899 -7.79408788039 0.00356883486263 0.000440074205433


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n0.3_T0.25/D_DCA_size34.0 <==
0.302114020288 0.048620603769 -7.78460346624 0.00367821330568 0.00116480378766


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n0.3_T0.25/E_DCA <==
0.3 -0.86878955295 0.179557234453


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n0.3_T0.25/E_DCA_size20.0 <==
0.29780490027 0.00123759278034 -7.80572428339 -0.96050925674 0.0152316558237


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n0.3_T0.25/E_DCA_size32.0 <==
0.301350705734 0.0159011214899 -7.79408788039 -0.985341768514 0.120571820012


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n0.3_T0.25/E_DCA_size34.0 <==
0.302114020288 0.048620603769 -7.78460346624 -0.874600261566 0.107803713873


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n0.3_T0.5/D_DCA <==
0.3 0.00301462274937 1.02937174228e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n0.3_T0.5/D_DCA_size20.0 <==
0.299259793424 0.000347419344248 -7.89743540255 0.00300628952253 0.000132497373815


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n0.3_T0.5/D_DCA_size32.0 <==
0.299354811382 0.000555147880948 -7.89507251625 0.00301257866206 0.000174282224733


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n0.3_T0.5/D_DCA_size34.0 <==
0.29923876778 0.00118180076805 -7.89534447218 0.00300714889787 0.000353168883457


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n0.3_T0.5/E_DCA <==
0.3 -0.886827344025 0.00765992901634


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n0.3_T0.5/E_DCA_size20.0 <==
0.299259793424 0.000347419344248 -7.89743540255 -0.894270724052 0.000862554586435


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n0.3_T0.5/E_DCA_size32.0 <==
0.299354811382 0.000555147880948 -7.89507251625 -0.893976559407 0.0012645353542


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n0.3_T0.5/E_DCA_size34.0 <==
0.29923876778 0.00118180076805 -7.89534447218 -0.889176072194 0.00488994438907


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n0.6_T0.5/D_DCA <==
0.6 0.0103724913146 3.33033040181e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n0.6_T0.5/D_DCA_size20.0 <==
0.599441436396 0.000596530778506 -5.63130308151 0.0102696816506 0.000196386535253


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n0.6_T0.5/D_DCA_size32.0 <==
0.59928480185 0.00202506148834 -5.63287476478 0.0103195363278 0.00054143419148


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n0.6_T0.5/D_DCA_size34.0 <==
0.599644681424 0.00254991381296 -5.6313798322 0.0103268593919 0.000639861438272


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n0.6_T0.5/D_DCA_size50.0 <==
0.599371884788 0.00412121639862 -5.63143261226 0.0103216039392 0.000537225560798


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n0.6_T0.5/E_DCA <==
0.6 -0.994877756999 0.00460020157079


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n0.6_T0.5/E_DCA_size20.0 <==
0.599441436396 0.000596530778506 -5.63130308151 -0.989334708076 0.000406033612216


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n0.6_T0.5/E_DCA_size32.0 <==
0.59928480185 0.00202506148834 -5.63287476478 -0.994352661377 0.0126871865518


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n0.6_T0.5/E_DCA_size34.0 <==
0.599644681424 0.00254991381296 -5.6313798322 -0.993779044713 0.00106866930362


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n0.6_T0.5/E_DCA_size50.0 <==
0.599371884788 0.00412121639862 -5.63143261226 -0.990838457879 0.0049710255421


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n0.875_T0.25/D_DCA_size20.0 <==
0.873828383682 0.0106058454201 -3.72812269263 0.019641722923 0.000505640259548


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n0.875_T0.25/E_DCA <==
0.875 -0.613738431947 -0.00613738431947


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n0.875_T0.25/E_DCA_size20.0 <==
0.873828383682 0.0106058454201 -3.72812269263 -0.613738431947 0.0120307999033


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n0.875_T0.5/D_DCA <==
0.875 0.0170454367795 0.000103712385956


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n0.875_T0.5/D_DCA_size20.0 <==
0.87424982406 0.000769419832268 -3.84224952623 0.0165423907198 0.000223260629088


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n0.875_T0.5/D_DCA_size32.0 <==
0.874267766248 0.00223613870778 -3.85023703961 0.0167006647234 0.00066662137008


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n0.875_T0.5/D_DCA_size34.0 <==
0.87450683964 0.00232412123912 -3.85148600412 0.0167582235202 0.000683841852758


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n0.875_T0.5/D_DCA_size50.0 <==
0.874955681358 0.00278327568824 -3.85402964742 0.0168499414567 0.0007282690856


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n0.875_T0.5/E_DCA <==
0.875 -0.549605045777 0.0048342946744


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n0.875_T0.5/E_DCA_size20.0 <==
0.87424982406 0.000769419832268 -3.84224952623 -0.546806501711 0.00080020380842


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n0.875_T0.5/E_DCA_size32.0 <==
0.874267766248 0.00223613870778 -3.85023703961 -0.548153499047 0.000794430959236


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n0.875_T0.5/E_DCA_size34.0 <==
0.87450683964 0.00232412123912 -3.85148600412 -0.551902811421 0.000255451525705


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n0.875_T0.5/E_DCA_size50.0 <==
0.874955681358 0.00278327568824 -3.85402964742 -0.546728400564 0.00838275452345


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n0.8_T0.25/D_DCA_size20.0 <==
0.799725531634 0.0117470479654 -4.15746401982 0.0179255050275 0.000610857105277


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n0.8_T0.25/E_DCA <==
0.8 -0.768662913876 -0.00768662913876


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n0.8_T0.25/E_DCA_size20.0 <==
0.799725531634 0.0117470479654 -4.15746401982 -0.768662913876 0.0207121246184


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n0.8_T0.5/D_DCA <==
0.8 0.0153058932487 5.95921546758e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n0.8_T0.5/D_DCA_size20.0 <==
0.799507219352 0.00117361889371 -4.36367007366 0.0150017270359 0.000361358976217


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n0.8_T0.5/D_DCA_size32.0 <==
0.799301853674 0.00266811081536 -4.36653631022 0.0151132360746 0.000774542904581


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n0.8_T0.5/D_DCA_size34.0 <==
0.799403856352 0.00207376501826 -4.36688250344 0.015115960062 0.000586278799653


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n0.8_T0.5/D_DCA_size50.0 <==
0.79948425437 0.00286011570656 -4.37020721276 0.015189665968 0.00061865174067


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n0.8_T0.5/E_DCA <==
0.8 -0.708971939287 0.00135567979933


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n0.8_T0.5/E_DCA_size20.0 <==
0.799507219352 0.00117361889371 -4.36367007366 -0.706722336989 0.000752525521274


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n0.8_T0.5/E_DCA_size32.0 <==
0.799301853674 0.00266811081536 -4.36653631022 -0.70651313463 0.00145748889961


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n0.8_T0.5/E_DCA_size34.0 <==
0.799403856352 0.00207376501826 -4.36688250344 -0.707077071934 0.0016418576361


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n0.8_T0.5/E_DCA_size50.0 <==
0.79948425437 0.00286011570656 -4.37020721276 -0.708639115956 0.00315106632588


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0.125/D_DCA <==
1.0 0.0266582533119 0.000505814019553


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0.125/D_DCA_size20.0 <==
0.999993322924 0.0129796456008 7.48314674151e-05 0.0264004302424 0.00328877069933


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0.125/D_DCA_size32.0 <==
0.999989278048 0.0280618479498 -0.000324191016383 0.0267653199112 0.004012328834


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0.125/E_DCA <==
1.0 -0.431042410716 0.0572823144713


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0.125/E_DCA_size20.0 <==
0.999993322924 0.0129796456008 7.48314674151e-05 -0.337499062956 0.00863437437007


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0.125/E_DCA_size32.0 <==
0.999989278048 0.0280618479498 -0.000324191016383 -0.357595328236 0.014518434894


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0.25/D_DCA <==
1.0 0.0234956882997 0.000219410554996


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0.25/D_DCA_size20.0 <==
0.999991327488 0.00376608509136 -0.000715999313375 0.0223441368119 0.00100167668698


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0.25/D_DCA_size32.0 <==
1.00000717587 0.00491741840354 -0.000912959893543 0.0224105198058 0.00149828716537


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0.25/D_DCA_size34.0 <==
1.00000257189 0.00538502907276 -0.000845936988305 0.0225763881189 0.00167092644827


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0.25/D_DCA_size50.0 <==
0.999996400004 0.00849575858558 -0.00024938501474 0.023076266655 0.00263867139488


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0.25/E_DCA <==
1.0 -0.303728792666 0.00368571423268


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0.25/E_DCA_size20.0 <==
0.999991327488 0.00376608509136 -0.000715999313375 -0.279780028862 0.00239262728305


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0.25/E_DCA_size32.0 <==
1.00000717587 0.00491741840354 -0.000912959893543 -0.285038951355 0.0040596427772


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0.25/E_DCA_size34.0 <==
1.00000257189 0.00538502907276 -0.000845936988305 -0.288255570824 0.00256714435942


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0.25/E_DCA_size50.0 <==
0.999996400004 0.00849575858558 -0.00024938501474 -0.298838599078 0.00271938793711


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0.5/D_DCA <==
1.0 0.019822288515 0.000134218137357


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0.5/D_DCA_size20.0 <==
1.00006672159 0.00167096932992 -0.00805487288117 0.0189128086769 0.000173668773365


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0.5/D_DCA_size32.0 <==
1.00005058271 0.0019765230878 -0.00556760175319 0.0192243878751 0.000281726996945


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0.5/D_DCA_size34.0 <==
1.00004834858 0.002133466111 -0.00774006633446 0.019282452913 0.000319313208918


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0.5/D_DCA_size50.0 <==
1.0000415458 0.00282376251708 -0.00338269260195 0.0194639689476 0.000547634725757


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0.5/E_DCA <==
1.0 -0.245723609028 0.004430744342


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0.5/E_DCA_size20.0 <==
1.00006672159 0.00167096932992 -0.00805487288117 -0.227332207894 0.0013535471711


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0.5/E_DCA_size32.0 <==
1.00005058271 0.0019765230878 -0.00556760175319 -0.23538978534 0.000354294062616


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0.5/E_DCA_size34.0 <==
1.00004834858 0.002133466111 -0.00774006633446 -0.233887282765 0.000714212557235


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0.5/E_DCA_size50.0 <==
1.0000415458 0.00282376251708 -0.00338269260195 -0.237121865749 0.000404654978847


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0/D_MRPHF_size4x4.dat <==
1.0 0 0.0279 0


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0/D_MRPHF_size6x6.dat <==
1.0 0 0.0280 0


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0/D_MRPHF_size8x8.dat <==
1.0 0 0.0277 0


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0/D_UCCSD_size10x10.dat <==
1 0 0.0276 0


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0/D_UCCSD_size6x6.dat <==
1 0 0.0276 0


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0/D_UCCSD_size8x8.dat <==
1 0 0.0276 0


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0/D_VMC.dat <==
# Extrapolation to the TDL
1 0 0.02765  0.00010


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0/D_VMC_size162.dat <==
1 0  0.0277  0.0002


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0/D_VMC_size242.dat <==
1 0  0.0277  0.0001


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0/D_VMC_size98.dat <==
1 0  0.0279 0.0002


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0/Delta_DMET.dat <==
1 1.0e-04 1.96335611673e-07 9.3e-07


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0/Delta_DMET.size2x2.dat <==
1 1.0e-04 5.28e-10 9.0e-08


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0/Delta_DMET.size4x2.dat <==
1 1.0e-04 5.2215953015e-07 1.2e-08


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0/Delta_DMET.size4x4.dat <==
1 1.0e-04 0 1.6e-07


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0/E_DMET.dat <==
1 1.0e-04 -0.369588902816 1.1e-03


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0/E_DMET.size2x2.dat <==
1 1.0e-04 -0.356403364901 3.4e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0/E_DMET.size4x2.dat <==
1 1.0e-04 -0.359788390601 2.8e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0/E_DMET.size4x4.dat <==
1 1.0e-04 -0.363135823112 2.0e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0/E_DMET.size8x2.dat <==
1 1.0e-04 -0.361818545324 1.6e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0/E_MRPHF_size4x4.dat <==
1.0 0 -0.3744 0


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0/E_MRPHF_size6x6.dat <==
1.0 0 -0.3697 0.0001 # (extrapolated)
#1.0 0 -0.3677 0 # (variational)


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0/E_MRPHF_size8x8.dat <==
1.0 0 -0.3621 0.0002 # (extrapolated)
#1.0 0 -0.3594 0 # (variational)


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0/E_UCCSD_size10x10.dat <==
1 0 -0.3653 0


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0/E_UCCSD_size6x6.dat <==
1 0 -0.3655 0


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0/E_UCCSD_size8x8.dat <==
1 0 -0.3654 0


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0/E_VMC.dat <==
# Extrapolation to the TDL
1 0 -0.36887 0.00005


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0/E_VMC_size162.dat <==
1 0  -0.36910  0.00001


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0/E_VMC_size242.dat <==
1 0 -0.36899  0.00001


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0/E_VMC_size98.dat <==
1 0  -0.36934  0.00001


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0/M_DMET.dat <==
1 1.0e-04 0.318407481058 1.6e-02


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0/M_DMET.size2x2.dat <==
1 1.0e-04 0.43017919276 8.2e-08


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0/M_DMET.size4x2.dat <==
1 1.0e-04 0.405446693833 1.5e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U12_n1_T0/M_DMET.size4x4.dat <==
1 1.0e-04 0.371948821154 9.2e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.3_T0.125/D_DCA <==
0.3 0.015098282103 2.82625592416e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.3_T0.125/D_DCA_size20.0 <==
0.297982772944 6.30532075082e-05 -3.2973883471 0.0152155807877 1.89171375392e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.3_T0.125/D_DCA_size32.0 <==
0.29798883796 9.89896990562e-05 -3.29799197476 0.0151860498724 3.08661141417e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.3_T0.125/D_DCA_size34.0 <==
0.297982808882 0.000103320142207 -3.29814630505 0.0151790098944 3.26550787134e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.3_T0.125/D_DCA_size50.0 <==
0.297952848776 0.000259575661228 -3.2987670629 0.0151357775394 1.13619022896e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.3_T0.125/D_DiagMC_GGam <==
0.3000    0.0003    -3.2820   0.0002    0.01529    0.00007


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.3_T0.125/E_DCA <==
0.3 -1.03603663387 0.000439487813341


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.3_T0.125/E_DCA_size20.0 <==
0.297982772944 6.30532075082e-05 -3.2973883471 -1.0350538031 0.000487954703572


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.3_T0.125/E_DCA_size32.0 <==
0.29798883796 9.89896990562e-05 -3.29799197476 -1.03518998344 0.000490339436902


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.3_T0.125/E_DCA_size34.0 <==
0.297982808882 0.000103320142207 -3.29814630505 -1.03516778615 0.000499373395046


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.3_T0.125/E_DCA_size50.0 <==
0.297952848776 0.000259575661228 -3.2987670629 -1.03583813216 3.43619441458e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.3_T0.125/E_DiagMC_GGam <==
0.3000    0.0003    -3.2820   0.0002    -1.0407    0.0005


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.3_T0.125/GGam.Sig_local_w_O1n0.300T0.125U2.0tp0.20 <==
   -4.1732627422E-02   -4.6161231513E-03          0.3927       0
   -4.0941502920E-02   -1.1898905791E-02          1.1781       1
   -3.9505904256E-02   -1.7483442679E-02          1.9635       2
   -3.7604213235E-02   -2.1654973998E-02          2.7489       3
   -3.5408483140E-02   -2.4679815728E-02          3.5343       4
   -3.3064900336E-02   -2.6789751450E-02          4.3197       5
   -3.0686433029E-02   -2.8180109731E-02          5.1051       6
   -2.8354374171E-02   -2.9011328523E-02          5.8905       7
   -2.6122825305E-02   -2.9413481862E-02          6.6759       8
   -2.4024421723E-02   -2.9490654615E-02          7.4613       9
   -2.2076014239E-02   -2.9325078427E-02          8.2467      10
   -2.0282977114E-02   -2.8981240178E-02          9.0321      11
   -1.8643430478E-02   -2.8509505807E-02          9.8175      12
   -1.7150894917E-02   -2.7948504877E-02         10.6029      13
   -1.5795927047E-02   -2.7327777640E-02         11.3883      14
   -1.4567887065E-02   -2.6670133845E-02         12.1737      15
   -1.3455952711E-02   -2.5992552134E-02         12.9591      16
   -1.2449305383E-02   -2.5307716196E-02         13.7445      17
   -1.1537703695E-02   -2.4624855420E-02         14.5299      18
   -1.0711529447E-02   -2.3950747644E-02         15.3153      19
   -9.9619169670E-03   -2.3290316642E-02         16.1007      20
   -9.2809455146E-03   -2.2646966031E-02         16.8861      21
   -8.6614692348E-03   -2.2022719302E-02         17.6715      22
   -8.0969908440E-03   -2.1419032862E-02         18.4569      23
   -7.5819083876E-03   -2.0836731945E-02         19.2423      24
   -7.1111567353E-03   -2.0275923769E-02         20.0277      25
   -6.6800290557E-03   -1.9736546742E-02         20.8131      26
   -6.2845362338E-03   -1.9218376135E-02         21.5984      27
   -5.9212167354E-03   -1.8720919126E-02         22.3838      28
   -5.5869437009E-03   -1.8243542560E-02         23.1692      29
   -5.2786819632E-03   -1.7785415386E-02         23.9546      30
   -4.9939522678E-03   -1.7346167098E-02         24.7400      31
   -4.7306853177E-03   -1.6924919526E-02         25.5254      32
   -4.4867728278E-03   -1.6520663131E-02         26.3108      33
   -4.2603744929E-03   -1.6132893074E-02         27.0962      34
   -4.0501002339E-03   -1.5760803306E-02         27.8816      35
   -3.8544746737E-03   -1.5403617072E-02         28.6670      36
   -3.6722588139E-03   -1.5060629733E-02         29.4524      37
   -3.5023139264E-03   -1.4731074663E-02         30.2378      38
   -3.3434914654E-03   -1.4414240660E-02         31.0232      39
   -3.1948622055E-03   -1.4109686957E-02         31.8086      40
   -3.0555492516E-03   -1.3816815907E-02         32.5940      41
   -2.9250377184E-03   -1.3534998370E-02         33.3794      42
   -2.8025253596E-03   -1.3263428704E-02         34.1648      43
   -2.6872945390E-03   -1.3001666269E-02         34.9502      44
   -2.5788568356E-03   -1.2749416351E-02         35.7356      45
   -2.4767918598E-03   -1.2506020544E-02         36.5210      46
   -2.3804820239E-03   -1.2271035327E-02         37.3064      47
   -2.2894502941E-03   -1.2044222366E-02         38.0918      48
   -2.2033446743E-03   -1.1825432099E-02         38.8772      49
   -2.1219412013E-03   -1.1614023052E-02         39.6626      50
   -2.0450405950E-03   -1.1409549348E-02         40.4480      51
   -1.9719630887E-03   -1.1211793647E-02         41.2334      52
   -1.9027355013E-03   -1.1020487867E-02         42.0188      53
   -1.8370711744E-03   -1.0835322656E-02         42.8042      54
   -1.7746607644E-03   -1.0655951046E-02         43.5896      55
   -1.7153216806E-03   -1.0482173499E-02         44.3750      56
   -1.6588213396E-03   -1.0313713543E-02         45.1604      57
   -1.6049940784E-03   -1.0150265228E-02         45.9458      58
   -1.5536812260E-03   -9.9916292353E-03         46.7312      59
   -1.5047100993E-03   -9.8376434789E-03         47.5166      60
   -1.4580698980E-03   -9.6882179588E-03         48.3020      61
   -1.4134471297E-03   -9.5430776059E-03         49.0874      62
   -1.3707754891E-03   -9.4020333003E-03         49.8728      63
   -1.3299313404E-03   -9.2650326516E-03         50.6582      64
   -1.2908959353E-03   -9.1319642927E-03         51.4436      65
   -1.2536070334E-03   -9.0024723348E-03         52.2290      66
   -1.2178600219E-03   -8.8765048037E-03         53.0144      67
   -1.1835793732E-03   -8.7539589705E-03         53.7998      68
   -1.1507344899E-03   -8.6346063942E-03         54.5852      69
   -1.1193853231E-03   -8.5183419071E-03         55.3706      70
   -1.0893301916E-03   -8.4050355815E-03         56.1560      71
   -1.0603779564E-03   -8.2947301538E-03         56.9414      72
   -1.0326623608E-03   -8.1872999476E-03         57.7268      73
   -1.0060381005E-03   -8.0825354766E-03         58.5122      74
   -9.8034578499E-04   -7.9803481953E-03         59.2976      75
   -9.5552089505E-04   -7.8806698731E-03         60.0830      76
   -9.3172882202E-04   -7.7835093816E-03         60.8684      77
   -9.0890002426E-04   -7.6885758157E-03         61.6538      78
   -8.8683619443E-04   -7.5959677157E-03         62.4392      79
   -8.6561074175E-04   -7.5055354815E-03         63.2246      80
   -8.4508924735E-04   -7.4171249739E-03         64.0100      81
   -8.2524988953E-04   -7.3307450168E-03         64.7953      82
   -8.0612810152E-04   -7.2464249756E-03         65.5807      83
   -7.8770261428E-04   -7.1640259532E-03         66.3661      84
   -7.6993312619E-04   -7.0833514049E-03         67.1515      85
   -7.5261914566E-04   -7.0043961455E-03         67.9369      86
   -7.3581056791E-04   -6.9273422974E-03         68.7223      87
   -7.1953353685E-04   -6.8520516443E-03         69.5077      88
   -7.0386432382E-04   -6.7781945753E-03         70.2931      89
   -6.8864264188E-04   -6.7059017225E-03         71.0785      90
   -6.7400239885E-04   -6.6350414723E-03         71.8639      91
   -6.5981039402E-04   -6.5655986433E-03         72.6493      92
   -6.4604277123E-04   -6.4975790155E-03         73.4347      93
   -6.3260550668E-04   -6.4309035855E-03         74.2201      94
   -6.1955819366E-04   -6.3655300026E-03         75.0055      95
   -6.0689479380E-04   -6.3013918481E-03         75.7909      96
   -5.9468043196E-04   -6.2385079407E-03         76.5763      97
   -5.8288141566E-04   -6.1769671365E-03         77.3617      98
   -5.7154556191E-04   -6.1166718730E-03         78.1471      99
   -5.6059556981E-04   -6.0573566826E-03         78.9325     100
   -5.4968824199E-04   -5.9991413690E-03         79.7179     101
   -5.3910789294E-04   -5.9422637109E-03         80.5033     102
   -5.2903787859E-04   -5.8865172720E-03         81.2887     103
   -5.1919547212E-04   -5.8316857909E-03         82.0741     104
   -5.0956263042E-04   -5.7779227329E-03         82.8595     105
   -5.0033285739E-04   -5.7253053275E-03         83.6449     106
   -4.9147900974E-04   -5.6735255449E-03         84.4303     107
   -4.8278495201E-04   -5.6225062645E-03         85.2157     108
   -4.7414515361E-04   -5.5724848664E-03         86.0011     109
   -4.6565485615E-04   -5.5234097935E-03         86.7865     110
   -4.5736556684E-04   -5.4750582585E-03         87.5719     111
   -4.4914294751E-04   -5.4273760304E-03         88.3573     112
   -4.4100775446E-04   -5.3805768799E-03         89.1427     113
   -4.3304815727E-04   -5.3346906229E-03         89.9281     114
   -4.2541650971E-04   -5.2895068855E-03         90.7135     115
   -4.1807014010E-04   -5.2451361362E-03         91.4989     116
   -4.1107365098E-04   -5.2015741215E-03         92.2843     117
   -4.0434237374E-04   -5.1587114244E-03         93.0697     118
   -3.9784277728E-04   -5.1165678224E-03         93.8551     119
   -3.9158228096E-04   -5.0750335113E-03         94.6405     120
   -3.8540804815E-04   -5.0341950618E-03         95.4259     121
   -3.7925677042E-04   -4.9939839934E-03         96.2113     122
   -3.7318847902E-04   -4.9544340043E-03         96.9967     123
   -3.6714714086E-04   -4.9153766976E-03         97.7821     124
   -3.6123324893E-04   -4.8769760015E-03         98.5675     125
   -3.5537491992E-04   -4.8392828261E-03         99.3529     126
   -3.4967924918E-04   -4.8020873006E-03        100.1383     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.3_T0.125/GGam.Sig_local_w_O3n0.300T0.125U2.0tp0.20 <==
   -4.5102567573E-02   -5.1864728053E-03          0.3927       0
   -4.4236580446E-02   -1.3207169476E-02          1.1781       1
   -4.2657023815E-02   -1.9260095275E-02          1.9635       2
   -4.0559502490E-02   -2.3720714241E-02          2.7489       3
   -3.8137286691E-02   -2.6914493909E-02          3.5343       4
   -3.5554392439E-02   -2.9111421007E-02          4.3197       5
   -3.2937411153E-02   -3.0532333163E-02          5.1051       6
   -3.0376772868E-02   -3.1355172827E-02          5.8905       7
   -2.7932124283E-02   -3.1721873472E-02          6.6759       8
   -2.5638919174E-02   -3.1745528905E-02          7.4613       9
   -2.3515139676E-02   -3.1514605573E-02          8.2467      10
   -2.1565667061E-02   -3.1097945787E-02          9.0321      11
   -1.9787227810E-02   -3.0549712083E-02          9.8175      12
   -1.8172066250E-02   -2.9910974494E-02         10.6029      13
   -1.6709386966E-02   -2.9213280051E-02         11.3883      14
   -1.5387030599E-02   -2.8480218153E-02         12.1737      15
   -1.4192208734E-02   -2.7729405099E-02         12.9591      16
   -1.3112655198E-02   -2.6974199111E-02         13.7445      17
   -1.2136895456E-02   -2.6224226506E-02         14.5299      18
   -1.1254284692E-02   -2.5486393677E-02         15.3153      19
   -1.0454828719E-02   -2.4765603427E-02         16.1007      20
   -9.7298514495E-03   -2.4065324107E-02         16.8861      21
   -9.0717631664E-03   -2.3387659006E-02         17.6715      22
   -8.4733793619E-03   -2.2733630455E-02         18.4569      23
   -7.9280942196E-03   -2.2103675040E-02         19.2423      24
   -7.4300162025E-03   -2.1498060679E-02         20.0277      25
   -6.9746976080E-03   -2.0916918015E-02         20.8131      26
   -6.5576057463E-03   -2.0359419920E-02         21.5984      27
   -6.1748608819E-03   -1.9824989925E-02         22.3838      28
   -5.8230170435E-03   -1.9312799106E-02         23.1692      29
   -5.4990484260E-03   -1.8822028219E-02         23.9546      30
   -5.2002899143E-03   -1.8351477038E-02         24.7400      31
   -4.9239583619E-03   -1.7900584180E-02         25.5254      32
   -4.6679686989E-03   -1.7468414426E-02         26.3108      33
   -4.4306432494E-03   -1.7054352135E-02         27.0962      34
   -4.2103199298E-03   -1.6657304002E-02         27.8816      35
   -4.0055467091E-03   -1.6276485695E-02         28.6670      36
   -3.8150694416E-03   -1.5910947186E-02         29.4524      37
   -3.6369981139E-03   -1.5559671262E-02         30.2378      38
   -3.4705557254E-03   -1.5222247934E-02         31.0232      39
   -3.3149432723E-03   -1.4898022386E-02         31.8086      40
   -3.1697463617E-03   -1.4586207325E-02         32.5940      41
   -3.0335360364E-03   -1.4285752957E-02         33.3794      42
   -2.9056934849E-03   -1.3996634833E-02         34.1648      43
   -2.7855520052E-03   -1.3718511233E-02         34.9502      44
   -2.6723441561E-03   -1.3450494361E-02         35.7356      45
   -2.5655960838E-03   -1.3192550516E-02         36.5210      46
   -2.4652596029E-03   -1.2943922127E-02         37.3064      47
   -2.3707514029E-03   -1.2704046052E-02         38.0918      48
   -2.2816168054E-03   -1.2472176120E-02         38.8772      49
   -2.1972647892E-03   -1.2248163927E-02         39.6626      50
   -2.1171901816E-03   -1.2031670579E-02         40.4480      51
   -2.0411838405E-03   -1.1822413397E-02         41.2334      52
   -1.9691077076E-03   -1.1619785171E-02         42.0188      53
   -1.9003374042E-03   -1.1423626825E-02         42.8042      54
   -1.8350944812E-03   -1.1233815756E-02         43.5896      55
   -1.7731313219E-03   -1.1049825968E-02         44.3750      56
   -1.7142542348E-03   -1.0871131987E-02         45.1604      57
   -1.6580207055E-03   -1.0697989196E-02         45.9458      58
   -1.6047017466E-03   -1.0530274143E-02         46.7312      59
   -1.5537072076E-03   -1.0367449265E-02         47.5166      60
   -1.5048443220E-03   -1.0209704844E-02         48.3020      61
   -1.4583076079E-03   -1.0056410691E-02         49.0874      62
   -1.4139732289E-03   -9.9074893923E-03         49.8728      63
   -1.3714216377E-03   -9.7625145355E-03         50.6582      64
   -1.3307361059E-03   -9.6220034224E-03         51.4436      65
   -1.2920642558E-03   -9.4854100964E-03         52.2290      66
   -1.2549419021E-03   -9.3519978636E-03         53.0144      67
   -1.2192686667E-03   -9.2222150010E-03         53.7998      68
   -1.1851881493E-03   -9.0960935437E-03         54.5852      69
   -1.1524794506E-03   -8.9732619764E-03         55.3706      70
   -1.1212014590E-03   -8.8537284829E-03         56.1560      71
   -1.0911329842E-03   -8.7371566972E-03         56.9414      72
   -1.0624160553E-03   -8.6234642202E-03         57.7268      73
   -1.0346348502E-03   -8.5123942597E-03         58.5122      74
   -1.0077146134E-03   -8.4041771228E-03         59.2976      75
   -9.8182981902E-04   -8.2987106397E-03         60.0830      76
   -9.5738213618E-04   -8.1957469691E-03         60.8684      77
   -9.3342356160E-04   -8.0949858349E-03         61.6538      78
   -9.1026101901E-04   -7.9966709796E-03         62.4392      79
   -8.8811819948E-04   -7.9009690181E-03         63.2246      80
   -8.6664025706E-04   -7.8075195900E-03         64.0100      81
   -8.4609005550E-04   -7.7164274160E-03         64.7953      82
   -8.2637960453E-04   -7.6276606366E-03         65.5807      83
   -8.0731467404E-04   -7.5406259002E-03         66.3661      84
   -7.8921369236E-04   -7.4556886209E-03         67.1515      85
   -7.7167953489E-04   -7.3724502919E-03         67.9369      86
   -7.5444467024E-04   -7.2910712161E-03         68.7223      87
   -7.3782661017E-04   -7.2114433176E-03         69.5077      88
   -7.2182791072E-04   -7.1332893670E-03         70.2931      89
   -7.0599443220E-04   -7.0567455479E-03         71.0785      90
   -6.9080201000E-04   -6.9817231214E-03         71.8639      91
   -6.7621837119E-04   -6.9083293434E-03         72.6493      92
   -6.6178037978E-04   -6.8362796578E-03         73.4347      93
   -6.4759371368E-04   -6.7659702220E-03         74.2201      94
   -6.3390723032E-04   -6.6971437056E-03         75.0055      95
   -6.2083556035E-04   -6.6295707853E-03         75.7909      96
   -6.0843674359E-04   -6.5631241033E-03         76.5763      97
   -5.9614879720E-04   -6.4978606534E-03         77.3617      98
   -5.8405258009E-04   -6.4339962586E-03         78.1471      99
   -5.7220946922E-04   -6.3716869238E-03         78.9325     100
   -5.6102565259E-04   -6.3107978012E-03         79.7179     101
   -5.5045858743E-04   -6.2508925531E-03         80.5033     102
   -5.4024476989E-04   -6.1917189973E-03         81.2887     103
   -5.3020635831E-04   -6.1334419562E-03         82.0741     104
   -5.2042779756E-04   -6.0764420106E-03         82.8595     105
   -5.1088193078E-04   -6.0203086423E-03         83.6449     106
   -5.0142875293E-04   -5.9651955029E-03         84.4303     107
   -4.9201721413E-04   -5.9113407061E-03         85.2157     108
   -4.8346247689E-04   -5.8586046011E-03         86.0011     109
   -4.7521324082E-04   -5.8068726781E-03         86.7865     110
   -4.6702165537E-04   -5.7560610908E-03         87.5719     111
   -4.5904070311E-04   -5.7065160724E-03         88.3573     112
   -4.5114476240E-04   -5.6573523222E-03         89.1427     113
   -4.4302262492E-04   -5.6091721423E-03         89.9281     114
   -4.3534701021E-04   -5.5619588872E-03         90.7135     115
   -4.2799591845E-04   -5.5154310807E-03         91.4989     116
   -4.2083873358E-04   -5.4693453886E-03         92.2843     117
   -4.1382401114E-04   -5.4240744797E-03         93.0697     118
   -4.0709003692E-04   -5.3795379398E-03         93.8551     119
   -4.0035081444E-04   -5.3354983467E-03         94.6405     120
   -3.9359480874E-04   -5.2924260531E-03         95.4259     121
   -3.8706079552E-04   -5.2501824063E-03         96.2113     122
   -3.8097313236E-04   -5.2085313193E-03         96.9967     123
   -3.7481469988E-04   -5.1674185092E-03         97.7821     124
   -3.6891414181E-04   -5.1270520933E-03         98.5675     125
   -3.6332997349E-04   -5.0875781333E-03         99.3529     126
   -3.5783246265E-04   -5.0486296362E-03        100.1383     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.3_T0.125/GGam.Sig_local_w_O4n0.300T0.125U2.0tp0.20 <==
   -4.5731626047E-02   -5.3533625898E-03          0.3927       0
   -4.4830091531E-02   -1.3578425232E-02          1.1781       1
   -4.3193544993E-02   -1.9750363238E-02          1.9635       2
   -4.1028312377E-02   -2.4274331512E-02          2.7489       3
   -3.8535987540E-02   -2.7494084675E-02          3.5343       4
   -3.5886342029E-02   -2.9693192105E-02          4.3197       5
   -3.3209269717E-02   -3.1100674904E-02          5.1051       6
   -3.0596090137E-02   -3.1900155459E-02          5.8905       7
   -2.8106825249E-02   -3.2238116130E-02          6.6759       8
   -2.5776021376E-02   -3.2230361106E-02          7.4613       9
   -2.3620610945E-02   -3.1967508323E-02          8.2467      10
   -2.1645319954E-02   -3.1520052488E-02          9.0321      11
   -1.9846483390E-02   -3.0942827674E-02          9.8175      12
   -1.8215073095E-02   -3.0276312588E-02         10.6029      13
   -1.6739372317E-02   -2.9552587323E-02         11.3883      14
   -1.5406341638E-02   -2.8795722855E-02         12.1737      15
   -1.4203055263E-02   -2.8023394435E-02         12.9591      16
   -1.3116769953E-02   -2.7248646020E-02         13.7445      17
   -1.2135770010E-02   -2.6480987000E-02         14.5299      18
   -1.1249065029E-02   -2.5727399131E-02         15.3153      19
   -1.0446909220E-02   -2.4992097665E-02         16.1007      20
   -9.7198851465E-03   -2.4278302051E-02         16.8861      21
   -9.0602337860E-03   -2.3588487962E-02         17.6715      22
   -8.4603784751E-03   -2.2923331261E-02         18.4569      23
   -7.9139576710E-03   -2.2283662605E-02         19.2423      24
   -7.4155556343E-03   -2.1669267521E-02         20.0277      25
   -6.9596783662E-03   -2.1079347899E-02         20.8131      26
   -6.5420492552E-03   -2.0513942353E-02         21.5984      27
   -6.1590256835E-03   -1.9972481747E-02         22.3838      28
   -5.8071230319E-03   -1.9453625477E-02         23.1692      29
   -5.4832735502E-03   -1.8956840578E-02         23.9546      30
   -5.1844443943E-03   -1.8481110457E-02         24.7400      31
   -4.9087135298E-03   -1.8025178809E-02         25.5254      32
   -4.6534003875E-03   -1.7588327821E-02         26.3108      33
   -4.4163557695E-03   -1.7169745034E-02         27.0962      34
   -4.1961566628E-03   -1.6768135933E-02         27.8816      35
   -3.9914710654E-03   -1.6382922799E-02         28.6670      36
   -3.8007843687E-03   -1.6013145978E-02         29.4524      37
   -3.6228233959E-03   -1.5658324676E-02         30.2378      38
   -3.4567847874E-03   -1.5317708373E-02         31.0232      39
   -3.3018188620E-03   -1.4990459373E-02         31.8086      40
   -3.1566548514E-03   -1.4675466301E-02         32.5940      41
   -3.0205084834E-03   -1.4372296677E-02         33.3794      42
   -2.8926081794E-03   -1.4081109765E-02         34.1648      43
   -2.7727942301E-03   -1.3800489191E-02         34.9502      44
   -2.6598198903E-03   -1.3530201027E-02         35.7356      45
   -2.5535814104E-03   -1.3269266498E-02         36.5210      46
   -2.4534825416E-03   -1.3017964855E-02         37.3064      47
   -2.3591120721E-03   -1.2775649809E-02         38.0918      48
   -2.2699430520E-03   -1.2541321072E-02         38.8772      49
   -2.1852514976E-03   -1.2315059975E-02         39.6626      50
   -2.1053427620E-03   -1.2096567008E-02         40.4480      51
   -2.0298230830E-03   -1.1885107157E-02         41.2334      52
   -1.9579371458E-03   -1.1680476493E-02         42.0188      53
   -1.8894950398E-03   -1.1482664608E-02         42.8042      54
   -1.8248013424E-03   -1.1291156074E-02         43.5896      55
   -1.7637179553E-03   -1.1105884363E-02         44.3750      56
   -1.7059418192E-03   -1.0926218845E-02         45.1604      57
   -1.6506203931E-03   -1.0751849369E-02         45.9458      58
   -1.5980170534E-03   -1.0582993279E-02         46.7312      59
   -1.5477999032E-03   -1.0419160215E-02         47.5166      60
   -1.4998661486E-03   -1.0260223943E-02         48.3020      61
   -1.4541455452E-03   -1.0105939621E-02         49.0874      62
   -1.4102395664E-03   -9.9562169142E-03         49.8728      63
   -1.3685587008E-03   -9.8106285157E-03         50.6582      64
   -1.3286200718E-03   -9.6686228138E-03         51.4436      65
   -1.2900355661E-03   -9.5306484495E-03         52.2290      66
   -1.2530799321E-03   -9.3968223948E-03         53.0144      67
   -1.2181854530E-03   -9.2667913287E-03         53.7998      68
   -1.1847117436E-03   -9.1400292950E-03         54.5852      69
   -1.1525828263E-03   -9.0166799581E-03         55.3706      70
   -1.1218750130E-03   -8.8961021353E-03         56.1560      71
   -1.0924547559E-03   -8.7784800914E-03         56.9414      72
   -1.0643594025E-03   -8.6640745278E-03         57.7268      73
   -1.0370749856E-03   -8.5524277085E-03         58.5122      74
   -1.0106961918E-03   -8.4439606440E-03         59.2976      75
   -9.8524132632E-04   -8.3386519685E-03         60.0830      76
   -9.6036991788E-04   -8.2357931963E-03         60.8684      77
   -9.3675363147E-04   -8.1357073987E-03         61.6538      78
   -9.1402974510E-04   -8.0379988913E-03         62.4392      79
   -8.9211808197E-04   -7.9421507415E-03         63.2246      80
   -8.7078193092E-04   -7.8483870446E-03         64.0100      81
   -8.4994058448E-04   -7.7570186156E-03         64.7953      82
   -8.2988572919E-04   -7.6675917758E-03         65.5807      83
   -8.1053905091E-04   -7.5803758460E-03         66.3661      84
   -7.9192409318E-04   -7.4950674919E-03         67.1515      85
   -7.7380915928E-04   -7.4114442105E-03         67.9369      86
   -7.5624822239E-04   -7.3296313237E-03         68.7223      87
   -7.3911650508E-04   -7.2497210562E-03         69.5077      88
   -7.2257868514E-04   -7.1714765493E-03         70.2931      89
   -7.0647068530E-04   -7.0950525714E-03         71.0785      90
   -6.9100973484E-04   -7.0197174985E-03         71.8639      91
   -6.7624432983E-04   -6.9458623203E-03         72.6493      92
   -6.6182870969E-04   -6.8735616155E-03         73.4347      93
   -6.4785571995E-04   -6.8029247552E-03         74.2201      94
   -6.3433229431E-04   -6.7337782458E-03         75.0055      95
   -6.2132931547E-04   -6.6659912100E-03         75.7909      96
   -6.0858122237E-04   -6.5992713739E-03         76.5763      97
   -5.9606218599E-04   -6.5335294438E-03         77.3617      98
   -5.8375058352E-04   -6.4697901670E-03         78.1471      99
   -5.7225347109E-04   -6.4067388917E-03         78.9325     100
   -5.6088783151E-04   -6.3446914507E-03         79.7179     101
   -5.4993002129E-04   -6.2836976721E-03         80.5033     102
   -5.3928864270E-04   -6.2237472082E-03         81.2887     103
   -5.2859360861E-04   -6.1649326549E-03         82.0741     104
   -5.1839784921E-04   -6.1076762856E-03         82.8595     105
   -5.0852166435E-04   -6.0515390571E-03         83.6449     106
   -4.9890374733E-04   -5.9965652206E-03         84.4303     107
   -4.8959740840E-04   -5.9425789954E-03         85.2157     108
   -4.8029273907E-04   -5.8895232760E-03         86.0011     109
   -4.7163203803E-04   -5.8374472055E-03         86.7865     110
   -4.6315313619E-04   -5.7861580384E-03         87.5719     111
   -4.5494053909E-04   -5.7359603608E-03         88.3573     112
   -4.4698362097E-04   -5.6865038240E-03         89.1427     113
   -4.3933613239E-04   -5.6379077875E-03         89.9281     114
   -4.3134009047E-04   -5.5898279044E-03         90.7135     115
   -4.2342511579E-04   -5.5426529177E-03         91.4989     116
   -4.1585861070E-04   -5.4959762928E-03         92.2843     117
   -4.0903781272E-04   -5.4499551221E-03         93.0697     118
   -4.0197236498E-04   -5.4047417737E-03         93.8551     119
   -3.9504473267E-04   -5.3601741949E-03         94.6405     120
   -3.8862220807E-04   -5.3159503894E-03         95.4259     121
   -3.8259897266E-04   -5.2725516659E-03         96.2113     122
   -3.7654985351E-04   -5.2302531301E-03         96.9967     123
   -3.7047269530E-04   -5.1888961934E-03         97.7821     124
   -3.6494077374E-04   -5.1478790940E-03         98.5675     125
   -3.5970480543E-04   -5.1074433087E-03         99.3529     126
   -3.5441940291E-04   -5.0678416994E-03        100.1383     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.3_T0.125/GGam.Sig_local_w_O5n0.300T0.125U2.0tp0.20 <==
   -4.5744609322E-02   -5.3580378356E-03          0.3927       0
   -4.4840274235E-02   -1.3591147818E-02          1.1781       1
   -4.3199335647E-02   -1.9770003001E-02          1.9635       2
   -4.1029133012E-02   -2.4298292966E-02          2.7489       3
   -3.8530757977E-02   -2.7520233637E-02          3.5343       4
   -3.5874812034E-02   -2.9719521378E-02          4.3197       5
   -3.3191670503E-02   -3.1125869793E-02          5.1051       6
   -3.0573405425E-02   -3.1923170006E-02          5.8905       7
   -2.8079893600E-02   -3.2258087368E-02          6.6759       8
   -2.5746097675E-02   -3.2246637863E-02          7.4613       9
   -2.3588939466E-02   -3.1979707324E-02          8.2467      10
   -2.1612493782E-02   -3.1528207392E-02          9.0321      11
   -1.9812688673E-02   -3.0946533697E-02          9.8175      12
   -1.8180851123E-02   -3.0276882813E-02         10.6029      13
   -1.6705160030E-02   -2.9550529163E-02         11.3883      14
   -1.5372571214E-02   -2.8791074016E-02         12.1737      15
   -1.4170116574E-02   -2.8016530187E-02         12.9591      16
   -1.3084977033E-02   -2.7239720165E-02         13.7445      17
   -1.2105136971E-02   -2.6470276821E-02         14.5299      18
   -1.1219964789E-02   -2.5715017157E-02         15.3153      19
   -1.0419115189E-02   -2.4978294668E-02         16.1007      20
   -9.6933796541E-03   -2.4263302336E-02         16.8861      21
   -9.0346055228E-03   -2.3572035701E-02         17.6715      22
   -8.4358154710E-03   -2.2905878586E-02         18.4569      23
   -7.8904433747E-03   -2.2265542364E-02         19.2423      24
   -7.3929879943E-03   -2.1650375592E-02         20.0277      25
   -6.9381891137E-03   -2.1060232331E-02         20.8131      26
   -6.5217375130E-03   -2.0494680626E-02         21.5984      27
   -6.1395005939E-03   -1.9953260513E-02         22.3838      28
   -5.7883028632E-03   -1.9434715647E-02         23.1692      29
   -5.4653127505E-03   -1.8938081511E-02         23.9546      30
   -5.1673306603E-03   -1.8462278244E-02         24.7400      31
   -4.8917839739E-03   -1.8006427265E-02         25.5254      32
   -4.6370275777E-03   -1.7569742730E-02         26.3108      33
   -4.4007417912E-03   -1.7151087343E-02         27.0962      34
   -4.1814818117E-03   -1.6749840899E-02         27.8816      35
   -3.9778365976E-03   -1.6364834941E-02         28.6670      36
   -3.7884167081E-03   -1.5995451942E-02         29.4524      37
   -3.6116729649E-03   -1.5640900216E-02         30.2378      38
   -3.4466458296E-03   -1.5300228895E-02         31.0232      39
   -3.2921174590E-03   -1.4972849621E-02         31.8086      40
   -3.1476097910E-03   -1.4658195171E-02         32.5940      41
   -3.0121021746E-03   -1.4355537971E-02         33.3794      42
   -2.8846782165E-03   -1.4064341978E-02         34.1648      43
   -2.7649713491E-03   -1.3784176606E-02         34.9502      44
   -2.6522040464E-03   -1.3514258204E-02         35.7356      45
   -2.5460517597E-03   -1.3254289841E-02         36.5210      46
   -2.4459734780E-03   -1.3003260255E-02         37.3064      47
   -2.3515323894E-03   -1.2760749673E-02         38.0918      48
   -2.2626926821E-03   -1.2526695958E-02         38.8772      49
   -2.1786232402E-03   -1.2300763176E-02         39.6626      50
   -2.0990909266E-03   -1.2082318166E-02         40.4480      51
   -2.0235292954E-03   -1.1871110509E-02         41.2334      52
   -1.9519858269E-03   -1.1666844459E-02         42.0188      53
   -1.8840802354E-03   -1.1469191090E-02         42.8042      54
   -1.8195399796E-03   -1.1277909118E-02         43.5896      55
   -1.7582146874E-03   -1.1092670266E-02         44.3750      56
   -1.6998546384E-03   -1.0913239978E-02         45.1604      57
   -1.6442577934E-03   -1.0739249900E-02         45.9458      58
   -1.5911292764E-03   -1.0570512827E-02         46.7312      59
   -1.5404614210E-03   -1.0407018812E-02         47.5166      60
   -1.4916940291E-03   -1.0248417179E-02         48.3020      61
   -1.4455292908E-03   -1.0094670119E-02         49.0874      62
   -1.4015786108E-03   -9.9450111286E-03         49.8728      63
   -1.3595347012E-03   -9.7992609380E-03         50.6582      64
   -1.3193610122E-03   -9.6576090169E-03         51.4436      65
   -1.2809684507E-03   -9.5198271266E-03         52.2290      66
   -1.2441022416E-03   -9.3858422619E-03         53.0144      67
   -1.2087763479E-03   -9.2554219760E-03         53.7998      68
   -1.1749792782E-03   -9.1283398084E-03         54.5852      69
   -1.1427927623E-03   -9.0047463066E-03         55.3706      70
   -1.1122798262E-03   -8.8844159153E-03         56.1560      71
   -1.0830042438E-03   -8.7671037111E-03         56.9414      72
   -1.0548258943E-03   -8.6530016360E-03         57.7268      73
   -1.0276000633E-03   -8.5417961006E-03         58.5122      74
   -1.0014611804E-03   -8.4333669596E-03         59.2976      75
   -9.7609095674E-04   -8.3276157867E-03         60.0830      76
   -9.5179123712E-04   -8.2244881642E-03         60.8684      77
   -9.2838097386E-04   -8.1238735535E-03         61.6538      78
   -9.0523937122E-04   -8.0257625415E-03         62.4392      79
   -8.8325934569E-04   -7.9301151337E-03         63.2246      80
   -8.6207867577E-04   -7.8363750414E-03         64.0100      81
   -8.4141006094E-04   -7.7445893940E-03         64.7953      82
   -8.2150215890E-04   -7.6551656868E-03         65.5807      83
   -8.0267080882E-04   -7.5680364940E-03         66.3661      84
   -7.8464153058E-04   -7.4826855101E-03         67.1515      85
   -7.6712472977E-04   -7.3993334234E-03         67.9369      86
   -7.4991351633E-04   -7.3178021923E-03         68.7223      87
   -7.3295276183E-04   -7.2379898820E-03         69.5077      88
   -7.1716377429E-04   -7.1601875074E-03         70.2931      89
   -7.0174060693E-04   -7.0837761255E-03         71.0785      90
   -6.8686595365E-04   -7.0086407380E-03         71.8639      91
   -6.7248573396E-04   -6.9350780976E-03         72.6493      92
   -6.5800132681E-04   -6.8632294151E-03         73.4347      93
   -6.4397373311E-04   -6.7930618796E-03         74.2201      94
   -6.3079662545E-04   -6.7241243548E-03         75.0055      95
   -6.1801239845E-04   -6.6562892702E-03         75.7909      96
   -6.0541180065E-04   -6.5895759851E-03         76.5763      97
   -5.9324645387E-04   -6.5242877077E-03         77.3617      98
   -5.8140774474E-04   -6.4604652997E-03         78.1471      99
   -5.7010395635E-04   -6.3977727259E-03         78.9325     100
   -5.5944879099E-04   -6.3364587593E-03         79.7179     101
   -5.4913992804E-04   -6.2760634827E-03         80.5033     102
   -5.3888886208E-04   -6.2170030131E-03         81.2887     103
   -5.2903651812E-04   -6.1593498151E-03         82.0741     104
   -5.1947990815E-04   -6.1024944908E-03         82.8595     105
   -5.0988588619E-04   -6.0466951418E-03         83.6449     106
   -5.0071246736E-04   -5.9918939571E-03         84.4303     107
   -4.9150409657E-04   -5.9377091937E-03         85.2157     108
   -4.8241352253E-04   -5.8846269219E-03         86.0011     109
   -4.7331397110E-04   -5.8326182270E-03         86.7865     110
   -4.6421576598E-04   -5.7812637648E-03         87.5719     111
   -4.5538240976E-04   -5.7312164350E-03         88.3573     112
   -4.4719654457E-04   -5.6819070999E-03         89.1427     113
   -4.3940779235E-04   -5.6332729821E-03         89.9281     114
   -4.3185972651E-04   -5.5851679692E-03         90.7135     115
   -4.2420363531E-04   -5.5377513082E-03         91.4989     116
   -4.1647962635E-04   -5.4913415454E-03         92.2843     117
   -4.0893587357E-04   -5.4454601653E-03         93.0697     118
   -4.0188492146E-04   -5.4008523264E-03         93.8551     119
   -3.9518854218E-04   -5.3568826344E-03         94.6405     120
   -3.8859026648E-04   -5.3132205808E-03         95.4259     121
   -3.8194336652E-04   -5.2702777692E-03         96.2113     122
   -3.7550329477E-04   -5.2282944650E-03         96.9967     123
   -3.6937320288E-04   -5.1867327941E-03         97.7821     124
   -3.6345030112E-04   -5.1458608794E-03         98.5675     125
   -3.5778611708E-04   -5.1056973764E-03         99.3529     126
   -3.5227383039E-04   -5.0661407626E-03        100.1383     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.3_T0.125/GGam.Sig_local_w_O6n0.300T0.125U2.0tp0.20 <==
   -4.5715234645E-02   -5.3507754615E-03          0.3927       0
   -4.4815493293E-02   -1.3578012957E-02          1.1781       1
   -4.3179569177E-02   -1.9756696026E-02          1.9635       2
   -4.1012910712E-02   -2.4286907370E-02          2.7489       3
   -3.8517242819E-02   -2.7511902515E-02          3.5343       4
   -3.5863137622E-02   -2.9713613300E-02          4.3197       5
   -3.3180840763E-02   -3.1121159759E-02          5.1051       6
   -3.0562941252E-02   -3.1918796648E-02          5.8905       7
   -2.8069690677E-02   -3.2253376838E-02          6.6759       8
   -2.5736172467E-02   -3.2241387045E-02          7.4613       9
   -2.3579408940E-02   -3.1973837360E-02          8.2467      10
   -2.1603596524E-02   -3.1521571801E-02          9.0321      11
   -1.9804478115E-02   -3.0939349496E-02          9.8175      12
   -1.8173320549E-02   -3.0269315850E-02         10.6029      13
   -1.6698463475E-02   -2.9542671377E-02         11.3883      14
   -1.5366655768E-02   -2.8783040897E-02         12.1737      15
   -1.4164803970E-02   -2.8008322869E-02         12.9591      16
   -1.3080468058E-02   -2.7231697742E-02         13.7445      17
   -1.2101509139E-02   -2.6462414946E-02         14.5299      18
   -1.1216623105E-02   -2.5707281133E-02         15.3153      19
   -1.0415964234E-02   -2.4971144038E-02         16.1007      20
   -9.6905176922E-03   -2.4256845249E-02         16.8861      21
   -9.0322144258E-03   -2.3566259024E-02         17.6715      22
   -8.4333694608E-03   -2.2900683985E-02         18.4569      23
   -7.8880814646E-03   -2.2260691246E-02         19.2423      24
   -7.3905101875E-03   -2.1646015502E-02         20.0277      25
   -6.9357492647E-03   -2.1056284830E-02         20.8131      26
   -6.5193523374E-03   -2.0490770079E-02         21.5984      27
   -6.1373108388E-03   -1.9949016810E-02         22.3838      28
   -5.7861612392E-03   -1.9430041295E-02         23.1692      29
   -5.4628186076E-03   -1.8933053005E-02         23.9546      30
   -5.1645792760E-03   -1.8457024711E-02         24.7400      31
   -4.8891259948E-03   -1.8001030525E-02         25.5254      32
   -4.6343388651E-03   -1.7564059952E-02         26.3108      33
   -4.3981326536E-03   -1.7145021665E-02         27.0962      34
   -4.1788631559E-03   -1.6743457807E-02         27.8816      35
   -3.9750002450E-03   -1.6358375402E-02         28.6670      36
   -3.7852376568E-03   -1.5989008132E-02         29.4524      37
   -3.6083638534E-03   -1.5634579746E-02         30.2378      38
   -3.4432205586E-03   -1.5294116544E-02         31.0232      39
   -3.2888666170E-03   -1.4966798974E-02         31.8086      40
   -3.1444482127E-03   -1.4652147563E-02         32.5940      41
   -3.0090667064E-03   -1.4349469320E-02         33.3794      42
   -2.8820939144E-03   -1.4057992325E-02         34.1648      43
   -2.7625718689E-03   -1.3777279683E-02         34.9502      44
   -2.6501416460E-03   -1.3507294906E-02         35.7356      45
   -2.5445226119E-03   -1.3246955773E-02         36.5210      46
   -2.4448248898E-03   -1.2995935567E-02         37.3064      47
   -2.3508117114E-03   -1.2753866118E-02         38.0918      48
   -2.2619417514E-03   -1.2520260839E-02         38.8772      49
   -2.1780035618E-03   -1.2294639873E-02         39.6626      50
   -2.0983915120E-03   -1.2076535563E-02         40.4480      51
   -2.0229066186E-03   -1.1865622441E-02         41.2334      52
   -1.9511370167E-03   -1.1661688619E-02         42.0188      53
   -1.8832841272E-03   -1.1464433400E-02         42.8042      54
   -1.8189295945E-03   -1.1273227584E-02         43.5896      55
   -1.7577493754E-03   -1.1087974683E-02         44.3750      56
   -1.6994425526E-03   -1.0908535765E-02         45.1604      57
   -1.6439969662E-03   -1.0734603199E-02         45.9458      58
   -1.5912112618E-03   -1.0565867092E-02         46.7312      59
   -1.5408105518E-03   -1.0402284080E-02         47.5166      60
   -1.4927035555E-03   -1.0243701355E-02         48.3020      61
   -1.4467704368E-03   -1.0089754564E-02         49.0874      62
   -1.4030655858E-03   -9.9402666122E-03         49.8728      63
   -1.3612504886E-03   -9.7948607110E-03         50.6582      64
   -1.3211871418E-03   -9.6536422468E-03         51.4436      65
   -1.2828892874E-03   -9.5162212051E-03         52.2290      66
   -1.2461119198E-03   -9.3825833591E-03         53.0144      67
   -1.2110142269E-03   -9.2524981645E-03         53.7998      68
   -1.1772491744E-03   -9.1256980772E-03         54.5852      69
   -1.1447857888E-03   -9.0021309362E-03         55.3706      70
   -1.1135071073E-03   -8.8820431310E-03         56.1560      71
   -1.0836783182E-03   -8.7650671212E-03         56.9414      72
   -1.0551245246E-03   -8.6510738953E-03         57.7268      73
   -1.0277999227E-03   -8.5400083145E-03         58.5122      74
   -1.0016562713E-03   -8.4315494504E-03         59.2976      75
   -9.7641453197E-04   -8.3257132741E-03         60.0830      76
   -9.5185437040E-04   -8.2223082661E-03         60.8684      77
   -9.2819474779E-04   -8.1214539438E-03         61.6538      78
   -9.0535887746E-04   -8.0230001675E-03         62.4392      79
   -8.8329530018E-04   -7.9268886382E-03         63.2246      80
   -8.6219046852E-04   -7.8330890478E-03         64.0100      81
   -8.4184762738E-04   -7.7413689844E-03         64.7953      82
   -8.2198595307E-04   -7.6517418237E-03         65.5807      83
   -8.0279148969E-04   -7.5642454560E-03         66.3661      84
   -7.8445529965E-04   -7.4786323957E-03         67.1515      85
   -7.6683628917E-04   -7.3950460358E-03         67.9369      86
   -7.4985961505E-04   -7.3132954422E-03         68.7223      87
   -7.3342401244E-04   -7.2335680142E-03         69.5077      88
   -7.1763268598E-04   -7.1553468208E-03         70.2931      89
   -7.0226725238E-04   -7.0787639000E-03         71.0785      90
   -6.8737875978E-04   -7.0039467380E-03         71.8639      91
   -6.7293703991E-04   -6.9306912870E-03         72.6493      92
   -6.5892291871E-04   -6.8586406278E-03         73.4347      93
   -6.4516987680E-04   -6.7879295233E-03         74.2201      94
   -6.3175669605E-04   -6.7188982689E-03         75.0055      95
   -6.1883737914E-04   -6.6512888328E-03         75.7909      96
   -6.0635646828E-04   -6.5846916140E-03         76.5763      97
   -5.9413988459E-04   -6.5195076119E-03         77.3617      98
   -5.8236495098E-04   -6.4556581827E-03         78.1471      99
   -5.7092893812E-04   -6.3928952942E-03         78.9325     100
   -5.5987354160E-04   -6.3315995549E-03         79.7179     101
   -5.4901005243E-04   -6.2713356932E-03         80.5033     102
   -5.3835295762E-04   -6.2122074867E-03         81.2887     103
   -5.2811668911E-04   -6.1540957332E-03         82.0741     104
   -5.1823559138E-04   -6.0971148913E-03         82.8595     105
   -5.0875040013E-04   -6.0411329765E-03         83.6449     106
   -4.9924913984E-04   -5.9862312545E-03         84.4303     107
   -4.9015344809E-04   -5.9325031065E-03         85.2157     108
   -4.8117013501E-04   -5.8795784094E-03         86.0011     109
   -4.7235110287E-04   -5.8275486314E-03         86.7865     110
   -4.6371650460E-04   -5.7764947974E-03         87.5719     111
   -4.5562336883E-04   -5.7262642710E-03         88.3573     112
   -4.4774894298E-04   -5.6767310885E-03         89.1427     113
   -4.3990407218E-04   -5.6283447804E-03         89.9281     114
   -4.3253634073E-04   -5.5805153997E-03         90.7135     115
   -4.2551992750E-04   -5.5333938114E-03         91.4989     116
   -4.1861792145E-04   -5.4871885966E-03         92.2843     117
   -4.1182744434E-04   -5.4414702184E-03         93.0697     118
   -4.0518430199E-04   -5.3966890901E-03         93.8551     119
   -3.9860365956E-04   -5.3527623517E-03         94.6405     120
   -3.9218459871E-04   -5.3096356991E-03         95.4259     121
   -3.8591125487E-04   -5.2670160672E-03         96.2113     122
   -3.7962825566E-04   -5.2250950760E-03         96.9967     123
   -3.7356458556E-04   -5.1839975330E-03         97.7821     124
   -3.6761246043E-04   -5.1435768045E-03         98.5675     125
   -3.6187912540E-04   -5.1036712188E-03         99.3529     126
   -3.5613995197E-04   -5.0644296161E-03        100.1383     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.3_T0.25/D_DCA <==
0.3 0.0152790484683 0.000431955689478


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.3_T0.25/D_DCA_size20.0 <==
0.299004106494 5.19299738652e-05 -3.30434675785 0.0151775976465 1.56333835315e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.3_T0.25/D_DCA_size32.0 <==
0.29900135298 8.60801705908e-05 -3.3048489236 0.015143613664 2.70774355214e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.3_T0.25/D_DCA_size34.0 <==
0.303170143848 9.04756044668e-05 -3.27551246852 0.015577643702 2.90056067005e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.3_T0.25/D_DCA_size50.0 <==
0.298982430032 0.000162204624033 -3.30538145556 0.0151094848692 5.58266184998e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.3_T0.25/D_DiagMC_GGam <==
0.3000    0.0003    -3.2978   0.0002    0.01518    0.00006


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.3_T0.25/E_DCA <==
0.3 -0.994389248464 0.0659032418223


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.3_T0.25/E_DCA_size20.0 <==
0.299004106494 5.19299738652e-05 -3.30434675785 -1.02504438553 0.000516837220813


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.3_T0.25/E_DCA_size32.0 <==
0.29900135298 8.60801705908e-05 -3.3048489236 -1.02515802297 0.000516608672566


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.3_T0.25/E_DCA_size34.0 <==
0.303170143848 9.04756044668e-05 -3.27551246852 -0.958409973889 0.0658894164521


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.3_T0.25/E_DCA_size50.0 <==
0.298982430032 0.000162204624033 -3.30538145556 -1.02586409417 2.39169260811e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.3_T0.25/E_DiagMC_GGam <==
0.3000    0.0003    -3.2978   0.0002    -1.0282    0.0005


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.3_T0.25/GGam.Sig_local_w_O1n0.300T0.250U2.0tp0.20 <==
   -4.1725377581E-02   -9.2151156226E-03          0.7854       0
   -3.8808097601E-02   -2.0266963688E-02          2.3562       1
   -3.4364882049E-02   -2.6212965378E-02          3.9270       2
   -2.9567332475E-02   -2.8916369417E-02          5.4978       3
   -2.5076009768E-02   -2.9664779269E-02          7.0686       4
   -2.1160067591E-02   -2.9293115342E-02          8.6394       5
   -1.7868625629E-02   -2.8320460770E-02         10.2102       6
   -1.5151080695E-02   -2.7058384901E-02         11.7810       7
   -1.2922851515E-02   -2.5687877212E-02         13.3518       8
   -1.1097063899E-02   -2.4310682917E-02         14.9226       9
   -9.5964470845E-03   -2.2981182394E-02         16.4934      10
   -8.3567705034E-03   -2.1725927410E-02         18.0642      11
   -7.3260903284E-03   -2.0556052366E-02         19.6350      12
   -6.4636628707E-03   -1.9473699659E-02         21.2058      13
   -5.7371227851E-03   -1.8476399800E-02         22.7765      14
   -5.1212378445E-03   -1.7558759785E-02         24.3473      15
   -4.5953936084E-03   -1.6714587179E-02         25.9181      16
   -4.1436354257E-03   -1.5937589176E-02         27.4889      17
   -3.7531941208E-03   -1.5221981471E-02         29.0597      18
   -3.4140403822E-03   -1.4561841837E-02         30.6305      19
   -3.1175702810E-03   -1.3951529232E-02         32.2013      20
   -2.8570480779E-03   -1.3386276817E-02         33.7721      21
   -2.6270867680E-03   -1.2862006228E-02         35.3429      22
   -2.4233177666E-03   -1.2374511083E-02         36.9137      23
   -2.2418754127E-03   -1.1920431583E-02         38.4845      24
   -2.0798199408E-03   -1.1497208161E-02         40.0553      25
   -1.9348697750E-03   -1.1101444561E-02         41.6261      26
   -1.8042573392E-03   -1.0730763302E-02         43.1969      27
   -1.6861229042E-03   -1.0383134989E-02         44.7677      28
   -1.5787368970E-03   -1.0056683967E-02         46.3385      29
   -1.4811883805E-03   -9.7495668579E-03         47.9093      30
   -1.3924057387E-03   -9.4599935539E-03         49.4801      31
   -1.3110103462E-03   -9.1864568540E-03         51.0509      32
   -1.2364334429E-03   -8.9281083169E-03         52.6217      33
   -1.1680895136E-03   -8.6835684778E-03         54.1925      34
   -1.1053299495E-03   -8.4518739040E-03         55.7633      35
   -1.0474215570E-03   -8.2314267439E-03         57.3341      36
   -9.9375325199E-04   -8.0216318091E-03         58.9049      37
   -9.4422576979E-04   -7.8221546152E-03         60.4757      38
   -8.9819174414E-04   -7.6322251422E-03         62.0465      39
   -8.5540121241E-04   -7.4510948133E-03         63.6173      40
   -8.1550365662E-04   -7.2782142142E-03         65.1880      41
   -7.7824388430E-04   -7.1132171494E-03         66.7588      42
   -7.4368603492E-04   -6.9554023241E-03         68.3296      43
   -7.1151572324E-04   -6.8042183207E-03         69.9004      44
   -6.8104983164E-04   -6.6596120985E-03         71.4712      45
   -6.5252505811E-04   -6.5209124711E-03         73.0420      46
   -6.2568177095E-04   -6.3875761036E-03         74.6128      47
   -6.0037693946E-04   -6.2596889927E-03         76.1836      48
   -5.7674032039E-04   -6.1366370547E-03         77.7544      49
   -5.5408730396E-04   -6.0181251910E-03         79.3252      50
   -5.3264791249E-04   -5.9043576933E-03         80.8960      51
   -5.1271350040E-04   -5.7946461901E-03         82.4668      52
   -4.9382148476E-04   -5.6885918314E-03         84.0376      53
   -4.7575792703E-04   -5.5866208628E-03         85.6084      54
   -4.5891844135E-04   -5.4882971226E-03         87.1792      55
   -4.4295061602E-04   -5.3933640350E-03         88.7500      56
   -4.2816007329E-04   -5.3015998361E-03         90.3208      57
   -4.1408886829E-04   -5.2123662887E-03         91.8916      58
   -4.0044949642E-04   -5.1263044877E-03         93.4624      59
   -3.8740945347E-04   -5.0433118497E-03         95.0332      60
   -3.7498557511E-04   -4.9626709633E-03         96.6040      61
   -3.6300927128E-04   -4.8846733004E-03         98.1748      62
   -3.5166352311E-04   -4.8089819260E-03         99.7456      63
   -3.4024341153E-04   -4.7355791593E-03        101.3164      64
   -3.2953471284E-04   -4.6645327607E-03        102.8872      65
   -3.1945319841E-04   -4.5953539403E-03        104.4580      66
   -3.1003841850E-04   -4.5280966900E-03        106.0288      67
   -3.0098316384E-04   -4.4627642896E-03        107.5995      68
   -2.9236463298E-04   -4.3997473976E-03        109.1703      69
   -2.8416428759E-04   -4.3382136980E-03        110.7411      70
   -2.7604174921E-04   -4.2784182394E-03        112.3119      71
   -2.6813473571E-04   -4.2202328561E-03        113.8827      72
   -2.6115806904E-04   -4.1636698142E-03        115.4535      73
   -2.5444136978E-04   -4.1081163752E-03        117.0243      74
   -2.4771818353E-04   -4.0541202725E-03        118.5951      75
   -2.4132341101E-04   -4.0019246663E-03        120.1659      76
   -2.3546413010E-04   -3.9508065660E-03        121.7367      77
   -2.2983839440E-04   -3.9008726461E-03        123.3075      78
   -2.2426448127E-04   -3.8523306965E-03        124.8783      79
   -2.1878587133E-04   -3.8050003359E-03        126.4491      80
   -2.1374341760E-04   -3.7590804031E-03        128.0199      81
   -2.0873797261E-04   -3.7138939777E-03        129.5907      82
   -2.0358559605E-04   -3.6701510093E-03        131.1615      83
   -1.9882831612E-04   -3.6277746874E-03        132.7323      84
   -1.9441916327E-04   -3.5861486759E-03        134.3031      85
   -1.8996192288E-04   -3.5450791288E-03        135.8739      86
   -1.8556187895E-04   -3.5052565197E-03        137.4447      87
   -1.8138586995E-04   -3.4664461132E-03        139.0155      88
   -1.7746307787E-04   -3.4281851606E-03        140.5863      89
   -1.7388566428E-04   -3.3907441532E-03        142.1571      90
   -1.7005476143E-04   -3.3539341473E-03        143.7279      91
   -1.6622524024E-04   -3.3181735541E-03        145.2987      92
   -1.6282557591E-04   -3.2832251704E-03        146.8695      93
   -1.5924733996E-04   -3.2489418458E-03        148.4403      94
   -1.5584904489E-04   -3.2154341635E-03        150.0110      95
   -1.5262659084E-04   -3.1823955289E-03        151.5818      96
   -1.4935166028E-04   -3.1500085197E-03        153.1526      97
   -1.4653861944E-04   -3.1182344892E-03        154.7234      98
   -1.4327594388E-04   -3.0863399043E-03        156.2942      99
   -1.4008493041E-04   -3.0556986872E-03        157.8650     100
   -1.3722353749E-04   -3.0257656218E-03        159.4358     101
   -1.3452050558E-04   -2.9963931982E-03        161.0066     102
   -1.3170304629E-04   -2.9680682532E-03        162.5774     103
   -1.2960572878E-04   -2.9398677481E-03        164.1482     104
   -1.2707465860E-04   -2.9117804975E-03        165.7190     105
   -1.2446032846E-04   -2.8848265244E-03        167.2898     106
   -1.2229108956E-04   -2.8583772602E-03        168.8606     107
   -1.2006807711E-04   -2.8318004565E-03        170.4314     108
   -1.1769887213E-04   -2.8062080005E-03        172.0022     109
   -1.1531565069E-04   -2.7812044319E-03        173.5730     110
   -1.1294231911E-04   -2.7567160574E-03        175.1438     111
   -1.1078482595E-04   -2.7326943997E-03        176.7146     112
   -1.0859608721E-04   -2.7088389478E-03        178.2854     113
   -1.0622776965E-04   -2.6855730434E-03        179.8562     114
   -1.0423315453E-04   -2.6627835593E-03        181.4270     115
   -1.0230898483E-04   -2.6399773590E-03        182.9978     116
   -1.0032730526E-04   -2.6177750362E-03        184.5686     117
   -9.8549016353E-05   -2.5961726303E-03        186.1394     118
   -9.6990864548E-05   -2.5746341354E-03        187.7102     119
   -9.5401193562E-05   -2.5535219793E-03        189.2810     120
   -9.4122347068E-05   -2.5324809419E-03        190.8518     121
   -9.2505893138E-05   -2.5116459577E-03        192.4226     122
   -9.0917812887E-05   -2.4915247598E-03        193.9933     123
   -8.9437022793E-05   -2.4716797875E-03        195.5641     124
   -8.7903646354E-05   -2.4519140742E-03        197.1349     125
   -8.6328662336E-05   -2.4324754504E-03        198.7057     126
   -8.5158976541E-05   -2.4138151562E-03        200.2765     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.3_T0.25/GGam.Sig_local_w_O3n0.300T0.250U2.0tp0.20 <==
   -4.5148088964E-02   -1.0337347884E-02          0.7854       0
   -4.1928037739E-02   -2.2299893684E-02          2.3562       1
   -3.7017821866E-02   -2.8569424501E-02          3.9270       2
   -3.1732064136E-02   -3.1325117473E-02          5.4978       3
   -2.6806421220E-02   -3.1996766230E-02          7.0686       4
   -2.2534076185E-02   -3.1489600284E-02          8.6394       5
   -1.8961514488E-02   -3.0359603674E-02         10.2102       6
   -1.6025198748E-02   -2.8939819581E-02         11.7810       7
   -1.3628814584E-02   -2.7420754297E-02         13.3518       8
   -1.1673487084E-02   -2.5907405621E-02         14.9226       9
   -1.0071708777E-02   -2.4455739547E-02         16.4934      10
   -8.7528903097E-03   -2.3092668509E-02         18.0642      11
   -7.6610563697E-03   -2.1826801991E-02         19.6350      12
   -6.7497906666E-03   -2.0658374593E-02         21.2058      13
   -5.9832775012E-03   -1.9583997848E-02         22.7765      14
   -5.3343325409E-03   -1.8598348630E-02         24.3473      15
   -4.7820504544E-03   -1.7694035747E-02         25.9181      16
   -4.3083659287E-03   -1.6863125639E-02         27.4889      17
   -3.8992339548E-03   -1.6098814873E-02         29.0597      18
   -3.5441512558E-03   -1.5394959780E-02         30.6305      19
   -3.2347485008E-03   -1.4744450870E-02         32.2013      20
   -2.9631405356E-03   -1.4142450326E-02         33.7721      21
   -2.7227652983E-03   -1.3584672697E-02         35.3429      22
   -2.5101420615E-03   -1.3066813452E-02         36.9137      23
   -2.3210942187E-03   -1.2584986482E-02         38.4845      24
   -2.1526582483E-03   -1.2135656191E-02         40.0553      25
   -2.0011040826E-03   -1.1715337203E-02         41.6261      26
   -1.8641139343E-03   -1.1322992516E-02         43.1969      27
   -1.7418270956E-03   -1.0955060750E-02         44.7677      28
   -1.6307481596E-03   -1.0608752979E-02         46.3385      29
   -1.5293188686E-03   -1.0282653057E-02         47.9093      30
   -1.4371487200E-03   -9.9757987152E-03         49.4801      31
   -1.3532016717E-03   -9.6861015120E-03         51.0509      32
   -1.2769108507E-03   -9.4122484353E-03         52.6217      33
   -1.2064531655E-03   -9.1524030885E-03         54.1925      34
   -1.1406384045E-03   -8.9070000624E-03         55.7633      35
   -1.0805235917E-03   -8.6739944145E-03         57.3341      36
   -1.0251409997E-03   -8.4526794225E-03         58.9049      37
   -9.7326873923E-04   -8.2417704430E-03         60.4757      38
   -9.2473988607E-04   -8.0415280011E-03         62.0465      39
   -8.8019202834E-04   -7.8507460350E-03         63.6173      40
   -8.3943941802E-04   -7.6679766512E-03         65.1880      41
   -8.0098053288E-04   -7.4931093279E-03         66.7588      42
   -7.6513066140E-04   -7.3264133042E-03         68.3296      43
   -7.3185816329E-04   -7.1667800390E-03         69.9004      44
   -7.0079117856E-04   -7.0142691771E-03         71.4712      45
   -6.7117028773E-04   -6.8678655352E-03         73.0420      46
   -6.4372491191E-04   -6.7274739707E-03         74.6128      47
   -6.1803511143E-04   -6.5917214238E-03         76.1836      48
   -5.9282261933E-04   -6.4617275077E-03         77.7544      49
   -5.6991319559E-04   -6.3372399272E-03         79.3252      50
   -5.4861783339E-04   -6.2168280078E-03         80.8960      51
   -5.2838821883E-04   -6.1014036182E-03         82.4668      52
   -5.0918264851E-04   -5.9896900496E-03         84.0376      53
   -4.9003891183E-04   -5.8822322317E-03         85.6084      54
   -4.7236711097E-04   -5.7789001028E-03         87.1792      55
   -4.5606481410E-04   -5.6784653935E-03         88.7500      56
   -4.4054479961E-04   -5.5812795583E-03         90.3208      57
   -4.2615583994E-04   -5.4874890055E-03         91.8916      58
   -4.1227977249E-04   -5.3966797151E-03         93.4624      59
   -3.9911700425E-04   -5.3088920063E-03         95.0332      60
   -3.8607660799E-04   -5.2240991921E-03         96.6040      61
   -3.7350814591E-04   -5.1423534755E-03         98.1748      62
   -3.6118889538E-04   -5.0629119117E-03         99.7456      63
   -3.5004704318E-04   -4.9857242870E-03        101.3164      64
   -3.3999209075E-04   -4.9106725583E-03        102.8872      65
   -3.2982809340E-04   -4.8375044752E-03        104.4580      66
   -3.2072594540E-04   -4.7667798307E-03        106.0288      67
   -3.1177204189E-04   -4.6976551177E-03        107.5995      68
   -3.0255152386E-04   -4.6307305751E-03        109.1703      69
   -2.9381115322E-04   -4.5661673169E-03        110.7411      70
   -2.8570470853E-04   -4.5031834254E-03        112.3119      71
   -2.7788776260E-04   -4.4417861642E-03        113.8827      72
   -2.7040117486E-04   -4.3815289386E-03        115.4535      73
   -2.6259661005E-04   -4.3233437658E-03        117.0243      74
   -2.5530099438E-04   -4.2666403649E-03        118.5951      75
   -2.4834759735E-04   -4.2114568781E-03        120.1659      76
   -2.4196439486E-04   -4.1576042330E-03        121.7367      77
   -2.3606729653E-04   -4.1055075634E-03        123.3075      78
   -2.3083906242E-04   -4.0543328220E-03        124.8783      79
   -2.2484715673E-04   -4.0045569043E-03        126.4491      80
   -2.1927276604E-04   -3.9566896808E-03        128.0199      81
   -2.1445848130E-04   -3.9098194894E-03        129.5907      82
   -2.0990100562E-04   -3.8633399306E-03        131.1615      83
   -2.0546501145E-04   -3.8178100589E-03        132.7323      84
   -2.0047219203E-04   -3.7734050611E-03        134.3031      85
   -1.9571699232E-04   -3.7302616552E-03        135.8739      86
   -1.9084169930E-04   -3.6882677528E-03        137.4447      87
   -1.8625258440E-04   -3.6472445247E-03        139.0155      88
   -1.8199345389E-04   -3.6066210759E-03        140.5863      89
   -1.7764359632E-04   -3.5671347856E-03        142.1571      90
   -1.7314468492E-04   -3.5290838529E-03        143.7279      91
   -1.6883676016E-04   -3.4911710300E-03        145.2987      92
   -1.6457508047E-04   -3.4538386699E-03        146.8695      93
   -1.6066689332E-04   -3.4179901782E-03        148.4403      94
   -1.5735923042E-04   -3.3827729233E-03        150.0110      95
   -1.5433262332E-04   -3.3475579728E-03        151.5818      96
   -1.5071140950E-04   -3.3128224845E-03        153.1526      97
   -1.4690651513E-04   -3.2794069892E-03        154.7234      98
   -1.4387858000E-04   -3.2468241470E-03        156.2942      99
   -1.4090193084E-04   -3.2145669130E-03        157.8650     100
   -1.3804741311E-04   -3.1825344110E-03        159.4358     101
   -1.3475987672E-04   -3.1510452807E-03        161.0066     102
   -1.3231326666E-04   -3.1210201345E-03        162.5774     103
   -1.3074866409E-04   -3.0916546603E-03        164.1482     104
   -1.2887787631E-04   -3.0621643989E-03        165.7190     105
   -1.2656734573E-04   -3.0337043835E-03        167.2898     106
   -1.2421181310E-04   -3.0057952569E-03        168.8606     107
   -1.2142226693E-04   -2.9777983466E-03        170.4314     108
   -1.1902158540E-04   -2.9513083125E-03        172.0022     109
   -1.1674271675E-04   -2.9252359050E-03        173.5730     110
   -1.1455313663E-04   -2.8996074409E-03        175.1438     111
   -1.1271046584E-04   -2.8737203667E-03        176.7146     112
   -1.1039579633E-04   -2.8484024446E-03        178.2854     113
   -1.0818300097E-04   -2.8242646338E-03        179.8562     114
   -1.0678613430E-04   -2.8003428924E-03        181.4270     115
   -1.0515266568E-04   -2.7758552282E-03        182.9978     116
   -1.0350934235E-04   -2.7522661969E-03        184.5686     117
   -1.0191753498E-04   -2.7286977240E-03        186.1394     118
   -9.9847307764E-05   -2.7059030009E-03        187.7102     119
   -9.7657051633E-05   -2.6839071694E-03        189.2810     120
   -9.5948517966E-05   -2.6624229024E-03        190.8518     121
   -9.4503526182E-05   -2.6405732902E-03        192.4226     122
   -9.2737344160E-05   -2.6186182904E-03        193.9933     123
   -9.1003899780E-05   -2.5977148966E-03        195.5641     124
   -8.9530328511E-05   -2.5769582306E-03        197.1349     125
   -8.7880225939E-05   -2.5563179158E-03        198.7057     126
   -8.5866163377E-05   -2.5359552281E-03        200.2765     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.3_T0.25/GGam.Sig_local_w_O4n0.300T0.250U2.0tp0.20 <==
   -4.5803757639E-02   -1.0659950226E-02          0.7854       0
   -4.2459720187E-02   -2.2843979643E-02          2.3562       1
   -3.7401065844E-02   -2.9155770883E-02          3.9270       2
   -3.1988495452E-02   -3.1877510513E-02          5.4978       3
   -2.6968422936E-02   -3.2487769017E-02          7.0686       4
   -2.2630634404E-02   -3.1915227439E-02          8.6394       5
   -1.9014721514E-02   -3.0725870948E-02         10.2102       6
   -1.6051230104E-02   -2.9254372274E-02         11.7810       7
   -1.3637004797E-02   -2.7692130051E-02         13.3518       8
   -1.1670290515E-02   -2.6144174687E-02         14.9226       9
   -1.0062264279E-02   -2.4663335065E-02         16.4934      10
   -8.7405108304E-03   -2.3275210411E-02         18.0642      11
   -7.6465613254E-03   -2.1988844751E-02         19.6350      12
   -6.7341353090E-03   -2.0804898037E-02         21.2058      13
   -5.9691560963E-03   -1.9717737928E-02         22.7765      14
   -5.3214100448E-03   -1.8720127404E-02         24.3473      15
   -4.7689764976E-03   -1.7805772239E-02         25.9181      16
   -4.2957293751E-03   -1.6966903709E-02         27.4889      17
   -3.8871931585E-03   -1.6195619503E-02         29.0597      18
   -3.5329747708E-03   -1.5484925473E-02         30.6305      19
   -3.2238696158E-03   -1.4829280578E-02         32.2013      20
   -2.9525929881E-03   -1.4222710584E-02         33.7721      21
   -2.7130766003E-03   -1.3661199888E-02         35.3429      22
   -2.5010649962E-03   -1.3139449534E-02         36.9137      23
   -2.3122002794E-03   -1.2653801840E-02         38.4845      24
   -2.1436595985E-03   -1.2200718412E-02         40.0553      25
   -1.9927660426E-03   -1.1778982523E-02         41.6261      26
   -1.8575832002E-03   -1.1383878759E-02         43.1969      27
   -1.7351175025E-03   -1.1012778170E-02         44.7677      28
   -1.6242897660E-03   -1.0664327778E-02         46.3385      29
   -1.5238883954E-03   -1.0337281802E-02         47.9093      30
   -1.4313189614E-03   -1.0028844423E-02         49.4801      31
   -1.3467779227E-03   -9.7375718283E-03         51.0509      32
   -1.2689616248E-03   -9.4623406063E-03         52.6217      33
   -1.1981548790E-03   -9.2008102909E-03         54.1925      34
   -1.1327104147E-03   -8.9525353264E-03         55.7633      35
   -1.0727879737E-03   -8.7175891824E-03         57.3341      36
   -1.0180775232E-03   -8.4945856373E-03         58.9049      37
   -9.6773905111E-04   -8.2825538419E-03         60.4757      38
   -9.1953775734E-04   -8.0808138635E-03         62.0465      39
   -8.7574466118E-04   -7.8891420691E-03         63.6173      40
   -8.3449906749E-04   -7.7059961678E-03         65.1880      41
   -7.9672807247E-04   -7.5308009160E-03         66.7588      42
   -7.6177566594E-04   -7.3628920346E-03         68.3296      43
   -7.2822198749E-04   -7.2024607488E-03         69.9004      44
   -6.9684753572E-04   -7.0494530489E-03         71.4712      45
   -6.6734804698E-04   -6.9019956942E-03         73.0420      46
   -6.3913394943E-04   -6.7600198498E-03         74.6128      47
   -6.1272262069E-04   -6.6230383552E-03         76.1836      48
   -5.8819471885E-04   -6.4924326714E-03         77.7544      49
   -5.6547696583E-04   -6.3673418380E-03         79.3252      50
   -5.4425916009E-04   -6.2468069748E-03         80.8960      51
   -5.2357285966E-04   -6.1307215587E-03         82.4668      52
   -5.0404841457E-04   -6.0186060334E-03         84.0376      53
   -4.8591688839E-04   -5.9099131095E-03         85.6084      54
   -4.6883986267E-04   -5.8046944415E-03         87.1792      55
   -4.5220350724E-04   -5.7033665609E-03         88.7500      56
   -4.3664518123E-04   -5.6059860310E-03         90.3208      57
   -4.2281440778E-04   -5.5118182049E-03         91.8916      58
   -4.0938615113E-04   -5.4198616941E-03         93.4624      59
   -3.9582704725E-04   -5.3307497431E-03         95.0332      60
   -3.8242094215E-04   -5.2451656554E-03         96.6040      61
   -3.7009624230E-04   -5.1622050723E-03         98.1748      62
   -3.5865126041E-04   -5.0811566980E-03         99.7456      63
   -3.4735197808E-04   -5.0029083092E-03        101.3164      64
   -3.3673405758E-04   -4.9280368897E-03        102.8872      65
   -3.2656768765E-04   -4.8554431773E-03        104.4580      66
   -3.1699438278E-04   -4.7845647727E-03        106.0288      67
   -3.0745972991E-04   -4.7155491954E-03        107.5995      68
   -2.9852186058E-04   -4.6482719496E-03        109.1703      69
   -2.9059933118E-04   -4.5834300112E-03        110.7411      70
   -2.8274304272E-04   -4.5200386248E-03        112.3119      71
   -2.7530948843E-04   -4.4584585508E-03        113.8827      72
   -2.6828447318E-04   -4.3990925897E-03        115.4535      73
   -2.6134420529E-04   -4.3405491789E-03        117.0243      74
   -2.5467445477E-04   -4.2839351181E-03        118.5951      75
   -2.4820160506E-04   -4.2294075747E-03        120.1659      76
   -2.4259585626E-04   -4.1768114898E-03        121.7367      77
   -2.3700607670E-04   -4.1243017914E-03        123.3075      78
   -2.3199878425E-04   -4.0728132658E-03        124.8783      79
   -2.2679610589E-04   -4.0224668528E-03        126.4491      80
   -2.2063897685E-04   -3.9739693508E-03        128.0199      81
   -2.1511630638E-04   -3.9264777243E-03        129.5907      82
   -2.1102743215E-04   -3.8795304501E-03        131.1615      83
   -2.0587974048E-04   -3.8343223260E-03        132.7323      84
   -2.0072982721E-04   -3.7897942262E-03        134.3031      85
   -1.9589615862E-04   -3.7469345540E-03        135.8739      86
   -1.9094373632E-04   -3.7043959274E-03        137.4447      87
   -1.8553976264E-04   -3.6631471174E-03        139.0155      88
   -1.8122970774E-04   -3.6227057690E-03        140.5863      89
   -1.7701080327E-04   -3.5828363256E-03        142.1571      90
   -1.7314657613E-04   -3.5438251887E-03        143.7279      91
   -1.6865276538E-04   -3.5060490902E-03        145.2987      92
   -1.6477474323E-04   -3.4690502185E-03        146.8695      93
   -1.6146050490E-04   -3.4321494398E-03        148.4403      94
   -1.5794057391E-04   -3.3960695553E-03        150.0110      95
   -1.5487711577E-04   -3.3611922255E-03        151.5818      96
   -1.5179066712E-04   -3.3252205398E-03        153.1526      97
   -1.4791870556E-04   -3.2907177042E-03        154.7234      98
   -1.4453323283E-04   -3.2583353615E-03        156.2942      99
   -1.4181819781E-04   -3.2260656885E-03        157.8650     100
   -1.3884632981E-04   -3.1945638181E-03        159.4358     101
   -1.3602556679E-04   -3.1640038610E-03        161.0066     102
   -1.3388949698E-04   -3.1344341121E-03        162.5774     103
   -1.3191571367E-04   -3.1055129495E-03        164.1482     104
   -1.2935991377E-04   -3.0759766831E-03        165.7190     105
   -1.2690046191E-04   -3.0470729549E-03        167.2898     106
   -1.2470822483E-04   -3.0184100635E-03        168.8606     107
   -1.2261367124E-04   -2.9905714593E-03        170.4314     108
   -1.2066966515E-04   -2.9629894045E-03        172.0022     109
   -1.1873914058E-04   -2.9361529899E-03        173.5730     110
   -1.1709712635E-04   -2.9094631344E-03        175.1438     111
   -1.1555701219E-04   -2.8837655744E-03        176.7146     112
   -1.1360680251E-04   -2.8586584843E-03        178.2854     113
   -1.1126180212E-04   -2.8341948311E-03        179.8562     114
   -1.0984830044E-04   -2.8101751210E-03        181.4270     115
   -1.0751562293E-04   -2.7863963151E-03        182.9978     116
   -1.0541384516E-04   -2.7635621783E-03        184.5686     117
   -1.0374937211E-04   -2.7408234807E-03        186.1394     118
   -1.0190930961E-04   -2.7181615943E-03        187.7102     119
   -1.0058203849E-04   -2.6956925370E-03        189.2810     120
   -9.9000261991E-05   -2.6738758413E-03        190.8518     121
   -9.6988214891E-05   -2.6522672262E-03        192.4226     122
   -9.5324705116E-05   -2.6309903797E-03        193.9933     123
   -9.4300868722E-05   -2.6101157462E-03        195.5641     124
   -9.2992096322E-05   -2.5899093937E-03        197.1349     125
   -9.2167729297E-05   -2.5698591821E-03        198.7057     126
   -9.0861530120E-05   -2.5501841146E-03        200.2765     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.3_T0.25/GGam.Sig_local_w_O5n0.300T0.250U2.0tp0.20 <==
   -4.5816869129E-02   -1.0677920710E-02          0.7854       0
   -4.2467778064E-02   -2.2883977588E-02          2.3562       1
   -3.7397468794E-02   -2.9204474878E-02          3.9270       2
   -3.1973282798E-02   -3.1925218397E-02          5.4978       3
   -2.6945983836E-02   -3.2528369088E-02          7.0686       4
   -2.2603837579E-02   -3.1945609356E-02          8.6394       5
   -1.8986004349E-02   -3.0747136164E-02         10.2102       6
   -1.6023406129E-02   -2.9268309726E-02         11.7810       7
   -1.3610871695E-02   -2.7699843124E-02         13.3518       8
   -1.1646241806E-02   -2.6147023175E-02         14.9226       9
   -1.0040468922E-02   -2.4663497391E-02         16.4934      10
   -8.7206245288E-03   -2.3273534949E-02         18.0642      11
   -7.6280496869E-03   -2.1986062828E-02         19.6350      12
   -6.7171511399E-03   -2.0800199885E-02         21.2058      13
   -5.9523123158E-03   -1.9711873248E-02         22.7765      14
   -5.3063000133E-03   -1.8714127217E-02         24.3473      15
   -4.7553084789E-03   -1.7798586237E-02         25.9181      16
   -4.2826292266E-03   -1.6958959986E-02         27.4889      17
   -3.8747960983E-03   -1.6187131114E-02         29.0597      18
   -3.5213448490E-03   -1.5475943933E-02         30.6305      19
   -3.2120077006E-03   -1.4819885445E-02         32.2013      20
   -2.9417616125E-03   -1.4214037893E-02         33.7721      21
   -2.7032795289E-03   -1.3651608883E-02         35.3429      22
   -2.4912305461E-03   -1.3129406914E-02         36.9137      23
   -2.3031744315E-03   -1.2644094536E-02         38.4845      24
   -2.1359606157E-03   -1.2191054742E-02         40.0553      25
   -1.9854377210E-03   -1.1767412640E-02         41.6261      26
   -1.8497928558E-03   -1.1371532663E-02         43.1969      27
   -1.7276131385E-03   -1.1000813646E-02         44.7677      28
   -1.6170763043E-03   -1.0652310681E-02         46.3385      29
   -1.5168386109E-03   -1.0325046162E-02         47.9093      30
   -1.4261048496E-03   -1.0016634444E-02         49.4801      31
   -1.3426842432E-03   -9.7248247454E-03         51.0509      32
   -1.2660404539E-03   -9.4495528214E-03         52.6217      33
   -1.1955005701E-03   -9.1890840783E-03         54.1925      34
   -1.1310263267E-03   -8.9418050160E-03         55.7633      35
   -1.0715924114E-03   -8.7074948010E-03         57.3341      36
   -1.0161893222E-03   -8.4847283805E-03         58.9049      37
   -9.6410745798E-04   -8.2732640903E-03         60.4757      38
   -9.1699026466E-04   -8.0718186186E-03         62.0465      39
   -8.7300883877E-04   -7.8795611806E-03         63.6173      40
   -8.3139184163E-04   -7.6960293444E-03         65.1880      41
   -7.9299934004E-04   -7.5212491616E-03         66.7588      42
   -7.5780457363E-04   -7.3539824112E-03         68.3296      43
   -7.2456987451E-04   -7.1936203582E-03         69.9004      44
   -6.9314135436E-04   -7.0403487650E-03         71.4712      45
   -6.6406771953E-04   -6.8932427827E-03         73.0420      46
   -6.3605217918E-04   -6.7516797345E-03         74.6128      47
   -6.0971564104E-04   -6.6158064473E-03         76.1836      48
   -5.8551275922E-04   -6.4856960378E-03         77.7544      49
   -5.6291574214E-04   -6.3603367291E-03         79.3252      50
   -5.4120812134E-04   -6.2396859708E-03         80.8960      51
   -5.2051438570E-04   -6.1230714252E-03         82.4668      52
   -5.0161354664E-04   -6.0107366912E-03         84.0376      53
   -4.8446479824E-04   -5.9018997452E-03         85.6084      54
   -4.6746956204E-04   -5.7967356083E-03         87.1792      55
   -4.5146371989E-04   -5.6952735548E-03         88.7500      56
   -4.3633255310E-04   -5.5978422560E-03         90.3208      57
   -4.2240783428E-04   -5.5041413334E-03         91.8916      58
   -4.0858143419E-04   -5.4135148764E-03         93.4624      59
   -3.9526221246E-04   -5.3259791338E-03         95.0332      60
   -3.8271085347E-04   -5.2407644434E-03         96.6040      61
   -3.7051778705E-04   -5.1583560142E-03         98.1748      62
   -3.5892871530E-04   -5.0781985496E-03         99.7456      63
   -3.4794315727E-04   -5.0004081247E-03        101.3164      64
   -3.3749717928E-04   -4.9251655776E-03        102.8872      65
   -3.2725260612E-04   -4.8520411954E-03        104.4580      66
   -3.1754124223E-04   -4.7818282464E-03        106.0288      67
   -3.0880972790E-04   -4.7133777314E-03        107.5995      68
   -3.0018989188E-04   -4.6463695317E-03        109.1703      69
   -2.9158494624E-04   -4.5811521170E-03        110.7411      70
   -2.8358620245E-04   -4.5177605630E-03        112.3119      71
   -2.7592782364E-04   -4.4558923914E-03        113.8827      72
   -2.6870663059E-04   -4.3956478855E-03        115.4535      73
   -2.6198948648E-04   -4.3376500406E-03        117.0243      74
   -2.5538546048E-04   -4.2811661147E-03        118.5951      75
   -2.4893476295E-04   -4.2263473618E-03        120.1659      76
   -2.4332956371E-04   -4.1732060914E-03        121.7367      77
   -2.3755706687E-04   -4.1204780986E-03        123.3075      78
   -2.3112119272E-04   -4.0688447282E-03        124.8783      79
   -2.2554581455E-04   -4.0196743818E-03        126.4491      80
   -2.2008465410E-04   -3.9714817746E-03        128.0199      81
   -2.1469595750E-04   -3.9240239873E-03        129.5907      82
   -2.0944388482E-04   -3.8781827281E-03        131.1615      83
   -2.0494463256E-04   -3.8332276741E-03        132.7323      84
   -1.9930900661E-04   -3.7891501885E-03        134.3031      85
   -1.9390196577E-04   -3.7460384703E-03        135.8739      86
   -1.8958437713E-04   -3.7033237768E-03        137.4447      87
   -1.8509155291E-04   -3.6613744935E-03        139.0155      88
   -1.8126168799E-04   -3.6206991708E-03        140.5863      89
   -1.7695909989E-04   -3.5809089053E-03        142.1571      90
   -1.7233881835E-04   -3.5416077497E-03        143.7279      91
   -1.6766366270E-04   -3.5034228478E-03        145.2987      92
   -1.6349434247E-04   -3.4664534696E-03        146.8695      93
   -1.5976922539E-04   -3.4295850404E-03        148.4403      94
   -1.5632132907E-04   -3.3940115764E-03        150.0110      95
   -1.5339300446E-04   -3.3592109507E-03        151.5818      96
   -1.5086744536E-04   -3.3253747629E-03        153.1526      97
   -1.4858289697E-04   -3.2920026622E-03        154.7234      98
   -1.4601971093E-04   -3.2587746356E-03        156.2942      99
   -1.4309521107E-04   -3.2262903375E-03        157.8650     100
   -1.3974451748E-04   -3.1939568799E-03        159.4358     101
   -1.3654301574E-04   -3.1623453300E-03        161.0066     102
   -1.3311794143E-04   -3.1318621325E-03        162.5774     103
   -1.3048889371E-04   -3.1020030299E-03        164.1482     104
   -1.2750754064E-04   -3.0725709616E-03        165.7190     105
   -1.2452846753E-04   -3.0444957649E-03        167.2898     106
   -1.2231654531E-04   -3.0168472134E-03        168.8606     107
   -1.2031984937E-04   -2.9896542554E-03        170.4314     108
   -1.1830472356E-04   -2.9633388846E-03        172.0022     109
   -1.1639508173E-04   -2.9371971409E-03        173.5730     110
   -1.1441522494E-04   -2.9112629492E-03        175.1438     111
   -1.1243525625E-04   -2.8861633536E-03        176.7146     112
   -1.1027370249E-04   -2.8612602677E-03        178.2854     113
   -1.0767801599E-04   -2.8362100338E-03        179.8562     114
   -1.0534767847E-04   -2.8118630983E-03        181.4270     115
   -1.0329720573E-04   -2.7883350186E-03        182.9978     116
   -1.0188116506E-04   -2.7648176054E-03        184.5686     117
   -9.9918197963E-05   -2.7409962043E-03        186.1394     118
   -9.8562429897E-05   -2.7176661608E-03        187.7102     119
   -9.6799637237E-05   -2.6942303962E-03        189.2810     120
   -9.5168955658E-05   -2.6719118307E-03        190.8518     121
   -9.4609199046E-05   -2.6504325185E-03        192.4226     122
   -9.3383235800E-05   -2.6284516464E-03        193.9933     123
   -9.1439198890E-05   -2.6071016842E-03        195.5641     124
   -8.9307938355E-05   -2.5865571777E-03        197.1349     125
   -8.7680806494E-05   -2.5661599487E-03        198.7057     126
   -8.6345147077E-05   -2.5462422495E-03        200.2765     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.3_T0.25/GGam.Sig_local_w_O6n0.300T0.250U2.0tp0.20 <==
   -4.5815206274E-02   -1.0665539217E-02          0.7854       0
   -4.2471642371E-02   -2.2871612941E-02          2.3562       1
   -3.7401371433E-02   -2.9197242774E-02          3.9270       2
   -3.1974402599E-02   -3.1920731679E-02          5.4978       3
   -2.6943178998E-02   -3.2523834738E-02          7.0686       4
   -2.2598798978E-02   -3.1940479718E-02          8.6394       5
   -1.8980348227E-02   -3.0740826515E-02         10.2102       6
   -1.6017035427E-02   -2.9260592359E-02         11.7810       7
   -1.3604693254E-02   -2.7691793620E-02         13.3518       8
   -1.1641030667E-02   -2.6138538255E-02         14.9226       9
   -1.0036282053E-02   -2.4654401485E-02         16.4934      10
   -8.7169791835E-03   -2.3264277367E-02         18.0642      11
   -7.6251992490E-03   -2.1976687685E-02         19.6350      12
   -6.7146884950E-03   -2.0791617413E-02         21.2058      13
   -5.9502339318E-03   -1.9704416438E-02         22.7765      14
   -5.3033247442E-03   -1.8707539146E-02         24.3473      15
   -4.7523853675E-03   -1.7793113760E-02         25.9181      16
   -4.2802592988E-03   -1.6953927316E-02         27.4889      17
   -3.8726405430E-03   -1.6182174330E-02         29.0597      18
   -3.5192325063E-03   -1.5471705655E-02         30.6305      19
   -3.2105953078E-03   -1.4815675884E-02         32.2013      20
   -2.9398943626E-03   -1.4209461455E-02         33.7721      21
   -2.7016961892E-03   -1.3647332966E-02         35.3429      22
   -2.4908271424E-03   -1.3125245862E-02         36.9137      23
   -2.3027088913E-03   -1.2639615391E-02         38.4845      24
   -2.1347163063E-03   -1.2187004906E-02         40.0553      25
   -1.9840596237E-03   -1.1764536151E-02         41.6261      26
   -1.8486569753E-03   -1.1369196781E-02         43.1969      27
   -1.7265362723E-03   -1.0998588813E-02         44.7677      28
   -1.6159088891E-03   -1.0650222791E-02         46.3385      29
   -1.5149914846E-03   -1.0322463750E-02         47.9093      30
   -1.4233831659E-03   -1.0013899431E-02         49.4801      31
   -1.3397728946E-03   -9.7223808957E-03         51.0509      32
   -1.2630540484E-03   -9.4471794614E-03         52.6217      33
   -1.1926480687E-03   -9.1867211120E-03         54.1925      34
   -1.1280250458E-03   -8.9397789734E-03         55.7633      35
   -1.0684569554E-03   -8.7055345177E-03         57.3341      36
   -1.0139209157E-03   -8.4825602034E-03         58.9049      37
   -9.6281155364E-04   -8.2705092375E-03         60.4757      38
   -9.1609664199E-04   -8.0691909674E-03         62.0465      39
   -8.7241107320E-04   -7.8770052260E-03         63.6173      40
   -8.3178167662E-04   -7.6938915992E-03         65.1880      41
   -7.9394715119E-04   -7.5189203920E-03         66.7588      42
   -7.5846797110E-04   -7.3512927983E-03         68.3296      43
   -7.2501575108E-04   -7.1913647890E-03         69.9004      44
   -6.9405161348E-04   -7.0382268508E-03         71.4712      45
   -6.6471344125E-04   -6.8908037312E-03         73.0420      46
   -6.3722156993E-04   -6.7499151234E-03         74.6128      47
   -6.1139322836E-04   -6.6142560709E-03         76.1836      48
   -5.8716511362E-04   -6.4835683779E-03         77.7544      49
   -5.6441642074E-04   -6.3578350507E-03         79.3252      50
   -5.4312855912E-04   -6.2368490853E-03         80.8960      51
   -5.2299870757E-04   -6.1203032299E-03         82.4668      52
   -5.0410411206E-04   -6.0079878893E-03         84.0376      53
   -4.8611183335E-04   -5.9003456690E-03         85.6084      54
   -4.6921544051E-04   -5.7964198678E-03         87.1792      55
   -4.5284071636E-04   -5.6959832495E-03         88.7500      56
   -4.3707933328E-04   -5.5989721477E-03         90.3208      57
   -4.2237543292E-04   -5.5048923895E-03         91.8916      58
   -4.0827998609E-04   -5.4140934943E-03         93.4624      59
   -3.9466302438E-04   -5.3262102902E-03         95.0332      60
   -3.8182771450E-04   -5.2409983441E-03         96.6040      61
   -3.6971398865E-04   -5.1583478097E-03         98.1748      62
   -3.5848147978E-04   -5.0786796857E-03         99.7456      63
   -3.4788718507E-04   -5.0009192269E-03        101.3164      64
   -3.3706427217E-04   -4.9251834119E-03        102.8872      65
   -3.2663157976E-04   -4.8524173794E-03        104.4580      66
   -3.1730068700E-04   -4.7818951834E-03        106.0288      67
   -3.0847419345E-04   -4.7131999348E-03        107.5995      68
   -2.9964075447E-04   -4.6461216700E-03        109.1703      69
   -2.9084262162E-04   -4.5811712063E-03        110.7411      70
   -2.8272280373E-04   -4.5183107057E-03        112.3119      71
   -2.7511461374E-04   -4.4567639451E-03        113.8827      72
   -2.6766422191E-04   -4.3964104749E-03        115.4535      73
   -2.6043444491E-04   -4.3378547633E-03        117.0243      74
   -2.5313880390E-04   -4.2812513249E-03        118.5951      75
   -2.4684082202E-04   -4.2260320577E-03        120.1659      76
   -2.4049842439E-04   -4.1721344763E-03        121.7367      77
   -2.3433200925E-04   -4.1196379763E-03        123.3075      78
   -2.2876288139E-04   -4.0683123317E-03        124.8783      79
   -2.2296892827E-04   -4.0183480676E-03        126.4491      80
   -2.1739718512E-04   -3.9693182376E-03        128.0199      81
   -2.1222367701E-04   -3.9216755731E-03        129.5907      82
   -2.0744713942E-04   -3.8750658137E-03        131.1615      83
   -2.0252108206E-04   -3.8297508666E-03        132.7323      84
   -1.9811812065E-04   -3.7854467725E-03        134.3031      85
   -1.9365130649E-04   -3.7421354514E-03        135.8739      86
   -1.8923649453E-04   -3.6997900203E-03        137.4447      87
   -1.8507046362E-04   -3.6587813934E-03        139.0155      88
   -1.8067824473E-04   -3.6187069225E-03        140.5863      89
   -1.7648989982E-04   -3.5795504957E-03        142.1571      90
   -1.7255543711E-04   -3.5405559291E-03        143.7279      91
   -1.6863008976E-04   -3.5026888788E-03        145.2987      92
   -1.6512520580E-04   -3.4654259001E-03        146.8695      93
   -1.6135619489E-04   -3.4289396528E-03        148.4403      94
   -1.5739375763E-04   -3.3933658246E-03        150.0110      95
   -1.5414273239E-04   -3.3580617989E-03        151.5818      96
   -1.5076536381E-04   -3.3237361480E-03        153.1526      97
   -1.4778109338E-04   -3.2899860983E-03        154.7234      98
   -1.4466099062E-04   -3.2567328153E-03        156.2942      99
   -1.4148673477E-04   -3.2241366057E-03        157.8650     100
   -1.3819471100E-04   -3.1922850733E-03        159.4358     101
   -1.3564496870E-04   -3.1610100691E-03        161.0066     102
   -1.3304624530E-04   -3.1304531165E-03        162.5774     103
   -1.3056694169E-04   -3.1007320114E-03        164.1482     104
   -1.2850861966E-04   -3.0713635023E-03        165.7190     105
   -1.2625013651E-04   -3.0424570701E-03        167.2898     106
   -1.2374804471E-04   -3.0145248205E-03        168.8606     107
   -1.2177217994E-04   -2.9877431099E-03        170.4314     108
   -1.1957220693E-04   -2.9605023512E-03        172.0022     109
   -1.1741329578E-04   -2.9339252475E-03        173.5730     110
   -1.1516402105E-04   -2.9080062202E-03        175.1438     111
   -1.1300636257E-04   -2.8827603858E-03        176.7146     112
   -1.1124450358E-04   -2.8578795755E-03        178.2854     113
   -1.0915337961E-04   -2.8334491186E-03        179.8562     114
   -1.0723030676E-04   -2.8094578176E-03        181.4270     115
   -1.0524324439E-04   -2.7857006001E-03        182.9978     116
   -1.0370423366E-04   -2.7622736817E-03        184.5686     117
   -1.0225530545E-04   -2.7391485332E-03        186.1394     118
   -1.0031065314E-04   -2.7163282657E-03        187.7102     119
   -9.8241085371E-05   -2.6938727284E-03        189.2810     120
   -9.6485840496E-05   -2.6717034164E-03        190.8518     121
   -9.4970941125E-05   -2.6498300719E-03        192.4226     122
   -9.3254741787E-05   -2.6285966042E-03        193.9933     123
   -9.1698733652E-05   -2.6076313537E-03        195.5641     124
   -9.0290324990E-05   -2.5867015584E-03        197.1349     125
   -8.8881425597E-05   -2.5660595189E-03        198.7057     126
   -8.7953438815E-05   -2.5460777615E-03        200.2765     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.3_T0.5/D_DCA <==
0.3 0.0146425604487 3.43310526252e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.3_T0.5/D_DCA_size20.0 <==
0.299508388258 4.12660285778e-05 -3.36677038508 0.0146844863414 1.21756318543e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.3_T0.5/D_DCA_size32.0 <==
0.299517239904 5.38176652268e-05 -3.36695618521 0.0146588100961 1.66896851252e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.3_T0.5/D_DCA_size34.0 <==
0.29969634597 0.000112424883515 -3.36561131189 0.0146753137193 3.4991047142e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.3_T0.5/D_DiagMC_GGam <==
0.3000    0.0003    -3.3636   0.0002    0.01466    0.00006


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.3_T0.5/E_DCA <==
0.3 -0.971136187616 0.00610074194209


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.3_T0.5/E_DCA_size20.0 <==
0.299508388258 4.12660285778e-05 -3.36677038508 -0.976144198332 0.000511462071794


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.3_T0.5/E_DCA_size32.0 <==
0.299517239904 5.38176652268e-05 -3.36695618521 -0.976266998358 0.000524715253721


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.3_T0.5/E_DCA_size34.0 <==
0.29969634597 0.000112424883515 -3.36561131189 -0.972455754269 0.00373410666121


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.3_T0.5/E_DiagMC_GGam <==
0.3000    0.0003    -3.3636   0.0002    -0.9781    0.0005


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.3_T0.5/GGam.Sig_local_w_O1n0.300T0.500U2.0tp0.20 <==
   -4.1615691537E-02   -1.8094755646E-02          1.5708       0
   -3.2278650448E-02   -2.9123301283E-02          4.7124       1
   -2.3061651911E-02   -3.0169082387E-02          7.8540       2
   -1.6380778285E-02   -2.7993346456E-02         10.9956       3
   -1.1889272965E-02   -2.5129381910E-02         14.1372       4
   -8.8767351646E-03   -2.2402944901E-02         17.2788       5
   -6.8165657086E-03   -2.0024998557E-02         20.4204       6
   -5.3662685849E-03   -1.8007906897E-02         23.5619       7
   -4.3189042375E-03   -1.6305922524E-02         26.7035       8
   -3.5420378115E-03   -1.4866174243E-02         29.8451       9
   -2.9518688358E-03   -1.3640323626E-02         32.9867      10
   -2.4954067689E-03   -1.2589718116E-02         36.1283      11
   -2.1349116060E-03   -1.1679464832E-02         39.2699      12
   -1.8462597908E-03   -1.0887047081E-02         42.4115      13
   -1.6107202457E-03   -1.0191562326E-02         45.5531      14
   -1.4174416858E-03   -9.5768179920E-03         48.6947      15
   -1.2568505812E-03   -9.0297486402E-03         51.8363      16
   -1.1209936037E-03   -8.5391219432E-03         54.9779      17
   -1.0059876154E-03   -8.0996190842E-03         58.1195      18
   -9.0771193983E-04   -7.7009666553E-03         61.2611      19
   -8.2376288832E-04   -7.3393607386E-03         64.4026      20
   -7.4946846457E-04   -7.0094797228E-03         67.5442      21
   -6.8608827838E-04   -6.7083649798E-03         70.6858      22
   -6.2934491484E-04   -6.4306723579E-03         73.8274      23
   -5.8016284468E-04   -6.1746696699E-03         76.9690      24
   -5.3479582003E-04   -5.9383743296E-03         80.1106      25
   -4.9664999678E-04   -5.7190747917E-03         83.2522      26
   -4.6161288489E-04   -5.5159780804E-03         86.3938      27
   -4.3052933015E-04   -5.3256029774E-03         89.5354      28
   -4.0236945104E-04   -5.1487021717E-03         92.6770      29
   -3.7620744016E-04   -4.9829709680E-03         95.8186      30
   -3.5360080108E-04   -4.8274806968E-03         98.9602      31
   -3.3156689178E-04   -4.6808069734E-03        102.1018      32
   -3.1327593150E-04   -4.5434079428E-03        105.2434      33
   -2.9561716511E-04   -4.4133387305E-03        108.3849      34
   -2.7876375118E-04   -4.2901487930E-03        111.5265      35
   -2.6442262431E-04   -4.1753268500E-03        114.6681      36
   -2.5039843334E-04   -4.0639910186E-03        117.8097      37
   -2.3712767898E-04   -3.9605772430E-03        120.9513      38
   -2.2451970951E-04   -3.8604753085E-03        124.0929      39
   -2.1365169590E-04   -3.7661992275E-03        127.2345      40
   -2.0270378612E-04   -3.6756395578E-03        130.3761      41
   -1.9367509026E-04   -3.5902736213E-03        133.5177      42
   -1.8488755926E-04   -3.5087750365E-03        136.6593      43
   -1.7750242079E-04   -3.4294379853E-03        139.8009      44
   -1.6957022657E-04   -3.3547139036E-03        142.9425      45
   -1.6286928140E-04   -3.2834703869E-03        146.0841      46
   -1.5640889007E-04   -3.2158445251E-03        149.2257      47
   -1.5044496182E-04   -3.1497762294E-03        152.3672      48
   -1.4485347689E-04   -3.0866091957E-03        155.5088      49
   -1.3921449921E-04   -3.0264297088E-03        158.6504      50
   -1.3425161686E-04   -2.9683433515E-03        161.7920      51
   -1.2876710946E-04   -2.9125785124E-03        164.9336      52
   -1.2373289453E-04   -2.8581644989E-03        168.0752      53
   -1.1946930671E-04   -2.8064325228E-03        171.2168      54
   -1.1457805193E-04   -2.7553644668E-03        174.3584      55
   -1.1032951641E-04   -2.7077098856E-03        177.5000      56
   -1.0628588143E-04   -2.6605673911E-03        180.6416      57
   -1.0318095122E-04   -2.6153583835E-03        183.7832      58
   -9.9307090256E-05   -2.5712561052E-03        186.9248      59
   -9.6175956247E-05   -2.5286460267E-03        190.0664      60
   -9.2322926427E-05   -2.4872577780E-03        193.2079      61
   -8.9773557026E-05   -2.4469952823E-03        196.3495      62
   -8.6468374353E-05   -2.4085079279E-03        199.4911      63
   -8.3877774943E-05   -2.3714781777E-03        202.6327      64
   -8.2137909429E-05   -2.3363739531E-03        205.7743      65
   -7.9014434800E-05   -2.3010528147E-03        208.9159      66
   -7.6544849133E-05   -2.2673599190E-03        212.0575      67
   -7.4334927723E-05   -2.2348187431E-03        215.1991      68
   -7.2701965288E-05   -2.2023005910E-03        218.3407      69
   -6.9424852581E-05   -2.1712875626E-03        221.4823      70
   -6.7463345214E-05   -2.1405046715E-03        224.6239      71
   -6.6093878921E-05   -2.1113571936E-03        227.7655      72
   -6.4242593352E-05   -2.0818951986E-03        230.9071      73
   -6.2352949644E-05   -2.0553753538E-03        234.0487      74
   -6.1500761223E-05   -2.0280697417E-03        237.1902      75
   -6.0190175441E-05   -2.0015510292E-03        240.3318      76
   -5.8124745150E-05   -1.9756246097E-03        243.4734      77
   -5.6805446867E-05   -1.9507379237E-03        246.6150      78
   -5.5579045091E-05   -1.9269557525E-03        249.7566      79
   -5.4534984697E-05   -1.9017017073E-03        252.8982      80
   -5.2363145801E-05   -1.8789894457E-03        256.0398      81
   -5.1695115735E-05   -1.8559388949E-03        259.1814      82
   -5.0344459257E-05   -1.8345073319E-03        262.3230      83
   -4.8929325564E-05   -1.8125806157E-03        265.4646      84
   -4.7378155208E-05   -1.7917304272E-03        268.6062      85
   -4.6849046667E-05   -1.7705889734E-03        271.7478      86
   -4.6083583826E-05   -1.7494977917E-03        274.8894      87
   -4.4451645084E-05   -1.7297435530E-03        278.0309      88
   -4.3942694409E-05   -1.7104887295E-03        281.1725      89
   -4.3218451695E-05   -1.6914097025E-03        284.3141      90
   -4.2984680746E-05   -1.6729447912E-03        287.4557      91
   -4.2540762037E-05   -1.6555335878E-03        290.5973      92
   -4.1266822961E-05   -1.6383956424E-03        293.7389      93
   -4.0678480427E-05   -1.6216702254E-03        296.8805      94
   -3.8935732599E-05   -1.6041687344E-03        300.0221      95
   -3.7954258153E-05   -1.5886765210E-03        303.1637      96
   -3.7334190933E-05   -1.5726772996E-03        306.3053      97
   -3.7192941602E-05   -1.5567377773E-03        309.4469      98
   -3.5756478978E-05   -1.5419737034E-03        312.5885      99
   -3.5584822790E-05   -1.5266520817E-03        315.7301     100
   -3.4902153615E-05   -1.5118423009E-03        318.8717     101
   -3.3679754821E-05   -1.4964714179E-03        322.0132     102
   -3.2977503371E-05   -1.4817022776E-03        325.1548     103
   -3.2083751650E-05   -1.4670268085E-03        328.2964     104
   -3.2395255433E-05   -1.4529628833E-03        331.4380     105
   -3.1517939412E-05   -1.4396570382E-03        334.5796     106
   -3.1828283177E-05   -1.4266523397E-03        337.7212     107
   -3.0781907685E-05   -1.4142669141E-03        340.8628     108
   -2.9956423518E-05   -1.4015800696E-03        344.0044     109
   -2.9328222867E-05   -1.3893024721E-03        347.1460     110
   -2.7642324678E-05   -1.3760363544E-03        350.2876     111
   -2.7976935912E-05   -1.3644872542E-03        353.4292     112
   -2.6490260444E-05   -1.3515681222E-03        356.5708     113
   -2.6934926256E-05   -1.3403072927E-03        359.7124     114
   -2.6103505142E-05   -1.3286791637E-03        362.8540     115
   -2.6104164985E-05   -1.3166403337E-03        365.9955     116
   -2.4000578063E-05   -1.3063341703E-03        369.1371     117
   -2.4012927091E-05   -1.2946388600E-03        372.2787     118
   -2.3503545914E-05   -1.2844323819E-03        375.4203     119
   -2.4055932752E-05   -1.2727492623E-03        378.5619     120
   -2.3435041348E-05   -1.2631398174E-03        381.7035     121
   -2.2549376381E-05   -1.2528271522E-03        384.8451     122
   -2.1846721941E-05   -1.2426974968E-03        387.9867     123
   -2.0730368979E-05   -1.2320463000E-03        391.1283     124
   -2.0695804625E-05   -1.2217896140E-03        394.2699     125
   -2.0156517413E-05   -1.2129813477E-03        397.4115     126
   -2.0706896174E-05   -1.2027680296E-03        400.5531     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.3_T0.5/GGam.Sig_local_w_O3n0.300T0.500U2.0tp0.20 <==
   -4.5308707727E-02   -2.0322035183E-02          1.5708       0
   -3.4817005691E-02   -3.1885559699E-02          4.7124       1
   -2.4636019157E-02   -3.2676733896E-02          7.8540       2
   -1.7363030181E-02   -3.0122406532E-02         10.9956       3
   -1.2527610086E-02   -2.6922769916E-02         14.1372       4
   -9.3145893935E-03   -2.3926526638E-02         17.2788       5
   -7.1305437349E-03   -2.1340913235E-02         20.4204       6
   -5.6014248373E-03   -1.9160334652E-02         23.5619       7
   -4.4987287441E-03   -1.7329392306E-02         26.7035       8
   -3.6844950579E-03   -1.5785679508E-02         29.8451       9
   -3.0683646431E-03   -1.4475603818E-02         32.9867      10
   -2.5906968138E-03   -1.3352412141E-02         36.1283      11
   -2.2140163578E-03   -1.2382788707E-02         39.2699      12
   -1.9138105140E-03   -1.1539147698E-02         42.4115      13
   -1.6693960154E-03   -1.0797986982E-02         45.5531      14
   -1.4685166957E-03   -1.0143915461E-02         48.6947      15
   -1.3016699373E-03   -9.5625422118E-03         51.8363      16
   -1.1608829076E-03   -9.0425630763E-03         54.9779      17
   -1.0413785720E-03   -8.5747811376E-03         58.1195      18
   -9.3951856767E-04   -8.1521196138E-03         61.2611      19
   -8.5176628151E-04   -7.7681608343E-03         64.4026      20
   -7.7635365924E-04   -7.4175927686E-03         67.5442      21
   -7.1037709491E-04   -7.0972302041E-03         70.6858      22
   -6.5314155949E-04   -6.8033846464E-03         73.8274      23
   -6.0197646898E-04   -6.5332034670E-03         76.9690      24
   -5.5596857149E-04   -6.2827403852E-03         80.1106      25
   -5.1501708357E-04   -6.0514255155E-03         83.2522      26
   -4.7828700146E-04   -5.8364279973E-03         86.3938      27
   -4.4504508459E-04   -5.6355543912E-03         89.5354      28
   -4.1529954850E-04   -5.4465524617E-03         92.6770      29
   -3.8868696086E-04   -5.2708578352E-03         95.8186      30
   -3.6602870969E-04   -5.1059402735E-03         98.9602      31
   -3.4339115865E-04   -4.9514637821E-03        102.1018      32
   -3.2392375329E-04   -4.8050927081E-03        105.2434      33
   -3.0559893019E-04   -4.6672740238E-03        108.3849      34
   -2.8818648980E-04   -4.5374024778E-03        111.5265      35
   -2.7279410291E-04   -4.4146885926E-03        114.6681      36
   -2.5879493286E-04   -4.2990328720E-03        117.8097      37
   -2.4606747244E-04   -4.1882460037E-03        120.9513      38
   -2.3361507534E-04   -4.0828717828E-03        124.0929      39
   -2.2220429632E-04   -3.9842061993E-03        127.2345      40
   -2.1045637311E-04   -3.8889135140E-03        130.3761      41
   -2.0127859175E-04   -3.7976054069E-03        133.5177      42
   -1.9230142619E-04   -3.7111397208E-03        136.6593      43
   -1.8365450789E-04   -3.6287114226E-03        139.8009      44
   -1.7482576797E-04   -3.5493586879E-03        142.9425      45
   -1.6700621516E-04   -3.4725906869E-03        146.0841      46
   -1.6059943040E-04   -3.4014759971E-03        149.2257      47
   -1.5403683303E-04   -3.3318485603E-03        152.3672      48
   -1.4808672192E-04   -3.2649878409E-03        155.5088      49
   -1.4174554120E-04   -3.1997712721E-03        158.6504      50
   -1.3561278884E-04   -3.1387426537E-03        161.7920      51
   -1.2959361535E-04   -3.0795507159E-03        164.9336      52
   -1.2505562400E-04   -3.0219207939E-03        168.0752      53
   -1.2196754106E-04   -2.9670501867E-03        171.2168      54
   -1.1657167735E-04   -2.9140778617E-03        174.3584      55
   -1.1284782756E-04   -2.8637045965E-03        177.5000      56
   -1.0929830991E-04   -2.8141183644E-03        180.6416      57
   -1.0515087220E-04   -2.7661767002E-03        183.7832      58
   -1.0166043658E-04   -2.7184872993E-03        186.9248      59
   -9.8659078203E-05   -2.6723656093E-03        190.0664      60
   -9.6273885921E-05   -2.6289706298E-03        193.2079      61
   -9.3170466739E-05   -2.5871299368E-03        196.3495      62
   -9.0271780566E-05   -2.5469858232E-03        199.4911      63
   -8.7037576166E-05   -2.5072465478E-03        202.6327      64
   -8.4556793751E-05   -2.4694947410E-03        205.7743      65
   -8.1475279653E-05   -2.4325775440E-03        208.9159      66
   -7.9263306720E-05   -2.3967868301E-03        212.0575      67
   -7.7356463179E-05   -2.3614341175E-03        215.1991      68
   -7.5421426584E-05   -2.3287168714E-03        218.3407      69
   -7.3940598137E-05   -2.2965171802E-03        221.4823      70
   -7.1282914953E-05   -2.2651380814E-03        224.6239      71
   -6.8763756026E-05   -2.2340570978E-03        227.7655      72
   -6.7481949177E-05   -2.2043748683E-03        230.9071      73
   -6.4989044109E-05   -2.1741017761E-03        234.0487      74
   -6.2346815028E-05   -2.1452318667E-03        237.1902      75
   -6.0504171378E-05   -2.1170310348E-03        240.3318      76
   -5.8623818271E-05   -2.0899116080E-03        243.4734      77
   -5.7281516251E-05   -2.0620304961E-03        246.6150      78
   -5.5140848668E-05   -2.0360837971E-03        249.7566      79
   -5.5393208543E-05   -2.0111977360E-03        252.8982      80
   -5.4239533201E-05   -1.9856667153E-03        256.0398      81
   -5.3055187052E-05   -1.9621269074E-03        259.1814      82
   -5.1348946967E-05   -1.9400520914E-03        262.3230      83
   -5.0012172648E-05   -1.9169757494E-03        265.4646      84
   -4.8389878147E-05   -1.8946482853E-03        268.6062      85
   -4.7646052990E-05   -1.8730290955E-03        271.7478      86
   -4.5648121180E-05   -1.8519225844E-03        274.8894      87
   -4.5119618631E-05   -1.8295251000E-03        278.0309      88
   -4.5025115183E-05   -1.8098087464E-03        281.1725      89
   -4.3662954433E-05   -1.7896280965E-03        284.3141      90
   -4.1766866974E-05   -1.7695973892E-03        287.4557      91
   -4.1478373062E-05   -1.7507649057E-03        290.5973      92
   -4.0844315542E-05   -1.7311848231E-03        293.7389      93
   -3.9218010976E-05   -1.7132744065E-03        296.8805      94
   -3.7619403296E-05   -1.6943199275E-03        300.0221      95
   -3.7544612679E-05   -1.6778725027E-03        303.1637      96
   -3.7453585366E-05   -1.6620517605E-03        306.3053      97
   -3.6373338359E-05   -1.6455632937E-03        309.4469      98
   -3.5403988141E-05   -1.6293742694E-03        312.5885      99
   -3.4919724421E-05   -1.6128592458E-03        315.7301     100
   -3.3951132572E-05   -1.5967544963E-03        318.8717     101
   -3.3964971092E-05   -1.5814696632E-03        322.0132     102
   -3.2177374996E-05   -1.5668001524E-03        325.1548     103
   -3.1384170206E-05   -1.5531737588E-03        328.2964     104
   -3.0307300376E-05   -1.5382236024E-03        331.4380     105
   -2.9583292801E-05   -1.5239933207E-03        334.5796     106
   -2.8815776373E-05   -1.5088162471E-03        337.7212     107
   -2.8389748865E-05   -1.4953531182E-03        340.8628     108
   -2.8254990102E-05   -1.4816080959E-03        344.0044     109
   -2.8240327467E-05   -1.4675087549E-03        347.1460     110
   -2.7435864386E-05   -1.4542994504E-03        350.2876     111
   -2.7143316585E-05   -1.4408464419E-03        353.4292     112
   -2.7162131042E-05   -1.4281005085E-03        356.5708     113
   -2.6263935246E-05   -1.4165187414E-03        359.7124     114
   -2.5589240316E-05   -1.4039829414E-03        362.8540     115
   -2.4479693754E-05   -1.3924415973E-03        365.9955     116
   -2.3884544127E-05   -1.3799498541E-03        369.1371     117
   -2.3242781512E-05   -1.3689275299E-03        372.2787     118
   -2.2216264372E-05   -1.3581336115E-03        375.4203     119
   -2.2023415602E-05   -1.3469101248E-03        378.5619     120
   -2.1847958813E-05   -1.3358688850E-03        381.7035     121
   -2.1223669902E-05   -1.3244487598E-03        384.8451     122
   -2.0581888311E-05   -1.3132663292E-03        387.9867     123
   -2.0408267795E-05   -1.3015689982E-03        391.1283     124
   -2.0236987111E-05   -1.2908423494E-03        394.2699     125
   -2.0181714741E-05   -1.2807235802E-03        397.4115     126
   -2.0056177311E-05   -1.2713143940E-03        400.5531     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.3_T0.5/GGam.Sig_local_w_O4n0.300T0.500U2.0tp0.20 <==
   -4.5974135941E-02   -2.0823244285E-02          1.5708       0
   -3.5204915041E-02   -3.2427385707E-02          4.7124       1
   -2.4827824785E-02   -3.3117951983E-02          7.8540       2
   -1.7451403916E-02   -3.0460437851E-02         10.9956       3
   -1.2565038826E-02   -2.7182116968E-02         14.1372       4
   -9.3275491902E-03   -2.4130602821E-02         17.2788       5
   -7.1305491742E-03   -2.1504207341E-02         20.4204       6
   -5.5963379628E-03   -1.9294579440E-02         23.5619       7
   -4.4926099324E-03   -1.7441768579E-02         26.7035       8
   -3.6785771273E-03   -1.5881071236E-02         29.8451       9
   -3.0617970764E-03   -1.4556782629E-02         32.9867      10
   -2.5849124380E-03   -1.3424898999E-02         36.1283      11
   -2.2092583807E-03   -1.2448569412E-02         39.2699      12
   -1.9096268021E-03   -1.1598066667E-02         42.4115      13
   -1.6647687685E-03   -1.0852269296E-02         45.5531      14
   -1.4649801622E-03   -1.0194732890E-02         48.6947      15
   -1.2981315591E-03   -9.6094278779E-03         51.8363      16
   -1.1573931891E-03   -9.0872089042E-03         54.9779      17
   -1.0381045019E-03   -8.6173653250E-03         58.1195      18
   -9.3591321372E-04   -8.1929271378E-03         61.2611      19
   -8.4881527480E-04   -7.8062648205E-03         64.4026      20
   -7.7242725390E-04   -7.4534916819E-03         67.5442      21
   -7.0552397361E-04   -7.1318223131E-03         70.6858      22
   -6.4704137084E-04   -6.8364994959E-03         73.8274      23
   -5.9648134837E-04   -6.5637467062E-03         76.9690      24
   -5.5087298821E-04   -6.3111974439E-03         80.1106      25
   -5.1018341015E-04   -6.0782770232E-03         83.2522      26
   -4.7385143476E-04   -5.8620079781E-03         86.3938      27
   -4.4133113786E-04   -5.6605982275E-03         89.5354      28
   -4.1308095957E-04   -5.4708055831E-03         92.6770      29
   -3.8595887124E-04   -5.2934852441E-03         95.8186      30
   -3.6200843136E-04   -5.1285041976E-03         98.9602      31
   -3.4048692277E-04   -4.9730801190E-03        102.1018      32
   -3.2035605500E-04   -4.8256214817E-03        105.2434      33
   -3.0188771925E-04   -4.6885085858E-03        108.3849      34
   -2.8543202475E-04   -4.5577656146E-03        111.5265      35
   -2.6993612010E-04   -4.4342396715E-03        114.6681      36
   -2.5663362039E-04   -4.3165155217E-03        117.8097      37
   -2.4307865018E-04   -4.2055858736E-03        120.9513      38
   -2.3172190452E-04   -4.0997534586E-03        124.0929      39
   -2.2018550532E-04   -3.9991341105E-03        127.2345      40
   -2.1064440209E-04   -3.9032303271E-03        130.3761      41
   -2.0144470593E-04   -3.8114751732E-03        133.5177      42
   -1.9273489799E-04   -3.7253611123E-03        136.6593      43
   -1.8563287804E-04   -3.6437661732E-03        139.8009      44
   -1.7849872533E-04   -3.5656727172E-03        142.9425      45
   -1.7150131294E-04   -3.4888985308E-03        146.0841      46
   -1.6362722278E-04   -3.4155195909E-03        149.2257      47
   -1.5581586802E-04   -3.3471246334E-03        152.3672      48
   -1.4851128500E-04   -3.2793205341E-03        155.5088      49
   -1.4266953517E-04   -3.2153106858E-03        158.6504      50
   -1.3787298385E-04   -3.1526203510E-03        161.7920      51
   -1.3269166751E-04   -3.0925279644E-03        164.9336      52
   -1.2740217385E-04   -3.0344668640E-03        168.0752      53
   -1.2362902233E-04   -2.9791695270E-03        171.2168      54
   -1.1944826692E-04   -2.9258411853E-03        174.3584      55
   -1.1549457865E-04   -2.8749203532E-03        177.5000      56
   -1.1204256108E-04   -2.8255098064E-03        180.6416      57
   -1.0691119665E-04   -2.7787082507E-03        183.7832      58
   -1.0305513315E-04   -2.7319309257E-03        186.9248      59
   -9.9222475022E-05   -2.6859983523E-03        190.0664      60
   -9.5766633024E-05   -2.6427661487E-03        193.2079      61
   -9.1446711310E-05   -2.6010830798E-03        196.3495      62
   -8.9486982117E-05   -2.5596468225E-03        199.4911      63
   -8.5738763617E-05   -2.5195429763E-03        202.6327      64
   -8.3528259962E-05   -2.4806951985E-03        205.7743      65
   -8.1512886953E-05   -2.4436866742E-03        208.9159      66
   -7.9594255587E-05   -2.4084837695E-03        212.0575      67
   -7.7632624349E-05   -2.3727250961E-03        215.1991      68
   -7.4579307200E-05   -2.3383662101E-03        218.3407      69
   -7.1816185146E-05   -2.3050399817E-03        221.4823      70
   -6.9113067707E-05   -2.2724417365E-03        224.6239      71
   -6.6439978690E-05   -2.2409813698E-03        227.7655      72
   -6.5949266127E-05   -2.2125263981E-03        230.9071      73
   -6.5344149942E-05   -2.1826876411E-03        234.0487      74
   -6.3278562657E-05   -2.1543195005E-03        237.1902      75
   -6.2026719813E-05   -2.1251142522E-03        240.3318      76
   -6.1089613105E-05   -2.0970075899E-03        243.4734      77
   -5.9400764665E-05   -2.0705734908E-03        246.6150      78
   -5.7560574405E-05   -2.0462381843E-03        249.7566      79
   -5.6858458720E-05   -2.0212246210E-03        252.8982      80
   -5.4254739765E-05   -1.9964162227E-03        256.0398      81
   -5.3628501947E-05   -1.9732615525E-03        259.1814      82
   -5.1904072537E-05   -1.9498010388E-03        262.3230      83
   -5.0729282791E-05   -1.9274978725E-03        265.4646      84
   -5.0336960126E-05   -1.9034706538E-03        268.6062      85
   -4.9663146074E-05   -1.8816270130E-03        271.7478      86
   -4.8714026473E-05   -1.8597051716E-03        274.8894      87
   -4.7609694369E-05   -1.8389217302E-03        278.0309      88
   -4.6421315334E-05   -1.8182323596E-03        281.1725      89
   -4.5666232589E-05   -1.7986537629E-03        284.3141      90
   -4.3774846062E-05   -1.7778605259E-03        287.4557      91
   -4.1200240523E-05   -1.7597310253E-03        290.5973      92
   -4.0456113659E-05   -1.7410164005E-03        293.7389      93
   -3.8571884891E-05   -1.7223571122E-03        296.8805      94
   -3.6792375381E-05   -1.7043388555E-03        300.0221      95
   -3.6980191492E-05   -1.6867224188E-03        303.1637      96
   -3.7065736181E-05   -1.6694277096E-03        306.3053      97
   -3.5870322497E-05   -1.6519457157E-03        309.4469      98
   -3.6070005014E-05   -1.6355864792E-03        312.5885      99
   -3.4796826513E-05   -1.6179413683E-03        315.7301     100
   -3.4269504413E-05   -1.6036016570E-03        318.8717     101
   -3.4910894364E-05   -1.5869215858E-03        322.0132     102
   -3.3414819088E-05   -1.5709447819E-03        325.1548     103
   -3.2278776554E-05   -1.5572401590E-03        328.2964     104
   -3.2833879080E-05   -1.5429257225E-03        331.4380     105
   -3.1945027954E-05   -1.5277087658E-03        334.5796     106
   -3.1720515761E-05   -1.5151083043E-03        337.7212     107
   -3.1123006774E-05   -1.5004284568E-03        340.8628     108
   -2.9940755369E-05   -1.4876914307E-03        344.0044     109
   -3.0274143349E-05   -1.4742600642E-03        347.1460     110
   -3.0331098506E-05   -1.4610464941E-03        350.2876     111
   -2.9654289556E-05   -1.4479345451E-03        353.4292     112
   -2.8585824715E-05   -1.4342924749E-03        356.5708     113
   -2.7284739000E-05   -1.4226253379E-03        359.7124     114
   -2.6922100924E-05   -1.4100985106E-03        362.8540     115
   -2.6484463474E-05   -1.3983162661E-03        365.9955     116
   -2.5599381098E-05   -1.3863875652E-03        369.1371     117
   -2.5176140262E-05   -1.3757230734E-03        372.2787     118
   -2.5753730079E-05   -1.3651251623E-03        375.4203     119
   -2.4880135458E-05   -1.3532629675E-03        378.5619     120
   -2.2806030429E-05   -1.3415350148E-03        381.7035     121
   -2.3001194834E-05   -1.3300278928E-03        384.8451     122
   -2.1802338282E-05   -1.3192754531E-03        387.9867     123
   -2.1266100458E-05   -1.3087721144E-03        391.1283     124
   -2.1273722544E-05   -1.2978531499E-03        394.2699     125
   -2.0900144575E-05   -1.2873305117E-03        397.4115     126
   -2.0771723244E-05   -1.2773495567E-03        400.5531     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.3_T0.5/GGam.Sig_local_w_O5n0.300T0.500U2.0tp0.20 <==
   -4.6005119811E-02   -2.0833170931E-02          1.5708       0
   -3.5209438378E-02   -3.2454043433E-02          4.7124       1
   -2.4805534472E-02   -3.3130543253E-02          7.8540       2
   -1.7419304871E-02   -3.0456213094E-02         10.9956       3
   -1.2534380035E-02   -2.7166765288E-02         14.1372       4
   -9.3010568998E-03   -2.4110645080E-02         17.2788       5
   -7.1087729253E-03   -2.1481665042E-02         20.4204       6
   -5.5778856277E-03   -1.9271616287E-02         23.5619       7
   -4.4770046198E-03   -1.7419214650E-02         26.7035       8
   -3.6638532131E-03   -1.5860137154E-02         29.8451       9
   -3.0493423058E-03   -1.4537287333E-02         32.9867      10
   -2.5748793996E-03   -1.3406762486E-02         36.1283      11
   -2.2007071505E-03   -1.2430930202E-02         39.2699      12
   -1.9026993713E-03   -1.1581402362E-02         42.4115      13
   -1.6592476679E-03   -1.0835976685E-02         45.5531      14
   -1.4594991265E-03   -1.0178362694E-02         48.6947      15
   -1.2938297820E-03   -9.5930511221E-03         51.8363      16
   -1.1537253176E-03   -9.0703880671E-03         54.9779      17
   -1.0363714754E-03   -8.6008473877E-03         58.1195      18
   -9.3437745528E-04   -8.1762356250E-03         61.2611      19
   -8.4731157734E-04   -7.7922558537E-03         64.4026      20
   -7.7096559124E-04   -7.4416406356E-03         67.5442      21
   -7.0573983191E-04   -7.1209106446E-03         70.6858      22
   -6.4830928075E-04   -6.8255413298E-03         73.8274      23
   -5.9672263057E-04   -6.5546889172E-03         76.9690      24
   -5.5208648722E-04   -6.3027773580E-03         80.1106      25
   -5.1144353678E-04   -6.0682428997E-03         83.2522      26
   -4.7668589815E-04   -5.8521145273E-03         86.3938      27
   -4.4345197806E-04   -5.6504123310E-03         89.5354      28
   -4.1375005639E-04   -5.4628648763E-03         92.6770      29
   -3.8766184091E-04   -5.2876601227E-03         95.8186      30
   -3.6275177578E-04   -5.1231229179E-03         98.9602      31
   -3.4098559800E-04   -4.9685490707E-03        102.1018      32
   -3.2079142209E-04   -4.8211374478E-03        105.2434      33
   -3.0273002447E-04   -4.6830736906E-03        108.3849      34
   -2.8654590251E-04   -4.5519025673E-03        111.5265      35
   -2.7060711813E-04   -4.4280596901E-03        114.6681      36
   -2.5633140543E-04   -4.3114858270E-03        117.8097      37
   -2.4202153994E-04   -4.2011053432E-03        120.9513      38
   -2.2979341225E-04   -4.0956060181E-03        124.0929      39
   -2.1907870283E-04   -3.9953502853E-03        127.2345      40
   -2.0873017865E-04   -3.8989887306E-03        130.3761      41
   -1.9868755253E-04   -3.8077877926E-03        133.5177      42
   -1.8923769183E-04   -3.7204090268E-03        136.6593      43
   -1.8126464592E-04   -3.6377491896E-03        139.8009      44
   -1.7342733811E-04   -3.5583608403E-03        142.9425      45
   -1.6523289962E-04   -3.4814092975E-03        146.0841      46
   -1.5823304855E-04   -3.4095390992E-03        149.2257      47
   -1.5168532967E-04   -3.3395853225E-03        152.3672      48
   -1.4639264631E-04   -3.2731349776E-03        155.5088      49
   -1.4212474189E-04   -3.2088525200E-03        158.6504      50
   -1.3735314133E-04   -3.1457000382E-03        161.7920      51
   -1.3260043473E-04   -3.0861324325E-03        164.9336      52
   -1.2706932761E-04   -3.0294382078E-03        168.0752      53
   -1.2176610944E-04   -2.9748607369E-03        171.2168      54
   -1.1693598622E-04   -2.9212525958E-03        174.3584      55
   -1.1214090798E-04   -2.8709114724E-03        177.5000      56
   -1.0929939749E-04   -2.8212713590E-03        180.6416      57
   -1.0554080856E-04   -2.7728970519E-03        183.7832      58
   -1.0261455598E-04   -2.7269363599E-03        186.9248      59
   -9.8447680571E-05   -2.6826231456E-03        190.0664      60
   -9.4613097103E-05   -2.6405630307E-03        193.2079      61
   -9.0990263850E-05   -2.5984596423E-03        196.3495      62
   -8.8007049465E-05   -2.5576504697E-03        199.4911      63
   -8.4038871363E-05   -2.5162837557E-03        202.6327      64
   -8.1508027426E-05   -2.4782861396E-03        205.7743      65
   -7.8392727651E-05   -2.4392516245E-03        208.9159      66
   -7.5362192226E-05   -2.4033204997E-03        212.0575      67
   -7.4344417947E-05   -2.3679411934E-03        215.1991      68
   -7.2853911640E-05   -2.3342435365E-03        218.3407      69
   -7.0649895269E-05   -2.3014900584E-03        221.4823      70
   -6.9511971494E-05   -2.2701443121E-03        224.6239      71
   -6.7871429275E-05   -2.2384639044E-03        227.7655      72
   -6.5530473693E-05   -2.2083209984E-03        230.9071      73
   -6.2901123845E-05   -2.1790867502E-03        234.0487      74
   -6.0615096795E-05   -2.1516095209E-03        237.1902      75
   -5.9824438339E-05   -2.1234562364E-03        240.3318      76
   -5.8069349889E-05   -2.0954977031E-03        243.4734      77
   -5.6680081028E-05   -2.0684590917E-03        246.6150      78
   -5.4753576854E-05   -2.0414708697E-03        249.7566      79
   -5.3740858633E-05   -2.0163277113E-03        252.8982      80
   -5.2501294809E-05   -1.9914656269E-03        256.0398      81
   -5.1006824486E-05   -1.9674891310E-03        259.1814      82
   -5.0219329229E-05   -1.9448155692E-03        262.3230      83
   -4.8668700433E-05   -1.9216531465E-03        265.4646      84
   -4.7335964450E-05   -1.9002837012E-03        268.6062      85
   -4.6340765790E-05   -1.8775140081E-03        271.7478      86
   -4.5019686226E-05   -1.8568333013E-03        274.8894      87
   -4.3267289559E-05   -1.8362231625E-03        278.0309      88
   -4.2685410520E-05   -1.8167038326E-03        281.1725      89
   -4.1755649575E-05   -1.7941849712E-03        284.3141      90
   -4.0058936635E-05   -1.7741974721E-03        287.4557      91
   -4.0517889179E-05   -1.7549356784E-03        290.5973      92
   -3.9759930240E-05   -1.7368065990E-03        293.7389      93
   -3.9964514184E-05   -1.7186639358E-03        296.8805      94
   -3.9596023013E-05   -1.7000127933E-03        300.0221      95
   -3.8723732755E-05   -1.6823546234E-03        303.1637      96
   -3.7711229508E-05   -1.6658110162E-03        306.3053      97
   -3.7850572522E-05   -1.6496153283E-03        309.4469      98
   -3.6949780565E-05   -1.6332183171E-03        312.5885      99
   -3.6896809967E-05   -1.6174887854E-03        315.7301     100
   -3.5501175143E-05   -1.6014100634E-03        318.8717     101
   -3.4601405068E-05   -1.5862385919E-03        322.0132     102
   -3.4232555682E-05   -1.5707247897E-03        325.1548     103
   -3.2888228607E-05   -1.5559133242E-03        328.2964     104
   -3.2205526815E-05   -1.5415368539E-03        331.4380     105
   -3.0677129511E-05   -1.5264455689E-03        334.5796     106
   -2.9201080445E-05   -1.5130603901E-03        337.7212     107
   -2.8002242526E-05   -1.4985291895E-03        340.8628     108
   -2.7078186421E-05   -1.4839452645E-03        344.0044     109
   -2.7212958795E-05   -1.4703654679E-03        347.1460     110
   -2.6965375190E-05   -1.4570851508E-03        350.2876     111
   -2.7839881994E-05   -1.4442583767E-03        353.4292     112
   -2.7468340031E-05   -1.4316425242E-03        356.5708     113
   -2.7280943330E-05   -1.4195366092E-03        359.7124     114
   -2.7154167387E-05   -1.4062249474E-03        362.8540     115
   -2.5692847460E-05   -1.3940154586E-03        365.9955     116
   -2.7038600973E-05   -1.3831307340E-03        369.1371     117
   -2.7542645390E-05   -1.3705905316E-03        372.2787     118
   -2.5994444606E-05   -1.3602953832E-03        375.4203     119
   -2.5021554275E-05   -1.3488029082E-03        378.5619     120
   -2.3589061951E-05   -1.3385470195E-03        381.7035     121
   -2.3773579543E-05   -1.3278841784E-03        384.8451     122
   -2.2674935356E-05   -1.3167446624E-03        387.9867     123
   -2.1776936112E-05   -1.3060787902E-03        391.1283     124
   -2.1393677231E-05   -1.2953199185E-03        394.2699     125
   -2.1848625911E-05   -1.2852688772E-03        397.4115     126
   -2.1634472439E-05   -1.2749723564E-03        400.5531     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.3_T0.5/GGam.Sig_local_w_O6n0.300T0.500U2.0tp0.20 <==
   -4.5995563229E-02   -2.0814644895E-02          1.5708       0
   -3.5201153783E-02   -3.2446550343E-02          4.7124       1
   -2.4795201417E-02   -3.3123885176E-02          7.8540       2
   -1.7410403462E-02   -3.0446849572E-02         10.9956       3
   -1.2527500743E-02   -2.7155145654E-02         14.1372       4
   -9.2952988850E-03   -2.4098786134E-02         17.2788       5
   -7.1052132631E-03   -2.1470178495E-02         20.4204       6
   -5.5752297044E-03   -1.9261566051E-02         23.5619       7
   -4.4753152310E-03   -1.7411032580E-02         26.7035       8
   -3.6627442094E-03   -1.5852733104E-02         29.8451       9
   -3.0474143638E-03   -1.4530967686E-02         32.9867      10
   -2.5725563624E-03   -1.3400313763E-02         36.1283      11
   -2.1985242706E-03   -1.2423919326E-02         39.2699      12
   -1.8990181681E-03   -1.1575340439E-02         42.4115      13
   -1.6561275378E-03   -1.0831515043E-02         45.5531      14
   -1.4568349449E-03   -1.0173997237E-02         48.6947      15
   -1.2914572165E-03   -9.5889942670E-03         51.8363      16
   -1.1518151594E-03   -9.0670406130E-03         54.9779      17
   -1.0337192619E-03   -8.5980756898E-03         58.1195      18
   -9.3310457781E-04   -8.1735803614E-03         61.2611      19
   -8.4585498527E-04   -7.7886652228E-03         64.4026      20
   -7.7085647631E-04   -7.4377463188E-03         67.5442      21
   -7.0551971798E-04   -7.1165222095E-03         70.6858      22
   -6.4693494171E-04   -6.8222686916E-03         73.8274      23
   -5.9558352642E-04   -6.5507408204E-03         76.9690      24
   -5.5075318338E-04   -6.2986063491E-03         80.1106      25
   -5.1088262414E-04   -6.0654877530E-03         83.2522      26
   -4.7411991797E-04   -5.8488142414E-03         86.3938      27
   -4.4151730428E-04   -5.6474078028E-03         89.5354      28
   -4.1225135543E-04   -5.4596706198E-03         92.6770      29
   -3.8597602092E-04   -5.2843443072E-03         95.8186      30
   -3.6153416851E-04   -5.1188928988E-03         98.9602      31
   -3.3943471712E-04   -4.9635540261E-03        102.1018      32
   -3.1916331949E-04   -4.8168841573E-03        105.2434      33
   -3.0132750268E-04   -4.6784814005E-03        108.3849      34
   -2.8507596068E-04   -4.5480195949E-03        111.5265      35
   -2.7041206073E-04   -4.4248138683E-03        114.6681      36
   -2.5679903715E-04   -4.3072119694E-03        117.8097      37
   -2.4396858038E-04   -4.1968481724E-03        120.9513      38
   -2.3128373027E-04   -4.0907858391E-03        124.0929      39
   -2.2042259551E-04   -3.9910266049E-03        127.2345      40
   -2.1075697089E-04   -3.8954784456E-03        130.3761      41
   -2.0047522486E-04   -3.8045151072E-03        133.5177      42
   -1.9088999975E-04   -3.7183870349E-03        136.6593      43
   -1.8266611471E-04   -3.6350380625E-03        139.8009      44
   -1.7402259509E-04   -3.5564753333E-03        142.9425      45
   -1.6799812464E-04   -3.4806786757E-03        146.0841      46
   -1.6065910104E-04   -3.4077452391E-03        149.2257      47
   -1.5406445400E-04   -3.3381899840E-03        152.3672      48
   -1.4707997065E-04   -3.2712347875E-03        155.5088      49
   -1.4166700076E-04   -3.2070053577E-03        158.6504      50
   -1.3620288096E-04   -3.1448508743E-03        161.7920      51
   -1.3083513499E-04   -3.0859066027E-03        164.9336      52
   -1.2645427920E-04   -3.0292902814E-03        168.0752      53
   -1.2182483894E-04   -2.9734079883E-03        171.2168      54
   -1.1729913141E-04   -2.9200257506E-03        174.3584      55
   -1.1313190013E-04   -2.8679710835E-03        177.5000      56
   -1.0857532413E-04   -2.8188572106E-03        180.6416      57
   -1.0461560760E-04   -2.7710822581E-03        183.7832      58
   -1.0167668615E-04   -2.7244469733E-03        186.9248      59
   -9.8578870857E-05   -2.6798285214E-03        190.0664      60
   -9.5869898520E-05   -2.6369737686E-03        193.2079      61
   -9.2373288313E-05   -2.5947570837E-03        196.3495      62
   -8.8680931064E-05   -2.5540121239E-03        199.4911      63
   -8.6004051283E-05   -2.5146357805E-03        202.6327      64
   -8.3656589154E-05   -2.4767984799E-03        205.7743      65
   -8.1187578515E-05   -2.4398693051E-03        208.9159      66
   -7.9066034240E-05   -2.4037943561E-03        212.0575      67
   -7.6290708738E-05   -2.3684465390E-03        215.1991      68
   -7.3569928573E-05   -2.3336571689E-03        218.3407      69
   -7.1439138465E-05   -2.2999986661E-03        221.4823      70
   -6.9559068396E-05   -2.2681823992E-03        224.6239      71
   -6.7882664607E-05   -2.2375199414E-03        227.7655      72
   -6.6349859282E-05   -2.2072681045E-03        230.9071      73
   -6.4051306853E-05   -2.1782059208E-03        234.0487      74
   -6.2366559524E-05   -2.1498880345E-03        237.1902      75
   -6.0085161154E-05   -2.1210061403E-03        240.3318      76
   -5.8671134551E-05   -2.0941702799E-03        243.4734      77
   -5.8069629845E-05   -2.0675115354E-03        246.6150      78
   -5.7128309338E-05   -2.0419268541E-03        249.7566      79
   -5.5585250015E-05   -2.0166427407E-03        252.8982      80
   -5.4694806501E-05   -1.9915734641E-03        256.0398      81
   -5.3848137105E-05   -1.9677457723E-03        259.1814      82
   -5.2710404579E-05   -1.9439957160E-03        262.3230      83
   -5.0238928563E-05   -1.9203824770E-03        265.4646      84
   -4.9120831578E-05   -1.8976618663E-03        268.6062      85
   -4.7091660775E-05   -1.8762455168E-03        271.7478      86
   -4.5931139051E-05   -1.8559849431E-03        274.8894      87
   -4.4525180488E-05   -1.8344986830E-03        278.0309      88
   -4.3206423426E-05   -1.8143328056E-03        281.1725      89
   -4.2824605700E-05   -1.7938924388E-03        284.3141      90
   -4.2302088908E-05   -1.7738895834E-03        287.4557      91
   -4.1486257115E-05   -1.7542560161E-03        290.5973      92
   -4.0441521156E-05   -1.7359007750E-03        293.7389      93
   -3.9229076922E-05   -1.7181164702E-03        296.8805      94
   -3.8871873848E-05   -1.7004011165E-03        300.0221      95
   -3.8707275433E-05   -1.6826561611E-03        303.1637      96
   -3.8156114919E-05   -1.6652025118E-03        306.3053      97
   -3.7703226093E-05   -1.6479007039E-03        309.4469      98
   -3.7072443657E-05   -1.6316502326E-03        312.5885      99
   -3.6524138389E-05   -1.6157381222E-03        315.7301     100
   -3.6468325073E-05   -1.6006881881E-03        318.8717     101
   -3.5842895988E-05   -1.5851202352E-03        322.0132     102
   -3.4768602039E-05   -1.5708935170E-03        325.1548     103
   -3.3611626069E-05   -1.5564042148E-03        328.2964     104
   -3.2415158104E-05   -1.5412368423E-03        331.4380     105
   -3.2233358477E-05   -1.5259273091E-03        334.5796     106
   -3.0717932849E-05   -1.5111798482E-03        337.7212     107
   -2.9552432764E-05   -1.4975465744E-03        340.8628     108
   -2.9135985858E-05   -1.4840932237E-03        344.0044     109
   -2.9815006669E-05   -1.4710569294E-03        347.1460     110
   -3.0182467117E-05   -1.4581500305E-03        350.2876     111
   -2.9614424194E-05   -1.4455918360E-03        353.4292     112
   -2.8869634284E-05   -1.4331214275E-03        356.5708     113
   -2.8335639527E-05   -1.4215042105E-03        359.7124     114
   -2.7810090669E-05   -1.4085335810E-03        362.8540     115
   -2.7555447370E-05   -1.3965596863E-03        365.9955     116
   -2.7526510765E-05   -1.3845327785E-03        369.1371     117
   -2.6558844261E-05   -1.3720677683E-03        372.2787     118
   -2.5817186963E-05   -1.3618681467E-03        375.4203     119
   -2.4831365077E-05   -1.3505715704E-03        378.5619     120
   -2.3264454236E-05   -1.3389240429E-03        381.7035     121
   -2.2906411393E-05   -1.3276312660E-03        384.8451     122
   -2.2756710365E-05   -1.3161840486E-03        387.9867     123
   -2.2531090349E-05   -1.3057347898E-03        391.1283     124
   -2.2461193438E-05   -1.2953210735E-03        394.2699     125
   -2.2277044433E-05   -1.2846662333E-03        397.4115     126
   -2.1633348885E-05   -1.2745790180E-03        400.5531     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0.125/D_DCA <==
0.6 0.0643999566835 0.000216970526001


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0.125/D_DCA_size20.0 <==
0.599271008788 0.000112764327773 -1.38616443159 0.065050249045 5.73017678598e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0.125/D_DCA_size32.0 <==
0.599269022302 0.000185000242072 -1.38376594245 0.0647618967448 9.81279853764e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0.125/D_DCA_size34.0 <==
0.599228819598 0.000568994505574 -1.3837452023 0.0647920789704 2.9949512515e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0.125/D_DiagMC_GGam <==
0.6000    0.0006    -1.3793    0.0005    0.0648    0.0003


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0.125/E_DCA <==
0.6 -1.42305086039 0.000395483370958


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0.125/E_DCA_size20.0 <==
0.599271008788 0.000112764327773 -1.38616443159 -1.42209471689 0.00035105764402


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0.125/E_DCA_size32.0 <==
0.599269022302 0.000185000242072 -1.38376594245 -1.42244109867 0.000346012538539


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0.125/E_DCA_size34.0 <==
0.599228819598 0.000568994505574 -1.3837452023 -1.4226579823 2.47957384101e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0.125/E_DiagMC_GGam <==
0.6000    0.0006    -1.3793    0.0005    -1.4233    0.0007


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0.125/GGam.Sig_local_w_O1n0.600T0.125U2.0tp0.20 <==
   -5.3080203594E-02   -1.1567898927E-02          0.3927       0
   -5.1319609515E-02   -2.9126348034E-02          1.1781       1
   -4.8319728944E-02   -4.1580491269E-02          1.9635       2
   -4.4629354067E-02   -4.9898085877E-02          2.7489       3
   -4.0685488752E-02   -5.5069227687E-02          3.5343       4
   -3.6783127401E-02   -5.7941122195E-02          4.3197       5
   -3.3095305840E-02   -5.9180012851E-02          5.1051       6
   -2.9708578634E-02   -5.9288035082E-02          5.8905       7
   -2.6654556435E-02   -5.8633262373E-02          6.6759       8
   -2.3932144936E-02   -5.7479536073E-02          7.4613       9
   -2.1521447522E-02   -5.6012235290E-02          8.2467      10
   -1.9394703787E-02   -5.4361423071E-02          9.0321      11
   -1.7521397984E-02   -5.2617569115E-02          9.8175      12
   -1.5871768604E-02   -5.0842320991E-02         10.6029      13
   -1.4418173218E-02   -4.9076789065E-02         11.3883      14
   -1.3135219981E-02   -4.7347638802E-02         12.1737      15
   -1.2000341686E-02   -4.5672256643E-02         12.9591      16
   -1.0994104480E-02   -4.4061054126E-02         13.7445      17
   -1.0099545242E-02   -4.2519446073E-02         14.5299      18
   -9.3021455037E-03   -4.1049792660E-02         15.3153      19
   -8.5896449693E-03   -3.9651927876E-02         16.1007      20
   -7.9512411094E-03   -3.8324333173E-02         16.8861      21
   -7.3775078574E-03   -3.7064589398E-02         17.6715      22
   -6.8601057577E-03   -3.5870217777E-02         18.4569      23
   -6.3924490897E-03   -3.4737690388E-02         19.2423      24
   -5.9691422902E-03   -3.3664051539E-02         20.0277      25
   -5.5844386376E-03   -3.2645848443E-02         20.8131      26
   -5.2341323032E-03   -3.1680139772E-02         21.5984      27
   -4.9146779491E-03   -3.0764157135E-02         22.3838      28
   -4.6228457262E-03   -2.9894085124E-02         23.1692      29
   -4.3554119317E-03   -2.9066607563E-02         23.9546      30
   -4.1096818132E-03   -2.8279219639E-02         24.7400      31
   -3.8833727346E-03   -2.7530191688E-02         25.5254      32
   -3.6750784931E-03   -2.6817039889E-02         26.3108      33
   -3.4826425824E-03   -2.6137367521E-02         27.0962      34
   -3.3046483906E-03   -2.5488935675E-02         27.8816      35
   -3.1398012831E-03   -2.4869636766E-02         28.6670      36
   -2.9865996752E-03   -2.4277554906E-02         29.4524      37
   -2.8438741516E-03   -2.3711603676E-02         30.2378      38
   -2.7112377019E-03   -2.3170438963E-02         31.0232      39
   -2.5873434234E-03   -2.2651744130E-02         31.8086      40
   -2.4709893834E-03   -2.2154606061E-02         32.5940      41
   -2.3618182127E-03   -2.1678107678E-02         33.3794      42
   -2.2598165968E-03   -2.1221034175E-02         34.1648      43
   -2.1645359704E-03   -2.0782207468E-02         34.9502      44
   -2.0750878562E-03   -2.0360112181E-02         35.7356      45
   -1.9908749782E-03   -1.9953860678E-02         36.5210      46
   -1.9111542465E-03   -1.9562842310E-02         37.3064      47
   -1.8358547381E-03   -1.9186539195E-02         38.0918      48
   -1.7649789060E-03   -1.8824068662E-02         38.8772      49
   -1.6981962646E-03   -1.8474700996E-02         39.6626      50
   -1.6351300691E-03   -1.8137561913E-02         40.4480      51
   -1.5760594803E-03   -1.7812244298E-02         41.2334      52
   -1.5203023298E-03   -1.7497871877E-02         42.0188      53
   -1.4672614969E-03   -1.7194280470E-02         42.8042      54
   -1.4170221819E-03   -1.6900989300E-02         43.5896      55
   -1.3696605672E-03   -1.6617447980E-02         44.3750      56
   -1.3245926867E-03   -1.6342670026E-02         45.1604      57
   -1.2811792549E-03   -1.6076715449E-02         45.9458      58
   -1.2393462106E-03   -1.5819109020E-02         46.7312      59
   -1.1994078906E-03   -1.5569710197E-02         47.5166      60
   -1.1616077887E-03   -1.5327765802E-02         48.3020      61
   -1.1254119764E-03   -1.5092783247E-02         49.0874      62
   -1.0911055572E-03   -1.4864542667E-02         49.8728      63
   -1.0580455967E-03   -1.4643106337E-02         50.6582      64
   -1.0262666521E-03   -1.4427901170E-02         51.4436      65
   -9.9609292539E-04   -1.4219282874E-02         52.2290      66
   -9.6755469675E-04   -1.4016595993E-02         53.0144      67
   -9.4043799187E-04   -1.3819428205E-02         53.7998      68
   -9.1393472472E-04   -1.3627436810E-02         54.5852      69
   -8.8826055511E-04   -1.3440681483E-02         55.3706      70
   -8.6418550463E-04   -1.3259045531E-02         56.1560      71
   -8.4127311802E-04   -1.3081718118E-02         56.9414      72
   -8.1887270704E-04   -1.2909257251E-02         57.7268      73
   -7.9711730746E-04   -1.2741312294E-02         58.5122      74
   -7.7626713739E-04   -1.2577698917E-02         59.2976      75
   -7.5621610587E-04   -1.2417951647E-02         60.0830      76
   -7.3679279315E-04   -1.2262066036E-02         60.8684      77
   -7.1819925856E-04   -1.2110423941E-02         61.6538      78
   -7.0026227213E-04   -1.1962013679E-02         62.4392      79
   -6.8293289093E-04   -1.1816755571E-02         63.2246      80
   -6.6601209721E-04   -1.1674897147E-02         64.0100      81
   -6.4989216282E-04   -1.1536669822E-02         64.7953      82
   -6.3445321368E-04   -1.1401537555E-02         65.5807      83
   -6.1961102117E-04   -1.1269606338E-02         66.3661      84
   -6.0532084358E-04   -1.1140762334E-02         67.1515      85
   -5.9142527818E-04   -1.1014843702E-02         67.9369      86
   -5.7832591462E-04   -1.0891850414E-02         68.7223      87
   -5.6565490785E-04   -1.0771454075E-02         69.5077      88
   -5.5343966767E-04   -1.0653625256E-02         70.2931      89
   -5.4176766442E-04   -1.0538619238E-02         71.0785      90
   -5.3054286012E-04   -1.0426028923E-02         71.8639      91
   -5.1963179692E-04   -1.0315691169E-02         72.6493      92
   -5.0897576076E-04   -1.0207850963E-02         73.4347      93
   -4.9886108107E-04   -1.0102376920E-02         74.2201      94
   -4.8890750668E-04   -9.9988260877E-03         75.0055      95
   -4.7922682197E-04   -9.8971134102E-03         75.7909      96
   -4.6937150637E-04   -9.7975010322E-03         76.5763      97
   -4.5965779940E-04   -9.6998679007E-03         77.3617      98
   -4.5018106137E-04   -9.6044683508E-03         78.1471      99
   -4.4126566133E-04   -9.5112773640E-03         78.9325     100
   -4.3273190873E-04   -9.4196015068E-03         79.7179     101
   -4.2442714316E-04   -9.3295761529E-03         80.5033     102
   -4.1650736791E-04   -9.2412297619E-03         81.2887     103
   -4.0886030729E-04   -9.1544713641E-03         82.0741     104
   -4.0127425569E-04   -9.0693372069E-03         82.8595     105
   -3.9364621160E-04   -8.9858913608E-03         83.6449     106
   -3.8616456212E-04   -8.9039710489E-03         84.4303     107
   -3.7904618112E-04   -8.8234191503E-03         85.2157     108
   -3.7197083757E-04   -8.7444011849E-03         86.0011     109
   -3.6519628060E-04   -8.6671408212E-03         86.7865     110
   -3.5870000698E-04   -8.5911988801E-03         87.5719     111
   -3.5236732557E-04   -8.5161428414E-03         88.3573     112
   -3.4616661887E-04   -8.4424358229E-03         89.1427     113
   -3.3984763947E-04   -8.3698901072E-03         89.9281     114
   -3.3350711003E-04   -8.2985021444E-03         90.7135     115
   -3.2752231871E-04   -8.2282570585E-03         91.4989     116
   -3.2200552549E-04   -8.1593082855E-03         92.2843     117
   -3.1662133657E-04   -8.0915376396E-03         93.0697     118
   -3.1164084891E-04   -8.0244436057E-03         93.8551     119
   -3.0644229464E-04   -7.9588100194E-03         94.6405     120
   -3.0120906841E-04   -7.8944828202E-03         95.4259     121
   -2.9613656776E-04   -7.8312082541E-03         96.2113     122
   -2.9100139577E-04   -7.7685979778E-03         96.9967     123
   -2.8567162677E-04   -7.7069032671E-03         97.7821     124
   -2.8069916648E-04   -7.6463594608E-03         98.5675     125
   -2.7592129542E-04   -7.5866135406E-03         99.3529     126
   -2.7158570547E-04   -7.5274624784E-03        100.1383     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0.125/GGam.Sig_local_w_O3n0.600T0.125U2.0tp0.20 <==
   -6.2757595411E-02   -1.4748526553E-02          0.3927       0
   -6.0558487099E-02   -3.6378618819E-02          1.1781       1
   -5.6792067660E-02   -5.1166254609E-02          1.9635       2
   -5.2169191652E-02   -6.0633087376E-02          2.7489       3
   -4.7258080592E-02   -6.6192169492E-02          3.5343       4
   -4.2439256369E-02   -6.8991179822E-02          4.3197       5
   -3.7927817137E-02   -6.9891749828E-02          5.1051       6
   -3.3824737172E-02   -6.9521464564E-02          5.8905       7
   -3.0160991775E-02   -6.8325986487E-02          6.6759       8
   -2.6924363438E-02   -6.6614508591E-02          7.4613       9
   -2.4082741894E-02   -6.4603594076E-02          8.2467      10
   -2.1597407724E-02   -6.2435873834E-02          9.0321      11
   -1.9423988218E-02   -6.0209687607E-02          9.8175      12
   -1.7522991958E-02   -5.7985066857E-02         10.6029      13
   -1.5858718764E-02   -5.5807038811E-02         11.3883      14
   -1.4397982510E-02   -5.3699934591E-02         12.1737      15
   -1.3113076729E-02   -5.1680145064E-02         12.9591      16
   -1.1980924686E-02   -4.9753445799E-02         13.7445      17
   -1.0978895262E-02   -4.7922704034E-02         14.5299      18
   -1.0089216854E-02   -4.6189879277E-02         15.3153      19
   -9.2977310259E-03   -4.4550833046E-02         16.1007      20
   -8.5902220458E-03   -4.3002852278E-02         16.8861      21
   -7.9559235277E-03   -4.1540173211E-02         17.6715      22
   -7.3854022969E-03   -4.0158220425E-02         18.4569      23
   -6.8719050119E-03   -3.8852760764E-02         19.2423      24
   -6.4085797761E-03   -3.7616946076E-02         20.0277      25
   -5.9891287865E-03   -3.6448558780E-02         20.8131      26
   -5.6071059166E-03   -3.5343245872E-02         21.5984      27
   -5.2595641507E-03   -3.4297570442E-02         22.3838      28
   -4.9422931556E-03   -3.3306631311E-02         23.1692      29
   -4.6513240561E-03   -3.2365346996E-02         23.9546      30
   -4.3831641318E-03   -3.1471670880E-02         24.7400      31
   -4.1375952707E-03   -3.0623254434E-02         25.5254      32
   -3.9123135711E-03   -2.9816075620E-02         26.3108      33
   -3.7058876756E-03   -2.9047110305E-02         27.0962      34
   -3.5138219625E-03   -2.8314785055E-02         27.8816      35
   -3.3353261438E-03   -2.7616097483E-02         28.6670      36
   -3.1716734048E-03   -2.6949783182E-02         29.4524      37
   -3.0190474806E-03   -2.6312711237E-02         30.2378      38
   -2.8769863491E-03   -2.5704529447E-02         31.0232      39
   -2.7442657283E-03   -2.5122747854E-02         31.8086      40
   -2.6204393566E-03   -2.4565564038E-02         32.5940      41
   -2.5024988287E-03   -2.4031519521E-02         33.3794      42
   -2.3930151499E-03   -2.3518929504E-02         34.1648      43
   -2.2900037427E-03   -2.3028039370E-02         34.9502      44
   -2.1952375829E-03   -2.2558584048E-02         35.7356      45
   -2.1057698403E-03   -2.2104909784E-02         36.5210      46
   -2.0217500855E-03   -2.1667117760E-02         37.3064      47
   -1.9406105702E-03   -2.1246468941E-02         38.0918      48
   -1.8665818253E-03   -2.0842083786E-02         38.8772      49
   -1.7963416989E-03   -2.0450987535E-02         39.6626      50
   -1.7289286932E-03   -2.0074066723E-02         40.4480      51
   -1.6635182591E-03   -1.9711094060E-02         41.2334      52
   -1.6031578381E-03   -1.9359976673E-02         42.0188      53
   -1.5463218696E-03   -1.9021770348E-02         42.8042      54
   -1.4926566984E-03   -1.8694366286E-02         43.5896      55
   -1.4404772797E-03   -1.8377345751E-02         44.3750      56
   -1.3917194484E-03   -1.8072297326E-02         45.1604      57
   -1.3468002174E-03   -1.7777098492E-02         45.9458      58
   -1.3042086936E-03   -1.7489972638E-02         46.7312      59
   -1.2621203596E-03   -1.7212900279E-02         47.5166      60
   -1.2218227175E-03   -1.6943570264E-02         48.3020      61
   -1.1843603341E-03   -1.6681941353E-02         49.0874      62
   -1.1491170607E-03   -1.6427930763E-02         49.8728      63
   -1.1158772380E-03   -1.6179877270E-02         50.6582      64
   -1.0821616337E-03   -1.5940217873E-02         51.4436      65
   -1.0511339217E-03   -1.5708963831E-02         52.2290      66
   -1.0216170389E-03   -1.5482745703E-02         53.0144      67
   -9.9346721255E-04   -1.5262116062E-02         53.7998      68
   -9.6486958306E-04   -1.5047886118E-02         54.5852      69
   -9.3955564162E-04   -1.4841642775E-02         55.3706      70
   -9.1522859264E-04   -1.4639835569E-02         56.1560      71
   -8.9059846444E-04   -1.4445025462E-02         56.9414      72
   -8.6626432657E-04   -1.4254706292E-02         57.7268      73
   -8.4247627138E-04   -1.4068958215E-02         58.5122      74
   -8.2189948972E-04   -1.3887485291E-02         59.2976      75
   -8.0221781609E-04   -1.3710015434E-02         60.0830      76
   -7.8092617602E-04   -1.3536539392E-02         60.8684      77
   -7.6092196781E-04   -1.3368089208E-02         61.6538      78
   -7.4263585650E-04   -1.3204511700E-02         62.4392      79
   -7.2562474295E-04   -1.3044205723E-02         63.2246      80
   -7.0724336107E-04   -1.2887895795E-02         64.0100      81
   -6.8881558098E-04   -1.2736317709E-02         64.7953      82
   -6.7197408389E-04   -1.2586749088E-02         65.5807      83
   -6.5506129826E-04   -1.2441351425E-02         66.3661      84
   -6.3944952620E-04   -1.2298587788E-02         67.1515      85
   -6.2466730875E-04   -1.2157745987E-02         67.9369      86
   -6.1170480236E-04   -1.2021758732E-02         68.7223      87
   -5.9877592507E-04   -1.1888934770E-02         69.5077      88
   -5.8595658131E-04   -1.1759272120E-02         70.2931      89
   -5.7239584217E-04   -1.1631548280E-02         71.0785      90
   -5.5988225190E-04   -1.1506089947E-02         71.8639      91
   -5.4880697565E-04   -1.1383747830E-02         72.6493      92
   -5.3599250697E-04   -1.1265041945E-02         73.4347      93
   -5.2414465037E-04   -1.1147690441E-02         74.2201      94
   -5.1281031358E-04   -1.1031671618E-02         75.0055      95
   -5.0170595232E-04   -1.0920213943E-02         75.7909      96
   -4.9371819330E-04   -1.0810599497E-02         76.5763      97
   -4.8464584293E-04   -1.0703046730E-02         77.3617      98
   -4.7559212015E-04   -1.0597675180E-02         78.1471      99
   -4.6524572663E-04   -1.0492324778E-02         78.9325     100
   -4.5676156875E-04   -1.0390251182E-02         79.7179     101
   -4.4781349634E-04   -1.0290689439E-02         80.5033     102
   -4.3843950695E-04   -1.0193104443E-02         81.2887     103
   -4.2906185174E-04   -1.0098439580E-02         82.0741     104
   -4.1987615352E-04   -1.0004946457E-02         82.8595     105
   -4.1122395879E-04   -9.9140838459E-03         83.6449     106
   -4.0385921377E-04   -9.8231486324E-03         84.4303     107
   -3.9491964739E-04   -9.7346236464E-03         85.2157     108
   -3.8843977772E-04   -9.6471118501E-03         86.0011     109
   -3.8104550463E-04   -9.5617571930E-03         86.7865     110
   -3.7480515752E-04   -9.4762692592E-03         87.5719     111
   -3.6824315487E-04   -9.3916446806E-03         88.3573     112
   -3.6069159635E-04   -9.3097404414E-03         89.1427     113
   -3.5221795744E-04   -9.2283584588E-03         89.9281     114
   -3.4590788804E-04   -9.1486702931E-03         90.7135     115
   -3.3913772354E-04   -9.0708028683E-03         91.4989     116
   -3.3208005903E-04   -8.9953445678E-03         92.2843     117
   -3.2692605163E-04   -8.9205183006E-03         93.0697     118
   -3.2225987924E-04   -8.8472432007E-03         93.8551     119
   -3.1768461213E-04   -8.7751777115E-03         94.6405     120
   -3.1127695592E-04   -8.7037113987E-03         95.4259     121
   -3.0692334552E-04   -8.6349297839E-03         96.2113     122
   -3.0373086568E-04   -8.5655729048E-03         96.9967     123
   -2.9822306891E-04   -8.4973775643E-03         97.7821     124
   -2.9276895551E-04   -8.4310962166E-03         98.5675     125
   -2.8775949967E-04   -8.3670840430E-03         99.3529     126
   -2.8340067355E-04   -8.3032977236E-03        100.1383     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0.125/GGam.Sig_local_w_O4n0.600T0.125U2.0tp0.20 <==
   -6.5176691276E-02   -1.5849875182E-02          0.3927       0
   -6.2766375305E-02   -3.8637365138E-02          1.1781       1
   -5.8697131896E-02   -5.3920243118E-02          1.9635       2
   -5.3758029573E-02   -6.3508951398E-02          2.7489       3
   -4.8561169866E-02   -6.8999620031E-02          3.5343       4
   -4.3498589033E-02   -7.1639066497E-02          4.3197       5
   -3.8787478421E-02   -7.2345160034E-02          5.1051       6
   -3.4522352314E-02   -7.1774571291E-02          5.8905       7
   -3.0728365341E-02   -7.0386684499E-02          6.6759       8
   -2.7388292325E-02   -6.8496755414E-02          7.4613       9
   -2.4465182280E-02   -6.6323710379E-02          8.2467      10
   -2.1912754455E-02   -6.4010841872E-02          9.0321      11
   -1.9689095420E-02   -6.1653992032E-02          9.8175      12
   -1.7746499123E-02   -5.9315013579E-02         10.6029      13
   -1.6048635169E-02   -5.7034612202E-02         11.3883      14
   -1.4560804932E-02   -5.4837936746E-02         12.1737      15
   -1.3251545477E-02   -5.2736345893E-02         12.9591      16
   -1.2097543659E-02   -5.0737638623E-02         13.7445      17
   -1.1078256617E-02   -4.8844302221E-02         14.5299      18
   -1.0174592585E-02   -4.7052567092E-02         15.3153      19
   -9.3711869862E-03   -4.5361699780E-02         16.1007      20
   -8.6532006082E-03   -4.3764937714E-02         16.8861      21
   -8.0107050495E-03   -4.2260097410E-02         17.6715      22
   -7.4335604048E-03   -4.0838762840E-02         18.4569      23
   -6.9144206053E-03   -3.9495780996E-02         19.2423      24
   -6.4448784727E-03   -3.8228687283E-02         20.0277      25
   -6.0206144710E-03   -3.7030616520E-02         20.8131      26
   -5.6361285661E-03   -3.5898957551E-02         21.5984      27
   -5.2856578374E-03   -3.4828291948E-02         22.3838      28
   -4.9660869595E-03   -3.3815285788E-02         23.1692      29
   -4.6728534500E-03   -3.2854285164E-02         23.9546      30
   -4.4045084821E-03   -3.1942329734E-02         24.7400      31
   -4.1585406642E-03   -3.1075479649E-02         25.5254      32
   -3.9316642663E-03   -3.0251586681E-02         26.3108      33
   -3.7227932241E-03   -2.9468204735E-02         27.0962      34
   -3.5283901166E-03   -2.8723434219E-02         27.8816      35
   -3.3504341921E-03   -2.8011672510E-02         28.6670      36
   -3.1834194200E-03   -2.7332472564E-02         29.4524      37
   -3.0283856094E-03   -2.6684446383E-02         30.2378      38
   -2.8847433763E-03   -2.6062356351E-02         31.0232      39
   -2.7505945096E-03   -2.5469779475E-02         31.8086      40
   -2.6242326768E-03   -2.4902363925E-02         32.5940      41
   -2.5052593304E-03   -2.4359006420E-02         33.3794      42
   -2.3962249518E-03   -2.3837597513E-02         34.1648      43
   -2.2951539914E-03   -2.3336360323E-02         34.9502      44
   -2.1988773604E-03   -2.2855953536E-02         35.7356      45
   -2.1081619624E-03   -2.2392691987E-02         36.5210      46
   -2.0241457337E-03   -2.1947625626E-02         37.3064      47
   -1.9443478598E-03   -2.1519610318E-02         38.0918      48
   -1.8686474059E-03   -2.1107169893E-02         38.8772      49
   -1.7977793522E-03   -2.0709888621E-02         39.6626      50
   -1.7305021884E-03   -2.0328445991E-02         40.4480      51
   -1.6672103721E-03   -1.9960518259E-02         41.2334      52
   -1.6091506754E-03   -1.9605249916E-02         42.0188      53
   -1.5517142192E-03   -1.9263978328E-02         42.8042      54
   -1.4964749960E-03   -1.8933500654E-02         43.5896      55
   -1.4452344003E-03   -1.8613341777E-02         44.3750      56
   -1.3970258487E-03   -1.8302874035E-02         45.1604      57
   -1.3517257099E-03   -1.8000942042E-02         45.9458      58
   -1.3083856548E-03   -1.7708939980E-02         46.7312      59
   -1.2652616953E-03   -1.7426556706E-02         47.5166      60
   -1.2259590836E-03   -1.7153186068E-02         48.3020      61
   -1.1879570715E-03   -1.6889251957E-02         49.0874      62
   -1.1507246387E-03   -1.6632324087E-02         49.8728      63
   -1.1160843533E-03   -1.6382440247E-02         50.6582      64
   -1.0826845094E-03   -1.6140582850E-02         51.4436      65
   -1.0501468184E-03   -1.5906074792E-02         52.2290      66
   -1.0223781268E-03   -1.5678167582E-02         53.0144      67
   -9.9607341738E-04   -1.5455105636E-02         53.7998      68
   -9.6965995480E-04   -1.5239733718E-02         54.5852      69
   -9.4424990585E-04   -1.5031016265E-02         55.3706      70
   -9.1932343019E-04   -1.4828905622E-02         56.1560      71
   -8.9421398818E-04   -1.4630869642E-02         56.9414      72
   -8.6988318628E-04   -1.4436276804E-02         57.7268      73
   -8.4612499911E-04   -1.4247437564E-02         58.5122      74
   -8.2422529147E-04   -1.4063340792E-02         59.2976      75
   -8.0374104590E-04   -1.3883719043E-02         60.0830      76
   -7.8360014595E-04   -1.3708971432E-02         60.8684      77
   -7.6333210965E-04   -1.3538370349E-02         61.6538      78
   -7.4406711694E-04   -1.3372331594E-02         62.4392      79
   -7.2585647846E-04   -1.3210031804E-02         63.2246      80
   -7.0860367102E-04   -1.3050589512E-02         64.0100      81
   -6.9229117705E-04   -1.2895229659E-02         64.7953      82
   -6.7550173598E-04   -1.2744693401E-02         65.5807      83
   -6.5934392157E-04   -1.2597853578E-02         66.3661      84
   -6.4446911455E-04   -1.2453634829E-02         67.1515      85
   -6.2905747511E-04   -1.2312917079E-02         67.9369      86
   -6.1353103162E-04   -1.2174944892E-02         68.7223      87
   -5.9912102853E-04   -1.2038711212E-02         69.5077      88
   -5.8580537165E-04   -1.1907506468E-02         70.2931      89
   -5.7280699031E-04   -1.1779669254E-02         71.0785      90
   -5.6006432054E-04   -1.1652413975E-02         71.8639      91
   -5.4768831172E-04   -1.1528598813E-02         72.6493      92
   -5.3498298266E-04   -1.1406443820E-02         73.4347      93
   -5.2222345918E-04   -1.1287826463E-02         74.2201      94
   -5.0977851614E-04   -1.1170240738E-02         75.0055      95
   -4.9829232152E-04   -1.1056720337E-02         75.7909      96
   -4.8913158849E-04   -1.0942838028E-02         76.5763      97
   -4.7866663170E-04   -1.0833143128E-02         77.3617      98
   -4.6893510968E-04   -1.0726108373E-02         78.1471      99
   -4.6021310167E-04   -1.0621803252E-02         78.9325     100
   -4.5233382265E-04   -1.0520120419E-02         79.7179     101
   -4.4431605915E-04   -1.0419503121E-02         80.5033     102
   -4.3441204430E-04   -1.0321668184E-02         81.2887     103
   -4.2597466247E-04   -1.0226463737E-02         82.0741     104
   -4.1701748536E-04   -1.0132364517E-02         82.8595     105
   -4.0913282906E-04   -1.0039199944E-02         83.6449     106
   -4.0156786617E-04   -9.9488054062E-03         84.4303     107
   -3.9481282473E-04   -9.8570330665E-03         85.2157     108
   -3.8742568254E-04   -9.7683441439E-03         86.0011     109
   -3.7843867618E-04   -9.6800337031E-03         86.7865     110
   -3.7080265876E-04   -9.5938494641E-03         87.5719     111
   -3.6427470102E-04   -9.5104861239E-03         88.3573     112
   -3.5811500558E-04   -9.4265168438E-03         89.1427     113
   -3.5312182644E-04   -9.3450515770E-03         89.9281     114
   -3.4699776719E-04   -9.2648191620E-03         90.7135     115
   -3.4081210080E-04   -9.1864382891E-03         91.4989     116
   -3.3440580671E-04   -9.1097559566E-03         92.2843     117
   -3.2980066740E-04   -9.0337256238E-03         93.0697     118
   -3.2421491319E-04   -8.9593364729E-03         93.8551     119
   -3.1843268125E-04   -8.8860918992E-03         94.6405     120
   -3.1418706557E-04   -8.8141298257E-03         95.4259     121
   -3.1034619383E-04   -8.7443865170E-03         96.2113     122
   -3.0518998146E-04   -8.6741011634E-03         96.9967     123
   -3.0189794557E-04   -8.6048703452E-03         97.7821     124
   -2.9709658832E-04   -8.5360876639E-03         98.5675     125
   -2.9183667806E-04   -8.4701368815E-03         99.3529     126
   -2.8657668883E-04   -8.4064758151E-03        100.1383     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0.125/GGam.Sig_local_w_O5n0.600T0.125U2.0tp0.20 <==
   -6.5598810616E-02   -1.5968027893E-02          0.3927       0
   -6.3201974977E-02   -3.8907182399E-02          1.1781       1
   -5.9112424013E-02   -5.4284587019E-02          1.9635       2
   -5.4119547833E-02   -6.3925291697E-02          2.7489       3
   -4.8852169879E-02   -6.9433157826E-02          3.5343       4
   -4.3714447946E-02   -7.2061970991E-02          4.3197       5
   -3.8936735597E-02   -7.2740088147E-02          5.1051       6
   -3.4615750187E-02   -7.2130129688E-02          5.8905       7
   -3.0776068024E-02   -7.0697681113E-02          6.6759       8
   -2.7400559696E-02   -6.8765252994E-02          7.4613       9
   -2.4449976053E-02   -6.6550817430E-02          8.2467      10
   -2.1876979842E-02   -6.4200266070E-02          9.0321      11
   -1.9636382197E-02   -6.1811130673E-02          9.8175      12
   -1.7683521935E-02   -5.9444516298E-02         10.6029      13
   -1.5979859236E-02   -5.7140333369E-02         11.3883      14
   -1.4487497406E-02   -5.4921315775E-02         12.1737      15
   -1.3177159970E-02   -5.2801688920E-02         12.9591      16
   -1.2022809581E-02   -5.0787649259E-02         13.7445      17
   -1.1004754511E-02   -4.8879071320E-02         14.5299      18
   -1.0102821899E-02   -4.7074247723E-02         15.3153      19
   -9.3007576338E-03   -4.5370530477E-02         16.1007      20
   -8.5853710151E-03   -4.3764996734E-02         16.8861      21
   -7.9455577778E-03   -4.2249999605E-02         17.6715      22
   -7.3729237565E-03   -4.0822595210E-02         18.4569      23
   -6.8565199971E-03   -3.9475583861E-02         19.2423      24
   -6.3906275450E-03   -3.8204877411E-02         20.0277      25
   -5.9678831595E-03   -3.7003674107E-02         20.8131      26
   -5.5851132528E-03   -3.5868456792E-02         21.5984      27
   -5.2364191507E-03   -3.4795644518E-02         22.3838      28
   -4.9197983957E-03   -3.3779834673E-02         23.1692      29
   -4.6321139313E-03   -3.2817030187E-02         23.9546      30
   -4.3693205707E-03   -3.1902483413E-02         24.7400      31
   -4.1269920442E-03   -3.1034706927E-02         25.5254      32
   -3.9023324363E-03   -3.0210665743E-02         26.3108      33
   -3.6942634486E-03   -2.9427157817E-02         27.0962      34
   -3.5019404410E-03   -2.8679237119E-02         27.8816      35
   -3.3238637283E-03   -2.7966350669E-02         28.6670      36
   -3.1592280487E-03   -2.7286445968E-02         29.4524      37
   -3.0057608548E-03   -2.6639169539E-02         30.2378      38
   -2.8631642793E-03   -2.6019767790E-02         31.0232      39
   -2.7317472839E-03   -2.5428461785E-02         31.8086      40
   -2.6075249544E-03   -2.4861109962E-02         32.5940      41
   -2.4902595121E-03   -2.4317178308E-02         33.3794      42
   -2.3811142051E-03   -2.3797003675E-02         34.1648      43
   -2.2797373616E-03   -2.3296731026E-02         34.9502      44
   -2.1850512767E-03   -2.2817557967E-02         35.7356      45
   -2.0953509201E-03   -2.2353779243E-02         36.5210      46
   -2.0115119924E-03   -2.1910154224E-02         37.3064      47
   -1.9326649947E-03   -2.1481993589E-02         38.0918      48
   -1.8585601244E-03   -2.1071270654E-02         38.8772      49
   -1.7882742355E-03   -2.0675121417E-02         39.6626      50
   -1.7212672887E-03   -2.0293592503E-02         40.4480      51
   -1.6575945114E-03   -1.9927062306E-02         41.2334      52
   -1.5983592381E-03   -1.9572809131E-02         42.0188      53
   -1.5405705072E-03   -1.9229845219E-02         42.8042      54
   -1.4863889125E-03   -1.8899387317E-02         43.5896      55
   -1.4353885491E-03   -1.8579098559E-02         44.3750      56
   -1.3875155980E-03   -1.8269705267E-02         45.1604      57
   -1.3408547604E-03   -1.7969890638E-02         45.9458      58
   -1.2961727303E-03   -1.7679528761E-02         46.7312      59
   -1.2553882647E-03   -1.7399732609E-02         47.5166      60
   -1.2163950217E-03   -1.7127703260E-02         48.3020      61
   -1.1788919826E-03   -1.6862689577E-02         49.0874      62
   -1.1408203729E-03   -1.6605231240E-02         49.8728      63
   -1.1061965660E-03   -1.6355426577E-02         50.6582      64
   -1.0724522226E-03   -1.6113808812E-02         51.4436      65
   -1.0412174249E-03   -1.5877468075E-02         52.2290      66
   -1.0115623547E-03   -1.5647875006E-02         53.0144      67
   -9.8185180901E-04   -1.5424227829E-02         53.7998      68
   -9.5265580453E-04   -1.5208590284E-02         54.5852      69
   -9.2533433866E-04   -1.5000128735E-02         55.3706      70
   -9.0059521812E-04   -1.4797291180E-02         56.1560      71
   -8.7599866979E-04   -1.4597947496E-02         56.9414      72
   -8.5343611058E-04   -1.4403731113E-02         57.7268      73
   -8.3171535807E-04   -1.4214626804E-02         58.5122      74
   -8.0944521879E-04   -1.4030741723E-02         59.2976      75
   -7.8670139560E-04   -1.3851888660E-02         60.0830      76
   -7.6722614764E-04   -1.3677266250E-02         60.8684      77
   -7.4919528359E-04   -1.3507364615E-02         61.6538      78
   -7.3126607902E-04   -1.3341305035E-02         62.4392      79
   -7.1365864027E-04   -1.3178931892E-02         63.2246      80
   -6.9669695466E-04   -1.3019998825E-02         64.0100      81
   -6.8022938603E-04   -1.2866779921E-02         64.7953      82
   -6.6292288000E-04   -1.2715950737E-02         65.5807      83
   -6.4759128040E-04   -1.2567597805E-02         66.3661      84
   -6.3262039460E-04   -1.2422925805E-02         67.1515      85
   -6.1853456674E-04   -1.2281279707E-02         67.9369      86
   -6.0490780716E-04   -1.2143242317E-02         68.7223      87
   -5.9141030836E-04   -1.2007986706E-02         69.5077      88
   -5.7804439955E-04   -1.1876725583E-02         70.2931      89
   -5.6528873758E-04   -1.1748173464E-02         71.0785      90
   -5.5326553439E-04   -1.1621804571E-02         71.8639      91
   -5.4392561444E-04   -1.1497658992E-02         72.6493      92
   -5.3270324955E-04   -1.1377384514E-02         73.4347      93
   -5.2179749408E-04   -1.1257838228E-02         74.2201      94
   -5.1050447493E-04   -1.1142209437E-02         75.0055      95
   -4.9961634979E-04   -1.1029448784E-02         75.7909      96
   -4.9128885473E-04   -1.0917676390E-02         76.5763      97
   -4.8057908105E-04   -1.0808819825E-02         77.3617      98
   -4.7072965593E-04   -1.0702903504E-02         78.1471      99
   -4.6111308628E-04   -1.0598883382E-02         78.9325     100
   -4.5273008928E-04   -1.0496760092E-02         79.7179     101
   -4.4239641534E-04   -1.0395257161E-02         80.5033     102
   -4.3430501708E-04   -1.0294302216E-02         81.2887     103
   -4.2630440083E-04   -1.0198765832E-02         82.0741     104
   -4.1795750571E-04   -1.0104595301E-02         82.8595     105
   -4.0990957668E-04   -1.0012559296E-02         83.6449     106
   -4.0185830183E-04   -9.9201314669E-03         84.4303     107
   -3.9335252519E-04   -9.8287632695E-03         85.2157     108
   -3.8473940297E-04   -9.7383658252E-03         86.0011     109
   -3.7698013334E-04   -9.6528420535E-03         86.7865     110
   -3.7082109090E-04   -9.5682673395E-03         87.5719     111
   -3.6445264536E-04   -9.4837384647E-03         88.3573     112
   -3.5855280855E-04   -9.4012100767E-03         89.1427     113
   -3.5291258938E-04   -9.3191033869E-03         89.9281     114
   -3.4690196534E-04   -9.2405164122E-03         90.7135     115
   -3.4065452308E-04   -9.1627074020E-03         91.4989     116
   -3.3534526609E-04   -9.0856967669E-03         92.2843     117
   -3.2975498454E-04   -9.0085102079E-03         93.0697     118
   -3.2541541414E-04   -8.9349395902E-03         93.8551     119
   -3.1998906142E-04   -8.8637497303E-03         94.6405     120
   -3.1522854180E-04   -8.7939252443E-03         95.4259     121
   -3.0960308976E-04   -8.7234144195E-03         96.2113     122
   -3.0443687025E-04   -8.6541704848E-03         96.9967     123
   -2.9840106124E-04   -8.5852465877E-03         97.7821     124
   -2.9263266187E-04   -8.5178438163E-03         98.5675     125
   -2.8733135833E-04   -8.4519339526E-03         99.3529     126
   -2.8249773991E-04   -8.3858392997E-03        100.1383     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0.125/GGam.Sig_local_w_O6n0.600T0.125U2.0tp0.20 <==
   -6.5672470675E-02   -1.5933545070E-02          0.3927       0
   -6.3309492045E-02   -3.8884396674E-02          1.1781       1
   -5.9228862124E-02   -5.4303558391E-02          1.9635       2
   -5.4217806362E-02   -6.3982420109E-02          2.7489       3
   -4.8920857079E-02   -6.9510900514E-02          3.5343       4
   -4.3753100110E-02   -7.2143914736E-02          4.3197       5
   -3.8946672801E-02   -7.2812694033E-02          5.1051       6
   -3.4603654334E-02   -7.2190606939E-02          5.8905       7
   -3.0750340880E-02   -7.0745254577E-02          6.6759       8
   -2.7365275490E-02   -6.8799139754E-02          7.4613       9
   -2.4408540374E-02   -6.6572062116E-02          8.2467      10
   -2.1834298662E-02   -6.4209198683E-02          9.0321      11
   -1.9593777072E-02   -6.1808447622E-02          9.8175      12
   -1.7641705187E-02   -5.9432564299E-02         10.6029      13
   -1.5937946908E-02   -5.7121694277E-02         11.3883      14
   -1.4446456996E-02   -5.4897897031E-02         12.1737      15
   -1.3138572954E-02   -5.2773970113E-02         12.9591      16
   -1.1987935509E-02   -5.0756266672E-02         13.7445      17
   -1.0971582008E-02   -4.8846018150E-02         14.5299      18
   -1.0070831027E-02   -4.7041517515E-02         15.3153      19
   -9.2709063056E-03   -4.5339817775E-02         16.1007      20
   -8.5573910616E-03   -4.3732403022E-02         16.8861      21
   -7.9203252972E-03   -4.2218344935E-02         17.6715      22
   -7.3478081877E-03   -4.0790577691E-02         18.4569      23
   -6.8328618368E-03   -3.9443902960E-02         19.2423      24
   -6.3684621580E-03   -3.8173121404E-02         20.0277      25
   -5.9474355361E-03   -3.6973248184E-02         20.8131      26
   -5.5652663558E-03   -3.5839304220E-02         21.5984      27
   -5.2182102976E-03   -3.4766733398E-02         22.3838      28
   -4.9014585888E-03   -3.3749817532E-02         23.1692      29
   -4.6113970142E-03   -3.2786804806E-02         23.9546      30
   -4.3460708632E-03   -3.1873498290E-02         24.7400      31
   -4.1029090765E-03   -3.1006461232E-02         25.5254      32
   -3.8787729993E-03   -3.0182542181E-02         26.3108      33
   -3.6719687190E-03   -2.9397254758E-02         27.0962      34
   -3.4807118028E-03   -2.8650643405E-02         27.8816      35
   -3.3054783956E-03   -2.7938684431E-02         28.6670      36
   -3.1431674052E-03   -2.7260225301E-02         29.4524      37
   -2.9922247457E-03   -2.6611450136E-02         30.2378      38
   -2.8501020595E-03   -2.5989502957E-02         31.0232      39
   -2.7165481718E-03   -2.5397819737E-02         31.8086      40
   -2.5928747752E-03   -2.4832278133E-02         32.5940      41
   -2.4783837740E-03   -2.4289964141E-02         33.3794      42
   -2.3705740135E-03   -2.3769546504E-02         34.1648      43
   -2.2685888275E-03   -2.3270135018E-02         34.9502      44
   -2.1732548293E-03   -2.2790634181E-02         35.7356      45
   -2.0835868284E-03   -2.2329486846E-02         36.5210      46
   -2.0001867412E-03   -2.1886055940E-02         37.3064      47
   -1.9209831509E-03   -2.1459419845E-02         38.0918      48
   -1.8476538730E-03   -2.1049379782E-02         38.8772      49
   -1.7779886984E-03   -2.0654534616E-02         39.6626      50
   -1.7111464827E-03   -2.0274434257E-02         40.4480      51
   -1.6487992693E-03   -1.9906583807E-02         41.2334      52
   -1.5897923806E-03   -1.9551388331E-02         42.0188      53
   -1.5339931784E-03   -1.9208473897E-02         42.8042      54
   -1.4801252890E-03   -1.8876754025E-02         43.5896      55
   -1.4292955764E-03   -1.8557516870E-02         44.3750      56
   -1.3798749192E-03   -1.8248159285E-02         45.1604      57
   -1.3341797086E-03   -1.7948302586E-02         45.9458      58
   -1.2902570232E-03   -1.7657208330E-02         46.7312      59
   -1.2484482476E-03   -1.7377070269E-02         47.5166      60
   -1.2091913838E-03   -1.7104469269E-02         48.3020      61
   -1.1716129362E-03   -1.6840027341E-02         49.0874      62
   -1.1361870698E-03   -1.6584242323E-02         49.8728      63
   -1.1014834556E-03   -1.6335310887E-02         50.6582      64
   -1.0692579860E-03   -1.6093560393E-02         51.4436      65
   -1.0370059362E-03   -1.5858592443E-02         52.2290      66
   -1.0059638705E-03   -1.5631028466E-02         53.0144      67
   -9.7725799188E-04   -1.5410422407E-02         53.7998      68
   -9.5025708096E-04   -1.5195947839E-02         54.5852      69
   -9.2429004955E-04   -1.4986193813E-02         55.3706      70
   -8.9939119269E-04   -1.4780195103E-02         56.1560      71
   -8.7460834611E-04   -1.4582471309E-02         56.9414      72
   -8.5091611073E-04   -1.4390236510E-02         57.7268      73
   -8.2923445322E-04   -1.4201966475E-02         58.5122      74
   -8.0674748941E-04   -1.4017543945E-02         59.2976      75
   -7.8603583965E-04   -1.3837701327E-02         60.0830      76
   -7.6694771416E-04   -1.3663371859E-02         60.8684      77
   -7.4670612809E-04   -1.3492446827E-02         61.6538      78
   -7.2818065771E-04   -1.3326649122E-02         62.4392      79
   -7.0998497068E-04   -1.3165896807E-02         63.2246      80
   -6.9315711449E-04   -1.3007701610E-02         64.0100      81
   -6.7646276092E-04   -1.2853995673E-02         64.7953      82
   -6.6060477956E-04   -1.2702637598E-02         65.5807      83
   -6.4545377452E-04   -1.2555394177E-02         66.3661      84
   -6.3041414726E-04   -1.2411946823E-02         67.1515      85
   -6.1601600832E-04   -1.2270662755E-02         67.9369      86
   -6.0175181240E-04   -1.2132483891E-02         68.7223      87
   -5.8728628485E-04   -1.1996270696E-02         69.5077      88
   -5.7426777151E-04   -1.1865850891E-02         70.2931      89
   -5.6162149562E-04   -1.1737584698E-02         71.0785      90
   -5.4948723421E-04   -1.1611113456E-02         71.8639      91
   -5.3804044899E-04   -1.1487334917E-02         72.6493      92
   -5.2611141635E-04   -1.1366382022E-02         73.4347      93
   -5.1434580531E-04   -1.1249054224E-02         74.2201      94
   -5.0413744416E-04   -1.1133495277E-02         75.0055      95
   -4.9311033092E-04   -1.1020190276E-02         75.7909      96
   -4.8282783289E-04   -1.0907770937E-02         76.5763      97
   -4.7261157134E-04   -1.0798328500E-02         77.3617      98
   -4.6141769298E-04   -1.0691488513E-02         78.1471      99
   -4.5163633124E-04   -1.0586843756E-02         78.9325     100
   -4.4255319548E-04   -1.0485485407E-02         79.7179     101
   -4.3523750947E-04   -1.0384938490E-02         80.5033     102
   -4.2674757883E-04   -1.0283669084E-02         81.2887     103
   -4.1707972421E-04   -1.0186474671E-02         82.0741     104
   -4.0951462894E-04   -1.0093464178E-02         82.8595     105
   -4.0246204736E-04   -1.0001512263E-02         83.6449     106
   -3.9600813888E-04   -9.9094924914E-03         84.4303     107
   -3.8844213030E-04   -9.8177660754E-03         85.2157     108
   -3.8022042289E-04   -9.7285464301E-03         86.0011     109
   -3.7361781899E-04   -9.6419056615E-03         86.7865     110
   -3.6836859757E-04   -9.5579992050E-03         87.5719     111
   -3.6303395242E-04   -9.4742076975E-03         88.3573     112
   -3.5604982974E-04   -9.3914661370E-03         89.1427     113
   -3.4964343167E-04   -9.3095785416E-03         89.9281     114
   -3.4346024452E-04   -9.2291064013E-03         90.7135     115
   -3.3826384505E-04   -9.1515122390E-03         91.4989     116
   -3.3409467334E-04   -9.0754357352E-03         92.2843     117
   -3.2987349494E-04   -8.9996966660E-03         93.0697     118
   -3.2275441214E-04   -8.9249883584E-03         93.8551     119
   -3.1702354417E-04   -8.8511072277E-03         94.6405     120
   -3.1232433250E-04   -8.7786926038E-03         95.4259     121
   -3.0740453587E-04   -8.7072373232E-03         96.2113     122
   -3.0262659258E-04   -8.6385068110E-03         96.9967     123
   -2.9797067013E-04   -8.5703244551E-03         97.7821     124
   -2.9204032450E-04   -8.5038326220E-03         98.5675     125
   -2.8587081946E-04   -8.4366424295E-03         99.3529     126
   -2.7956359739E-04   -8.3715437924E-03        100.1383     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0.25/D_DCA <==
0.6 0.0644038377057 0.000620996559


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0.25/D_DCA_size20.0 <==
0.599647891254 8.36659908492e-05 -1.40970224212 0.064517591586 4.21771919879e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0.25/D_DCA_size32.0 <==
0.59964626443 0.000104724487013 -1.40822200867 0.0642736300692 5.46920969363e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0.25/D_DCA_size34.0 <==
0.60109116418 0.000109684129351 -1.39999527338 0.0646343783806 5.72157067879e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0.25/D_DiagMC_GGam <==
0.6000    0.0006    -1.4073    0.0008    0.0642    0.0002


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0.25/E_DCA <==
0.6 -1.39005557044 0.0165380546211


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0.25/E_DCA_size20.0 <==
0.599647891254 8.36659908492e-05 -1.40970224212 -1.40356384341 0.000403653519405


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0.25/E_DCA_size32.0 <==
0.59964626443 0.000104724487013 -1.40822200867 -1.40392279389 0.000359186377549


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0.25/E_DCA_size34.0 <==
0.60109116418 0.000109684129351 -1.39999527338 -1.39359235116 0.0122944969477


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0.25/E_DiagMC_GGam <==
0.6000    0.0006    -1.4073    0.0008    -1.4045    0.0007


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0.25/GGam.Sig_local_w_O1n0.600T0.250U2.0tp0.20 <==
   -5.2693958613E-02   -2.3158683768E-02          0.7854       0
   -4.6677781946E-02   -4.7564532453E-02          2.3562       1
   -3.8779864545E-02   -5.7536136424E-02          3.9270       2
   -3.1392779801E-02   -5.9787761908E-02          5.4978       3
   -2.5272643133E-02   -5.8343950845E-02          7.0686       4
   -2.0439962043E-02   -5.5327795567E-02          8.6394       5
   -1.6684267425E-02   -5.1789086036E-02         10.2102       6
   -1.3768568662E-02   -4.8223443726E-02         11.7810       7
   -1.1492838429E-02   -4.4850178697E-02         13.3518       8
   -9.6992140162E-03   -4.1750343309E-02         14.9226       9
   -8.2707006863E-03   -3.8943187681E-02         16.4934      10
   -7.1205383871E-03   -3.6417209502E-02         18.0642      11
   -6.1851548759E-03   -3.4148775039E-02         19.6350      12
   -5.4162867133E-03   -3.2111687291E-02         21.2058      13
   -4.7775968455E-03   -3.0276934024E-02         22.7765      14
   -4.2413057942E-03   -2.8621673483E-02         24.3473      15
   -3.7878052044E-03   -2.7124849145E-02         25.9181      16
   -3.4010776764E-03   -2.5765391319E-02         27.4889      17
   -3.0700040610E-03   -2.4528238900E-02         29.0597      18
   -2.7833369631E-03   -2.3396865154E-02         30.6305      19
   -2.5340008263E-03   -2.2361036182E-02         32.2013      20
   -2.3161490954E-03   -2.1408363829E-02         33.7721      21
   -2.1242681624E-03   -2.0530133248E-02         35.3429      22
   -1.9549885824E-03   -1.9718945850E-02         36.9137      23
   -1.8051441236E-03   -1.8967931794E-02         38.4845      24
   -1.6722362903E-03   -1.8269539820E-02         40.0553      25
   -1.5533916321E-03   -1.7618536949E-02         41.6261      26
   -1.4457881457E-03   -1.7010946301E-02         43.1969      27
   -1.3481938691E-03   -1.6443557829E-02         44.7677      28
   -1.2609449571E-03   -1.5912686457E-02         46.3385      29
   -1.1823811698E-03   -1.5413505529E-02         47.9093      30
   -1.1111440746E-03   -1.4944234266E-02         49.4801      31
   -1.0460859591E-03   -1.4502049453E-02         51.0509      32
   -9.8585769129E-04   -1.4085086608E-02         52.6217      33
   -9.3093650907E-04   -1.3691094552E-02         54.1925      34
   -8.7940412110E-04   -1.3317228644E-02         55.7633      35
   -8.3166422468E-04   -1.2963744782E-02         57.3341      36
   -7.8836773690E-04   -1.2628573613E-02         58.9049      37
   -7.4854625690E-04   -1.2310030288E-02         60.4757      38
   -7.1247891355E-04   -1.2007137521E-02         62.0465      39
   -6.7885267142E-04   -1.1718150358E-02         63.6173      40
   -6.4742855389E-04   -1.1442756670E-02         65.1880      41
   -6.1744740387E-04   -1.1179667043E-02         66.7588      42
   -5.8838363136E-04   -1.0929050137E-02         68.3296      43
   -5.6104858266E-04   -1.0689928338E-02         69.9004      44
   -5.3670106993E-04   -1.0459454894E-02         71.4712      45
   -5.1364379330E-04   -1.0237581445E-02         73.0420      46
   -4.9198090554E-04   -1.0024564779E-02         74.6128      47
   -4.7205058263E-04   -9.8200149561E-03         76.1836      48
   -4.5216637704E-04   -9.6241570297E-03         77.7544      49
   -4.3330214093E-04   -9.4370401455E-03         79.3252      50
   -4.1688467523E-04   -9.2570019929E-03         80.8960      51
   -4.0188378391E-04   -9.0823670437E-03         82.4668      52
   -3.8642003883E-04   -8.9137388535E-03         84.0376      53
   -3.7289890674E-04   -8.7525426088E-03         85.6084      54
   -3.6052483225E-04   -8.5967138810E-03         87.1792      55
   -3.4733630856E-04   -8.4461756858E-03         88.7500      56
   -3.3528404515E-04   -8.3011629687E-03         90.3208      57
   -3.2458525879E-04   -8.1610455345E-03         91.8916      58
   -3.1420683212E-04   -8.0262919701E-03         93.4624      59
   -3.0492933722E-04   -7.8956365228E-03         95.0332      60
   -2.9627710841E-04   -7.7697831593E-03         96.6040      61
   -2.8721698981E-04   -7.6472423480E-03         98.1748      62
   -2.7817915564E-04   -7.5281347082E-03         99.7456      63
   -2.6995109325E-04   -7.4125109034E-03        101.3164      64
   -2.6176529261E-04   -7.2991273623E-03        102.8872      65
   -2.5328048509E-04   -7.1904224335E-03        104.4580      66
   -2.4515810761E-04   -7.0857555732E-03        106.0288      67
   -2.3811368096E-04   -6.9839548514E-03        107.5995      68
   -2.3129304039E-04   -6.8837776956E-03        109.1703      69
   -2.2401660131E-04   -6.7872464824E-03        110.7411      70
   -2.1736039706E-04   -6.6936602735E-03        112.3119      71
   -2.1071055305E-04   -6.6024688201E-03        113.8827      72
   -2.0516144517E-04   -6.5138879257E-03        115.4535      73
   -2.0021040631E-04   -6.4274057741E-03        117.0243      74
   -1.9545978594E-04   -6.3433637707E-03        118.5951      75
   -1.9044480429E-04   -6.2615152727E-03        120.1659      76
   -1.8600290423E-04   -6.1811857968E-03        121.7367      77
   -1.8159059439E-04   -6.1032765213E-03        123.3075      78
   -1.7695378259E-04   -6.0272356120E-03        124.8783      79
   -1.7239234577E-04   -5.9529098639E-03        126.4491      80
   -1.6775021237E-04   -5.8800507028E-03        128.0199      81
   -1.6317012196E-04   -5.8096669801E-03        129.5907      82
   -1.5965145973E-04   -5.7406206630E-03        131.1615      83
   -1.5539848354E-04   -5.6731507257E-03        132.7323      84
   -1.5177313749E-04   -5.6062845859E-03        134.3031      85
   -1.4738215199E-04   -5.5410867410E-03        135.8739      86
   -1.4340296581E-04   -5.4781789626E-03        137.4447      87
   -1.4000014038E-04   -5.4171233055E-03        139.0155      88
   -1.3635392705E-04   -5.3570087183E-03        140.5863      89
   -1.3276138081E-04   -5.2991858107E-03        142.1571      90
   -1.3056149078E-04   -5.2422357687E-03        143.7279      91
   -1.2843444632E-04   -5.1849817586E-03        145.2987      92
   -1.2469679479E-04   -5.1289815784E-03        146.8695      93
   -1.2102932370E-04   -5.0751212931E-03        148.4403      94
   -1.1915070826E-04   -5.0217839140E-03        150.0110      95
   -1.1721540461E-04   -4.9689567348E-03        151.5818      96
   -1.1529610754E-04   -4.9179498954E-03        153.1526      97
   -1.1354346907E-04   -4.8680158708E-03        154.7234      98
   -1.1092748995E-04   -4.8190249770E-03        156.2942      99
   -1.0726980274E-04   -4.7720665518E-03        157.8650     100
   -1.0508355177E-04   -4.7264800371E-03        159.4358     101
   -1.0432669702E-04   -4.6805668827E-03        161.0066     102
   -1.0277798505E-04   -4.6355156207E-03        162.5774     103
   -1.0116782509E-04   -4.5921488588E-03        164.1482     104
   -9.9521191106E-05   -4.5489763862E-03        165.7190     105
   -9.7484084315E-05   -4.5062600791E-03        167.2898     106
   -9.5806642879E-05   -4.4645480445E-03        168.8606     107
   -9.4188862936E-05   -4.4233817405E-03        170.4314     108
   -9.1568963745E-05   -4.3824027607E-03        172.0022     109
   -8.9435660199E-05   -4.3431473930E-03        173.5730     110
   -8.7638306146E-05   -4.3042412912E-03        175.1438     111
   -8.5472210871E-05   -4.2662575963E-03        176.7146     112
   -8.3079874566E-05   -4.2293699495E-03        178.2854     113
   -8.1806626119E-05   -4.1925853652E-03        179.8562     114
   -8.0185521378E-05   -4.1562331331E-03        181.4270     115
   -7.9370680917E-05   -4.1208783745E-03        182.9978     116
   -7.8330028121E-05   -4.0863748009E-03        184.5686     117
   -7.7406188001E-05   -4.0521678635E-03        186.1394     118
   -7.5955730442E-05   -4.0182776627E-03        187.7102     119
   -7.4152515059E-05   -3.9849117932E-03        189.2810     120
   -7.2612958924E-05   -3.9524826801E-03        190.8518     121
   -7.1327467091E-05   -3.9207429691E-03        192.4226     122
   -7.0513226850E-05   -3.8900300779E-03        193.9933     123
   -7.0527947370E-05   -3.8594727778E-03        195.5641     124
   -6.9933558143E-05   -3.8289009945E-03        197.1349     125
   -6.8882657021E-05   -3.7982887250E-03        198.7057     126
   -6.7857585724E-05   -3.7690588216E-03        200.2765     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0.25/GGam.Sig_local_w_O3n0.600T0.250U2.0tp0.20 <==
   -6.2502274617E-02   -2.9494792846E-02          0.7854       0
   -5.4895817498E-02   -5.8379932608E-02          2.3562       1
   -4.5007655008E-02   -6.9012314156E-02          3.9270       2
   -3.5932546568E-02   -7.0511827793E-02          5.4978       3
   -2.8565638698E-02   -6.7933804018E-02          7.0686       4
   -2.2854618589E-02   -6.3796574747E-02          8.6394       5
   -1.8486730332E-02   -5.9269777394E-02         10.2102       6
   -1.5142900703E-02   -5.4868388073E-02         11.7810       7
   -1.2560608766E-02   -5.0796051557E-02         13.3518       8
   -1.0546888431E-02   -4.7112224568E-02         14.9226       9
   -8.9579245425E-03   -4.3814633323E-02         16.4934      10
   -7.6849882607E-03   -4.0872299262E-02         18.0642      11
   -6.6528836449E-03   -3.8248794547E-02         19.6350      12
   -5.8064033093E-03   -3.5905999328E-02         21.2058      13
   -5.1069138870E-03   -3.3810762679E-02         22.7765      14
   -4.5268408189E-03   -3.1927465500E-02         24.3473      15
   -4.0398448898E-03   -3.0228679390E-02         25.9181      16
   -3.6277274258E-03   -2.8689958211E-02         27.4889      17
   -3.2740196264E-03   -2.7289286242E-02         29.0597      18
   -2.9657490769E-03   -2.6011830858E-02         30.6305      19
   -2.6979569829E-03   -2.4845415215E-02         32.2013      20
   -2.4641076643E-03   -2.3776986935E-02         33.7721      21
   -2.2593296676E-03   -2.2794035539E-02         35.3429      22
   -2.0797780251E-03   -2.1883053227E-02         36.9137      23
   -1.9205096617E-03   -2.1038191370E-02         38.4845      24
   -1.7797283658E-03   -2.0253802859E-02         40.0553      25
   -1.6508216313E-03   -1.9523474027E-02         41.6261      26
   -1.5343604228E-03   -1.8846766106E-02         43.1969      27
   -1.4301476991E-03   -1.8214941068E-02         44.7677      28
   -1.3369868357E-03   -1.7621859237E-02         46.3385      29
   -1.2528858304E-03   -1.7067719913E-02         47.9093      30
   -1.1779409170E-03   -1.6543928619E-02         49.4801      31
   -1.1070919659E-03   -1.6050263052E-02         51.0509      32
   -1.0409579682E-03   -1.5585403756E-02         52.6217      33
   -9.8050054345E-04   -1.5146829824E-02         54.1925      34
   -9.2702634966E-04   -1.4735211321E-02         55.7633      35
   -8.7737359445E-04   -1.4346883248E-02         57.3341      36
   -8.3310130195E-04   -1.3977031824E-02         58.9049      37
   -7.9328019513E-04   -1.3621899562E-02         60.4757      38
   -7.5712633194E-04   -1.3284800715E-02         62.0465      39
   -7.2120641403E-04   -1.2963851119E-02         63.6173      40
   -6.8458005593E-04   -1.2656591676E-02         65.1880      41
   -6.4958591396E-04   -1.2365612783E-02         66.7588      42
   -6.1931289482E-04   -1.2088631798E-02         68.3296      43
   -5.9458200453E-04   -1.1822688601E-02         69.9004      44
   -5.7136613261E-04   -1.1568400448E-02         71.4712      45
   -5.4773472435E-04   -1.1321586213E-02         73.0420      46
   -5.2515704419E-04   -1.1085659171E-02         74.6128      47
   -5.0196416521E-04   -1.0857962718E-02         76.1836      48
   -4.8049200941E-04   -1.0641884229E-02         77.7544      49
   -4.6003951398E-04   -1.0438268722E-02         79.3252      50
   -4.4225627748E-04   -1.0242497720E-02         80.8960      51
   -4.2428633324E-04   -1.0050236525E-02         82.4668      52
   -4.1085298297E-04   -9.8628687893E-03         84.0376      53
   -3.9615924063E-04   -9.6812946989E-03         85.6084      54
   -3.7927549703E-04   -9.5082228656E-03         87.1792      55
   -3.6474959728E-04   -9.3441468771E-03         88.7500      56
   -3.5248069403E-04   -9.1834262005E-03         90.3208      57
   -3.4006600574E-04   -9.0313459023E-03         91.8916      58
   -3.2964532889E-04   -8.8813360817E-03         93.4624      59
   -3.2061712259E-04   -8.7330954091E-03         95.0332      60
   -3.0933431585E-04   -8.5914747140E-03         96.6040      61
   -2.9786543498E-04   -8.4535310917E-03         98.1748      62
   -2.8600727482E-04   -8.3200338327E-03         99.7456      63
   -2.7559965885E-04   -8.1937569417E-03        101.3164      64
   -2.6774984294E-04   -8.0722315266E-03        102.8872      65
   -2.6168920990E-04   -7.9547228105E-03        104.4580      66
   -2.5708808429E-04   -7.8380612811E-03        106.0288      67
   -2.5297621128E-04   -7.7202525102E-03        107.5995      68
   -2.4338281508E-04   -7.6047349148E-03        109.1703      69
   -2.3573335030E-04   -7.4980345278E-03        110.7411      70
   -2.2891503582E-04   -7.3942691760E-03        112.3119      71
   -2.2075152673E-04   -7.2929843116E-03        113.8827      72
   -2.1529217180E-04   -7.1977464381E-03        115.4535      73
   -2.1152419909E-04   -7.1023044412E-03        117.0243      74
   -2.0574033838E-04   -7.0076741413E-03        118.5951      75
   -1.9994502346E-04   -6.9154549370E-03        120.1659      76
   -1.9351300552E-04   -6.8251646190E-03        121.7367      77
   -1.8658732556E-04   -6.7396689482E-03        123.3075      78
   -1.7938051597E-04   -6.6572145869E-03        124.8783      79
   -1.7558659494E-04   -6.5760509724E-03        126.4491      80
   -1.7148260511E-04   -6.4990098110E-03        128.0199      81
   -1.6637601047E-04   -6.4173742593E-03        129.5907      82
   -1.6362937322E-04   -6.3374367419E-03        131.1615      83
   -1.6069803984E-04   -6.2638725954E-03        132.7323      84
   -1.5421417615E-04   -6.1934812458E-03        134.3031      85
   -1.4932741452E-04   -6.1244612936E-03        135.8739      86
   -1.4778234558E-04   -6.0550846084E-03        137.4447      87
   -1.4772421029E-04   -5.9878587538E-03        139.0155      88
   -1.4787489911E-04   -5.9219127886E-03        140.5863      89
   -1.4611833828E-04   -5.8546527448E-03        142.1571      90
   -1.4249720055E-04   -5.7881560994E-03        143.7279      91
   -1.3863735304E-04   -5.7262258017E-03        145.2987      92
   -1.3392218673E-04   -5.6666391004E-03        146.8695      93
   -1.3070431768E-04   -5.6101910809E-03        148.4403      94
   -1.3199418154E-04   -5.5508707926E-03        150.0110      95
   -1.3343157650E-04   -5.4911769167E-03        151.5818      96
   -1.2992733199E-04   -5.4348333871E-03        153.1526      97
   -1.2491992795E-04   -5.3790571458E-03        154.7234      98
   -1.1818109019E-04   -5.3241497181E-03        156.2942      99
   -1.1385486947E-04   -5.2722625581E-03        157.8650     100
   -1.1121729517E-04   -5.2245703037E-03        159.4358     101
   -1.0928589163E-04   -5.1750567028E-03        161.0066     102
   -1.0882344834E-04   -5.1263298914E-03        162.5774     103
   -1.0788105127E-04   -5.0759922025E-03        164.1482     104
   -1.0552823679E-04   -5.0251056075E-03        165.7190     105
   -1.0279903288E-04   -4.9792586737E-03        167.2898     106
   -9.9506357069E-05   -4.9338126202E-03        168.8606     107
   -9.8263291450E-05   -4.8900020211E-03        170.4314     108
   -9.7992974083E-05   -4.8507544537E-03        172.0022     109
   -9.8629280806E-05   -4.8065403978E-03        173.5730     110
   -9.5394729381E-05   -4.7620951162E-03        175.1438     111
   -9.2889422019E-05   -4.7177276201E-03        176.7146     112
   -9.0952613368E-05   -4.6725224155E-03        178.2854     113
   -8.7745306633E-05   -4.6314933095E-03        179.8562     114
   -8.5384182379E-05   -4.5951040235E-03        181.4270     115
   -8.5272282126E-05   -4.5572711425E-03        182.9978     116
   -8.6892469137E-05   -4.5196152181E-03        184.5686     117
   -8.8332407456E-05   -4.4792075693E-03        186.1394     118
   -8.4855458773E-05   -4.4416636011E-03        187.7102     119
   -8.2963927913E-05   -4.4016733951E-03        189.2810     120
   -7.8441032132E-05   -4.3632266730E-03        190.8518     121
   -7.4953171235E-05   -4.3289063330E-03        192.4226     122
   -7.2701062445E-05   -4.2962020351E-03        193.9933     123
   -7.4009673863E-05   -4.2614987916E-03        195.5641     124
   -7.3622854585E-05   -4.2249775215E-03        197.1349     125
   -7.2809248927E-05   -4.1931565706E-03        198.7057     126
   -7.0919397897E-05   -4.1595914797E-03        200.2765     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0.25/GGam.Sig_local_w_O4n0.600T0.250U2.0tp0.20 <==
   -6.4953174416E-02   -3.1610355172E-02          0.7854       0
   -5.6729966006E-02   -6.1353179533E-02          2.3562       1
   -4.6246879467E-02   -7.1797488582E-02          3.9270       2
   -3.6751572992E-02   -7.2887567816E-02          5.4978       3
   -2.9107470573E-02   -6.9915575335E-02          7.0686       4
   -2.3221569374E-02   -6.5447786884E-02          8.6394       5
   -1.8740580830E-02   -6.0655356676E-02         10.2102       6
   -1.5322622482E-02   -5.6042785191E-02         11.7810       7
   -1.2690496580E-02   -5.1804659662E-02         13.3518       8
   -1.0640284027E-02   -4.7989621538E-02         14.9226       9
   -9.0251091487E-03   -4.4587571155E-02         16.4934      10
   -7.7369033512E-03   -4.1561686819E-02         18.0642      11
   -6.6937894979E-03   -3.8867217779E-02         19.6350      12
   -5.8404341804E-03   -3.6465468010E-02         21.2058      13
   -5.1370732761E-03   -3.4317372293E-02         22.7765      14
   -4.5496215792E-03   -3.2389460637E-02         24.3473      15
   -4.0542054902E-03   -3.0652697908E-02         25.9181      16
   -3.6343823147E-03   -2.9082690426E-02         27.4889      17
   -3.2765079617E-03   -2.7659009583E-02         29.0597      18
   -2.9670457720E-03   -2.6361090138E-02         30.6305      19
   -2.6983063594E-03   -2.5176332858E-02         32.2013      20
   -2.4645541389E-03   -2.4091819430E-02         33.7721      21
   -2.2601075900E-03   -2.3091457081E-02         35.3429      22
   -2.0794344267E-03   -2.2167724065E-02         36.9137      23
   -1.9182324181E-03   -2.1311901467E-02         38.4845      24
   -1.7752724454E-03   -2.0518416189E-02         40.0553      25
   -1.6471764133E-03   -1.9778401406E-02         41.6261      26
   -1.5338295084E-03   -1.9089043347E-02         43.1969      27
   -1.4322055598E-03   -1.8446637937E-02         44.7677      28
   -1.3404391954E-03   -1.7845519418E-02         46.3385      29
   -1.2555942947E-03   -1.7281586350E-02         47.9093      30
   -1.1791441545E-03   -1.6750957259E-02         49.4801      31
   -1.1105663387E-03   -1.6249427389E-02         51.0509      32
   -1.0459469082E-03   -1.5779029666E-02         52.6217      33
   -9.8865074885E-04   -1.5336020867E-02         54.1925      34
   -9.3462580755E-04   -1.4915489467E-02         55.7633      35
   -8.8300743163E-04   -1.4516896229E-02         57.3341      36
   -8.3592722356E-04   -1.4138668924E-02         58.9049      37
   -7.9343764050E-04   -1.3779354852E-02         60.4757      38
   -7.5518529336E-04   -1.3437462458E-02         62.0465      39
   -7.1842418046E-04   -1.3112038703E-02         63.6173      40
   -6.8557109995E-04   -1.2802214929E-02         65.1880      41
   -6.5267131805E-04   -1.2506786445E-02         66.7588      42
   -6.2179682238E-04   -1.2224952501E-02         68.3296      43
   -5.9411665916E-04   -1.1955912199E-02         69.9004      44
   -5.6843767570E-04   -1.1699242862E-02         71.4712      45
   -5.4457373967E-04   -1.1453166633E-02         73.0420      46
   -5.2063812054E-04   -1.1215165635E-02         74.6128      47
   -4.9984577466E-04   -1.0984663587E-02         76.1836      48
   -4.8183353241E-04   -1.0765312070E-02         77.7544      49
   -4.6145970479E-04   -1.0554892880E-02         79.3252      50
   -4.4239630360E-04   -1.0353829322E-02         80.8960      51
   -4.2558559146E-04   -1.0158685345E-02         82.4668      52
   -4.0995917061E-04   -9.9722064448E-03         84.0376      53
   -3.9448113434E-04   -9.7925388014E-03         85.6084      54
   -3.7903333868E-04   -9.6174565202E-03         87.1792      55
   -3.6471896658E-04   -9.4475027392E-03         88.7500      56
   -3.5039705650E-04   -9.2845979210E-03         90.3208      57
   -3.3946046094E-04   -9.1289236729E-03         91.8916      58
   -3.2702145805E-04   -8.9769855714E-03         93.4624      59
   -3.1823678667E-04   -8.8285264167E-03         95.0332      60
   -3.0945619515E-04   -8.6853383427E-03         96.6040      61
   -2.9879705815E-04   -8.5454063228E-03         98.1748      62
   -2.9056227998E-04   -8.4113256519E-03         99.7456      63
   -2.7900758533E-04   -8.2833255737E-03        101.3164      64
   -2.7167735429E-04   -8.1586656024E-03        102.8872      65
   -2.6443494743E-04   -8.0374009540E-03        104.4580      66
   -2.5700795882E-04   -7.9191174109E-03        106.0288      67
   -2.4993086509E-04   -7.8047971368E-03        107.5995      68
   -2.4392213681E-04   -7.6928414533E-03        109.1703      69
   -2.3788761585E-04   -7.5834637302E-03        110.7411      70
   -2.3113742200E-04   -7.4788238015E-03        112.3119      71
   -2.2516648979E-04   -7.3764819589E-03        113.8827      72
   -2.2179787373E-04   -7.2790666685E-03        115.4535      73
   -2.1636553715E-04   -7.1818367090E-03        117.0243      74
   -2.1088513988E-04   -7.0893181423E-03        118.5951      75
   -2.0574678207E-04   -6.9967081582E-03        120.1659      76
   -1.9977000494E-04   -6.9059350251E-03        121.7367      77
   -1.9272798031E-04   -6.8196219031E-03        123.3075      78
   -1.8980102890E-04   -6.7345228270E-03        124.8783      79
   -1.8394942686E-04   -6.6507969263E-03        126.4491      80
   -1.7879853078E-04   -6.5682726988E-03        128.0199      81
   -1.7373435963E-04   -6.4871265925E-03        129.5907      82
   -1.6832630123E-04   -6.4095622717E-03        131.1615      83
   -1.6341186157E-04   -6.3336726680E-03        132.7323      84
   -1.5952073417E-04   -6.2596009799E-03        134.3031      85
   -1.5578432384E-04   -6.1865448846E-03        135.8739      86
   -1.5266093512E-04   -6.1174612970E-03        137.4447      87
   -1.5000214717E-04   -6.0496627525E-03        139.0155      88
   -1.4506624432E-04   -5.9846219172E-03        140.5863      89
   -1.4169353395E-04   -5.9196372570E-03        142.1571      90
   -1.3985791319E-04   -5.8552133506E-03        143.7279      91
   -1.3666126984E-04   -5.7909071069E-03        145.2987      92
   -1.3389982862E-04   -5.7310289892E-03        146.8695      93
   -1.3021194691E-04   -5.6724981179E-03        148.4403      94
   -1.2734793688E-04   -5.6129297981E-03        150.0110      95
   -1.2480443735E-04   -5.5557927611E-03        151.5818      96
   -1.2346297992E-04   -5.4985774854E-03        153.1526      97
   -1.2063071957E-04   -5.4434167552E-03        154.7234      98
   -1.1719958135E-04   -5.3894333131E-03        156.2942      99
   -1.1414352942E-04   -5.3362773588E-03        157.8650     100
   -1.1041047916E-04   -5.2830944823E-03        159.4358     101
   -1.0967146476E-04   -5.2317849564E-03        161.0066     102
   -1.0778932929E-04   -5.1792513511E-03        162.5774     103
   -1.0541129777E-04   -5.1315431215E-03        164.1482     104
   -1.0382133730E-04   -5.0843736816E-03        165.7190     105
   -1.0273842887E-04   -5.0339990402E-03        167.2898     106
   -1.0084066520E-04   -4.9861646392E-03        168.8606     107
   -9.7111864113E-05   -4.9382992081E-03        170.4314     108
   -9.5112230892E-05   -4.8939795350E-03        172.0022     109
   -9.5504059847E-05   -4.8525217151E-03        173.5730     110
   -9.2960019241E-05   -4.8106592488E-03        175.1438     111
   -9.1850141423E-05   -4.7664822477E-03        176.7146     112
   -8.8883418621E-05   -4.7237307603E-03        178.2854     113
   -8.7317543076E-05   -4.6828550011E-03        179.8562     114
   -8.6704045924E-05   -4.6439370814E-03        181.4270     115
   -8.4836581690E-05   -4.6065935108E-03        182.9978     116
   -8.3021010152E-05   -4.5685232987E-03        184.5686     117
   -8.0336715506E-05   -4.5297243823E-03        186.1394     118
   -7.9029389183E-05   -4.4937290162E-03        187.7102     119
   -7.7235571168E-05   -4.4572079749E-03        189.2810     120
   -7.5286794436E-05   -4.4192555050E-03        190.8518     121
   -7.4813169345E-05   -4.3829789459E-03        192.4226     122
   -7.2995216146E-05   -4.3461777758E-03        193.9933     123
   -7.0892080502E-05   -4.3129220978E-03        195.5641     124
   -7.0130533529E-05   -4.2789270883E-03        197.1349     125
   -6.9485694597E-05   -4.2435664223E-03        198.7057     126
   -6.8005334846E-05   -4.2090757200E-03        200.2765     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0.25/GGam.Sig_local_w_O5n0.600T0.250U2.0tp0.20 <==
   -6.5442917368E-02   -3.1884618259E-02          0.7854       0
   -5.7143368914E-02   -6.1840122908E-02          2.3562       1
   -4.6498090719E-02   -7.2313928461E-02          3.9270       2
   -3.6860885208E-02   -7.3333885762E-02          5.4978       3
   -2.9126289549E-02   -7.0265229397E-02          7.0686       4
   -2.3187611349E-02   -6.5705935302E-02          8.6394       5
   -1.8679990391E-02   -6.0839540597E-02         10.2102       6
   -1.5250410995E-02   -5.6170381564E-02         11.7810       7
   -1.2619410021E-02   -5.1892312595E-02         13.3518       8
   -1.0573844375E-02   -4.8047314428E-02         14.9226       9
   -8.9613436299E-03   -4.4621401496E-02         16.4934      10
   -7.6764718266E-03   -4.1579281455E-02         18.0642      11
   -6.6402914514E-03   -3.8873943978E-02         19.6350      12
   -5.7909580442E-03   -3.6462609850E-02         21.2058      13
   -5.0911154614E-03   -3.4311045076E-02         22.7765      14
   -4.5101142982E-03   -3.2380356166E-02         24.3473      15
   -4.0213995022E-03   -3.0639473106E-02         25.9181      16
   -3.6043303205E-03   -2.9066719658E-02         27.4889      17
   -3.2483498481E-03   -2.7640771346E-02         29.0597      18
   -2.9423688237E-03   -2.6341402686E-02         30.6305      19
   -2.6748970543E-03   -2.5152779304E-02         32.2013      20
   -2.4422556985E-03   -2.4063924288E-02         33.7721      21
   -2.2390124550E-03   -2.3064621608E-02         35.3429      22
   -2.0581094095E-03   -2.2139866468E-02         36.9137      23
   -1.8985273380E-03   -2.1282128689E-02         38.4845      24
   -1.7570884802E-03   -2.0489867386E-02         40.0553      25
   -1.6294515261E-03   -1.9752935845E-02         41.6261      26
   -1.5163134686E-03   -1.9065255674E-02         43.1969      27
   -1.4158050345E-03   -1.8421156864E-02         44.7677      28
   -1.3228294846E-03   -1.7820328941E-02         46.3385      29
   -1.2388970520E-03   -1.7258508557E-02         47.9093      30
   -1.1653480995E-03   -1.6729087160E-02         49.4801      31
   -1.0964202165E-03   -1.6231326107E-02         51.0509      32
   -1.0318428318E-03   -1.5760113212E-02         52.6217      33
   -9.7453462796E-04   -1.5315632730E-02         54.1925      34
   -9.2247051814E-04   -1.4895314468E-02         55.7633      35
   -8.7214736406E-04   -1.4495734858E-02         57.3341      36
   -8.2558849563E-04   -1.4118741503E-02         58.9049      37
   -7.8657446290E-04   -1.3759312621E-02         60.4757      38
   -7.4734718919E-04   -1.3417066535E-02         62.0465      39
   -7.1141737111E-04   -1.3092825610E-02         63.6173      40
   -6.7753256203E-04   -1.2783922350E-02         65.1880      41
   -6.4672638679E-04   -1.2488658821E-02         66.7588      42
   -6.1773986152E-04   -1.2204729787E-02         68.3296      43
   -5.8993826163E-04   -1.1936369518E-02         69.9004      44
   -5.6717832275E-04   -1.1679208978E-02         71.4712      45
   -5.4438683770E-04   -1.1432577080E-02         73.0420      46
   -5.2165031458E-04   -1.1196041007E-02         74.6128      47
   -5.0021181140E-04   -1.0969799318E-02         76.1836      48
   -4.8029447991E-04   -1.0752168020E-02         77.7544      49
   -4.6019202004E-04   -1.0542938076E-02         79.3252      50
   -4.4283926258E-04   -1.0341362378E-02         80.8960      51
   -4.2598243058E-04   -1.0147144534E-02         82.4668      52
   -4.0966761491E-04   -9.9594418877E-03         84.0376      53
   -3.9482197058E-04   -9.7796198673E-03         85.6084      54
   -3.8361158821E-04   -9.6052952521E-03         87.1792      55
   -3.6894589240E-04   -9.4368731457E-03         88.7500      56
   -3.5400987617E-04   -9.2745676368E-03         90.3208      57
   -3.3811903402E-04   -9.1190509106E-03         91.8916      58
   -3.2659022932E-04   -8.9670970496E-03         93.4624      59
   -3.1405358971E-04   -8.8203734840E-03         95.0332      60
   -3.0517759529E-04   -8.6774665033E-03         96.6040      61
   -2.9711686629E-04   -8.5389686140E-03         98.1748      62
   -2.8897212207E-04   -8.4044502424E-03         99.7456      63
   -2.7807571302E-04   -8.2758597190E-03        101.3164      64
   -2.6856719791E-04   -8.1524648023E-03        102.8872      65
   -2.6185134128E-04   -8.0319808987E-03        104.4580      66
   -2.5302661096E-04   -7.9152496611E-03        106.0288      67
   -2.4533535397E-04   -7.8005669532E-03        107.5995      68
   -2.3760689175E-04   -7.6886587605E-03        109.1703      69
   -2.3005137336E-04   -7.5793192856E-03        110.7411      70
   -2.2421943093E-04   -7.4726961035E-03        112.3119      71
   -2.1740083777E-04   -7.3697293854E-03        113.8827      72
   -2.1073113310E-04   -7.2708961299E-03        115.4535      73
   -2.0666813327E-04   -7.1732301130E-03        117.0243      74
   -2.0011737628E-04   -7.0809225418E-03        118.5951      75
   -1.9396179926E-04   -6.9895060660E-03        120.1659      76
   -1.8820780742E-04   -6.8997403736E-03        121.7367      77
   -1.8303807599E-04   -6.8114449986E-03        123.3075      78
   -1.7961600360E-04   -6.7255978845E-03        124.8783      79
   -1.7496899197E-04   -6.6428401758E-03        126.4491      80
   -1.7154869799E-04   -6.5597797531E-03        128.0199      81
   -1.6679952218E-04   -6.4772184729E-03        129.5907      82
   -1.6389860509E-04   -6.3992444354E-03        131.1615      83
   -1.6192409498E-04   -6.3239052101E-03        132.7323      84
   -1.5833980574E-04   -6.2519144423E-03        134.3031      85
   -1.5235266917E-04   -6.1821016961E-03        135.8739      86
   -1.5010569581E-04   -6.1115948702E-03        137.4447      87
   -1.4919822344E-04   -6.0435801827E-03        139.0155      88
   -1.4579751105E-04   -5.9756018977E-03        140.5863      89
   -1.4122191734E-04   -5.9089991095E-03        142.1571      90
   -1.3834538210E-04   -5.8459150960E-03        143.7279      91
   -1.3470821286E-04   -5.7832002240E-03        145.2987      92
   -1.2920654966E-04   -5.7205732840E-03        146.8695      93
   -1.2562960153E-04   -5.6623412004E-03        148.4403      94
   -1.2462237735E-04   -5.6041568126E-03        150.0110      95
   -1.2347485554E-04   -5.5452872124E-03        151.5818      96
   -1.1929470500E-04   -5.4909784211E-03        153.1526      97
   -1.1838152227E-04   -5.4361438369E-03        154.7234      98
   -1.1740977824E-04   -5.3813830393E-03        156.2942      99
   -1.1444994295E-04   -5.3285954703E-03        157.8650     100
   -1.1140548022E-04   -5.2794121319E-03        159.4358     101
   -1.1212516966E-04   -5.2268363977E-03        161.0066     102
   -1.1084869029E-04   -5.1760546761E-03        162.5774     103
   -1.0578603181E-04   -5.1274900282E-03        164.1482     104
   -1.0427497706E-04   -5.0800257603E-03        165.7190     105
   -1.0135846839E-04   -5.0337025916E-03        167.2898     106
   -9.9118508292E-05   -4.9862530655E-03        168.8606     107
   -9.6936775649E-05   -4.9390146661E-03        170.4314     108
   -9.4003878172E-05   -4.8949726402E-03        172.0022     109
   -9.1545122346E-05   -4.8515203795E-03        173.5730     110
   -8.8442545814E-05   -4.8076983572E-03        175.1438     111
   -8.6673017320E-05   -4.7637144115E-03        176.7146     112
   -8.5599127967E-05   -4.7218492494E-03        178.2854     113
   -8.6167744425E-05   -4.6789498822E-03        179.8562     114
   -8.3455398980E-05   -4.6362575357E-03        181.4270     115
   -8.1763968779E-05   -4.5966549411E-03        182.9978     116
   -7.9469725883E-05   -4.5579260441E-03        184.5686     117
   -7.8609136032E-05   -4.5201032545E-03        186.1394     118
   -7.9315951774E-05   -4.4822326036E-03        187.7102     119
   -7.7787132667E-05   -4.4455425016E-03        189.2810     120
   -7.8053169003E-05   -4.4096085543E-03        190.8518     121
   -7.6969577730E-05   -4.3734952925E-03        192.4226     122
   -7.5079356595E-05   -4.3377429419E-03        193.9933     123
   -7.2773385159E-05   -4.3060197723E-03        195.5641     124
   -7.2337896142E-05   -4.2721592470E-03        197.1349     125
   -6.9456417631E-05   -4.2372890648E-03        198.7057     126
   -6.6322734077E-05   -4.2053688195E-03        200.2765     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0.25/GGam.Sig_local_w_O6n0.600T0.250U2.0tp0.20 <==
   -6.5563630192E-02   -3.1825818107E-02          0.7854       0
   -5.7266226320E-02   -6.1874574558E-02          2.3562       1
   -4.6560579443E-02   -7.2381846202E-02          3.9270       2
   -3.6868257312E-02   -7.3382110834E-02          5.4978       3
   -2.9104422209E-02   -7.0280001722E-02          7.0686       4
   -2.3152746147E-02   -6.5693987023E-02          8.6394       5
   -1.8643934390E-02   -6.0810000000E-02         10.2102       6
   -1.5217659925E-02   -5.6131456870E-02         11.7810       7
   -1.2589223201E-02   -5.1846031955E-02         13.3518       8
   -1.0548866896E-02   -4.7997858104E-02         14.9226       9
   -8.9397451843E-03   -4.4570909760E-02         16.4934      10
   -7.6572907110E-03   -4.1527763796E-02         18.0642      11
   -6.6231608602E-03   -3.8823883571E-02         19.6350      12
   -5.7799412020E-03   -3.6415740286E-02         21.2058      13
   -5.0816474618E-03   -3.4264294152E-02         22.7765      14
   -4.4991077508E-03   -3.2334394821E-02         24.3473      15
   -4.0087606838E-03   -3.0596996074E-02         25.9181      16
   -3.5916581730E-03   -2.9026412836E-02         27.4889      17
   -3.2364670410E-03   -2.7599832602E-02         29.0597      18
   -2.9319888142E-03   -2.6300695682E-02         30.6305      19
   -2.6662432601E-03   -2.5114626695E-02         32.2013      20
   -2.4349094920E-03   -2.4025948006E-02         33.7721      21
   -2.2334348218E-03   -2.3026216825E-02         35.3429      22
   -2.0534925623E-03   -2.2101238399E-02         36.9137      23
   -1.8937942000E-03   -2.1248748660E-02         38.4845      24
   -1.7519257370E-03   -2.0458985345E-02         40.0553      25
   -1.6246439724E-03   -1.9723773952E-02         41.6261      26
   -1.5133869964E-03   -1.9036897982E-02         43.1969      27
   -1.4126723669E-03   -1.8395281465E-02         44.7677      28
   -1.3203614575E-03   -1.7794975126E-02         46.3385      29
   -1.2368878773E-03   -1.7231915268E-02         47.9093      30
   -1.1609895022E-03   -1.6701794012E-02         49.4801      31
   -1.0930761034E-03   -1.6203170401E-02         51.0509      32
   -1.0316537572E-03   -1.5733990461E-02         52.6217      33
   -9.7336673860E-04   -1.5291701902E-02         54.1925      34
   -9.1821376515E-04   -1.4870923119E-02         55.7633      35
   -8.6920174240E-04   -1.4474156602E-02         57.3341      36
   -8.2613795668E-04   -1.4098947412E-02         58.9049      37
   -7.8604330667E-04   -1.3740661278E-02         60.4757      38
   -7.4725719969E-04   -1.3400044680E-02         62.0465      39
   -7.0996311579E-04   -1.3076426832E-02         63.6173      40
   -6.7605761293E-04   -1.2767521645E-02         65.1880      41
   -6.4482037373E-04   -1.2472987173E-02         66.7588      42
   -6.1630396552E-04   -1.2193240825E-02         68.3296      43
   -5.9035858062E-04   -1.1923668859E-02         69.9004      44
   -5.6538885786E-04   -1.1664759171E-02         71.4712      45
   -5.4202314515E-04   -1.1416610062E-02         73.0420      46
   -5.1877179411E-04   -1.1181309796E-02         74.6128      47
   -4.9767445568E-04   -1.0955289896E-02         76.1836      48
   -4.7734740105E-04   -1.0736145408E-02         77.7544      49
   -4.5801044282E-04   -1.0526783075E-02         79.3252      50
   -4.4028588110E-04   -1.0326718709E-02         80.8960      51
   -4.2338145954E-04   -1.0133292360E-02         82.4668      52
   -4.0846150843E-04   -9.9446982176E-03         84.0376      53
   -3.9167002139E-04   -9.7644575205E-03         85.6084      54
   -3.7573020643E-04   -9.5915837799E-03         87.1792      55
   -3.6188005329E-04   -9.4247139680E-03         88.7500      56
   -3.4857292873E-04   -9.2622388357E-03         90.3208      57
   -3.3634869619E-04   -9.1053747510E-03         91.8916      58
   -3.2409554142E-04   -8.9526547076E-03         93.4624      59
   -3.1348089645E-04   -8.8081479271E-03         95.0332      60
   -3.0402325159E-04   -8.6669654592E-03         96.6040      61
   -2.9495070197E-04   -8.5301090825E-03         98.1748      62
   -2.8486700425E-04   -8.3959234842E-03         99.7456      63
   -2.7579632816E-04   -8.2655933943E-03        101.3164      64
   -2.6617873623E-04   -8.1413661257E-03        102.8872      65
   -2.6007779806E-04   -8.0192118678E-03        104.4580      66
   -2.5335099055E-04   -7.9021227483E-03        106.0288      67
   -2.4367599807E-04   -7.7858554274E-03        107.5995      68
   -2.3707373208E-04   -7.6743290255E-03        109.1703      69
   -2.3043162656E-04   -7.5666165621E-03        110.7411      70
   -2.2373620730E-04   -7.4602703562E-03        112.3119      71
   -2.1895608449E-04   -7.3583824399E-03        113.8827      72
   -2.1202166625E-04   -7.2595930680E-03        115.4535      73
   -2.0723367574E-04   -7.1633985214E-03        117.0243      74
   -2.0186242361E-04   -7.0693153328E-03        118.5951      75
   -1.9546212016E-04   -6.9768520003E-03        120.1659      76
   -1.8918176377E-04   -6.8866917080E-03        121.7367      77
   -1.8505816869E-04   -6.8003000098E-03        123.3075      78
   -1.7818917832E-04   -6.7160481122E-03        124.8783      79
   -1.7517691727E-04   -6.6329125760E-03        126.4491      80
   -1.7105178615E-04   -6.5514034011E-03        128.0199      81
   -1.6508480810E-04   -6.4749207624E-03        129.5907      82
   -1.6188081236E-04   -6.3982894771E-03        131.1615      83
   -1.5956684051E-04   -6.3215002380E-03        132.7323      84
   -1.5395872594E-04   -6.2452200551E-03        134.3031      85
   -1.5204155687E-04   -6.1731202350E-03        135.8739      86
   -1.5117560114E-04   -6.1023960573E-03        137.4447      87
   -1.4679213779E-04   -6.0330763090E-03        139.0155      88
   -1.4382596270E-04   -5.9671090573E-03        140.5863      89
   -1.4084898097E-04   -5.9012180880E-03        142.1571      90
   -1.3714465172E-04   -5.8377840085E-03        143.7279      91
   -1.3209036312E-04   -5.7747938442E-03        145.2987      92
   -1.2986231669E-04   -5.7147113798E-03        146.8695      93
   -1.2740629812E-04   -5.6554133702E-03        148.4403      94
   -1.2451668544E-04   -5.5971373091E-03        150.0110      95
   -1.2211684759E-04   -5.5386236485E-03        151.5818      96
   -1.2032800076E-04   -5.4830983442E-03        153.1526      97
   -1.1983779107E-04   -5.4287394973E-03        154.7234      98
   -1.1527006866E-04   -5.3734205554E-03        156.2942      99
   -1.1296584243E-04   -5.3186432202E-03        157.8650     100
   -1.1216586805E-04   -5.2647644946E-03        159.4358     101
   -1.1183411559E-04   -5.2155614960E-03        161.0066     102
   -1.0859667743E-04   -5.1651299604E-03        162.5774     103
   -1.0595994116E-04   -5.1167955631E-03        164.1482     104
   -1.0413744661E-04   -5.0701010031E-03        165.7190     105
   -1.0256338078E-04   -5.0233752824E-03        167.2898     106
   -1.0046727450E-04   -4.9760980900E-03        168.8606     107
   -9.7640522892E-05   -4.9297660789E-03        170.4314     108
   -9.4880262721E-05   -4.8851424758E-03        172.0022     109
   -9.2684179409E-05   -4.8413015370E-03        173.5730     110
   -8.9831425187E-05   -4.7976952012E-03        175.1438     111
   -8.8576470333E-05   -4.7541708527E-03        176.7146     112
   -8.7805218840E-05   -4.7121475972E-03        178.2854     113
   -8.6111523167E-05   -4.6707423687E-03        179.8562     114
   -8.5596026966E-05   -4.6304280639E-03        181.4270     115
   -8.2892720047E-05   -4.5910923448E-03        182.9978     116
   -8.0662122391E-05   -4.5505595942E-03        184.5686     117
   -7.8841752077E-05   -4.5110576327E-03        186.1394     118
   -7.7358138669E-05   -4.4756128405E-03        187.7102     119
   -7.6021780228E-05   -4.4399939611E-03        189.2810     120
   -7.4789890194E-05   -4.4027766592E-03        190.8518     121
   -7.3592506145E-05   -4.3648309911E-03        192.4226     122
   -7.2854549441E-05   -4.3294782362E-03        193.9933     123
   -7.2180838058E-05   -4.2959606073E-03        195.5641     124
   -7.1136748719E-05   -4.2607205098E-03        197.1349     125
   -6.9743244046E-05   -4.2283659428E-03        198.7057     126
   -6.6933088045E-05   -4.1981565370E-03        200.2765     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0.5/D_DCA <==
0.6 0.06182004464 0.0


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0.5/D_DCA_size20.0 <==
0.599835639394 6.22487336748e-05 -1.51551564558 0.062191106868 2.92957982651e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0.5/D_DCA_size32.0 <==
0.599840636058 7.73709011782e-05 -1.51533332531 0.0620519585325 3.74392610713e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0.5/D_DiagMC_GGam <==
0.6000    0.0006    -1.5152    0.0010    0.0619    0.0003


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0.5/E_DCA <==
0.6 -1.32588554433 -0.0132588554433


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0.5/E_DCA_size20.0 <==
0.599835639394 6.22487336748e-05 -1.51551564558 -1.3255160113 0.000404777803632


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0.5/E_DCA_size32.0 <==
0.599840636058 7.73709011782e-05 -1.51533332531 -1.32588554433 0.000403175008099


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0.5/E_DiagMC_GGam <==
0.6000    0.0006    -1.5152    0.0010    -1.3265    0.0006


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0.5/GGam.Sig_local_w_O1n0.600T0.500U2.0tp0.20 <==
   -5.1136635743E-02   -4.4944677436E-02          1.5708       0
   -3.5091269668E-02   -6.1723113552E-02          4.7124       1
   -2.2732394567E-02   -5.7669176297E-02          7.8540       2
   -1.5151110341E-02   -5.0146508419E-02         10.9956       3
   -1.0561175387E-02   -4.3217454408E-02         14.1372       4
   -7.6825426379E-03   -3.7524886147E-02         17.2788       5
   -5.7957110584E-03   -3.2954076550E-02         20.4204       6
   -4.5072567043E-03   -2.9271071388E-02         23.5619       7
   -3.5948232347E-03   -2.6273709121E-02         26.7035       8
   -2.9310750100E-03   -2.3800096145E-02         29.8451       9
   -2.4319104757E-03   -2.1729575729E-02         32.9867      10
   -2.0462925519E-03   -1.9978628139E-02         36.1283      11
   -1.7470905644E-03   -1.8479605065E-02         39.2699      12
   -1.5060793773E-03   -1.7185759121E-02         42.4115      13
   -1.3113433848E-03   -1.6058294529E-02         45.5531      14
   -1.1526145062E-03   -1.5064113041E-02         48.6947      15
   -1.0194191039E-03   -1.4184233025E-02         51.8363      16
   -9.0877690505E-04   -1.3398883732E-02         54.9779      17
   -8.1457492873E-04   -1.2694034575E-02         58.1195      18
   -7.3539445625E-04   -1.2060007037E-02         61.2611      19
   -6.6702019164E-04   -1.1485711431E-02         64.4026      20
   -6.0922837671E-04   -1.0964861683E-02         67.5442      21
   -5.5769422660E-04   -1.0486309906E-02         70.6858      22
   -5.1036108564E-04   -1.0049952884E-02         73.8274      23
   -4.6973092595E-04   -9.6467439029E-03         76.9690      24
   -4.3302113918E-04   -9.2749102432E-03         80.1106      25
   -4.0125926115E-04   -8.9282794862E-03         83.2522      26
   -3.7310631206E-04   -8.6097074512E-03         86.3938      27
   -3.5034179034E-04   -8.3103064910E-03         89.5354      28
   -3.2412562147E-04   -8.0311292923E-03         92.6770      29
   -3.0350144560E-04   -7.7725788572E-03         95.8186      30
   -2.8389493222E-04   -7.5258602458E-03         98.9602      31
   -2.6564101202E-04   -7.2980517448E-03        102.1018      32
   -2.5123761847E-04   -7.0806759609E-03        105.2434      33
   -2.3656658798E-04   -6.8762542406E-03        108.3849      34
   -2.2580377312E-04   -6.6847073917E-03        111.5265      35
   -2.1217466246E-04   -6.5019553758E-03        114.6681      36
   -1.9961344142E-04   -6.3328797318E-03        117.8097      37
   -1.8928474035E-04   -6.1696030539E-03        120.9513      38
   -1.7996177722E-04   -6.0149189562E-03        124.0929      39
   -1.7271385280E-04   -5.8682211721E-03        127.2345      40
   -1.6498579084E-04   -5.7270856288E-03        130.3761      41
   -1.5737310797E-04   -5.5928198397E-03        133.5177      42
   -1.5018385817E-04   -5.4657702749E-03        136.6593      43
   -1.4391605542E-04   -5.3439968467E-03        139.8009      44
   -1.3570547946E-04   -5.2292724294E-03        142.9425      45
   -1.2974406988E-04   -5.1167215395E-03        146.0841      46
   -1.2262102185E-04   -5.0082406513E-03        149.2257      47
   -1.1920828001E-04   -4.9077036669E-03        152.3672      48
   -1.1498528563E-04   -4.8074420677E-03        155.5088      49
   -1.0969969271E-04   -4.7139013011E-03        158.6504      50
   -1.0623598923E-04   -4.6221888680E-03        161.7920      51
   -1.0160240381E-04   -4.5335814862E-03        164.9336      52
   -9.8489854275E-05   -4.4501038894E-03        168.0752      53
   -9.5021552356E-05   -4.3674127652E-03        171.2168      54
   -9.2106938736E-05   -4.2903628235E-03        174.3584      55
   -8.9071549150E-05   -4.2163003400E-03        177.5000      56
   -8.4830035178E-05   -4.1415761971E-03        180.6416      57
   -8.1847295098E-05   -4.0707518205E-03        183.7832      58
   -7.7454319775E-05   -4.0009155424E-03        186.9248      59
   -7.4673518344E-05   -3.9362418903E-03        190.0664      60
   -7.5098077730E-05   -3.8728115336E-03        193.2079      61
   -7.3144481719E-05   -3.8111499042E-03        196.3495      62
   -7.1480375061E-05   -3.7515916157E-03        199.4911      63
   -6.7547463604E-05   -3.6914168655E-03        202.6327      64
   -6.4818337858E-05   -3.6371735037E-03        205.7743      65
   -6.4289277925E-05   -3.5824458488E-03        208.9159      66
   -6.1894445984E-05   -3.5278384437E-03        212.0575      67
   -5.9022340746E-05   -3.4755711217E-03        215.1991      68
   -5.6475863663E-05   -3.4253429414E-03        218.3407      69
   -5.4828344855E-05   -3.3782005836E-03        221.4823      70
   -5.3976489510E-05   -3.3303651848E-03        224.6239      71
   -5.2243806841E-05   -3.2830484960E-03        227.7655      72
   -4.9535297943E-05   -3.2394140656E-03        230.9071      73
   -4.9532812429E-05   -3.1988462982E-03        234.0487      74
   -4.9240534080E-05   -3.1552964451E-03        237.1902      75
   -4.8275669892E-05   -3.1133745966E-03        240.3318      76
   -4.7027840171E-05   -3.0729616680E-03        243.4734      77
   -4.5110442127E-05   -3.0345419712E-03        246.6150      78
   -4.3294161283E-05   -2.9974774183E-03        249.7566      79
   -4.4003710866E-05   -2.9605906637E-03        252.8982      80
   -4.2507672382E-05   -2.9229057179E-03        256.0398      81
   -4.0376215656E-05   -2.8887591379E-03        259.1814      82
   -3.9087631458E-05   -2.8523475580E-03        262.3230      83
   -3.8510236038E-05   -2.8175514207E-03        265.4646      84
   -3.7547526696E-05   -2.7846073541E-03        268.6062      85
   -3.7143520732E-05   -2.7535062855E-03        271.7478      86
   -3.7331944635E-05   -2.7228079841E-03        274.8894      87
   -3.4851841075E-05   -2.6924152416E-03        278.0309      88
   -3.3202828048E-05   -2.6643877773E-03        281.1725      89
   -3.4824718888E-05   -2.6345507496E-03        284.3141      90
   -3.3082093081E-05   -2.6037797665E-03        287.4557      91
   -3.0637540737E-05   -2.5781588244E-03        290.5973      92
   -2.9748320422E-05   -2.5513010480E-03        293.7389      93
   -2.8439549914E-05   -2.5233626367E-03        296.8805      94
   -2.7616860781E-05   -2.4969796295E-03        300.0221      95
   -2.7338967414E-05   -2.4705306562E-03        303.1637      96
   -2.6846836191E-05   -2.4453798852E-03        306.3053      97
   -2.5325785578E-05   -2.4209862028E-03        309.4469      98
   -2.4639010595E-05   -2.3976073831E-03        312.5885      99
   -2.4993791900E-05   -2.3733058936E-03        315.7301     100
   -2.4073329009E-05   -2.3496634856E-03        318.8717     101
   -2.5771000050E-05   -2.3266153645E-03        322.0132     102
   -2.5112717000E-05   -2.3026925300E-03        325.1548     103
   -2.4794668009E-05   -2.2815369319E-03        328.2964     104
   -2.4056948473E-05   -2.2606941444E-03        331.4380     105
   -2.4502619581E-05   -2.2396212412E-03        334.5796     106
   -2.4654779363E-05   -2.2185070435E-03        337.7212     107
   -2.4056080996E-05   -2.1973475961E-03        340.8628     108
   -2.2279421101E-05   -2.1775672473E-03        344.0044     109
   -2.2919738109E-05   -2.1577662156E-03        347.1460     110
   -2.2964048735E-05   -2.1379440143E-03        350.2876     111
   -2.0959210737E-05   -2.1189039175E-03        353.4292     112
   -2.2061303076E-05   -2.0999483120E-03        356.5708     113
   -2.2965747807E-05   -2.0815182858E-03        359.7124     114
   -2.2544783223E-05   -2.0638344126E-03        362.8540     115
   -1.9777260091E-05   -2.0476184444E-03        365.9955     116
   -1.9785208498E-05   -2.0326586960E-03        369.1371     117
   -1.9834232933E-05   -2.0140782283E-03        372.2787     118
   -1.9428632648E-05   -1.9955547182E-03        375.4203     119
   -1.7539561689E-05   -1.9797871856E-03        378.5619     120
   -1.9206407516E-05   -1.9640550126E-03        381.7035     121
   -2.0253464851E-05   -1.9468857832E-03        384.8451     122
   -1.9804501209E-05   -1.9309685034E-03        387.9867     123
   -2.0824267630E-05   -1.9151531299E-03        391.1283     124
   -1.8534720226E-05   -1.8998854426E-03        394.2699     125
   -1.7701161142E-05   -1.8853737415E-03        397.4115     126
   -1.6636322130E-05   -1.8721905090E-03        400.5531     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0.5/GGam.Sig_local_w_O3n0.600T0.500U2.0tp0.20 <==
   -6.1404422642E-02   -5.6715829106E-02          1.5708       0
   -4.0851064529E-02   -7.3884949751E-02          4.7124       1
   -2.5748772877E-02   -6.7242763336E-02          7.8540       2
   -1.6845767547E-02   -5.7587821872E-02         10.9956       3
   -1.1589892451E-02   -4.9168409388E-02         14.1372       4
   -8.3545771372E-03   -4.2440101519E-02         17.2788       5
   -6.2699853940E-03   -3.7119435671E-02         20.4204       6
   -4.8513552571E-03   -3.2880911536E-02         23.5619       7
   -3.8591651843E-03   -2.9458909967E-02         26.7035       8
   -3.1369208005E-03   -2.6641862297E-02         29.8451       9
   -2.5942211631E-03   -2.4302127816E-02         32.9867      10
   -2.1854727018E-03   -2.2320194062E-02         36.1283      11
   -1.8572669785E-03   -2.0630868475E-02         39.2699      12
   -1.6026327217E-03   -1.9179078621E-02         42.4115      13
   -1.3959438445E-03   -1.7909099951E-02         45.5531      14
   -1.2215466333E-03   -1.6796303892E-02         48.6947      15
   -1.0863238622E-03   -1.5811056583E-02         51.8363      16
   -9.6515657066E-04   -1.4927123071E-02         54.9779      17
   -8.6572435524E-04   -1.4143348350E-02         58.1195      18
   -7.8175476460E-04   -1.3430311774E-02         61.2611      19
   -7.0324675723E-04   -1.2791291302E-02         64.4026      20
   -6.4394831030E-04   -1.2212017715E-02         67.5442      21
   -5.8850752705E-04   -1.1674097601E-02         70.6858      22
   -5.4038666357E-04   -1.1190284562E-02         73.8274      23
   -5.0312353857E-04   -1.0738976986E-02         76.9690      24
   -4.5595132946E-04   -1.0321255714E-02         80.1106      25
   -4.2647861099E-04   -9.9385929530E-03         83.2522      26
   -3.9618402305E-04   -9.5780643100E-03         86.3938      27
   -3.6895168864E-04   -9.2513378876E-03         89.5354      28
   -3.4522576793E-04   -8.9380056165E-03         92.6770      29
   -3.2140054998E-04   -8.6445959478E-03         95.8186      30
   -3.0159048735E-04   -8.3750310255E-03         98.9602      31
   -2.8187902464E-04   -8.1206563099E-03        102.1018      32
   -2.6263294141E-04   -7.8820118430E-03        105.2434      33
   -2.4918926200E-04   -7.6549597219E-03        108.3849      34
   -2.2919711044E-04   -7.4427990969E-03        111.5265      35
   -2.2016051401E-04   -7.2387328780E-03        114.6681      36
   -2.0964000154E-04   -7.0414012944E-03        117.8097      37
   -1.9929764830E-04   -6.8649615522E-03        120.9513      38
   -1.9417555612E-04   -6.6895820087E-03        124.0929      39
   -1.7955098751E-04   -6.5242839950E-03        127.2345      40
   -1.7521080739E-04   -6.3729511570E-03        130.3761      41
   -1.6379267673E-04   -6.2215395526E-03        133.5177      42
   -1.5553604452E-04   -6.0810658459E-03        136.6593      43
   -1.5307515554E-04   -5.9398585888E-03        139.8009      44
   -1.4617763220E-04   -5.8100376134E-03        142.9425      45
   -1.4008619040E-04   -5.6883592112E-03        146.0841      46
   -1.3586971776E-04   -5.5660248939E-03        149.2257      47
   -1.2855298971E-04   -5.4538718922E-03        152.3672      48
   -1.2178893440E-04   -5.3457985623E-03        155.5088      49
   -1.1687917251E-04   -5.2365125760E-03        158.6504      50
   -1.1176788289E-04   -5.1387945172E-03        161.7920      51
   -1.0913114913E-04   -5.0390003397E-03        164.9336      52
   -1.0092336614E-04   -4.9444193753E-03        168.0752      53
   -9.8349485101E-05   -4.8565645281E-03        171.2168      54
   -9.8438334273E-05   -4.7682030418E-03        174.3584      55
   -9.1657126885E-05   -4.6872488531E-03        177.5000      56
   -9.1131973957E-05   -4.6035794168E-03        180.6416      57
   -8.5325333305E-05   -4.5240357625E-03        183.7832      58
   -8.4547905071E-05   -4.4515688549E-03        186.9248      59
   -7.9116582099E-05   -4.3747505628E-03        190.0664      60
   -7.8808543964E-05   -4.3080313160E-03        193.2079      61
   -7.5969280449E-05   -4.2388184838E-03        196.3495      62
   -7.1240628652E-05   -4.1742070085E-03        199.4911      63
   -7.2740023091E-05   -4.1115354416E-03        202.6327      64
   -7.1064382273E-05   -4.0432181970E-03        205.7743      65
   -6.7162624162E-05   -3.9836171415E-03        208.9159      66
   -6.8175077242E-05   -3.9227589253E-03        212.0575      67
   -5.9944673616E-05   -3.8667085826E-03        215.1991      68
   -5.9143162800E-05   -3.8112906960E-03        218.3407      69
   -5.8808806772E-05   -3.7561118111E-03        221.4823      70
   -5.6947003630E-05   -3.7039453357E-03        224.6239      71
   -5.8130887513E-05   -3.6536229509E-03        227.7655      72
   -5.4209833685E-05   -3.6037637545E-03        230.9071      73
   -5.5007459501E-05   -3.5550174826E-03        234.0487      74
   -4.9754705930E-05   -3.5018181487E-03        237.1902      75
   -4.7423116036E-05   -3.4600357378E-03        240.3318      76
   -5.2626221482E-05   -3.4168056450E-03        243.4734      77
   -4.6259876691E-05   -3.3726504304E-03        246.6150      78
   -4.7433910228E-05   -3.3321093143E-03        249.7566      79
   -4.6263936421E-05   -3.2873854336E-03        252.8982      80
   -4.3549986585E-05   -3.2478544384E-03        256.0398      81
   -4.3940621757E-05   -3.2078578634E-03        259.1814      82
   -4.1312990126E-05   -3.1687829146E-03        262.3230      83
   -4.2658581606E-05   -3.1365361535E-03        265.4646      84
   -4.3820698692E-05   -3.0978168142E-03        268.6062      85
   -3.9488069643E-05   -3.0611578492E-03        271.7478      86
   -4.3350008103E-05   -3.0321699691E-03        274.8894      87
   -3.7273186548E-05   -2.9951671531E-03        278.0309      88
   -3.4235898421E-05   -2.9669186433E-03        281.1725      89
   -3.3415894817E-05   -2.9301430879E-03        284.3141      90
   -2.8989407903E-05   -2.9018512284E-03        287.4557      91
   -3.3490310423E-05   -2.8711762368E-03        290.5973      92
   -3.4206709803E-05   -2.8337962154E-03        293.7389      93
   -3.0749339688E-05   -2.8089927654E-03        296.8805      94
   -3.4797337036E-05   -2.7769449419E-03        300.0221      95
   -3.0757166433E-05   -2.7465738063E-03        303.1637      96
   -3.1788012186E-05   -2.7218418674E-03        306.3053      97
   -2.9863220171E-05   -2.6935410175E-03        309.4469      98
   -3.0544949763E-05   -2.6687175096E-03        312.5885      99
   -3.3185889258E-05   -2.6420561124E-03        315.7301     100
   -2.7097498368E-05   -2.6135864107E-03        318.8717     101
   -2.6082483907E-05   -2.5912848498E-03        322.0132     102
   -2.7582239527E-05   -2.5607820704E-03        325.1548     103
   -2.5741477325E-05   -2.5417854710E-03        328.2964     104
   -3.0371921870E-05   -2.5160576066E-03        331.4380     105
   -2.9064985722E-05   -2.4894850252E-03        334.5796     106
   -2.8629333804E-05   -2.4715799889E-03        337.7212     107
   -2.9655479469E-05   -2.4445547971E-03        340.8628     108
   -2.3585869901E-05   -2.4235226469E-03        344.0044     109
   -2.6646642998E-05   -2.4034898705E-03        347.1460     110
   -2.2520765453E-05   -2.3830174337E-03        350.2876     111
   -2.5550757740E-05   -2.3659912062E-03        353.4292     112
   -2.5066605596E-05   -2.3374427226E-03        356.5708     113
   -2.0532287449E-05   -2.3194148335E-03        359.7124     114
   -1.9681961893E-05   -2.2993141454E-03        362.8540     115
   -1.8477426833E-05   -2.2780761315E-03        365.9955     116
   -1.9109854830E-05   -2.2588580583E-03        369.1371     117
   -2.1953883598E-05   -2.2370153560E-03        372.2787     118
   -1.7142936721E-05   -2.2171690072E-03        375.4203     119
   -2.0187794743E-05   -2.2026166819E-03        378.5619     120
   -1.6824504641E-05   -2.1794882237E-03        381.7035     121
   -1.7059674953E-05   -2.1673026476E-03        384.8451     122
   -2.1896530333E-05   -2.1461992702E-03        387.9867     123
   -1.6708034842E-05   -2.1266174257E-03        391.1283     124
   -2.0219978325E-05   -2.1142467890E-03        394.2699     125
   -1.8388794498E-05   -2.0948242828E-03        397.4115     126
   -1.7062363257E-05   -2.0818247261E-03        400.5531     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0.5/GGam.Sig_local_w_O4n0.600T0.500U2.0tp0.20 <==
   -6.4049330186E-02   -6.0438659956E-02          1.5708       0
   -4.2057698130E-02   -7.6868179583E-02          4.7124       1
   -2.6303686954E-02   -6.9283276775E-02          7.8540       2
   -1.7115955914E-02   -5.9029660793E-02         10.9956       3
   -1.1735471225E-02   -5.0243399074E-02         14.1372       4
   -8.4394666887E-03   -4.3274755800E-02         17.2788       5
   -6.3192847194E-03   -3.7800633997E-02         20.4204       6
   -4.8878913700E-03   -3.3452459915E-02         23.5619       7
   -3.8822280490E-03   -2.9946111465E-02         26.7035       8
   -3.1527797956E-03   -2.7068460818E-02         29.8451       9
   -2.6094889090E-03   -2.4677261076E-02         32.9867      10
   -2.1923564727E-03   -2.2661653435E-02         36.1283      11
   -1.8662243613E-03   -2.0942428406E-02         39.2699      12
   -1.6073160882E-03   -1.9462359884E-02         42.4115      13
   -1.4002799211E-03   -1.8171959072E-02         45.5531      14
   -1.2286640610E-03   -1.7038103651E-02         48.6947      15
   -1.0842311988E-03   -1.6037842982E-02         51.8363      16
   -9.6638124467E-04   -1.5148122770E-02         54.9779      17
   -8.6919678526E-04   -1.4348704705E-02         58.1195      18
   -7.8445190789E-04   -1.3629290970E-02         61.2611      19
   -7.1093079058E-04   -1.2976251146E-02         64.4026      20
   -6.4486967086E-04   -1.2384975662E-02         67.5442      21
   -5.9230200024E-04   -1.1841529367E-02         70.6858      22
   -5.4102445196E-04   -1.1347943921E-02         73.8274      23
   -4.9597089677E-04   -1.0892679889E-02         76.9690      24
   -4.5704810128E-04   -1.0469978060E-02         80.1106      25
   -4.2066361885E-04   -1.0078248246E-02         83.2522      26
   -3.9037418420E-04   -9.7153484762E-03         86.3938      27
   -3.6561720057E-04   -9.3760729431E-03         89.5354      28
   -3.3541060180E-04   -9.0625407274E-03         92.6770      29
   -3.1624098372E-04   -8.7695808461E-03         95.8186      30
   -2.9947691857E-04   -8.4882180750E-03         98.9602      31
   -2.8175093255E-04   -8.2307933287E-03        102.1018      32
   -2.6659419244E-04   -7.9849979956E-03        105.2434      33
   -2.5100128577E-04   -7.7545179464E-03        108.3849      34
   -2.3677221154E-04   -7.5352766460E-03        111.5265      35
   -2.2359914868E-04   -7.3333844606E-03        114.6681      36
   -2.1489624105E-04   -7.1402958904E-03        117.8097      37
   -2.0822566058E-04   -6.9547589331E-03        120.9513      38
   -1.9307695448E-04   -6.7789135334E-03        124.0929      39
   -1.8363304221E-04   -6.6143849419E-03        127.2345      40
   -1.7621142337E-04   -6.4575552368E-03        130.3761      41
   -1.7041964517E-04   -6.3044888551E-03        133.5177      42
   -1.6081357847E-04   -6.1589136056E-03        136.6593      43
   -1.5251081731E-04   -6.0195556000E-03        139.8009      44
   -1.4880859102E-04   -5.8885186730E-03        142.9425      45
   -1.4084554136E-04   -5.7627186088E-03        146.0841      46
   -1.3413594357E-04   -5.6435111923E-03        149.2257      47
   -1.3118164055E-04   -5.5311711581E-03        152.3672      48
   -1.2672229504E-04   -5.4228830412E-03        155.5088      49
   -1.1931418936E-04   -5.3131189023E-03        158.6504      50
   -1.1465365519E-04   -5.2124436415E-03        161.7920      51
   -1.0972097984E-04   -5.1135737056E-03        164.9336      52
   -1.0642884099E-04   -5.0192847097E-03        168.0752      53
   -1.0365553827E-04   -4.9259270066E-03        171.2168      54
   -9.8470972895E-05   -4.8360830325E-03        174.3584      55
   -9.7803451523E-05   -4.7526011332E-03        177.5000      56
   -9.1663719229E-05   -4.6707638475E-03        180.6416      57
   -8.8518503217E-05   -4.5931797341E-03        183.7832      58
   -8.4688671190E-05   -4.5147879637E-03        186.9248      59
   -7.8889328727E-05   -4.4392380408E-03        190.0664      60
   -7.7338901194E-05   -4.3669756098E-03        193.2079      61
   -7.7979443791E-05   -4.2971779679E-03        196.3495      62
   -7.4016714924E-05   -4.2286697617E-03        199.4911      63
   -7.0487392435E-05   -4.1619431746E-03        202.6327      64
   -6.8191924565E-05   -4.0971758969E-03        205.7743      65
   -6.7198676821E-05   -4.0343856127E-03        208.9159      66
   -6.5678795867E-05   -3.9700020179E-03        212.0575      67
   -6.0894741579E-05   -3.9103253592E-03        215.1991      68
   -5.6937296074E-05   -3.8571731806E-03        218.3407      69
   -5.3698156018E-05   -3.8046328289E-03        221.4823      70
   -5.6261017414E-05   -3.7529264392E-03        224.6239      71
   -5.5033123461E-05   -3.6994133510E-03        227.7655      72
   -5.1719193887E-05   -3.6488297771E-03        230.9071      73
   -4.7483853728E-05   -3.6010618389E-03        234.0487      74
   -4.4839538950E-05   -3.5537938625E-03        237.1902      75
   -4.5897423108E-05   -3.5063360283E-03        240.3318      76
   -4.4798886549E-05   -3.4609805032E-03        243.4734      77
   -4.5876703834E-05   -3.4171047138E-03        246.6150      78
   -4.5184257431E-05   -3.3729814523E-03        249.7566      79
   -4.2377025655E-05   -3.3314913816E-03        252.8982      80
   -4.1147635933E-05   -3.2936233645E-03        256.0398      81
   -4.0480937792E-05   -3.2539934209E-03        259.1814      82
   -3.9165041635E-05   -3.2139267951E-03        262.3230      83
   -3.5356176681E-05   -3.1771944126E-03        265.4646      84
   -3.6880689739E-05   -3.1389082501E-03        268.6062      85
   -3.7852526621E-05   -3.1037223460E-03        271.7478      86
   -3.9041181614E-05   -3.0660787805E-03        274.8894      87
   -3.6359704444E-05   -3.0355355575E-03        278.0309      88
   -3.6738176692E-05   -3.0017199731E-03        281.1725      89
   -3.5578586938E-05   -2.9651704075E-03        284.3141      90
   -3.0017970139E-05   -2.9349662461E-03        287.4557      91
   -2.8608270518E-05   -2.9046679314E-03        290.5973      92
   -2.9986772986E-05   -2.8747595438E-03        293.7389      93
   -2.9376971833E-05   -2.8469910504E-03        296.8805      94
   -2.9768807684E-05   -2.8173569470E-03        300.0221      95
   -2.9136418256E-05   -2.7875782451E-03        303.1637      96
   -2.8152983910E-05   -2.7613984465E-03        306.3053      97
   -2.5760222917E-05   -2.7298565415E-03        309.4469      98
   -2.2858808159E-05   -2.7024765429E-03        312.5885      99
   -2.3302471593E-05   -2.6757013619E-03        315.7301     100
   -2.1771462319E-05   -2.6455536211E-03        318.8717     101
   -2.3215357092E-05   -2.6202377231E-03        322.0132     102
   -2.4599846816E-05   -2.5957199117E-03        325.1548     103
   -2.7852490610E-05   -2.5723575404E-03        328.2964     104
   -2.6193917612E-05   -2.5476285450E-03        331.4380     105
   -2.5672615218E-05   -2.5274499839E-03        334.5796     106
   -2.2330681984E-05   -2.5011627339E-03        337.7212     107
   -2.1976901844E-05   -2.4779658270E-03        340.8628     108
   -2.0566003510E-05   -2.4526475841E-03        344.0044     109
   -1.9355851922E-05   -2.4300761624E-03        347.1460     110
   -2.0586223296E-05   -2.4107078975E-03        350.2876     111
   -2.0882449578E-05   -2.3868138416E-03        353.4292     112
   -1.9337621265E-05   -2.3665845590E-03        356.5708     113
   -1.8921058204E-05   -2.3512309529E-03        359.7124     114
   -1.8707403005E-05   -2.3305670016E-03        362.8540     115
   -1.4443457115E-05   -2.3072688741E-03        365.9955     116
   -1.5479536144E-05   -2.2893541889E-03        369.1371     117
   -1.6552568648E-05   -2.2654265298E-03        372.2787     118
   -1.4907361261E-05   -2.2464683922E-03        375.4203     119
   -1.5501457433E-05   -2.2300833786E-03        378.5619     120
   -1.7773490457E-05   -2.2104369302E-03        381.7035     121
   -1.6925871001E-05   -2.1926596805E-03        384.8451     122
   -1.6665315867E-05   -2.1731368085E-03        387.9867     123
   -1.6953390350E-05   -2.1561613210E-03        391.1283     124
   -1.6626965531E-05   -2.1373985812E-03        394.2699     125
   -1.6177103852E-05   -2.1182041752E-03        397.4115     126
   -1.7666782201E-05   -2.1061596162E-03        400.5531     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0.5/GGam.Sig_local_w_O5n0.600T0.500U2.0tp0.20 <==
   -6.4643020552E-02   -6.1033433099E-02          1.5708       0
   -4.2216178298E-02   -7.7448943328E-02          4.7124       1
   -2.6251997979E-02   -6.9610480800E-02          7.8540       2
   -1.7016107086E-02   -5.9183707949E-02         10.9956       3
   -1.1646888637E-02   -5.0303739625E-02         14.1372       4
   -8.3671031230E-03   -4.3288366067E-02         17.2788       5
   -6.2563597622E-03   -3.7788958693E-02         20.4204       6
   -4.8342342984E-03   -3.3423279165E-02         23.5619       7
   -3.8410088666E-03   -2.9909234439E-02         26.7035       8
   -3.1220700633E-03   -2.7032388174E-02         29.8451       9
   -2.5833970802E-03   -2.4638712079E-02         32.9867      10
   -2.1722108651E-03   -2.2628593943E-02         36.1283      11
   -1.8517006352E-03   -2.0914906071E-02         39.2699      12
   -1.5943928729E-03   -1.9433143385E-02         42.4115      13
   -1.3831501690E-03   -1.8144073822E-02         45.5531      14
   -1.2105400970E-03   -1.7010895937E-02         48.6947      15
   -1.0748175383E-03   -1.6010007850E-02         51.8363      16
   -9.5801340623E-04   -1.5118778270E-02         54.9779      17
   -8.5684110504E-04   -1.4320539454E-02         58.1195      18
   -7.7201153610E-04   -1.3604301496E-02         61.2611      19
   -7.0012282318E-04   -1.2953407555E-02         64.4026      20
   -6.3756072900E-04   -1.2362705389E-02         67.5442      21
   -5.8205171322E-04   -1.1818954392E-02         70.6858      22
   -5.3175377788E-04   -1.1325209206E-02         73.8274      23
   -4.9238819060E-04   -1.0868567451E-02         76.9690      24
   -4.5562955363E-04   -1.0445788516E-02         80.1106      25
   -4.1827872923E-04   -1.0059221209E-02         83.2522      26
   -3.8999446826E-04   -9.6952636711E-03         86.3938      27
   -3.6280482172E-04   -9.3592987950E-03         89.5354      28
   -3.3630987391E-04   -9.0464413825E-03         92.6770      29
   -3.1617556348E-04   -8.7511360720E-03         95.8186      30
   -2.9472510379E-04   -8.4769759820E-03         98.9602      31
   -2.7754533315E-04   -8.2158648792E-03        102.1018      32
   -2.6131198279E-04   -7.9734288936E-03        105.2434      33
   -2.4754184828E-04   -7.7439241702E-03        108.3849      34
   -2.3216899433E-04   -7.5260648429E-03        111.5265      35
   -2.2223855001E-04   -7.3215244572E-03        114.6681      36
   -2.0817584017E-04   -7.1255025400E-03        117.8097      37
   -1.9957829292E-04   -6.9411949122E-03        120.9513      38
   -1.8849890832E-04   -6.7661552207E-03        124.0929      39
   -1.7948794173E-04   -6.6017842206E-03        127.2345      40
   -1.7209159577E-04   -6.4468428870E-03        130.3761      41
   -1.6500534460E-04   -6.2947940498E-03        133.5177      42
   -1.5611921639E-04   -6.1519447880E-03        136.6593      43
   -1.5241839607E-04   -6.0188229313E-03        139.8009      44
   -1.4778432073E-04   -5.8829414693E-03        142.9425      45
   -1.3917957861E-04   -5.7541361525E-03        146.0841      46
   -1.3316964639E-04   -5.6354854745E-03        149.2257      47
   -1.2597077366E-04   -5.5187978006E-03        152.3672      48
   -1.1859736175E-04   -5.4077282947E-03        155.5088      49
   -1.1385389632E-04   -5.3036471741E-03        158.6504      50
   -1.1151430867E-04   -5.1972425903E-03        161.7920      51
   -1.0757544206E-04   -5.1005446734E-03        164.9336      52
   -1.0381880088E-04   -5.0071645229E-03        168.0752      53
   -1.0517564789E-04   -4.9114095331E-03        171.2168      54
   -9.6165534684E-05   -4.8218251191E-03        174.3584      55
   -9.1399519209E-05   -4.7416613403E-03        177.5000      56
   -9.1998529661E-05   -4.6562750205E-03        180.6416      57
   -8.6463550519E-05   -4.5778019115E-03        183.7832      58
   -8.1974578445E-05   -4.5035377224E-03        186.9248      59
   -8.0461934717E-05   -4.4296390773E-03        190.0664      60
   -7.6393487115E-05   -4.3577884099E-03        193.2079      61
   -7.6092252644E-05   -4.2872955590E-03        196.3495      62
   -7.2988521459E-05   -4.2180676067E-03        199.4911      63
   -7.1479152810E-05   -4.1531998417E-03        202.6327      64
   -6.8877670944E-05   -4.0890839927E-03        205.7743      65
   -6.6617720629E-05   -4.0311982536E-03        208.9159      66
   -6.3733692351E-05   -3.9705343838E-03        212.0575      67
   -6.2496494502E-05   -3.9126938224E-03        215.1991      68
   -6.0704027579E-05   -3.8565089232E-03        218.3407      69
   -5.9866570412E-05   -3.8004829531E-03        221.4823      70
   -5.7131757524E-05   -3.7448665333E-03        224.6239      71
   -5.4967235969E-05   -3.6957876821E-03        227.7655      72
   -5.4895729310E-05   -3.6448471220E-03        230.9071      73
   -5.1473554932E-05   -3.5981184686E-03        234.0487      74
   -5.2352847237E-05   -3.5478544055E-03        237.1902      75
   -5.1368822142E-05   -3.4984040936E-03        240.3318      76
   -4.6669068681E-05   -3.4559560592E-03        243.4734      77
   -4.4366220775E-05   -3.4168446579E-03        246.6150      78
   -4.5962797845E-05   -3.3749900977E-03        249.7566      79
   -4.5819220370E-05   -3.3328561448E-03        252.8982      80
   -4.2218796866E-05   -3.2919931801E-03        256.0398      81
   -4.0986103371E-05   -3.2544011599E-03        259.1814      82
   -3.9369318259E-05   -3.2122019998E-03        262.3230      83
   -3.6504811654E-05   -3.1717540666E-03        265.4646      84
   -3.6458596254E-05   -3.1374794221E-03        268.6062      85
   -3.5397649127E-05   -3.0975059279E-03        271.7478      86
   -3.4362810518E-05   -3.0623435477E-03        274.8894      87
   -3.7444761328E-05   -3.0298436334E-03        278.0309      88
   -3.6117183522E-05   -2.9966157624E-03        281.1725      89
   -3.6516161632E-05   -2.9657435591E-03        284.3141      90
   -3.6606756827E-05   -2.9318161542E-03        287.4557      91
   -3.2715160488E-05   -2.8983902232E-03        290.5973      92
   -3.3001947440E-05   -2.8656668797E-03        293.7389      93
   -3.0649049176E-05   -2.8348415009E-03        296.8805      94
   -2.7436940976E-05   -2.8069426766E-03        300.0221      95
   -2.5591955510E-05   -2.7775343826E-03        303.1637      96
   -2.6062295793E-05   -2.7526824343E-03        306.3053      97
   -2.8515961739E-05   -2.7247050360E-03        309.4469      98
   -2.7263878608E-05   -2.6941536334E-03        312.5885      99
   -2.7099922876E-05   -2.6683696224E-03        315.7301     100
   -2.7979797750E-05   -2.6429159279E-03        318.8717     101
   -2.9227295699E-05   -2.6165986195E-03        322.0132     102
   -2.5766420509E-05   -2.5943159855E-03        325.1548     103
   -2.6378501634E-05   -2.5695778014E-03        328.2964     104
   -2.4327228228E-05   -2.5448832453E-03        331.4380     105
   -1.9862260366E-05   -2.5212414692E-03        334.5796     106
   -2.2198812207E-05   -2.4975671250E-03        337.7212     107
   -2.4136786938E-05   -2.4740620768E-03        340.8628     108
   -2.2734180928E-05   -2.4477898235E-03        344.0044     109
   -2.5094517515E-05   -2.4288920521E-03        347.1460     110
   -2.3376897531E-05   -2.4062965511E-03        350.2876     111
   -2.2281180981E-05   -2.3866183697E-03        353.4292     112
   -2.3362692921E-05   -2.3671180873E-03        356.5708     113
   -2.0660335115E-05   -2.3424858843E-03        359.7124     114
   -2.0238628302E-05   -2.3227459928E-03        362.8540     115
   -1.7264643196E-05   -2.3032441902E-03        365.9955     116
   -2.0666863769E-05   -2.2868501053E-03        369.1371     117
   -2.0930459116E-05   -2.2640674163E-03        372.2787     118
   -2.0582296748E-05   -2.2469744680E-03        375.4203     119
   -1.8184651046E-05   -2.2308375819E-03        378.5619     120
   -2.0965251950E-05   -2.2097639665E-03        381.7035     121
   -1.8326217070E-05   -2.1937793247E-03        384.8451     122
   -1.9946625532E-05   -2.1748134660E-03        387.9867     123
   -1.6471809028E-05   -2.1559298510E-03        391.1283     124
   -1.4651210909E-05   -2.1428345863E-03        394.2699     125
   -1.6555976089E-05   -2.1272712632E-03        397.4115     126
   -1.4755222531E-05   -2.1082501404E-03        400.5531     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0.5/GGam.Sig_local_w_O6n0.600T0.500U2.0tp0.20 <==
   -6.4892558025E-02   -6.1056068851E-02          1.5708       0
   -4.2252712229E-02   -7.7537935229E-02          4.7124       1
   -2.6213890836E-02   -6.9612971736E-02          7.8540       2
   -1.6979179443E-02   -5.9139912086E-02         10.9956       3
   -1.1614001957E-02   -5.0243641563E-02         14.1372       4
   -8.3422635788E-03   -4.3231359385E-02         17.2788       5
   -6.2402661040E-03   -3.7733773896E-02         20.4204       6
   -4.8237938304E-03   -3.3374372906E-02         23.5619       7
   -3.8292741968E-03   -2.9865499769E-02         26.7035       8
   -3.1094185778E-03   -2.6991639612E-02         29.8451       9
   -2.5705565511E-03   -2.4603396180E-02         32.9867      10
   -2.1608025468E-03   -2.2593263617E-02         36.1283      11
   -1.8417281007E-03   -2.0878207809E-02         39.2699      12
   -1.5881407191E-03   -1.9400793469E-02         42.4115      13
   -1.3816317885E-03   -1.8114149293E-02         45.5531      14
   -1.2097826709E-03   -1.6982431890E-02         48.6947      15
   -1.0726196163E-03   -1.5982122067E-02         51.8363      16
   -9.5492040994E-04   -1.5093082386E-02         54.9779      17
   -8.5316937580E-04   -1.4295193624E-02         58.1195      18
   -7.6969471011E-04   -1.3577167967E-02         61.2611      19
   -6.9750598761E-04   -1.2928576659E-02         64.4026      20
   -6.3377390115E-04   -1.2341930869E-02         67.5442      21
   -5.8141293639E-04   -1.1797584423E-02         70.6858      22
   -5.3271917279E-04   -1.1301524302E-02         73.8274      23
   -4.8911455057E-04   -1.0849281703E-02         76.9690      24
   -4.5189776980E-04   -1.0430755500E-02         80.1106      25
   -4.1849759252E-04   -1.0039554447E-02         83.2522      26
   -3.8947983463E-04   -9.6740968271E-03         86.3938      27
   -3.6387378017E-04   -9.3412275081E-03         89.5354      28
   -3.3815468921E-04   -9.0291819675E-03         92.6770      29
   -3.1624996396E-04   -8.7341288912E-03         95.8186      30
   -2.9585501713E-04   -8.4620118369E-03         98.9602      31
   -2.7866641137E-04   -8.2023229847E-03        102.1018      32
   -2.6375075753E-04   -7.9578319307E-03        105.2434      33
   -2.4584364371E-04   -7.7305708867E-03        108.3849      34
   -2.3069428731E-04   -7.5148058846E-03        111.5265      35
   -2.2009435206E-04   -7.3089073664E-03        114.6681      36
   -2.0523598448E-04   -7.1157546991E-03        117.8097      37
   -1.9498128671E-04   -6.9305476499E-03        120.9513      38
   -1.8451959087E-04   -6.7539107938E-03        124.0929      39
   -1.7726713582E-04   -6.5885673294E-03        127.2345      40
   -1.6802692662E-04   -6.4329225724E-03        130.3761      41
   -1.5915984914E-04   -6.2804656188E-03        133.5177      42
   -1.5304190804E-04   -6.1378990265E-03        136.6593      43
   -1.4830128741E-04   -6.0043307605E-03        139.8009      44
   -1.4261918348E-04   -5.8699808437E-03        142.9425      45
   -1.3275135422E-04   -5.7432027917E-03        146.0841      46
   -1.3043715863E-04   -5.6244350897E-03        149.2257      47
   -1.2333730001E-04   -5.5099604232E-03        152.3672      48
   -1.1688191166E-04   -5.4008202461E-03        155.5088      49
   -1.1487116924E-04   -5.2902214468E-03        158.6504      50
   -1.0731535784E-04   -5.1863089272E-03        161.7920      51
   -1.0453039973E-04   -5.0903129456E-03        164.9336      52
   -1.0342385402E-04   -4.9942936717E-03        168.0752      53
   -9.9245158467E-05   -4.9022597308E-03        171.2168      54
   -9.7158196422E-05   -4.8156097521E-03        174.3584      55
   -9.2470548106E-05   -4.7323488777E-03        177.5000      56
   -8.8280055418E-05   -4.6492670213E-03        180.6416      57
   -8.4572645758E-05   -4.5708460516E-03        183.7832      58
   -8.1426082572E-05   -4.4951031987E-03        186.9248      59
   -7.8168563647E-05   -4.4210541124E-03        190.0664      60
   -7.3953909895E-05   -4.3533727511E-03        193.2079      61
   -7.5559575113E-05   -4.2832499983E-03        196.3495      62
   -7.2220429970E-05   -4.2132385851E-03        199.4911      63
   -7.0358393525E-05   -4.1469960593E-03        202.6327      64
   -6.4296808833E-05   -4.0834618546E-03        205.7743      65
   -6.4713195564E-05   -4.0220639489E-03        208.9159      66
   -6.4312846952E-05   -3.9592294880E-03        212.0575      67
   -6.2049668835E-05   -3.9005960367E-03        215.1991      68
   -5.8188165792E-05   -3.8458562970E-03        218.3407      69
   -5.5247713768E-05   -3.7913378123E-03        221.4823      70
   -5.3898621266E-05   -3.7398431204E-03        224.6239      71
   -5.2655383460E-05   -3.6887708855E-03        227.7655      72
   -5.4065333691E-05   -3.6404940022E-03        230.9071      73
   -5.2169795506E-05   -3.5899894810E-03        234.0487      74
   -5.3397076860E-05   -3.5432508799E-03        237.1902      75
   -4.9416311170E-05   -3.5000962430E-03        240.3318      76
   -4.8732808098E-05   -3.4572940245E-03        243.4734      77
   -4.7419077449E-05   -3.4120338734E-03        246.6150      78
   -4.6663375973E-05   -3.3701780994E-03        249.7566      79
   -4.4867916971E-05   -3.3266372698E-03        252.8982      80
   -4.1224671593E-05   -3.2843869487E-03        256.0398      81
   -3.7971085146E-05   -3.2460715839E-03        259.1814      82
   -3.6247220294E-05   -3.2053569180E-03        262.3230      83
   -3.6063256272E-05   -3.1675071845E-03        265.4646      84
   -3.4764142362E-05   -3.1293643967E-03        268.6062      85
   -3.4030212196E-05   -3.0919383774E-03        271.7478      86
   -3.3242739648E-05   -3.0585781108E-03        274.8894      87
   -3.5192206918E-05   -3.0247814009E-03        278.0309      88
   -3.3288672065E-05   -2.9918208502E-03        281.1725      89
   -3.2040359006E-05   -2.9579504425E-03        284.3141      90
   -2.9946310763E-05   -2.9257981543E-03        287.4557      91
   -3.1903483724E-05   -2.8937399027E-03        290.5973      92
   -3.2334061406E-05   -2.8601573454E-03        293.7389      93
   -3.1842022215E-05   -2.8311295568E-03        296.8805      94
   -3.0540093745E-05   -2.8004849045E-03        300.0221      95
   -2.9815022533E-05   -2.7718916203E-03        303.1637      96
   -2.7868440658E-05   -2.7456037279E-03        306.3053      97
   -3.1234881804E-05   -2.7180170104E-03        309.4469      98
   -2.7414958744E-05   -2.6918256305E-03        312.5885      99
   -2.5840280770E-05   -2.6615392128E-03        315.7301     100
   -2.4546023880E-05   -2.6356173028E-03        318.8717     101
   -2.3814156553E-05   -2.6118556437E-03        322.0132     102
   -2.4860421595E-05   -2.5855286914E-03        325.1548     103
   -2.4783431213E-05   -2.5600764525E-03        328.2964     104
   -2.2593156159E-05   -2.5376461180E-03        331.4380     105
   -2.3281929107E-05   -2.5174469937E-03        334.5796     106
   -2.2962774349E-05   -2.4928162638E-03        337.7212     107
   -2.0226653770E-05   -2.4684158698E-03        340.8628     108
   -1.8982169251E-05   -2.4466874549E-03        344.0044     109
   -1.8608210975E-05   -2.4217263755E-03        347.1460     110
   -2.1471737169E-05   -2.4008126359E-03        350.2876     111
   -1.8286478908E-05   -2.3776814147E-03        353.4292     112
   -1.8874468660E-05   -2.3577317817E-03        356.5708     113
   -1.9969578599E-05   -2.3377967295E-03        359.7124     114
   -1.7778939735E-05   -2.3182920258E-03        362.8540     115
   -2.0015358968E-05   -2.2990263933E-03        365.9955     116
   -1.9438558814E-05   -2.2787609806E-03        369.1371     117
   -1.6526714332E-05   -2.2577248725E-03        372.2787     118
   -1.6252642389E-05   -2.2430547749E-03        375.4203     119
   -1.4517714597E-05   -2.2193382162E-03        378.5619     120
   -1.7765949814E-05   -2.2036357710E-03        381.7035     121
   -1.7947008582E-05   -2.1824965401E-03        384.8451     122
   -1.6854057402E-05   -2.1631910727E-03        387.9867     123
   -1.6492972086E-05   -2.1472717694E-03        391.1283     124
   -1.4129836233E-05   -2.1313864348E-03        394.2699     125
   -1.5427207017E-05   -2.1160339255E-03        397.4115     126
   -1.4774203497E-05   -2.0989189215E-03        400.5531     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0/Delta_DMET.dat <==
0.6 1.0e-04 9.79401663187e-06 2.6e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0/Delta_DMET.size2x2.dat <==
0.6 1.0e-04 1.74094e-07 1.4e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0/Delta_DMET.size4x2.dat <==
0.6 1.0e-04 0 5.3e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0/Delta_DMET.size4x4.dat <==
0.6 1.0e-04 8.58211406616e-06 6.3e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0/E_DMET.dat <==
0.6 1.0e-04 -1.42954709118 3.0e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0/E_DMET.size2x2.dat <==
0.6 1.0e-04 -1.43268564458 2.1e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0/E_DMET.size4x2.dat <==
0.6 1.0e-04 -1.43181568117 1.7e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0/E_DMET.size4x4.dat <==
0.6 1.0e-04 -1.43110192895 8.5e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0/E_DMET.size8x2.dat <==
0.6 1.0e-04 -1.4311691522 1.8e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0/M_DMET.dat <==
0.6 1.0e-04 9.85323217268912E-006 8.77005246805528E-006
 


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0/M_DMET.size2x2.dat <==
0.6 1.0e-04 7.56821e-07 7.3e-07


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0/M_DMET.size4x2.dat <==
0.6 1.0e-04 0  5.39353792000341E-008


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.6_T0/M_DMET.size4x4.dat <==
0.6 1.0e-04 6.31433849053787E-006 5.49822301091856E-006
 


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0.125/D_DCA <==
0.875 0.148875113287 0.000608913250944


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0.125/D_DCA_size20.0 <==
0.875061646208 0.000160464002127 -0.0618523865071 0.147332867224 1.61229903991e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0.125/D_DCA_size32.0 <==
0.875072410246 0.00023960793249 -0.0612163043894 0.148025779047 2.40167742885e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0.125/D_DCA_size34.0 <==
0.875062350312 0.000228056376732 -0.0623618524555 0.14787478367 2.2773217011e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0.125/D_DiagMC_GGam <==
0.8750    0.0009    -0.066    0.002    0.1468    0.0010


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0.125/E_DCA <==
0.875 -1.3291328593 0.00085277944002


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0.125/E_DCA_size20.0 <==
0.875061646208 0.000160464002127 -0.0618523865071 -1.33134061844 3.13245753001e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0.125/E_DCA_size32.0 <==
0.875072410246 0.00023960793249 -0.0612163043894 -1.33035798439 2.14827414078e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0.125/E_DCA_size34.0 <==
0.875062350312 0.000228056376732 -0.0623618524555 -1.33055730641 1.60516911169e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0.125/E_DiagMC_GGam <==
0.8750    0.0009    -0.066    0.002    -1.3318    0.0014


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0.125/GGam.Sig_local_w_O1n0.875T0.125U2.0tp0.20 <==
   -3.3475583562E-02   -2.0977385661E-02          0.3927       0
   -3.0310544321E-02   -4.7676975726E-02          1.1781       1
   -2.6189731678E-02   -6.3604070999E-02          1.9635       2
   -2.2172914360E-02   -7.2470731260E-02          2.7489       3
   -1.8634402520E-02   -7.6784722490E-02          3.5343       4
   -1.5653545669E-02   -7.8199255526E-02          4.3197       5
   -1.3193457596E-02   -7.7799180330E-02          5.1051       6
   -1.1180641066E-02   -7.6290648781E-02          5.8905       7
   -9.5367499314E-03   -7.4131416035E-02          6.6759       8
   -8.1909829342E-03   -7.1620114322E-02          7.4613       9
   -7.0849979094E-03   -6.8947634274E-02          8.2467      10
   -6.1697898581E-03   -6.6234730744E-02          9.0321      11
   -5.4087853396E-03   -6.3557287149E-02          9.8175      12
   -4.7721098438E-03   -6.0959949561E-02         10.6029      13
   -4.2334127094E-03   -5.8470403920E-02         11.3883      14
   -3.7759760197E-03   -5.6102905972E-02         12.1737      15
   -3.3859486737E-03   -5.3862406571E-02         12.9591      16
   -3.0512138519E-03   -5.1747579290E-02         13.7445      17
   -2.7611555306E-03   -4.9755237307E-02         14.5299      18
   -2.5088523340E-03   -4.7881568552E-02         15.3153      19
   -2.2878819856E-03   -4.6120565156E-02         16.1007      20
   -2.0944797447E-03   -4.4464516996E-02         16.8861      21
   -1.9234829400E-03   -4.2905489251E-02         17.6715      22
   -1.7712368227E-03   -4.1439700871E-02         18.4569      23
   -1.6372105464E-03   -4.0060662553E-02         19.2423      24
   -1.5180325003E-03   -3.8760188480E-02         20.0277      25
   -1.4109016831E-03   -3.7533270934E-02         20.8131      26
   -1.3136456945E-03   -3.6374427221E-02         21.5984      27
   -1.2260395954E-03   -3.5279450901E-02         22.3838      28
   -1.1459362196E-03   -3.4243135927E-02         23.1692      29
   -1.0728160420E-03   -3.3262147699E-02         23.9546      30
   -1.0068861520E-03   -3.2333089934E-02         24.7400      31
   -9.4732950365E-04   -3.1451530002E-02         25.5254      32
   -8.9320142278E-04   -3.0612548049E-02         26.3108      33
   -8.4356895362E-04   -2.9814025446E-02         27.0962      34
   -7.9779278221E-04   -2.9054333648E-02         27.8816      35
   -7.5618126749E-04   -2.8330391174E-02         28.6670      36
   -7.1751987954E-04   -2.7638888480E-02         29.4524      37
   -6.8120466450E-04   -2.6979739550E-02         30.2378      38
   -6.4769681701E-04   -2.6350288525E-02         31.0232      39
   -6.1604377089E-04   -2.5749015338E-02         31.8086      40
   -5.8630563095E-04   -2.5174418903E-02         32.5940      41
   -5.5935069349E-04   -2.4623631627E-02         33.3794      42
   -5.3383930020E-04   -2.4095819852E-02         34.1648      43
   -5.1110352756E-04   -2.3588930409E-02         34.9502      44
   -4.8972626131E-04   -2.3101884256E-02         35.7356      45
   -4.6933655546E-04   -2.2634526981E-02         36.5210      46
   -4.4884910528E-04   -2.2184295310E-02         37.3064      47
   -4.3083624688E-04   -2.1751372586E-02         38.0918      48
   -4.1363653921E-04   -2.1334718098E-02         38.8772      49
   -3.9749707916E-04   -2.0932416293E-02         39.6626      50
   -3.8153618553E-04   -2.0545092080E-02         40.4480      51
   -3.6676856064E-04   -2.0172444499E-02         41.2334      52
   -3.5305452558E-04   -1.9811913565E-02         42.0188      53
   -3.3955697161E-04   -1.9464673958E-02         42.8042      54
   -3.2647492236E-04   -1.9128599315E-02         43.5896      55
   -3.1373970058E-04   -1.8804225100E-02         44.3750      56
   -3.0284067250E-04   -1.8491614599E-02         45.1604      57
   -2.9397732325E-04   -1.8187518875E-02         45.9458      58
   -2.8562530515E-04   -1.7892215834E-02         46.7312      59
   -2.7650460397E-04   -1.7606336677E-02         47.5166      60
   -2.6772922857E-04   -1.7330013099E-02         48.3020      61
   -2.6020136278E-04   -1.7062636299E-02         49.0874      62
   -2.5324270596E-04   -1.6801888039E-02         49.8728      63
   -2.4529490115E-04   -1.6549612100E-02         50.6582      64
   -2.3692638010E-04   -1.6306190263E-02         51.4436      65
   -2.2997136884E-04   -1.6069318891E-02         52.2290      66
   -2.2423708870E-04   -1.5838747912E-02         53.0144      67
   -2.1859850742E-04   -1.5613413384E-02         53.7998      68
   -2.1161112182E-04   -1.5394491196E-02         54.5852      69
   -2.0508805933E-04   -1.5182638231E-02         55.3706      70
   -2.0000489994E-04   -1.4976511716E-02         56.1560      71
   -1.9506554140E-04   -1.4775272233E-02         56.9414      72
   -1.8986950480E-04   -1.4579057642E-02         57.7268      73
   -1.8427645486E-04   -1.4387929841E-02         58.5122      74
   -1.7907808227E-04   -1.4201687137E-02         59.2976      75
   -1.7384032541E-04   -1.4020037699E-02         60.0830      76
   -1.6821687048E-04   -1.3842501905E-02         60.8684      77
   -1.6209104232E-04   -1.3669570400E-02         61.6538      78
   -1.5709556168E-04   -1.3501828798E-02         62.4392      79
   -1.5288324716E-04   -1.3337768401E-02         63.2246      80
   -1.4794925050E-04   -1.3177781447E-02         64.0100      81
   -1.4407855353E-04   -1.3022123830E-02         64.7953      82
   -1.4133453686E-04   -1.2869363662E-02         65.5807      83
   -1.3833854038E-04   -1.2718965631E-02         66.3661      84
   -1.3471082837E-04   -1.2572565630E-02         67.1515      85
   -1.3125605140E-04   -1.2429840910E-02         67.9369      86
   -1.2778771330E-04   -1.2290443151E-02         68.7223      87
   -1.2491533620E-04   -1.2154711646E-02         69.5077      88
   -1.2210965131E-04   -1.2021288708E-02         70.2931      89
   -1.1886791331E-04   -1.1890658623E-02         71.0785      90
   -1.1667170381E-04   -1.1762670004E-02         71.8639      91
   -1.1397714932E-04   -1.1636661731E-02         72.6493      92
   -1.1083470528E-04   -1.1514045764E-02         73.4347      93
   -1.0807465178E-04   -1.1394415247E-02         74.2201      94
   -1.0630845759E-04   -1.1277136621E-02         75.0055      95
   -1.0454630457E-04   -1.1161736970E-02         75.7909      96
   -1.0245494574E-04   -1.1048890077E-02         76.5763      97
   -1.0062123458E-04   -1.0938799813E-02         77.3617      98
   -9.8591571211E-05   -1.0830692606E-02         78.1471      99
   -9.7032821578E-05   -1.0724404294E-02         78.9325     100
   -9.5512044251E-05   -1.0619469055E-02         79.7179     101
   -9.4168518479E-05   -1.0517033774E-02         80.5033     102
   -9.2599559867E-05   -1.0416424487E-02         81.2887     103
   -9.0546974551E-05   -1.0317712116E-02         82.0741     104
   -8.7907179668E-05   -1.0221519104E-02         82.8595     105
   -8.7253348887E-05   -1.0127220899E-02         83.6449     106
   -8.6212774765E-05   -1.0034268187E-02         84.4303     107
   -8.5309335689E-05   -9.9431003607E-03         85.2157     108
   -8.3377680646E-05   -9.8533701187E-03         86.0011     109
   -8.1539410168E-05   -9.7654946652E-03         86.7865     110
   -7.9709218677E-05   -9.6795004433E-03         87.5719     111
   -7.7980259855E-05   -9.5951403919E-03         88.3573     112
   -7.6428141435E-05   -9.5116710115E-03         89.1427     113
   -7.4378256577E-05   -9.4298806369E-03         89.9281     114
   -7.2820275592E-05   -9.3494018260E-03         90.7135     115
   -7.0848830314E-05   -9.2698000567E-03         91.4989     116
   -6.8667576029E-05   -9.1921832627E-03         92.2843     117
   -6.8822796109E-05   -9.1157369162E-03         93.0697     118
   -6.7711864799E-05   -9.0407348873E-03         93.8551     119
   -6.6375156587E-05   -8.9661476402E-03         94.6405     120
   -6.5419459531E-05   -8.8934390273E-03         95.4259     121
   -6.4132582521E-05   -8.8219556718E-03         96.2113     122
   -6.3577680489E-05   -8.7513588098E-03         96.9967     123
   -6.2704314119E-05   -8.6817074904E-03         97.7821     124
   -6.1715422007E-05   -8.6126894732E-03         98.5675     125
   -6.0249225133E-05   -8.5451995473E-03         99.3529     126
   -5.8658031729E-05   -8.4798063995E-03        100.1383     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0.125/GGam.Sig_local_w_O3n0.875T0.125U2.0tp0.20 <==
   -4.3589800541E-02   -2.9973182780E-02          0.3927       0
   -3.8961027618E-02   -6.5421844080E-02          1.1781       1
   -3.3057391935E-02   -8.4932255137E-02          1.9635       2
   -2.7455155157E-02   -9.4669590625E-02          2.7489       3
   -2.2646612359E-02   -9.8490250780E-02          3.5343       4
   -1.8701922851E-02   -9.8777800348E-02          4.3197       5
   -1.5525882150E-02   -9.7006759150E-02          5.1051       6
   -1.2978205460E-02   -9.4085859660E-02          5.8905       7
   -1.0939645354E-02   -9.0571024512E-02          6.6759       8
   -9.2990035136E-03   -8.6803418570E-02          7.4613       9
   -7.9717657818E-03   -8.2991078520E-02          8.2467      10
   -6.8870460158E-03   -7.9252448865E-02          9.0321      11
   -5.9943050564E-03   -7.5661293832E-02          9.8175      12
   -5.2570839507E-03   -7.2252083258E-02         10.6029      13
   -4.6379297641E-03   -6.9034340814E-02         11.3883      14
   -4.1191682047E-03   -6.6012960499E-02         12.1737      15
   -3.6775468232E-03   -6.3182935979E-02         12.9591      16
   -3.3001862722E-03   -6.0542285174E-02         13.7445      17
   -2.9766695884E-03   -5.8077330863E-02         14.5299      18
   -2.6969412507E-03   -5.5775491797E-02         15.3153      19
   -2.4527640797E-03   -5.3621436847E-02         16.1007      20
   -2.2377892734E-03   -5.1610370948E-02         16.8861      21
   -2.0513119117E-03   -4.9727637422E-02         17.6715      22
   -1.8868523074E-03   -4.7962183229E-02         18.4569      23
   -1.7431273535E-03   -4.6306363376E-02         19.2423      24
   -1.6124379367E-03   -4.4755727559E-02         20.0277      25
   -1.4974718743E-03   -4.3297917293E-02         20.8131      26
   -1.3957984168E-03   -4.1921527605E-02         21.5984      27
   -1.2979452069E-03   -4.0625561560E-02         22.3838      28
   -1.2133327851E-03   -3.9404784470E-02         23.1692      29
   -1.1366801074E-03   -3.8249367835E-02         23.9546      30
   -1.0673742053E-03   -3.7156254882E-02         24.7400      31
   -1.0034014417E-03   -3.6119061523E-02         25.5254      32
   -9.4258922642E-04   -3.5138537889E-02         26.3108      33
   -8.8909964384E-04   -3.4209511245E-02         27.0962      34
   -8.4014982831E-04   -3.3325163741E-02         27.8816      35
   -7.9552995287E-04   -3.2483841448E-02         28.6670      36
   -7.5517769207E-04   -3.1681347334E-02         29.4524      37
   -7.1651523397E-04   -3.0915981702E-02         30.2378      38
   -6.8286481620E-04   -3.0183313393E-02         31.0232      39
   -6.4614237542E-04   -2.9486950030E-02         31.8086      40
   -6.1505639403E-04   -2.8818809477E-02         32.5940      41
   -5.8746769155E-04   -2.8178750105E-02         33.3794      42
   -5.6106342228E-04   -2.7566383349E-02         34.1648      43
   -5.3755246115E-04   -2.6974524648E-02         34.9502      44
   -5.1512988218E-04   -2.6414243019E-02         35.7356      45
   -4.9353266276E-04   -2.5876694091E-02         36.5210      46
   -4.7244016417E-04   -2.5355461676E-02         37.3064      47
   -4.5009274471E-04   -2.4854193031E-02         38.0918      48
   -4.3249197280E-04   -2.4374535337E-02         38.8772      49
   -4.1859024967E-04   -2.3909007055E-02         39.6626      50
   -4.0297242321E-04   -2.3462887273E-02         40.4480      51
   -3.8655696509E-04   -2.3032953369E-02         41.2334      52
   -3.7052562991E-04   -2.2617515102E-02         42.0188      53
   -3.5408542534E-04   -2.2215888168E-02         42.8042      54
   -3.3928646050E-04   -2.1827632668E-02         43.5896      55
   -3.2757073843E-04   -2.1454011629E-02         44.3750      56
   -3.1539926397E-04   -2.1093479362E-02         45.1604      57
   -3.0557180582E-04   -2.0745583280E-02         45.9458      58
   -2.9446595150E-04   -2.0407452507E-02         46.7312      59
   -2.8453114408E-04   -2.0081397714E-02         47.5166      60
   -2.7525143413E-04   -1.9764548292E-02         48.3020      61
   -2.6846402625E-04   -1.9456830963E-02         49.0874      62
   -2.5923885523E-04   -1.9157588846E-02         49.8728      63
   -2.4954089286E-04   -1.8866518418E-02         50.6582      64
   -2.4198244125E-04   -1.8585072621E-02         51.4436      65
   -2.3823777031E-04   -1.8314796812E-02         52.2290      66
   -2.3090487693E-04   -1.8047812643E-02         53.0144      67
   -2.2258534590E-04   -1.7789288625E-02         53.7998      68
   -2.1669203059E-04   -1.7541134183E-02         54.5852      69
   -2.1067554324E-04   -1.7299459456E-02         55.3706      70
   -2.0494190620E-04   -1.7063211881E-02         56.1560      71
   -2.0038902686E-04   -1.6835830959E-02         56.9414      72
   -1.9396221615E-04   -1.6614308173E-02         57.7268      73
   -1.8750680790E-04   -1.6394845966E-02         58.5122      74
   -1.8197813308E-04   -1.6181527755E-02         59.2976      75
   -1.7700171782E-04   -1.5973482673E-02         60.0830      76
   -1.6869766929E-04   -1.5771376596E-02         60.8684      77
   -1.6413484895E-04   -1.5577327993E-02         61.6538      78
   -1.6105055593E-04   -1.5387345167E-02         62.4392      79
   -1.5647632017E-04   -1.5198107800E-02         63.2246      80
   -1.4942936590E-04   -1.5014704995E-02         64.0100      81
   -1.4537181541E-04   -1.4833378031E-02         64.7953      82
   -1.4458230699E-04   -1.4658082374E-02         65.5807      83
   -1.4466613974E-04   -1.4484269455E-02         66.3661      84
   -1.4012753039E-04   -1.4317013126E-02         67.1515      85
   -1.3599598403E-04   -1.4158800623E-02         67.9369      86
   -1.3227901336E-04   -1.4002170955E-02         68.7223      87
   -1.3371440575E-04   -1.3844808624E-02         69.5077      88
   -1.3062690204E-04   -1.3690374522E-02         70.2931      89
   -1.2546905444E-04   -1.3542350842E-02         71.0785      90
   -1.1997140181E-04   -1.3396258035E-02         71.8639      91
   -1.1454810497E-04   -1.3250279337E-02         72.6493      92
   -1.1511918087E-04   -1.3112597696E-02         73.4347      93
   -1.1293770844E-04   -1.2973660998E-02         74.2201      94
   -1.1042716421E-04   -1.2836834823E-02         75.0055      95
   -1.0494411107E-04   -1.2707147586E-02         75.7909      96
   -1.0344817444E-04   -1.2578184004E-02         76.5763      97
   -1.0101061247E-04   -1.2451227939E-02         77.3617      98
   -9.7795556656E-05   -1.2328614526E-02         78.1471      99
   -9.5959230689E-05   -1.2209455098E-02         78.9325     100
   -9.4125540246E-05   -1.2089077989E-02         79.7179     101
   -9.4459580155E-05   -1.1970991369E-02         80.5033     102
   -9.4839440876E-05   -1.1856897140E-02         81.2887     103
   -9.5183247939E-05   -1.1748199542E-02         82.0741     104
   -9.4620274839E-05   -1.1638169088E-02         82.8595     105
   -9.2468668517E-05   -1.1528828529E-02         83.6449     106
   -8.8257335493E-05   -1.1425602998E-02         84.4303     107
   -8.6546876585E-05   -1.1321812048E-02         85.2157     108
   -8.5455250426E-05   -1.1219594776E-02         86.0011     109
   -8.4469690184E-05   -1.1120578533E-02         86.7865     110
   -8.4584129498E-05   -1.1022580521E-02         87.5719     111
   -8.3519218513E-05   -1.0924100497E-02         88.3573     112
   -8.1002882650E-05   -1.0827154671E-02         89.1427     113
   -7.9348567976E-05   -1.0734527484E-02         89.9281     114
   -7.8079913564E-05   -1.0645025846E-02         90.7135     115
   -7.7821588426E-05   -1.0555638264E-02         91.4989     116
   -7.5606609670E-05   -1.0465602126E-02         92.2843     117
   -7.4482597216E-05   -1.0377716550E-02         93.0697     118
   -7.4291517530E-05   -1.0297006028E-02         93.8551     119
   -7.3122167893E-05   -1.0211646827E-02         94.6405     120
   -6.9903743912E-05   -1.0127916528E-02         95.4259     121
   -6.8777771536E-05   -1.0045365761E-02         96.2113     122
   -6.7962810224E-05   -9.9673065018E-03         96.9967     123
   -6.8600555715E-05   -9.8870205805E-03         97.7821     124
   -6.3411433095E-05   -9.8114771975E-03         98.5675     125
   -6.1673341044E-05   -9.7348744116E-03         99.3529     126
   -6.0585067752E-05   -9.6574052891E-03        100.1383     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0.125/GGam.Sig_local_w_O4n0.875T0.125U2.0tp0.20 <==
   -4.6857576040E-02   -3.4231114260E-02          0.3927       0
   -4.1424032358E-02   -7.2259941340E-02          1.1781       1
   -3.4790505997E-02   -9.2133558654E-02          1.9635       2
   -2.8671959610E-02   -1.0147345937E-01          2.7489       3
   -2.3513148383E-02   -1.0465979366E-01          3.5343       4
   -1.9330498033E-02   -1.0428734717E-01          4.3197       5
   -1.5989781802E-02   -1.0190644133E-01          5.1051       6
   -1.3331168247E-02   -9.8448582223E-02          5.8905       7
   -1.1218008671E-02   -9.4466931182E-02          6.6759       8
   -9.5183961124E-03   -9.0300673433E-02          7.4613       9
   -8.1468445638E-03   -8.6146309969E-02          8.2467      10
   -7.0284481965E-03   -8.2115342705E-02          9.0321      11
   -6.1127823382E-03   -7.8268214824E-02          9.8175      12
   -5.3574454633E-03   -7.4636301998E-02         10.6029      13
   -4.7255011290E-03   -7.1225461183E-02         11.3883      14
   -4.1925196983E-03   -6.8035195137E-02         12.1737      15
   -3.7444108337E-03   -6.5058785751E-02         12.9591      16
   -3.3565655714E-03   -6.2287680211E-02         13.7445      17
   -3.0280281243E-03   -5.9701337898E-02         14.5299      18
   -2.7415423688E-03   -5.7294529329E-02         15.3153      19
   -2.4952433921E-03   -5.5049365024E-02         16.1007      20
   -2.2767567390E-03   -5.2955622836E-02         16.8861      21
   -2.0852944979E-03   -5.1000194774E-02         17.6715      22
   -1.9175796611E-03   -4.9170423502E-02         18.4569      23
   -1.7678889912E-03   -4.7455528986E-02         19.2423      24
   -1.6385492295E-03   -4.5847460044E-02         20.0277      25
   -1.5220785055E-03   -4.4336086647E-02         20.8131      26
   -1.4202455839E-03   -4.2915321261E-02         21.5984      27
   -1.3244982918E-03   -4.1576077709E-02         22.3838      28
   -1.2357541471E-03   -4.0316886034E-02         23.1692      29
   -1.1572503626E-03   -3.9121738838E-02         23.9546      30
   -1.0859839801E-03   -3.7995154500E-02         24.7400      31
   -1.0184610870E-03   -3.6926827667E-02         25.5254      32
   -9.5691626953E-04   -3.5916827550E-02         26.3108      33
   -8.9862469823E-04   -3.4962176537E-02         27.0962      34
   -8.4853935330E-04   -3.4052881864E-02         27.8816      35
   -8.0550163866E-04   -3.3184654547E-02         28.6670      36
   -7.6560053899E-04   -3.2362538228E-02         29.4524      37
   -7.2445235921E-04   -3.1576410554E-02         30.2378      38
   -6.8649751959E-04   -3.0825342383E-02         31.0232      39
   -6.5353808883E-04   -3.0108050506E-02         31.8086      40
   -6.2305602097E-04   -2.9423795803E-02         32.5940      41
   -5.9385695939E-04   -2.8769249376E-02         33.3794      42
   -5.7011468552E-04   -2.8142322881E-02         34.1648      43
   -5.4392795491E-04   -2.7541235508E-02         34.9502      44
   -5.1897058447E-04   -2.6961176206E-02         35.7356      45
   -4.9494933596E-04   -2.6407939478E-02         36.5210      46
   -4.7044860458E-04   -2.5878078705E-02         37.3064      47
   -4.5335060413E-04   -2.5367240065E-02         38.0918      48
   -4.3636973060E-04   -2.4874599741E-02         38.8772      49
   -4.1982266080E-04   -2.4404096172E-02         39.6626      50
   -4.0404980572E-04   -2.3946333834E-02         40.4480      51
   -3.9136538672E-04   -2.3506721150E-02         41.2334      52
   -3.7674441991E-04   -2.3082649807E-02         42.0188      53
   -3.5999945439E-04   -2.2674372794E-02         42.8042      54
   -3.4330521970E-04   -2.2277919405E-02         43.5896      55
   -3.2934241200E-04   -2.1894150367E-02         44.3750      56
   -3.2011186721E-04   -2.1525818264E-02         45.1604      57
   -3.0912468522E-04   -2.1168083592E-02         45.9458      58
   -2.9537821052E-04   -2.0820225776E-02         46.7312      59
   -2.8567933005E-04   -2.0486089853E-02         47.5166      60
   -2.7769710605E-04   -2.0166260863E-02         48.3020      61
   -2.6802498629E-04   -1.9851885200E-02         49.0874      62
   -2.6105565987E-04   -1.9545883627E-02         49.8728      63
   -2.5094726204E-04   -1.9248414755E-02         50.6582      64
   -2.4400468646E-04   -1.8955997432E-02         51.4436      65
   -2.3872136190E-04   -1.8677903182E-02         52.2290      66
   -2.3497966519E-04   -1.8412253709E-02         53.0144      67
   -2.2655531710E-04   -1.8150408425E-02         53.7998      68
   -2.1855740921E-04   -1.7896239398E-02         54.5852      69
   -2.1295129649E-04   -1.7648574878E-02         55.3706      70
   -2.0839054992E-04   -1.7406316754E-02         56.1560      71
   -2.0018720706E-04   -1.7169659027E-02         56.9414      72
   -1.9144069543E-04   -1.6942235572E-02         57.7268      73
   -1.8484397711E-04   -1.6719703008E-02         58.5122      74
   -1.8065929168E-04   -1.6503902957E-02         59.2976      75
   -1.7402538997E-04   -1.6291283976E-02         60.0830      76
   -1.6859423197E-04   -1.6087202277E-02         60.8684      77
   -1.6617562677E-04   -1.5884400560E-02         61.6538      78
   -1.6291614698E-04   -1.5687582937E-02         62.4392      79
   -1.5919414202E-04   -1.5494357785E-02         63.2246      80
   -1.5378974492E-04   -1.5303883082E-02         64.0100      81
   -1.4791189184E-04   -1.5119753929E-02         64.7953      82
   -1.4554817074E-04   -1.4939848394E-02         65.5807      83
   -1.4140720628E-04   -1.4764265298E-02         66.3661      84
   -1.4095985859E-04   -1.4594718143E-02         67.1515      85
   -1.3701415974E-04   -1.4426920159E-02         67.9369      86
   -1.3434096501E-04   -1.4261795064E-02         68.7223      87
   -1.3082826225E-04   -1.4102831384E-02         69.5077      88
   -1.2479577150E-04   -1.3947985776E-02         70.2931      89
   -1.2346955103E-04   -1.3796935525E-02         71.0785      90
   -1.1878926390E-04   -1.3651189511E-02         71.8639      91
   -1.1642410988E-04   -1.3505430593E-02         72.6493      92
   -1.1398902863E-04   -1.3360465500E-02         73.4347      93
   -1.1116096885E-04   -1.3221448467E-02         74.2201      94
   -1.0440329267E-04   -1.3085191083E-02         75.0055      95
   -1.0285489214E-04   -1.2953731184E-02         75.7909      96
   -1.0267086600E-04   -1.2821457352E-02         76.5763      97
   -1.0153217765E-04   -1.2690971982E-02         77.3617      98
   -1.0003505111E-04   -1.2566194494E-02         78.1471      99
   -9.8059684712E-05   -1.2442710029E-02         78.9325     100
   -9.7234022752E-05   -1.2320476479E-02         79.7179     101
   -9.6627974083E-05   -1.2202009853E-02         80.5033     102
   -9.7321590951E-05   -1.2087545516E-02         81.2887     103
   -9.4130699811E-05   -1.1975339221E-02         82.0741     104
   -9.3607813581E-05   -1.1860616933E-02         82.8595     105
   -9.1330342050E-05   -1.1751006594E-02         83.6449     106
   -8.6707564151E-05   -1.1643962712E-02         84.4303     107
   -8.5359851047E-05   -1.1536380094E-02         85.2157     108
   -8.4487578677E-05   -1.1432179753E-02         86.0011     109
   -8.2585005602E-05   -1.1330112635E-02         86.7865     110
   -8.2014117384E-05   -1.1227862210E-02         87.5719     111
   -8.4055908683E-05   -1.1133809606E-02         88.3573     112
   -8.2035652379E-05   -1.1038679306E-02         89.1427     113
   -7.9859664403E-05   -1.0945613783E-02         89.9281     114
   -7.7852062178E-05   -1.0852660495E-02         90.7135     115
   -7.4733123478E-05   -1.0758983371E-02         91.4989     116
   -7.4627111639E-05   -1.0664221896E-02         92.2843     117
   -7.4751519928E-05   -1.0573372136E-02         93.0697     118
   -7.4152467413E-05   -1.0488919508E-02         93.8551     119
   -7.1471859957E-05   -1.0399646533E-02         94.6405     120
   -6.7870553027E-05   -1.0313126913E-02         95.4259     121
   -6.5453503881E-05   -1.0227186274E-02         96.2113     122
   -6.2690478661E-05   -1.0143924072E-02         96.9967     123
   -6.4428003744E-05   -1.0065214144E-02         97.7821     124
   -6.4067310936E-05   -9.9861409827E-03         98.5675     125
   -6.2719971470E-05   -9.9064195119E-03         99.3529     126
   -5.9474587988E-05   -9.8293080844E-03        100.1383     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0.125/GGam.Sig_local_w_O5n0.875T0.125U2.0tp0.20 <==
   -4.7864707223E-02   -3.5408420352E-02          0.3927       0
   -4.2255000392E-02   -7.4295977319E-02          1.1781       1
   -3.5367928781E-02   -9.4400760044E-02          1.9635       2
   -2.9017889973E-02   -1.0367912544E-01          2.7489       3
   -2.3688419506E-02   -1.0667974915E-01          3.5343       4
   -1.9388522643E-02   -1.0607622391E-01          4.3197       5
   -1.5971432588E-02   -1.0346001351E-01          5.1051       6
   -1.3267944695E-02   -9.9787364849E-02          5.8905       7
   -1.1120040945E-02   -9.5612212246E-02          6.6759       8
   -9.4042201038E-03   -9.1277155639E-02          7.4613       9
   -8.0281920592E-03   -8.6977150203E-02          8.2467      10
   -6.9100458773E-03   -8.2824135425E-02          9.0321      11
   -5.9929565323E-03   -7.8872209325E-02          9.8175      12
   -5.2417304541E-03   -7.5150132159E-02         10.6029      13
   -4.6160509094E-03   -7.1667220653E-02         11.3883      14
   -4.0927482709E-03   -6.8415642678E-02         12.1737      15
   -3.6456008151E-03   -6.5394607158E-02         12.9591      16
   -3.2663144634E-03   -6.2579804748E-02         13.7445      17
   -2.9449020523E-03   -5.9961603677E-02         14.5299      18
   -2.6618781000E-03   -5.7523540059E-02         15.3153      19
   -2.4169515882E-03   -5.5250577267E-02         16.1007      20
   -2.2036243022E-03   -5.3131759043E-02         16.8861      21
   -2.0184674078E-03   -5.1148656922E-02         17.6715      22
   -1.8563751141E-03   -4.9298385211E-02         18.4569      23
   -1.7121448598E-03   -4.7575636452E-02         19.2423      24
   -1.5799499112E-03   -4.5954825008E-02         20.0277      25
   -1.4630767328E-03   -4.4430387362E-02         20.8131      26
   -1.3616167026E-03   -4.2999216281E-02         21.5984      27
   -1.2730410099E-03   -4.1663951793E-02         22.3838      28
   -1.1899504189E-03   -4.0393154940E-02         23.1692      29
   -1.1148710204E-03   -3.9195939064E-02         23.9546      30
   -1.0451017776E-03   -3.8068378785E-02         24.7400      31
   -9.8561364283E-04   -3.6999469851E-02         25.5254      32
   -9.3015409019E-04   -3.5985339862E-02         26.3108      33
   -8.7756839637E-04   -3.5024342548E-02         27.0962      34
   -8.2511533427E-04   -3.4109057574E-02         27.8816      35
   -7.8143033744E-04   -3.3238078394E-02         28.6670      36
   -7.3754919500E-04   -3.2406999352E-02         29.4524      37
   -7.0069941715E-04   -3.1616106696E-02         30.2378      38
   -6.6487063337E-04   -3.0859415366E-02         31.0232      39
   -6.3223669049E-04   -3.0136430315E-02         31.8086      40
   -6.0443378416E-04   -2.9449463253E-02         32.5940      41
   -5.8097415605E-04   -2.8792996853E-02         33.3794      42
   -5.5177117033E-04   -2.8168852626E-02         34.1648      43
   -5.2813718654E-04   -2.7565889521E-02         34.9502      44
   -5.0684487878E-04   -2.6980300940E-02         35.7356      45
   -4.8554063503E-04   -2.6422446304E-02         36.5210      46
   -4.6034337856E-04   -2.5888832552E-02         37.3064      47
   -4.3896234120E-04   -2.5381356463E-02         38.0918      48
   -4.2336437425E-04   -2.4885739537E-02         38.8772      49
   -4.0595428162E-04   -2.4406494254E-02         39.6626      50
   -3.8960314720E-04   -2.3950584594E-02         40.4480      51
   -3.7182285703E-04   -2.3508847156E-02         41.2334      52
   -3.5723393610E-04   -2.3090577004E-02         42.0188      53
   -3.3966346272E-04   -2.2678818152E-02         42.8042      54
   -3.2899121389E-04   -2.2285480652E-02         43.5896      55
   -3.1592867464E-04   -2.1904227306E-02         44.3750      56
   -3.0585857207E-04   -2.1536821168E-02         45.1604      57
   -2.9294962068E-04   -2.1178561619E-02         45.9458      58
   -2.8523167416E-04   -2.0831222519E-02         46.7312      59
   -2.7772916501E-04   -2.0496009748E-02         47.5166      60
   -2.6915940439E-04   -2.0173273566E-02         48.3020      61
   -2.6210032067E-04   -1.9859093014E-02         49.0874      62
   -2.5127188585E-04   -1.9556343762E-02         49.8728      63
   -2.4166206585E-04   -1.9261791547E-02         50.6582      64
   -2.2917878246E-04   -1.8978638149E-02         51.4436      65
   -2.2355597548E-04   -1.8696264760E-02         52.2290      66
   -2.1693001318E-04   -1.8423933768E-02         53.0144      67
   -2.1157088875E-04   -1.8160602804E-02         53.7998      68
   -2.0639574220E-04   -1.7905063612E-02         54.5852      69
   -2.0384759563E-04   -1.7654568931E-02         55.3706      70
   -1.9496128813E-04   -1.7410763361E-02         56.1560      71
   -1.8629760915E-04   -1.7173806604E-02         56.9414      72
   -1.8235703134E-04   -1.6940349264E-02         57.7268      73
   -1.7500494359E-04   -1.6717834237E-02         58.5122      74
   -1.6782468785E-04   -1.6503525268E-02         59.2976      75
   -1.6809673480E-04   -1.6290079579E-02         60.0830      76
   -1.6427970047E-04   -1.6075913730E-02         60.8684      77
   -1.5993827880E-04   -1.5875092882E-02         61.6538      78
   -1.5115197153E-04   -1.5679316272E-02         62.4392      79
   -1.4628140842E-04   -1.5488593303E-02         63.2246      80
   -1.4244290145E-04   -1.5299932844E-02         64.0100      81
   -1.3844318248E-04   -1.5114518937E-02         64.7953      82
   -1.2949205831E-04   -1.4941086578E-02         65.5807      83
   -1.2840494093E-04   -1.4767143992E-02         66.3661      84
   -1.3143466816E-04   -1.4595861800E-02         67.1515      85
   -1.2910587699E-04   -1.4432194563E-02         67.9369      86
   -1.2709511050E-04   -1.4268750910E-02         68.7223      87
   -1.2491625422E-04   -1.4109855413E-02         69.5077      88
   -1.2279181301E-04   -1.3955096379E-02         70.2931      89
   -1.1761822066E-04   -1.3803080394E-02         71.0785      90
   -1.1391750018E-04   -1.3650854174E-02         71.8639      91
   -1.0857196898E-04   -1.3503055873E-02         72.6493      92
   -1.0754285339E-04   -1.3360644403E-02         73.4347      93
   -1.0070763659E-04   -1.3220783081E-02         74.2201      94
   -1.0181504746E-04   -1.3087531626E-02         75.0055      95
   -1.0107656357E-04   -1.2954192366E-02         75.7909      96
   -9.7206062070E-05   -1.2825137285E-02         76.5763      97
   -9.5568072322E-05   -1.2695960710E-02         77.3617      98
   -9.2092000961E-05   -1.2566889512E-02         78.1471      99
   -8.9947820876E-05   -1.2443807544E-02         78.9325     100
   -8.8320661175E-05   -1.2323036004E-02         79.7179     101
   -8.9766506817E-05   -1.2201016996E-02         80.5033     102
   -8.6579951433E-05   -1.2086406970E-02         81.2887     103
   -8.5257167955E-05   -1.1976601864E-02         82.0741     104
   -8.3464209478E-05   -1.1865679194E-02         82.8595     105
   -8.1763974053E-05   -1.1748718092E-02         83.6449     106
   -7.9411246760E-05   -1.1638212787E-02         84.4303     107
   -7.9758892599E-05   -1.1535500466E-02         85.2157     108
   -7.6849820348E-05   -1.1431674129E-02         86.0011     109
   -7.8322618657E-05   -1.1325526762E-02         86.7865     110
   -7.4316447468E-05   -1.1224602130E-02         87.5719     111
   -7.7120792591E-05   -1.1124219455E-02         88.3573     112
   -7.9060325961E-05   -1.1028961691E-02         89.1427     113
   -7.6033194437E-05   -1.0936005207E-02         89.9281     114
   -7.5206908088E-05   -1.0843000577E-02         90.7135     115
   -7.3979949701E-05   -1.0752675552E-02         91.4989     116
   -7.2644022610E-05   -1.0657590264E-02         92.2843     117
   -6.8829132728E-05   -1.0573283531E-02         93.0697     118
   -7.0731854753E-05   -1.0485370454E-02         93.8551     119
   -6.7708649784E-05   -1.0395300077E-02         94.6405     120
   -6.6988301815E-05   -1.0312916691E-02         95.4259     121
   -6.5047954494E-05   -1.0230624314E-02         96.2113     122
   -6.1289863339E-05   -1.0149108278E-02         96.9967     123
   -6.0593735424E-05   -1.0067064986E-02         97.7821     124
   -5.7749361474E-05   -9.9878139527E-03         98.5675     125
   -5.8457866668E-05   -9.9075798974E-03         99.3529     126
   -5.6500490273E-05   -9.8288463625E-03        100.1383     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0.125/GGam.Sig_local_w_O6n0.875T0.125U2.0tp0.20 <==
   -4.8467801201E-02   -3.5676988903E-02          0.3927       0
   -4.2804410249E-02   -7.4975733630E-02          1.1781       1
   -3.5757228456E-02   -9.5218372207E-02          1.9635       2
   -2.9251704889E-02   -1.0447095513E-01          2.7489       3
   -2.3811476436E-02   -1.0736681415E-01          3.5343       4
   -1.9433095593E-02   -1.0664252717E-01          4.3197       5
   -1.5975142467E-02   -1.0390706141E-01          5.1051       6
   -1.3245586072E-02   -1.0013296992E-01          5.8905       7
   -1.1088884029E-02   -9.5872876031E-02          6.6759       8
   -9.3632016115E-03   -9.1470973174E-02          7.4613       9
   -7.9842384103E-03   -8.7117370089E-02          8.2467      10
   -6.8700979494E-03   -8.2920243463E-02          9.0321      11
   -5.9661554068E-03   -7.8935409590E-02          9.8175      12
   -5.2158812861E-03   -7.5191270752E-02         10.6029      13
   -4.5852036821E-03   -7.1687232051E-02         11.3883      14
   -4.0655678801E-03   -6.8419836155E-02         12.1737      15
   -3.6202451628E-03   -6.5385982977E-02         12.9591      16
   -3.2513898466E-03   -6.2557055398E-02         13.7445      17
   -2.9253429527E-03   -5.9930286554E-02         14.5299      18
   -2.6475258085E-03   -5.7486616475E-02         15.3153      19
   -2.4082006521E-03   -5.5215035861E-02         16.1007      20
   -2.2011303505E-03   -5.3095666534E-02         16.8861      21
   -2.0105438307E-03   -5.1116877531E-02         17.6715      22
   -1.8468316101E-03   -4.9263703617E-02         18.4569      23
   -1.7096582335E-03   -4.7528380270E-02         19.2423      24
   -1.5828527887E-03   -4.5904759416E-02         20.0277      25
   -1.4726441941E-03   -4.4387595273E-02         20.8131      26
   -1.3587245815E-03   -4.2959330928E-02         21.5984      27
   -1.2664167931E-03   -4.1612871900E-02         22.3838      28
   -1.1854851358E-03   -4.0341595135E-02         23.1692      29
   -1.1061462210E-03   -3.9141959936E-02         23.9546      30
   -1.0410476918E-03   -3.8016794142E-02         24.7400      31
   -9.7751507338E-04   -3.6944921025E-02         25.5254      32
   -9.1978275464E-04   -3.5930070204E-02         26.3108      33
   -8.6317892713E-04   -3.4964844643E-02         27.0962      34
   -8.0983052301E-04   -3.4051442395E-02         27.8816      35
   -7.6632918965E-04   -3.3184191814E-02         28.6670      36
   -7.2917215274E-04   -3.2358452081E-02         29.4524      37
   -6.9469435458E-04   -3.1566787912E-02         30.2378      38
   -6.6127451609E-04   -3.0816690068E-02         31.0232      39
   -6.2733123755E-04   -3.0097092924E-02         31.8086      40
   -5.9631564784E-04   -2.9407938878E-02         32.5940      41
   -5.6735163287E-04   -2.8750762692E-02         33.3794      42
   -5.4065221122E-04   -2.8125943593E-02         34.1648      43
   -5.1986106854E-04   -2.7519033542E-02         34.9502      44
   -4.9759996316E-04   -2.6940530020E-02         35.7356      45
   -4.7347265414E-04   -2.6382700264E-02         36.5210      46
   -4.5387250170E-04   -2.5852389984E-02         37.3064      47
   -4.3267775908E-04   -2.5340005983E-02         38.0918      48
   -4.1262334847E-04   -2.4849246900E-02         38.8772      49
   -4.0002877411E-04   -2.4374215157E-02         39.6626      50
   -3.8331689527E-04   -2.3926768044E-02         40.4480      51
   -3.6590979028E-04   -2.3491083799E-02         41.2334      52
   -3.5016656551E-04   -2.3062351439E-02         42.0188      53
   -3.4153696560E-04   -2.2651083310E-02         42.8042      54
   -3.3185141783E-04   -2.2254899863E-02         43.5896      55
   -3.2350503567E-04   -2.1870005533E-02         44.3750      56
   -3.1152402290E-04   -2.1499815411E-02         45.1604      57
   -3.0063068636E-04   -2.1142937530E-02         45.9458      58
   -2.8845708944E-04   -2.0802049540E-02         46.7312      59
   -2.7727049132E-04   -2.0460436024E-02         47.5166      60
   -2.6645633045E-04   -2.0134922145E-02         48.3020      61
   -2.5616269732E-04   -1.9822105353E-02         49.0874      62
   -2.4895221000E-04   -1.9518764650E-02         49.8728      63
   -2.3880038132E-04   -1.9221633806E-02         50.6582      64
   -2.3252718237E-04   -1.8931733248E-02         51.4436      65
   -2.2947916578E-04   -1.8656738527E-02         52.2290      66
   -2.1872748685E-04   -1.8391217210E-02         53.0144      67
   -2.0882181506E-04   -1.8129083723E-02         53.7998      68
   -2.0076906832E-04   -1.7876672378E-02         54.5852      69
   -1.9849164838E-04   -1.7628362109E-02         55.3706      70
   -1.9056410245E-04   -1.7385221683E-02         56.1560      71
   -1.8892216386E-04   -1.7151075848E-02         56.9414      72
   -1.7772510343E-04   -1.6922456657E-02         57.7268      73
   -1.7563820064E-04   -1.6701206816E-02         58.5122      74
   -1.7287648839E-04   -1.6482866134E-02         59.2976      75
   -1.6951035298E-04   -1.6272511190E-02         60.0830      76
   -1.6797509143E-04   -1.6068154284E-02         60.8684      77
   -1.6059190746E-04   -1.5860920001E-02         61.6538      78
   -1.5929578705E-04   -1.5665558843E-02         62.4392      79
   -1.5346052023E-04   -1.5467924518E-02         63.2246      80
   -1.5266974068E-04   -1.5274951714E-02         64.0100      81
   -1.4690709833E-04   -1.5093077173E-02         64.7953      82
   -1.4755524925E-04   -1.4918133119E-02         65.5807      83
   -1.4513730799E-04   -1.4744154284E-02         66.3661      84
   -1.4052404588E-04   -1.4577411338E-02         67.1515      85
   -1.3414594044E-04   -1.4411254624E-02         67.9369      86
   -1.3072207837E-04   -1.4247799718E-02         68.7223      87
   -1.3120113374E-04   -1.4082735584E-02         69.5077      88
   -1.3089562445E-04   -1.3925694265E-02         70.2931      89
   -1.2963682939E-04   -1.3773152966E-02         71.0785      90
   -1.2392462381E-04   -1.3627597574E-02         71.8639      91
   -1.2522130400E-04   -1.3482270381E-02         72.6493      92
   -1.2073517052E-04   -1.3340890390E-02         73.4347      93
   -1.1865327457E-04   -1.3199048565E-02         74.2201      94
   -1.1721377824E-04   -1.3067108836E-02         75.0055      95
   -1.1250736108E-04   -1.2934668841E-02         75.7909      96
   -1.0815950727E-04   -1.2804509921E-02         76.5763      97
   -1.0510203677E-04   -1.2673267189E-02         77.3617      98
   -1.0013321751E-04   -1.2553473882E-02         78.1471      99
   -1.0151944774E-04   -1.2426296499E-02         78.9325     100
   -9.9032787525E-05   -1.2301422371E-02         79.7179     101
   -1.0110727576E-04   -1.2184676232E-02         80.5033     102
   -9.5703497941E-05   -1.2065861173E-02         81.2887     103
   -9.1919311572E-05   -1.1954297390E-02         82.0741     104
   -9.3347028964E-05   -1.1839891624E-02         82.8595     105
   -8.9164472944E-05   -1.1734180661E-02         83.6449     106
   -8.5766971282E-05   -1.1626143881E-02         84.4303     107
   -8.7938806264E-05   -1.1519597915E-02         85.2157     108
   -8.6143625384E-05   -1.1416804844E-02         86.0011     109
   -8.5158590615E-05   -1.1320805553E-02         86.7865     110
   -8.3934728450E-05   -1.1219754222E-02         87.5719     111
   -7.9118640594E-05   -1.1114187680E-02         88.3573     112
   -8.0704126866E-05   -1.1018164070E-02         89.1427     113
   -7.8666754017E-05   -1.0917725406E-02         89.9281     114
   -7.4549778355E-05   -1.0833101607E-02         90.7135     115
   -7.6080145736E-05   -1.0746030954E-02         91.4989     116
   -7.3759971351E-05   -1.0655872391E-02         92.2843     117
   -6.8218039922E-05   -1.0567779936E-02         93.0697     118
   -6.4016982977E-05   -1.0478604331E-02         93.8551     119
   -6.6814328056E-05   -1.0394809931E-02         94.6405     120
   -6.0308702644E-05   -1.0308140464E-02         95.4259     121
   -6.0015448354E-05   -1.0221342106E-02         96.2113     122
   -5.7561228476E-05   -1.0135323580E-02         96.9967     123
   -5.9820557488E-05   -1.0051028438E-02         97.7821     124
   -5.7050364666E-05   -9.9727694588E-03         98.5675     125
   -5.3730982789E-05   -9.8952838933E-03         99.3529     126
   -5.8415487884E-05   -9.8199899413E-03        100.1383     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0.125/GGam.Sig_local_w_O7n0.875T0.125U2.0tp0.20 <==
   -4.8741695502E-02   -3.5779162720E-02          0.3927       0
   -4.3019042992E-02   -7.5221394169E-02          1.1781       1
   -3.5894791531E-02   -9.5524084368E-02          1.9635       2
   -2.9330444213E-02   -1.0474597840E-01          2.7489       3
   -2.3860340343E-02   -1.0759457059E-01          3.5343       4
   -1.9453008287E-02   -1.0682151133E-01          4.3197       5
   -1.5979074693E-02   -1.0404872567E-01          5.1051       6
   -1.3242422980E-02   -1.0022388135E-01          5.8905       7
   -1.1078608121E-02   -9.5940701556E-02          6.6759       8
   -9.3563474630E-03   -9.1519060835E-02          7.4613       9
   -7.9790258834E-03   -8.7154649221E-02          8.2467      10
   -6.8657141180E-03   -8.2927726262E-02          9.0321      11
   -5.9543339108E-03   -7.8947939965E-02          9.8175      12
   -5.1929201715E-03   -7.5194582312E-02         10.6029      13
   -4.5652802416E-03   -7.1681286220E-02         11.3883      14
   -4.0435347208E-03   -6.8403418297E-02         12.1737      15
   -3.6044981691E-03   -6.5368499456E-02         12.9591      16
   -3.2334829390E-03   -6.2543161430E-02         13.7445      17
   -2.9233325064E-03   -5.9918504696E-02         14.5299      18
   -2.6462540234E-03   -5.7469625874E-02         15.3153      19
   -2.4012264432E-03   -5.5192958929E-02         16.1007      20
   -2.1908460006E-03   -5.3076595472E-02         16.8861      21
   -2.0116116382E-03   -5.1097117434E-02         17.6715      22
   -1.8535083618E-03   -4.9256466345E-02         18.4569      23
   -1.7139606707E-03   -4.7527956001E-02         19.2423      24
   -1.5880845534E-03   -4.5917644922E-02         20.0277      25
   -1.4713002395E-03   -4.4391130641E-02         20.8131      26
   -1.3630987913E-03   -4.2956472872E-02         21.5984      27
   -1.2655140257E-03   -4.1610216993E-02         22.3838      28
   -1.1890902192E-03   -4.0342320758E-02         23.1692      29
   -1.1112286197E-03   -3.9147961483E-02         23.9546      30
   -1.0387775479E-03   -3.8003992989E-02         24.7400      31
   -9.7886607804E-04   -3.6930965625E-02         25.5254      32
   -9.2352461437E-04   -3.5917934547E-02         26.3108      33
   -8.5895233706E-04   -3.4954811134E-02         27.0962      34
   -8.1517247292E-04   -3.4038865585E-02         27.8816      35
   -7.7478674936E-04   -3.3171869982E-02         28.6670      36
   -7.3605923641E-04   -3.2345475925E-02         29.4524      37
   -6.9614579413E-04   -3.1555713162E-02         30.2378      38
   -6.6749528797E-04   -3.0800229061E-02         31.0232      39
   -6.3347901117E-04   -3.0089846071E-02         31.8086      40
   -6.0178583302E-04   -2.9399119766E-02         32.5940      41
   -5.7686808174E-04   -2.8738082730E-02         33.3794      42
   -5.5152690520E-04   -2.8110101821E-02         34.1648      43
   -5.2124896046E-04   -2.7510917884E-02         34.9502      44
   -4.8893371523E-04   -2.6932449440E-02         35.7356      45
   -4.7194755329E-04   -2.6383184614E-02         36.5210      46
   -4.5343041393E-04   -2.5846192372E-02         37.3064      47
   -4.3913086914E-04   -2.5329643701E-02         38.0918      48
   -4.2790549951E-04   -2.4842322996E-02         38.8772      49
   -4.0621157109E-04   -2.4375598869E-02         39.6626      50
   -3.9372515051E-04   -2.3914713819E-02         40.4480      51
   -3.7769472489E-04   -2.3473841992E-02         41.2334      52
   -3.6608486735E-04   -2.3045447460E-02         42.0188      53
   -3.4833500706E-04   -2.2641920674E-02         42.8042      54
   -3.3407010492E-04   -2.2244510323E-02         43.5896      55
   -3.2118048187E-04   -2.1858938384E-02         44.3750      56
   -3.0992421438E-04   -2.1489412766E-02         45.1604      57
   -3.0111053503E-04   -2.1133085035E-02         45.9458      58
   -2.9065285900E-04   -2.0793657348E-02         46.7312      59
   -2.8701216540E-04   -2.0447661722E-02         47.5166      60
   -2.7336556719E-04   -2.0125162246E-02         48.3020      61
   -2.5816082971E-04   -1.9818097862E-02         49.0874      62
   -2.4936929722E-04   -1.9516083074E-02         49.8728      63
   -2.4414060487E-04   -1.9224958580E-02         50.6582      64
   -2.4566452006E-04   -1.8936140602E-02         51.4436      65
   -2.3933241223E-04   -1.8665651101E-02         52.2290      66
   -2.2546624064E-04   -1.8394717741E-02         53.0144      67
   -2.1249864278E-04   -1.8129010457E-02         53.7998      68
   -2.1148486947E-04   -1.7876649560E-02         54.5852      69
   -2.0426464524E-04   -1.7624921770E-02         55.3706      70
   -1.9908834927E-04   -1.7385827431E-02         56.1560      71
   -1.9852750534E-04   -1.7154851628E-02         56.9414      72
   -1.8715853744E-04   -1.6928802159E-02         57.7268      73
   -1.8761623648E-04   -1.6699508947E-02         58.5122      74
   -1.7328794839E-04   -1.6477648795E-02         59.2976      75
   -1.6906395703E-04   -1.6261786765E-02         60.0830      76
   -1.5908663428E-04   -1.6057107460E-02         60.8684      77
   -1.5000522167E-04   -1.5851922491E-02         61.6538      78
   -1.4580283058E-04   -1.5657011201E-02         62.4392      79
   -1.5321699489E-04   -1.5462432195E-02         63.2246      80
   -1.4860283602E-04   -1.5275609328E-02         64.0100      81
   -1.5145759962E-04   -1.5090829542E-02         64.7953      82
   -1.5711451669E-04   -1.4920292822E-02         65.5807      83
   -1.5760198925E-04   -1.4749303483E-02         66.3661      84
   -1.4827185531E-04   -1.4583968695E-02         67.1515      85
   -1.3957979893E-04   -1.4420422635E-02         67.9369      86
   -1.4036530282E-04   -1.4255519919E-02         68.7223      87
   -1.3916762762E-04   -1.4093925848E-02         69.5077      88
   -1.3708168809E-04   -1.3937840794E-02         70.2931      89
   -1.3183831539E-04   -1.3790244545E-02         71.0785      90
   -1.2006505961E-04   -1.3649284739E-02         71.8639      91
   -1.1420213439E-04   -1.3504473495E-02         72.6493      92
   -1.0626381930E-04   -1.3355759305E-02         73.4347      93
   -1.0540512650E-04   -1.3210955700E-02         74.2201      94
   -1.1437311270E-04   -1.3073476673E-02         75.0055      95
   -1.1464466536E-04   -1.2939264901E-02         75.7909      96
   -1.0497238504E-04   -1.2803760564E-02         76.5763      97
   -1.0403552871E-04   -1.2673018407E-02         77.3617      98
   -9.5471993684E-05   -1.2551985892E-02         78.1471      99
   -9.9703279589E-05   -1.2432418133E-02         78.9325     100
   -9.6267109543E-05   -1.2307522719E-02         79.7179     101
   -9.1995098826E-05   -1.2193560212E-02         80.5033     102
   -9.6209130019E-05   -1.2070802830E-02         81.2887     103
   -9.6782002651E-05   -1.1960420689E-02         82.0741     104
   -9.4651267078E-05   -1.1850016706E-02         82.8595     105
   -8.9768245727E-05   -1.1738866394E-02         83.6449     106
   -8.1278140481E-05   -1.1628539276E-02         84.4303     107
   -8.5555173435E-05   -1.1524362762E-02         85.2157     108
   -8.8233826133E-05   -1.1422408343E-02         86.0011     109
   -8.4507812419E-05   -1.1320331883E-02         86.7865     110
   -8.7110012269E-05   -1.1218275142E-02         87.5719     111
   -7.4004231599E-05   -1.1121737313E-02         88.3573     112
   -8.0081055327E-05   -1.1024098711E-02         89.1427     113
   -7.1104862684E-05   -1.0926673289E-02         89.9281     114
   -6.2978627066E-05   -1.0829211061E-02         90.7135     115
   -5.7170797207E-05   -1.0722863390E-02         91.4989     116
   -6.1776416978E-05   -1.0637851163E-02         92.2843     117
   -6.5658322240E-05   -1.0548074775E-02         93.0697     118
   -5.9537985543E-05   -1.0463952768E-02         93.8551     119
   -6.0628113829E-05   -1.0375326181E-02         94.6405     120
   -6.3621546013E-05   -1.0299019183E-02         95.4259     121
   -6.0297463495E-05   -1.0210527802E-02         96.2113     122
   -6.1754582518E-05   -1.0127740709E-02         96.9967     123
   -6.4568583472E-05   -1.0053873344E-02         97.7821     124
   -5.9955751624E-05   -9.9795611357E-03         98.5675     125
   -4.8464278680E-05   -9.8970251363E-03         99.3529     126
   -4.9404179031E-05   -9.8205253803E-03        100.1383     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0.25/D_DCA <==
0.875 0.146280654462 0.000350246437801


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0.25/D_DCA_size20.0 <==
0.875020210886 9.58364912636e-05 -0.112326219027 0.145402617427 9.28798300166e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0.25/D_DCA_size32.0 <==
0.875024578322 0.000172343585643 -0.111885641108 0.145798832483 1.67469260674e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0.25/D_DCA_size34.0 <==
0.875054546392 0.000181674790031 -0.11231594467 0.145709741888 1.76161726228e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0.25/D_DiagMC_GGam <==
0.8750    0.0009    -0.116    0.003    0.1447    0.0010


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0.25/E_DCA <==
0.875 -1.30091989081 0.000853941564554


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0.25/E_DCA_size20.0 <==
0.875020210886 9.58364912636e-05 -0.112326219027 -1.30338528195 5.21413241628e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0.25/E_DCA_size32.0 <==
0.875024578322 0.000172343585643 -0.111885641108 -1.3023414665 5.64491270921e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0.25/E_DCA_size34.0 <==
0.875054546392 0.000181674790031 -0.11231594467 -1.30246708695 0.000124719410859


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0.25/E_DiagMC_GGam <==
0.8750    0.0009    -0.116    0.003    -1.3037    0.0013


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0.25/GGam.Sig_local_w_O1n0.875T0.250U2.0tp0.20 <==
   -3.1624990065E-02   -4.0832276804E-02          0.7854       0
   -2.3755440579E-02   -7.1017814452E-02          2.3562       1
   -1.6920294666E-02   -7.8844683808E-02          3.9270       2
   -1.2118113883E-02   -7.7633470991E-02          5.4978       3
   -8.8802360458E-03   -7.3093911023E-02          7.0686       4
   -6.6858009604E-03   -6.7624717004E-02          8.6394       5
   -5.1657953853E-03   -6.2195407952E-02         10.2102       6
   -4.0847809864E-03   -5.7175594127E-02         11.7810       7
   -3.2983248074E-03   -5.2669638305E-02         13.3518       8
   -2.7098203036E-03   -4.8670478287E-02         14.9226       9
   -2.2589572724E-03   -4.5136945631E-02         16.4934      10
   -1.9093887399E-03   -4.2020093273E-02         18.0642      11
   -1.6364202382E-03   -3.9260478469E-02         19.6350      12
   -1.4174631071E-03   -3.6806856669E-02         21.2058      13
   -1.2378452113E-03   -3.4619554054E-02         22.7765      14
   -1.0884434408E-03   -3.2661679781E-02         24.3473      15
   -9.6528074387E-04   -3.0899703930E-02         25.9181      16
   -8.6125751998E-04   -2.9307199497E-02         27.4889      17
   -7.7250224198E-04   -2.7866188170E-02         29.0597      18
   -6.9869818224E-04   -2.6555169074E-02         30.6305      19
   -6.3566924376E-04   -2.5353791358E-02         32.2013      20
   -5.7760526341E-04   -2.4252055623E-02         33.7721      21
   -5.2702905474E-04   -2.3243460350E-02         35.3429      22
   -4.8417155056E-04   -2.2312056426E-02         36.9137      23
   -4.4557467872E-04   -2.1449834550E-02         38.4845      24
   -4.1167370222E-04   -2.0647675957E-02         40.0553      25
   -3.8008741972E-04   -1.9902802257E-02         41.6261      26
   -3.5089384858E-04   -1.9211516607E-02         43.1969      27
   -3.2701622685E-04   -1.8563309147E-02         44.7677      28
   -3.0486944766E-04   -1.7957575328E-02         46.3385      29
   -2.8615464120E-04   -1.7388695178E-02         47.9093      30
   -2.6999733655E-04   -1.6854349086E-02         49.4801      31
   -2.5298941705E-04   -1.6348475470E-02         51.0509      32
   -2.3456823379E-04   -1.5875147136E-02         52.6217      33
   -2.2108857260E-04   -1.5431597677E-02         54.1925      34
   -2.1193657103E-04   -1.5009343188E-02         55.7633      35
   -2.0071552570E-04   -1.4606735282E-02         57.3341      36
   -1.8931872791E-04   -1.4226331695E-02         58.9049      37
   -1.8005011732E-04   -1.3862983685E-02         60.4757      38
   -1.7054391036E-04   -1.3518301377E-02         62.0465      39
   -1.6186990510E-04   -1.3191448119E-02         63.6173      40
   -1.5373438150E-04   -1.2879946721E-02         65.1880      41
   -1.4606788267E-04   -1.2584264976E-02         66.7588      42
   -1.4044811807E-04   -1.2299561441E-02         68.3296      43
   -1.3322680741E-04   -1.2024271337E-02         69.9004      44
   -1.2568417093E-04   -1.1765355492E-02         71.4712      45
   -1.2124310694E-04   -1.1519686327E-02         73.0420      46
   -1.1780756479E-04   -1.1281850460E-02         74.6128      47
   -1.1358275075E-04   -1.1051228179E-02         76.1836      48
   -1.0907395530E-04   -1.0832114483E-02         77.7544      49
   -1.0361038405E-04   -1.0620869109E-02         79.3252      50
   -9.7944302284E-05   -1.0418047473E-02         80.8960      51
   -9.4583723145E-05   -1.0224319028E-02         82.4668      52
   -9.2137017735E-05   -1.0036549975E-02         84.0376      53
   -9.1771562328E-05   -9.8522196617E-03         85.6084      54
   -8.7516874058E-05   -9.6741893860E-03         87.1792      55
   -8.2266391482E-05   -9.5040598903E-03         88.7500      56
   -7.9300237418E-05   -9.3442201983E-03         90.3208      57
   -7.8672306251E-05   -9.1864526627E-03         91.8916      58
   -7.7232794228E-05   -9.0300238720E-03         93.4624      59
   -7.3880488779E-05   -8.8807746386E-03         95.0332      60
   -7.0898071743E-05   -8.7388620265E-03         96.6040      61
   -6.8135913635E-05   -8.6003418451E-03         98.1748      62
   -6.5452237430E-05   -8.4680016281E-03         99.7456      63
   -6.2425735858E-05   -8.3395906452E-03        101.3164      64
   -6.1994614523E-05   -8.2138817225E-03        102.8872      65
   -5.9849734422E-05   -8.0898438439E-03        104.4580      66
   -5.6212873595E-05   -7.9690137728E-03        106.0288      67
   -5.2985990605E-05   -7.8553109173E-03        107.5995      68
   -5.3304955839E-05   -7.7445276306E-03        109.1703      69
   -5.3691784718E-05   -7.6353572905E-03        110.7411      70
   -5.1886477137E-05   -7.5281305780E-03        112.3119      71
   -5.0282113404E-05   -7.4235535401E-03        113.8827      72
   -4.8460702802E-05   -7.3220396121E-03        115.4535      73
   -4.5428459344E-05   -7.2237460162E-03        117.0243      74
   -4.3719584539E-05   -7.1302439035E-03        118.5951      75
   -4.4799878218E-05   -7.0385417394E-03        120.1659      76
   -4.3927584422E-05   -6.9448644691E-03        121.7367      77
   -4.0337507495E-05   -6.8551573680E-03        123.3075      78
   -3.7248810817E-05   -6.7725098757E-03        124.8783      79
   -3.9603049710E-05   -6.6905732024E-03        126.4491      80
   -4.0979449446E-05   -6.6079494054E-03        128.0199      81
   -3.9361816088E-05   -6.5276011607E-03        129.5907      82
   -3.8805735293E-05   -6.4512691658E-03        131.1615      83
   -3.8060594905E-05   -6.3743158466E-03        132.7323      84
   -3.4648614778E-05   -6.3005585906E-03        134.3031      85
   -3.3522605478E-05   -6.2302221848E-03        135.8739      86
   -3.4961559467E-05   -6.1614240555E-03        137.4447      87
   -3.4659763925E-05   -6.0891639004E-03        139.0155      88
   -3.2228620241E-05   -6.0182228513E-03        140.5863      89
   -2.9461809234E-05   -5.9550117521E-03        142.1571      90
   -3.1349125769E-05   -5.8911627102E-03        143.7279      91
   -3.1995800774E-05   -5.8259806218E-03        145.2987      92
   -2.9711923104E-05   -5.7647302482E-03        146.8695      93
   -2.9524088753E-05   -5.7059124610E-03        148.4403      94
   -2.8887908042E-05   -5.6455849593E-03        150.0110      95
   -2.7507687534E-05   -5.5859996243E-03        151.5818      96
   -2.2890808314E-05   -5.5287973643E-03        153.1526      97
   -2.1898777633E-05   -5.4765306458E-03        154.7234      98
   -2.5111853871E-05   -5.4229040422E-03        156.2942      99
   -2.6653985839E-05   -5.3670297734E-03        157.8650     100
   -2.4401091257E-05   -5.3139910052E-03        159.4358     101
   -2.2465316557E-05   -5.2632502809E-03        161.0066     102
   -2.2829320208E-05   -5.2126088351E-03        162.5774     103
   -2.3122081987E-05   -5.1611371591E-03        164.1482     104
   -2.2486842281E-05   -5.1131974614E-03        165.7190     105
   -2.3365298257E-05   -5.0656481861E-03        167.2898     106
   -2.2467482277E-05   -5.0154187145E-03        168.8606     107
   -1.9294849962E-05   -4.9688724523E-03        170.4314     108
   -1.9958146923E-05   -4.9269017260E-03        172.0022     109
   -2.4234890241E-05   -4.8843928396E-03        173.5730     110
   -2.5326375767E-05   -4.8393712070E-03        175.1438     111
   -2.2498399270E-05   -4.7952947826E-03        176.7146     112
   -2.2086073873E-05   -4.7547007024E-03        178.2854     113
   -2.1245450534E-05   -4.7140682174E-03        179.8562     114
   -2.1796918290E-05   -4.6729313384E-03        181.4270     115
   -2.2010004941E-05   -4.6328189990E-03        182.9978     116
   -2.3604497396E-05   -4.5921252804E-03        184.5686     117
   -2.2253545585E-05   -4.5525843843E-03        186.1394     118
   -2.1022099842E-05   -4.5138898675E-03        187.7102     119
   -2.0146261622E-05   -4.4787449582E-03        189.2810     120
   -1.9044500202E-05   -4.4457462845E-03        190.8518     121
   -2.0018899884E-05   -4.4094061841E-03        192.4226     122
   -1.8696727593E-05   -4.3724881884E-03        193.9933     123
   -1.7335896790E-05   -4.3379567358E-03        195.5641     124
   -1.7900333580E-05   -4.3043639207E-03        197.1349     125
   -1.7764145167E-05   -4.2700530791E-03        198.7057     126
   -1.6204783390E-05   -4.2376119040E-03        200.2765     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0.25/GGam.Sig_local_w_O3n0.875T0.250U2.0tp0.20 <==
   -4.1526971017E-02   -5.7948138577E-02          0.7854       0
   -3.0017802428E-02   -9.4430557872E-02          2.3562       1
   -2.0592375935E-02   -1.0086859115E-01          3.9270       2
   -1.4303157685E-02   -9.6706749762E-02          5.4978       3
   -1.0238782604E-02   -8.9333734263E-02          7.0686       4
   -7.5744287506E-03   -8.1504793836E-02          8.6394       5
   -5.7742815499E-03   -7.4191606284E-02         10.2102       6
   -4.5143070390E-03   -6.7665077863E-02         11.7810       7
   -3.6110931908E-03   -6.1956876378E-02         13.3518       8
   -2.9446806024E-03   -5.6986217796E-02         14.9226       9
   -2.4442401801E-03   -5.2655097062E-02         16.4934      10
   -2.0596066682E-03   -4.8871257215E-02         18.0642      11
   -1.7599460346E-03   -4.5551703914E-02         19.6350      12
   -1.5168378942E-03   -4.2620641869E-02         21.2058      13
   -1.3204193581E-03   -4.0022321978E-02         22.7765      14
   -1.1557524465E-03   -3.7707452321E-02         24.3473      15
   -1.0249823050E-03   -3.5631113980E-02         25.9181      16
   -9.1255244577E-04   -3.3757773339E-02         27.4889      17
   -8.1839904214E-04   -3.2068439717E-02         29.0597      18
   -7.3648795431E-04   -3.0534319174E-02         30.6305      19
   -6.6455196185E-04   -2.9140119380E-02         32.2013      20
   -6.0543733409E-04   -2.7860860095E-02         33.7721      21
   -5.5491251352E-04   -2.6684593706E-02         35.3429      22
   -5.1075712198E-04   -2.5598892530E-02         36.9137      23
   -4.6852001631E-04   -2.4598047158E-02         38.4845      24
   -4.3222243767E-04   -2.3675049025E-02         40.0553      25
   -4.0082148954E-04   -2.2811412791E-02         41.6261      26
   -3.7220440134E-04   -2.2008477058E-02         43.1969      27
   -3.4654851930E-04   -2.1261533369E-02         44.7677      28
   -3.2450388101E-04   -2.0567281615E-02         46.3385      29
   -3.0227949408E-04   -1.9907768883E-02         47.9093      30
   -2.8127066077E-04   -1.9295159626E-02         49.4801      31
   -2.6436285478E-04   -1.8718067284E-02         51.0509      32
   -2.4942889956E-04   -1.8170188427E-02         52.6217      33
   -2.3005629342E-04   -1.7656921696E-02         54.1925      34
   -2.1743747105E-04   -1.7172129674E-02         55.7633      35
   -2.0871003276E-04   -1.6710119842E-02         57.3341      36
   -1.9592348449E-04   -1.6272222761E-02         58.9049      37
   -1.8803000151E-04   -1.5858170289E-02         60.4757      38
   -1.8281703096E-04   -1.5465027326E-02         62.0465      39
   -1.6977722364E-04   -1.5086943215E-02         63.6173      40
   -1.5965332415E-04   -1.4725518442E-02         65.1880      41
   -1.5168082552E-04   -1.4387780914E-02         66.7588      42
   -1.4625229496E-04   -1.4061571619E-02         68.3296      43
   -1.4034198966E-04   -1.3753734148E-02         69.9004      44
   -1.3798641448E-04   -1.3449116155E-02         71.4712      45
   -1.3122878945E-04   -1.3163544584E-02         73.0420      46
   -1.2408113324E-04   -1.2890191396E-02         74.6128      47
   -1.1992628878E-04   -1.2629811129E-02         76.1836      48
   -1.1118347818E-04   -1.2376325839E-02         77.7544      49
   -1.0814778956E-04   -1.2132177403E-02         79.3252      50
   -1.0563527236E-04   -1.1902267025E-02         80.8960      51
   -9.9016375398E-05   -1.1681222303E-02         82.4668      52
   -9.4416848622E-05   -1.1465990428E-02         84.0376      53
   -9.2844964807E-05   -1.1253992238E-02         85.6084      54
   -8.8824834459E-05   -1.1053832145E-02         87.1792      55
   -8.5446178906E-05   -1.0857659554E-02         88.7500      56
   -8.4626847735E-05   -1.0670749967E-02         90.3208      57
   -8.1234854871E-05   -1.0487641887E-02         91.8916      58
   -8.0206074869E-05   -1.0314702394E-02         93.4624      59
   -8.0357393683E-05   -1.0147238941E-02         95.0332      60
   -7.5138777487E-05   -9.9847755098E-03         96.6040      61
   -7.5746803581E-05   -9.8253624938E-03         98.1748      62
   -7.0916604011E-05   -9.6725411760E-03         99.7456      63
   -6.9772186829E-05   -9.5234062258E-03        101.3164      64
   -6.7194120066E-05   -9.3788187524E-03        102.8872      65
   -6.2797866363E-05   -9.2383215343E-03        104.4580      66
   -5.9278392699E-05   -9.1012676000E-03        106.0288      67
   -5.8353804850E-05   -8.9713184884E-03        107.5995      68
   -5.5136871277E-05   -8.8438201474E-03        109.1703      69
   -5.4971602715E-05   -8.7168603988E-03        110.7411      70
   -5.5719014718E-05   -8.5944275007E-03        112.3119      71
   -5.6688718650E-05   -8.4757696917E-03        113.8827      72
   -5.5466756027E-05   -8.3622808730E-03        115.4535      73
   -4.8744933670E-05   -8.2564634738E-03        117.0243      74
   -4.7660128029E-05   -8.1454835930E-03        118.5951      75
   -4.7037760336E-05   -8.0358212248E-03        120.1659      76
   -4.1362401890E-05   -7.9309656882E-03        121.7367      77
   -3.8295647718E-05   -7.8354089883E-03        123.3075      78
   -4.1561285744E-05   -7.7379564840E-03        124.8783      79
   -4.3399615543E-05   -7.6441599693E-03        126.4491      80
   -4.6588056460E-05   -7.5513066182E-03        128.0199      81
   -4.7633419226E-05   -7.4543573439E-03        129.5907      82
   -4.5413010639E-05   -7.3671497282E-03        131.1615      83
   -4.4398509792E-05   -7.2762615502E-03        132.7323      84
   -4.1450362393E-05   -7.1894848676E-03        134.3031      85
   -3.8508253683E-05   -7.1067697863E-03        135.8739      86
   -3.5080811079E-05   -7.0287638164E-03        137.4447      87
   -3.8761172686E-05   -6.9478751490E-03        139.0155      88
   -4.1831025678E-05   -6.8746863270E-03        140.5863      89
   -3.5788243214E-05   -6.7993683731E-03        142.1571      90
   -3.1918076583E-05   -6.7264400559E-03        143.7279      91
   -3.1546954136E-05   -6.6546230127E-03        145.2987      92
   -3.6236619785E-05   -6.5834689045E-03        146.8695      93
   -3.1657572692E-05   -6.5106097633E-03        148.4403      94
   -3.2636829510E-05   -6.4453125239E-03        150.0110      95
   -3.8199230227E-05   -6.3787147230E-03        151.5818      96
   -3.5136979609E-05   -6.3118171277E-03        153.1526      97
   -3.1901316799E-05   -6.2488148789E-03        154.7234      98
   -3.1793197957E-05   -6.1869396034E-03        156.2942      99
   -3.0106519229E-05   -6.1249242881E-03        157.8650     100
   -3.0527734839E-05   -6.0663042018E-03        159.4358     101
   -2.6882257509E-05   -6.0076171073E-03        161.0066     102
   -2.5379072864E-05   -5.9497249638E-03        162.5774     103
   -2.6153502009E-05   -5.8939347360E-03        164.1482     104
   -2.6227062254E-05   -5.8417519802E-03        165.7190     105
   -2.0415244194E-05   -5.7807814228E-03        167.2898     106
   -2.2913157122E-05   -5.7244748385E-03        168.8606     107
   -2.2969270431E-05   -5.6688550850E-03        170.4314     108
   -1.8452051195E-05   -5.6236458789E-03        172.0022     109
   -1.8617455016E-05   -5.5755078567E-03        173.5730     110
   -2.2590751947E-05   -5.5267872969E-03        175.1438     111
   -2.0453773013E-05   -5.4789758446E-03        176.7146     112
   -1.5444769005E-05   -5.4315686877E-03        178.2854     113
   -1.8321112708E-05   -5.3883142857E-03        179.8562     114
   -1.9420251383E-05   -5.3440765729E-03        181.4270     115
   -1.8479627725E-05   -5.2945452256E-03        182.9978     116
   -1.9501943045E-05   -5.2457321360E-03        184.5686     117
   -1.7373479738E-05   -5.2024438043E-03        186.1394     118
   -1.8120101523E-05   -5.1568366032E-03        187.7102     119
   -1.7247375948E-05   -5.1176064972E-03        189.2810     120
   -1.6361088754E-05   -5.0771833949E-03        190.8518     121
   -1.7417523000E-05   -5.0341606526E-03        192.4226     122
   -1.9242001009E-05   -4.9946515008E-03        193.9933     123
   -1.2838652726E-05   -4.9497608995E-03        195.5641     124
   -1.3722832826E-05   -4.9096541921E-03        197.1349     125
   -1.2060809130E-05   -4.8695038797E-03        198.7057     126
   -1.2824338160E-05   -4.8364569917E-03        200.2765     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0.25/GGam.Sig_local_w_O4n0.875T0.250U2.0tp0.20 <==
   -4.4633752705E-02   -6.5398086391E-02          0.7854       0
   -3.1606409763E-02   -1.0211055448E-01          2.3562       1
   -2.1425862658E-02   -1.0708457750E-01          3.9270       2
   -1.4785094175E-02   -1.0159344571E-01          5.4978       3
   -1.0538493880E-02   -9.3214092264E-02          7.0686       4
   -7.7662398849E-03   -8.4650181191E-02          8.6394       5
   -5.9071296426E-03   -7.6794581884E-02         10.2102       6
   -4.6154159898E-03   -6.9870720714E-02         11.7810       7
   -3.6851503794E-03   -6.3848729951E-02         13.3518       8
   -3.0021637133E-03   -5.8630391660E-02         14.9226       9
   -2.4897931345E-03   -5.4109873444E-02         16.4934      10
   -2.0945393323E-03   -5.0168965726E-02         18.0642      11
   -1.7869123441E-03   -4.6721247141E-02         19.6350      12
   -1.5451677857E-03   -4.3683978232E-02         21.2058      13
   -1.3455167040E-03   -4.0995197802E-02         22.7765      14
   -1.1790833686E-03   -3.8600524384E-02         24.3473      15
   -1.0455793828E-03   -3.6458572999E-02         25.9181      16
   -9.3130225431E-04   -3.4530836539E-02         27.4889      17
   -8.3414667753E-04   -3.2789455472E-02         29.0597      18
   -7.4982307765E-04   -3.1212358194E-02         30.6305      19
   -6.7892168527E-04   -2.9778560284E-02         32.2013      20
   -6.1812466502E-04   -2.8460808124E-02         33.7721      21
   -5.6601348310E-04   -2.7253717049E-02         35.3429      22
   -5.1628368030E-04   -2.6150611289E-02         36.9137      23
   -4.7229017867E-04   -2.5125325731E-02         38.4845      24
   -4.3874226251E-04   -2.4179484933E-02         40.0553      25
   -4.1151433960E-04   -2.3300096076E-02         41.6261      26
   -3.8215143073E-04   -2.2478952221E-02         43.1969      27
   -3.5263265058E-04   -2.1713611679E-02         44.7677      28
   -3.2782118644E-04   -2.1001588670E-02         46.3385      29
   -3.0635823568E-04   -2.0333476465E-02         47.9093      30
   -2.8610593863E-04   -1.9704310115E-02         49.4801      31
   -2.6816787560E-04   -1.9106456455E-02         51.0509      32
   -2.5262314314E-04   -1.8546552683E-02         52.6217      33
   -2.3985829139E-04   -1.8022880953E-02         54.1925      34
   -2.2276074520E-04   -1.7523329446E-02         55.7633      35
   -2.0949067146E-04   -1.7052993720E-02         57.3341      36
   -1.9975307596E-04   -1.6608577226E-02         58.9049      37
   -1.8974497712E-04   -1.6183119013E-02         60.4757      38
   -1.7851607781E-04   -1.5780157812E-02         62.0465      39
   -1.6653858983E-04   -1.5395783540E-02         63.6173      40
   -1.5832677815E-04   -1.5032517759E-02         65.1880      41
   -1.5186327244E-04   -1.4682513922E-02         66.7588      42
   -1.4922066616E-04   -1.4352584624E-02         68.3296      43
   -1.4323097931E-04   -1.4033983783E-02         69.9004      44
   -1.3212582568E-04   -1.3724674108E-02         71.4712      45
   -1.2828697478E-04   -1.3431325341E-02         73.0420      46
   -1.2289286140E-04   -1.3152628123E-02         74.6128      47
   -1.1427112023E-04   -1.2880418393E-02         76.1836      48
   -1.0527576982E-04   -1.2618658330E-02         77.7544      49
   -9.9621963843E-05   -1.2376584413E-02         79.3252      50
   -9.6451502202E-05   -1.2139336590E-02         80.8960      51
   -8.9229983280E-05   -1.1912846826E-02         82.4668      52
   -9.0378211129E-05   -1.1695071768E-02         84.0376      53
   -8.9303763692E-05   -1.1480153952E-02         85.6084      54
   -8.6144537465E-05   -1.1278108823E-02         87.1792      55
   -8.6037258595E-05   -1.1080271322E-02         88.7500      56
   -8.3461413196E-05   -1.0888051641E-02         90.3208      57
   -8.0321681599E-05   -1.0706032975E-02         91.8916      58
   -7.7089224263E-05   -1.0526292973E-02         93.4624      59
   -7.0533053255E-05   -1.0350903014E-02         95.0332      60
   -6.9669163761E-05   -1.0183711761E-02         96.6040      61
   -6.7039143179E-05   -1.0022126656E-02         98.1748      62
   -6.3861881821E-05   -9.8689955792E-03         99.7456      63
   -5.3731278546E-05   -9.7171094805E-03        101.3164      64
   -5.0152595936E-05   -9.5717504953E-03        102.8872      65
   -5.5311733697E-05   -9.4300598385E-03        104.4580      66
   -5.6737291978E-05   -9.2886142399E-03        106.0288      67
   -5.3209578386E-05   -9.1537526419E-03        107.5995      68
   -5.1038023291E-05   -9.0203689339E-03        109.1703      69
   -4.7077123651E-05   -8.8943073041E-03        110.7411      70
   -4.7764311424E-05   -8.7700692329E-03        112.3119      71
   -4.4694401125E-05   -8.6516093546E-03        113.8827      72
   -4.2873543530E-05   -8.5341683606E-03        115.4535      73
   -4.4358816807E-05   -8.4225813492E-03        117.0243      74
   -3.8174680801E-05   -8.3067366329E-03        118.5951      75
   -3.5746309646E-05   -8.1956489416E-03        120.1659      76
   -3.7337502702E-05   -8.0931813212E-03        121.7367      77
   -3.6591081573E-05   -7.9917019616E-03        123.3075      78
   -3.6363609842E-05   -7.8934386759E-03        124.8783      79
   -3.5876812293E-05   -7.7939909357E-03        126.4491      80
   -2.9518726759E-05   -7.6969984129E-03        128.0199      81
   -3.2301821506E-05   -7.6070775555E-03        129.5907      82
   -3.1725668462E-05   -7.5195343620E-03        131.1615      83
   -2.8670884989E-05   -7.4276269641E-03        132.7323      84
   -2.8998236385E-05   -7.3421599523E-03        134.3031      85
   -2.6036892213E-05   -7.2613176024E-03        135.8739      86
   -2.3534380215E-05   -7.1776797558E-03        137.4447      87
   -2.2016361078E-05   -7.0972862351E-03        139.0155      88
   -2.4705790824E-05   -7.0169375419E-03        140.5863      89
   -2.7373803484E-05   -6.9361914838E-03        142.1571      90
   -2.6329887762E-05   -6.8623197708E-03        143.7279      91
   -2.4262235108E-05   -6.7881573022E-03        145.2987      92
   -2.8209750141E-05   -6.7135866176E-03        146.8695      93
   -3.0255631129E-05   -6.6442659627E-03        148.4403      94
   -3.0617038578E-05   -6.5724275637E-03        150.0110      95
   -3.0837770307E-05   -6.5035392026E-03        151.5818      96
   -2.5202346590E-05   -6.4424851256E-03        153.1526      97
   -2.0736507626E-05   -6.3775991007E-03        154.7234      98
   -2.1832636227E-05   -6.3145439047E-03        156.2942      99
   -1.8916483502E-05   -6.2480160653E-03        157.8650     100
   -2.1629025322E-05   -6.1888074629E-03        159.4358     101
   -2.0079467544E-05   -6.1272474505E-03        161.0066     102
   -2.0415533398E-05   -6.0683802683E-03        162.5774     103
   -2.1526974203E-05   -6.0104751622E-03        164.1482     104
   -2.4370322531E-05   -5.9479188299E-03        165.7190     105
   -2.0157546248E-05   -5.8882510772E-03        167.2898     106
   -1.6965445850E-05   -5.8353206994E-03        168.8606     107
   -1.8015710657E-05   -5.7866639770E-03        170.4314     108
   -1.4851099449E-05   -5.7325058408E-03        172.0022     109
   -1.1019617034E-05   -5.6834229839E-03        173.5730     110
   -1.3691925016E-05   -5.6321177744E-03        175.1438     111
   -1.8903274199E-05   -5.5804072508E-03        176.7146     112
   -1.7374985663E-05   -5.5286703504E-03        178.2854     113
   -1.6974217738E-05   -5.4792927293E-03        179.8562     114
   -1.7935373666E-05   -5.4350787369E-03        181.4270     115
   -1.8664366473E-05   -5.3860705991E-03        182.9978     116
   -1.9739188619E-05   -5.3361231013E-03        184.5686     117
   -2.1431430299E-05   -5.2950945742E-03        186.1394     118
   -2.4766733316E-05   -5.2576569144E-03        187.7102     119
   -2.1821551169E-05   -5.2181726456E-03        189.2810     120
   -1.8900973529E-05   -5.1768884134E-03        190.8518     121
   -1.6729220867E-05   -5.1257793249E-03        192.4226     122
   -1.6105004663E-05   -5.0845913278E-03        193.9933     123
   -7.6300465452E-06   -5.0465922346E-03        195.5641     124
   -5.5416837816E-06   -5.0052711044E-03        197.1349     125
   -7.7670629561E-06   -4.9683496238E-03        198.7057     126
   -6.4882501332E-06   -4.9312958929E-03        200.2765     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0.25/GGam.Sig_local_w_O5n0.875T0.250U2.0tp0.20 <==
   -4.5733001830E-02   -6.7593320149E-02          0.7854       0
   -3.2094740226E-02   -1.0462505316E-01          2.3562       1
   -2.1536687290E-02   -1.0912021385E-01          3.9270       2
   -1.4723526873E-02   -1.0310597818E-01          5.4978       3
   -1.0425500455E-02   -9.4311505539E-02          7.0686       4
   -7.6420373953E-03   -8.5442607254E-02          8.6394       5
   -5.7840396793E-03   -7.7369594958E-02         10.2102       6
   -4.4922600188E-03   -7.0287321701E-02         11.7810       7
   -3.5854910522E-03   -6.4164159705E-02         13.3518       8
   -2.9164824956E-03   -5.8870434447E-02         14.9226       9
   -2.4156594134E-03   -5.4291126812E-02         16.4934      10
   -2.0286470763E-03   -5.0308359792E-02         18.0642      11
   -1.7341817962E-03   -4.6837141515E-02         19.6350      12
   -1.4995571453E-03   -4.3773159673E-02         21.2058      13
   -1.3013792203E-03   -4.1068036361E-02         22.7765      14
   -1.1415954820E-03   -3.8666115239E-02         24.3473      15
   -1.0101788075E-03   -3.6520566387E-02         25.9181      16
   -8.9988701245E-04   -3.4582053566E-02         27.4889      17
   -8.0117683895E-04   -3.2833576691E-02         29.0597      18
   -7.2162712370E-04   -3.1253558172E-02         30.6305      19
   -6.5963240640E-04   -2.9815943868E-02         32.2013      20
   -6.0350965561E-04   -2.8494898210E-02         33.7721      21
   -5.4509389479E-04   -2.7281540319E-02         35.3429      22
   -4.9471375896E-04   -2.6170567252E-02         36.9137      23
   -4.5889853119E-04   -2.5146876331E-02         38.4845      24
   -4.2372376228E-04   -2.4187305164E-02         40.0553      25
   -3.8417903130E-04   -2.3307377126E-02         41.6261      26
   -3.5339266427E-04   -2.2486472794E-02         43.1969      27
   -3.2346721456E-04   -2.1728048414E-02         44.7677      28
   -3.0664663276E-04   -2.1002429200E-02         46.3385      29
   -2.8583756186E-04   -2.0332892142E-02         47.9093      30
   -2.6400351670E-04   -1.9704084686E-02         49.4801      31
   -2.4897271493E-04   -1.9116319482E-02         51.0509      32
   -2.4084954388E-04   -1.8551981008E-02         52.6217      33
   -2.2901665330E-04   -1.8017622688E-02         54.1925      34
   -2.2027788048E-04   -1.7521379635E-02         55.7633      35
   -2.0939490002E-04   -1.7045869385E-02         57.3341      36
   -1.9865713091E-04   -1.6596084605E-02         58.9049      37
   -1.8560161042E-04   -1.6175833383E-02         60.4757      38
   -1.7318772158E-04   -1.5773224721E-02         62.0465      39
   -1.6209138222E-04   -1.5393769585E-02         63.6173      40
   -1.6159553281E-04   -1.5024243351E-02         65.1880      41
   -1.5318451745E-04   -1.4675061948E-02         66.7588      42
   -1.4023917616E-04   -1.4349161808E-02         68.3296      43
   -1.3146133016E-04   -1.4027717032E-02         69.9004      44
   -1.2931274458E-04   -1.3721028465E-02         71.4712      45
   -1.1550836768E-04   -1.3426013961E-02         73.0420      46
   -1.1513127405E-04   -1.3149039672E-02         74.6128      47
   -1.1342039867E-04   -1.2887051844E-02         76.1836      48
   -1.0788567165E-04   -1.2627384575E-02         77.7544      49
   -1.0820497656E-04   -1.2378467001E-02         79.3252      50
   -1.0751731630E-04   -1.2147689013E-02         80.8960      51
   -1.0439922640E-04   -1.1917739210E-02         82.4668      52
   -1.0026601646E-04   -1.1690942209E-02         84.0376      53
   -9.1909237193E-05   -1.1475375108E-02         85.6084      54
   -8.5960418012E-05   -1.1277887593E-02         87.1792      55
   -8.0615209433E-05   -1.1080136195E-02         88.7500      56
   -7.9501038902E-05   -1.0888614903E-02         90.3208      57
   -7.6037798819E-05   -1.0701823570E-02         91.8916      58
   -8.0241307220E-05   -1.0527028883E-02         93.4624      59
   -7.4137760844E-05   -1.0354487139E-02         95.0332      60
   -7.4211159822E-05   -1.0178813248E-02         96.6040      61
   -6.9100570406E-05   -1.0019724298E-02         98.1748      62
   -6.9169666132E-05   -9.8681780053E-03         99.7456      63
   -7.4288051464E-05   -9.7154538085E-03        101.3164      64
   -6.3913232749E-05   -9.5667600632E-03        102.8872      65
   -5.9430793583E-05   -9.4237722199E-03        104.4580      66
   -5.7028385830E-05   -9.2887520863E-03        106.0288      67
   -5.3224295166E-05   -9.1575099806E-03        107.5995      68
   -4.9200642615E-05   -9.0198759892E-03        109.1703      69
   -4.4603254830E-05   -8.8943657832E-03        110.7411      70
   -4.4366809295E-05   -8.7723049498E-03        112.3119      71
   -4.8332399146E-05   -8.6508591890E-03        113.8827      72
   -4.6850593826E-05   -8.5319687402E-03        115.4535      73
   -4.1880068315E-05   -8.4203984323E-03        117.0243      74
   -4.2545527491E-05   -8.3051052768E-03        118.5951      75
   -4.4689964886E-05   -8.1939289066E-03        120.1659      76
   -4.0578467209E-05   -8.0847028712E-03        121.7367      77
   -3.5963648407E-05   -7.9889846892E-03        123.3075      78
   -3.2394363415E-05   -7.8918199917E-03        124.8783      79
   -3.2899284858E-05   -7.7912182893E-03        126.4491      80
   -2.5369061315E-05   -7.6946040354E-03        128.0199      81
   -2.1639015489E-05   -7.6066758629E-03        129.5907      82
   -2.3379295189E-05   -7.5180093629E-03        131.1615      83
   -3.0881016694E-05   -7.4272495692E-03        132.7323      84
   -2.8876313673E-05   -7.3346151286E-03        134.3031      85
   -2.5635390655E-05   -7.2544499515E-03        135.8739      86
   -2.8234424019E-05   -7.1767472773E-03        137.4447      87
   -3.1927807557E-05   -7.0969786939E-03        139.0155      88
   -2.5877624443E-05   -7.0161909387E-03        140.5863      89
   -2.5636385427E-05   -6.9418369555E-03        142.1571      90
   -3.4760322165E-05   -6.8646946019E-03        143.7279      91
   -3.7353634241E-05   -6.7837118327E-03        145.2987      92
   -3.0094732222E-05   -6.7083407070E-03        146.8695      93
   -2.9002350139E-05   -6.6426564044E-03        148.4403      94
   -3.1713842339E-05   -6.5710376810E-03        150.0110      95
   -2.9221021484E-05   -6.5031282927E-03        151.5818      96
   -2.2534340273E-05   -6.4356765759E-03        153.1526      97
   -1.9559071796E-05   -6.3788954661E-03        154.7234      98
   -3.2057214182E-05   -6.3218616970E-03        156.2942      99
   -2.7058012665E-05   -6.2515627845E-03        157.8650     100
   -2.4688329881E-05   -6.1912507792E-03        159.4358     101
   -2.2116286666E-05   -6.1333963644E-03        161.0066     102
   -2.9097501786E-05   -6.0724616357E-03        162.5774     103
   -3.0506544003E-05   -6.0109186837E-03        164.1482     104
   -2.6629355439E-05   -5.9513545782E-03        165.7190     105
   -1.8908484434E-05   -5.8966354217E-03        167.2898     106
   -2.3820950277E-05   -5.8366771155E-03        168.8606     107
   -2.4374100761E-05   -5.7833993269E-03        170.4314     108
   -1.3632575650E-05   -5.7332478861E-03        172.0022     109
   -1.6085060323E-05   -5.6848797007E-03        173.5730     110
   -2.0709416780E-05   -5.6275385373E-03        175.1438     111
   -1.4614184288E-05   -5.5758262956E-03        176.7146     112
   -1.7809218098E-05   -5.5266634198E-03        178.2854     113
   -2.4488661246E-05   -5.4872087503E-03        179.8562     114
   -2.3791122404E-05   -5.4400046762E-03        181.4270     115
   -1.7641734105E-05   -5.3909191524E-03        182.9978     116
   -1.6671587413E-05   -5.3482749458E-03        184.5686     117
   -2.0023135899E-05   -5.3053900408E-03        186.1394     118
   -2.0976217671E-05   -5.2612130146E-03        187.7102     119
   -1.3622964319E-05   -5.2117261431E-03        189.2810     120
   -8.3601931948E-06   -5.1675900353E-03        190.8518     121
   -9.0451511163E-06   -5.1292312864E-03        192.4226     122
   -1.3394245003E-05   -5.0825531188E-03        193.9933     123
   -1.6977353688E-05   -5.0365969381E-03        195.5641     124
   -7.9837061174E-06   -4.9972027740E-03        197.1349     125
   -1.1063756474E-05   -4.9591843425E-03        198.7057     126
   -1.1127450093E-05   -4.9171265950E-03        200.2765     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0.25/GGam.Sig_local_w_O6n0.875T0.250U2.0tp0.20 <==
   -4.6499670545E-02   -6.8288914931E-02          0.7854       0
   -3.2404540470E-02   -1.0555229259E-01          2.3562       1
   -2.1605086883E-02   -1.0980626577E-01          3.9270       2
   -1.4707544206E-02   -1.0352205578E-01          5.4978       3
   -1.0377380086E-02   -9.4530309983E-02          7.0686       4
   -7.5930691042E-03   -8.5543848824E-02          8.6394       5
   -5.7436192259E-03   -7.7403131734E-02         10.2102       6
   -4.4663637623E-03   -7.0290795376E-02         11.7810       7
   -3.5606628530E-03   -6.4145765112E-02         13.3518       8
   -2.8992394441E-03   -5.8837452517E-02         14.9226       9
   -2.4025361840E-03   -5.4247154798E-02         16.4934      10
   -2.0155185951E-03   -5.0267851061E-02         18.0642      11
   -1.7137679114E-03   -4.6780929793E-02         19.6350      12
   -1.4745711642E-03   -4.3725109359E-02         21.2058      13
   -1.2836924136E-03   -4.1016113893E-02         22.7765      14
   -1.1243821516E-03   -3.8609948595E-02         24.3473      15
   -9.9152552226E-04   -3.6464983744E-02         25.9181      16
   -8.8142419587E-04   -3.4533360883E-02         27.4889      17
   -7.9426220141E-04   -3.2784183900E-02         29.0597      18
   -7.1626165801E-04   -3.1208772999E-02         30.6305      19
   -6.4342671721E-04   -2.9770668618E-02         32.2013      20
   -5.8117608899E-04   -2.8449232710E-02         33.7721      21
   -5.3187280584E-04   -2.7239957241E-02         35.3429      22
   -4.9297672456E-04   -2.6129815323E-02         36.9137      23
   -4.5027681709E-04   -2.5099538320E-02         38.4845      24
   -4.1407292869E-04   -2.4151153458E-02         40.0553      25
   -3.9138350923E-04   -2.3273131187E-02         41.6261      26
   -3.5575906585E-04   -2.2457093898E-02         43.1969      27
   -3.3655136295E-04   -2.1687831546E-02         44.7677      28
   -3.1238939126E-04   -2.0970905754E-02         46.3385      29
   -2.8187653744E-04   -2.0301757530E-02         47.9093      30
   -2.7304217677E-04   -1.9672693541E-02         49.4801      31
   -2.5059347487E-04   -1.9085723426E-02         51.0509      32
   -2.3876939770E-04   -1.8526365342E-02         52.6217      33
   -2.2627887029E-04   -1.8001020241E-02         54.1925      34
   -2.1008241961E-04   -1.7502224359E-02         55.7633      35
   -1.9912384470E-04   -1.7031732564E-02         57.3341      36
   -1.8728337618E-04   -1.6582401568E-02         58.9049      37
   -1.7225900896E-04   -1.6158203364E-02         60.4757      38
   -1.6500625583E-04   -1.5753500567E-02         62.0465      39
   -1.5625044837E-04   -1.5378940404E-02         63.6173      40
   -1.5210406621E-04   -1.5006504976E-02         65.1880      41
   -1.4694720367E-04   -1.4658678844E-02         66.7588      42
   -1.3491504092E-04   -1.4324814781E-02         68.3296      43
   -1.2434570679E-04   -1.4006196433E-02         69.9004      44
   -1.1853349471E-04   -1.3703323639E-02         71.4712      45
   -1.2091372016E-04   -1.3411766823E-02         73.0420      46
   -1.1385064795E-04   -1.3137297916E-02         74.6128      47
   -1.1139467118E-04   -1.2864549852E-02         76.1836      48
   -1.0234204968E-04   -1.2605767571E-02         77.7544      49
   -1.0104780628E-04   -1.2359481517E-02         79.3252      50
   -1.0281033868E-04   -1.2123179898E-02         80.8960      51
   -1.0150244691E-04   -1.1894079773E-02         82.4668      52
   -9.2786879839E-05   -1.1669776838E-02         84.0376      53
   -8.5999055288E-05   -1.1458327729E-02         85.6084      54
   -8.4863954036E-05   -1.1256796735E-02         87.1792      55
   -7.7155068205E-05   -1.1057209163E-02         88.7500      56
   -7.5772070665E-05   -1.0868958444E-02         90.3208      57
   -7.4039992066E-05   -1.0682122661E-02         91.8916      58
   -7.1658661773E-05   -1.0502954007E-02         93.4624      59
   -6.4524683428E-05   -1.0326417972E-02         95.0332      60
   -6.2690503124E-05   -1.0162686875E-02         96.6040      61
   -6.6316586135E-05   -1.0002655634E-02         98.1748      62
   -6.3479421479E-05   -9.8452591463E-03         99.7456      63
   -6.5127387066E-05   -9.6974071174E-03        101.3164      64
   -6.1048237412E-05   -9.5499333766E-03        102.8872      65
   -5.6350844650E-05   -9.4086276851E-03        104.4580      66
   -4.8104444166E-05   -9.2746689172E-03        106.0288      67
   -4.9972834884E-05   -9.1330063673E-03        107.5995      68
   -4.6008971978E-05   -9.0019385435E-03        109.1703      69
   -4.0656158050E-05   -8.8761514084E-03        110.7411      70
   -4.2865882389E-05   -8.7530080973E-03        112.3119      71
   -4.6614083002E-05   -8.6322963553E-03        113.8827      72
   -4.8360410221E-05   -8.5098919569E-03        115.4535      73
   -4.2873807206E-05   -8.4045539461E-03        117.0243      74
   -4.2424049905E-05   -8.2926274576E-03        118.5951      75
   -4.0655978128E-05   -8.1811182926E-03        120.1659      76
   -3.4585710869E-05   -8.0718914517E-03        121.7367      77
   -3.6985568024E-05   -7.9752354594E-03        123.3075      78
   -3.5256468454E-05   -7.8728119385E-03        124.8783      79
   -3.9539314061E-05   -7.7792778464E-03        126.4491      80
   -3.6092392545E-05   -7.6820474977E-03        128.0199      81
   -3.2949240104E-05   -7.5955649151E-03        129.5907      82
   -3.1920259325E-05   -7.5081956801E-03        131.1615      83
   -3.4965937516E-05   -7.4129612671E-03        132.7323      84
   -3.4133301178E-05   -7.3301203989E-03        134.3031      85
   -3.6039024008E-05   -7.2430219279E-03        135.8739      86
   -3.2619027808E-05   -7.1588612761E-03        137.4447      87
   -3.2039506427E-05   -7.0768200303E-03        139.0155      88
   -3.1336082561E-05   -6.9988717164E-03        140.5863      89
   -2.9367137727E-05   -6.9231819457E-03        142.1571      90
   -3.1176585422E-05   -6.8518052042E-03        143.7279      91
   -2.6212465445E-05   -6.7770101706E-03        145.2987      92
   -2.9927615568E-05   -6.6990111306E-03        146.8695      93
   -3.0694960357E-05   -6.6283777488E-03        148.4403      94
   -1.7531498093E-05   -6.5623867798E-03        150.0110      95
   -1.6610309208E-05   -6.4918251401E-03        151.5818      96
   -2.1538896755E-05   -6.4283433270E-03        153.1526      97
   -1.8757557053E-05   -6.3605098916E-03        154.7234      98
   -2.3405958796E-05   -6.2961172369E-03        156.2942      99
   -2.0628572499E-05   -6.2338032437E-03        157.8650     100
   -1.6841422519E-05   -6.1732137444E-03        159.4358     101
   -1.8611580743E-05   -6.1141668294E-03        161.0066     102
   -2.1673172405E-05   -6.0562979627E-03        162.5774     103
   -2.0971849041E-05   -5.9983559245E-03        164.1482     104
   -1.3491874001E-05   -5.9407872131E-03        165.7190     105
   -1.1026562424E-05   -5.8817933222E-03        167.2898     106
   -1.2107318998E-05   -5.8313765206E-03        168.8606     107
   -1.1270884698E-05   -5.7775566491E-03        170.4314     108
   -1.1884078040E-05   -5.7293146454E-03        172.0022     109
   -7.7367770729E-06   -5.6829833736E-03        173.5730     110
   -1.3917504411E-05   -5.6304155258E-03        175.1438     111
   -1.1910972520E-05   -5.5778125779E-03        176.7146     112
   -1.7061445762E-05   -5.5297196608E-03        178.2854     113
   -1.5079807561E-05   -5.4840103436E-03        179.8562     114
   -9.7850702583E-06   -5.4334194073E-03        181.4270     115
   -1.2438590101E-05   -5.3867364120E-03        182.9978     116
   -1.3440439051E-05   -5.3418928506E-03        184.5686     117
   -5.8948557775E-06   -5.3028144243E-03        186.1394     118
   -5.2117511071E-06   -5.2533834239E-03        187.7102     119
   -1.5539140828E-05   -5.2126612489E-03        189.2810     120
   -1.2411029128E-05   -5.1641813915E-03        190.8518     121
   -1.0621909182E-05   -5.1227846876E-03        192.4226     122
   -5.9048529186E-06   -5.0763945923E-03        193.9933     123
   -1.3548352184E-05   -5.0335089123E-03        195.5641     124
   -1.2358853783E-05   -4.9962218471E-03        197.1349     125
   -1.9566385326E-05   -4.9574292601E-03        198.7057     126
   -1.2203729882E-05   -4.9243858309E-03        200.2765     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0.25/GGam.Sig_local_w_O7n0.875T0.250U2.0tp0.20 <==
   -4.6852150183E-02   -6.8589951257E-02          0.7854       0
   -3.2541534214E-02   -1.0591466873E-01          2.3562       1
   -2.1625642421E-02   -1.1003854609E-01          3.9270       2
   -1.4689421469E-02   -1.0365078048E-01          5.4978       3
   -1.0350407844E-02   -9.4594702985E-02          7.0686       4
   -7.5686224223E-03   -8.5581811626E-02          8.6394       5
   -5.7262420934E-03   -7.7417515207E-02         10.2102       6
   -4.4579524376E-03   -7.0293699004E-02         11.7810       7
   -3.5620805742E-03   -6.4136526455E-02         13.3518       8
   -2.8842853147E-03   -5.8828684399E-02         14.9226       9
   -2.3839116431E-03   -5.4236550016E-02         16.4934      10
   -2.0085058531E-03   -5.0240042693E-02         18.0642      11
   -1.7152059677E-03   -4.6776170718E-02         19.6350      12
   -1.4876359289E-03   -4.3707658352E-02         21.2058      13
   -1.2929788028E-03   -4.1012533449E-02         22.7765      14
   -1.1323264137E-03   -3.8606388708E-02         24.3473      15
   -9.9280864148E-04   -3.6449769696E-02         25.9181      16
   -8.9474291460E-04   -3.4528255242E-02         27.4889      17
   -7.9694132392E-04   -3.2774165920E-02         29.0597      18
   -7.2425617063E-04   -3.1195205439E-02         30.6305      19
   -6.4915890151E-04   -2.9764162171E-02         32.2013      20
   -5.8031855544E-04   -2.8439406197E-02         33.7721      21
   -5.3486027480E-04   -2.7239680861E-02         35.3429      22
   -4.9708979905E-04   -2.6120403088E-02         36.9137      23
   -4.5184206025E-04   -2.5092537680E-02         38.4845      24
   -4.1640822871E-04   -2.4145674649E-02         40.0553      25
   -3.8924672761E-04   -2.3273890879E-02         41.6261      26
   -3.5956195989E-04   -2.2448736371E-02         43.1969      27
   -3.3357575132E-04   -2.1684734902E-02         44.7677      28
   -3.2547447567E-04   -2.0970163963E-02         46.3385      29
   -2.9330262278E-04   -2.0301579133E-02         47.9093      30
   -2.7941108900E-04   -1.9681330505E-02         49.4801      31
   -2.6525473756E-04   -1.9082456979E-02         51.0509      32
   -2.4030061357E-04   -1.8519389720E-02         52.6217      33
   -2.3170357239E-04   -1.7999710821E-02         54.1925      34
   -2.2506712450E-04   -1.7497560066E-02         55.7633      35
   -2.1371670155E-04   -1.7025196789E-02         57.3341      36
   -2.0730453593E-04   -1.6585885564E-02         58.9049      37
   -1.8463352043E-04   -1.6160707661E-02         60.4757      38
   -1.7719056104E-04   -1.5741911785E-02         62.0465      39
   -1.7382467140E-04   -1.5370237294E-02         63.6173      40
   -1.5910219531E-04   -1.5008694631E-02         65.1880      41
   -1.4497672102E-04   -1.4656400465E-02         66.7588      42
   -1.4297981780E-04   -1.4326945716E-02         68.3296      43
   -1.3794445247E-04   -1.4005203274E-02         69.9004      44
   -1.2803363895E-04   -1.3698385480E-02         71.4712      45
   -1.2051696419E-04   -1.3411296397E-02         73.0420      46
   -1.1228643191E-04   -1.3116569199E-02         74.6128      47
   -1.1887026571E-04   -1.2861515406E-02         76.1836      48
   -1.1000993537E-04   -1.2610061569E-02         77.7544      49
   -1.0252189922E-04   -1.2358260106E-02         79.3252      50
   -1.0127333096E-04   -1.2121886437E-02         80.8960      51
   -1.0524698370E-04   -1.1905477943E-02         82.4668      52
   -9.2939995607E-05   -1.1685753244E-02         84.0376      53
   -9.2396277517E-05   -1.1459553387E-02         85.6084      54
   -8.4187879637E-05   -1.1253687183E-02         87.1792      55
   -7.6714930902E-05   -1.1053431599E-02         88.7500      56
   -7.2333617376E-05   -1.0872858877E-02         90.3208      57
   -7.7183095452E-05   -1.0677191135E-02         91.8916      58
   -6.6591980918E-05   -1.0496898236E-02         93.4624      59
   -5.6328294252E-05   -1.0334486636E-02         95.0332      60
   -6.1628002748E-05   -1.0173991887E-02         96.6040      61
   -5.6347262791E-05   -9.9992049943E-03         98.1748      62
   -6.5940964922E-05   -9.8528519944E-03         99.7456      63
   -6.1633491557E-05   -9.6988088916E-03        101.3164      64
   -6.2411275819E-05   -9.5627259065E-03        102.8872      65
   -6.6300744474E-05   -9.4129456335E-03        104.4580      66
   -5.2120713501E-05   -9.2630403648E-03        106.0288      67
   -5.9112467650E-05   -9.1319048800E-03        107.5995      68
   -4.9183128018E-05   -8.9957897610E-03        109.1703      69
   -4.6944189114E-05   -8.8707660530E-03        110.7411      70
   -4.5095892802E-05   -8.7477816866E-03        112.3119      71
   -5.1458185640E-05   -8.6346616056E-03        113.8827      72
   -4.8221169801E-05   -8.5204442215E-03        115.4535      73
   -4.6773085585E-05   -8.4076170560E-03        117.0243      74
   -5.0552530838E-05   -8.2941864124E-03        118.5951      75
   -4.6867762486E-05   -8.1836149387E-03        120.1659      76
   -4.5717423753E-05   -8.0761806263E-03        121.7367      77
   -4.2695354299E-05   -7.9651528543E-03        123.3075      78
   -2.7759598074E-05   -7.8715527756E-03        124.8783      79
   -2.4515733396E-05   -7.7738252968E-03        126.4491      80
   -4.0510578251E-05   -7.6808351033E-03        128.0199      81
   -3.1837346975E-05   -7.5915343852E-03        129.5907      82
   -3.7404994054E-05   -7.4992128620E-03        131.1615      83
   -3.5196799065E-05   -7.4181416571E-03        132.7323      84
   -3.3367141117E-05   -7.3229054579E-03        134.3031      85
   -2.8483113371E-05   -7.2398679694E-03        135.8739      86
   -1.8618265943E-05   -7.1564843297E-03        137.4447      87
   -2.8344353856E-05   -7.0785634809E-03        139.0155      88
   -2.0935765399E-05   -6.9993733539E-03        140.5863      89
   -2.5535242769E-05   -6.9158392586E-03        142.1571      90
   -2.6736571620E-05   -6.8417096256E-03        143.7279      91
   -2.4888835905E-05   -6.7655585447E-03        145.2987      92
   -3.0209834281E-05   -6.6995429474E-03        146.8695      93
   -3.0495391124E-05   -6.6274594493E-03        148.4403      94
   -2.1866282156E-05   -6.5592736440E-03        150.0110      95
   -2.0856558006E-05   -6.4869196751E-03        151.5818      96
   -2.0871780107E-05   -6.4243748133E-03        153.1526      97
   -2.1259830926E-05   -6.3650343298E-03        154.7234      98
   -9.9516472115E-06   -6.2990240776E-03        156.2942      99
   -2.2175078186E-05   -6.2496071130E-03        157.8650     100
   -2.9553813312E-05   -6.1789599421E-03        159.4358     101
   -2.3533816982E-05   -6.1265388293E-03        161.0066     102
   -3.1069358250E-05   -6.0610892015E-03        162.5774     103
   -2.5675260174E-05   -5.9961902303E-03        164.1482     104
   -2.0844214414E-05   -5.9482338124E-03        165.7190     105
   -2.1882932802E-05   -5.8808295609E-03        167.2898     106
   -3.1411006128E-05   -5.8401110813E-03        168.8606     107
   -2.4518220019E-05   -5.7793672439E-03        170.4314     108
   -3.3195381118E-05   -5.7347850501E-03        172.0022     109
   -1.7749218409E-05   -5.6744308354E-03        173.5730     110
   -2.2059640153E-05   -5.6183111665E-03        175.1438     111
   -1.7594510364E-05   -5.5746554692E-03        176.7146     112
   -2.2140767044E-05   -5.5277325296E-03        178.2854     113
   -1.6552074091E-05   -5.4764584871E-03        179.8562     114
   -1.7045386493E-05   -5.4319584194E-03        181.4270     115
   -2.3036701533E-05   -5.3841415680E-03        182.9978     116
   -2.1438521221E-05   -5.3359988889E-03        184.5686     117
   -1.3863307266E-05   -5.2859768026E-03        186.1394     118
   -1.9304232026E-05   -5.2497961504E-03        187.7102     119
   -1.5355625775E-05   -5.2089104044E-03        189.2810     120
   -2.2932828248E-05   -5.1569852039E-03        190.8518     121
   -1.2700297752E-05   -5.1188361128E-03        192.4226     122
   -1.2018823244E-05   -5.0733589749E-03        193.9933     123
   -1.3911310241E-05   -5.0360156059E-03        195.5641     124
   -1.3013008457E-05   -5.0024663837E-03        197.1349     125
   -1.3113410633E-05   -4.9575953800E-03        198.7057     126
   -1.6446577017E-05   -4.9217007536E-03        200.2765     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0.5/D_DCA <==
0.875 0.141134361594 0.0


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0.5/D_DCA_size20.0 <==
0.875014439042 7.54867769016e-05 -0.224265851617 0.141141514773 6.815989052e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0.5/D_DCA_size32.0 <==
0.875021907622 0.000135683192531 -0.224042434863 0.141138832331 1.23477950195e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0.5/D_DiagMC_GGam <==
0.8750    0.0009    -0.227    0.003    0.1403    0.0009


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0.5/E_DCA <==
0.875 -1.21317069626 -0.0121317069626


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0.5/E_DCA_size20.0 <==
0.875014439042 7.54867769016e-05 -0.224265851617 -1.21358756769 0.000108676888206


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0.5/E_DCA_size32.0 <==
0.875021907622 0.000135683192531 -0.224042434863 -1.21317069626 0.000115827264903


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0.5/E_DiagMC_GGam <==
0.8750    0.0009    -0.227    0.003    -1.2144    0.0010


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0.5/GGam.Sig_local_w_O1n0.875T0.500U2.0tp0.20 <==
   -2.7189974411E-02   -7.1199715250E-02          1.5708       0
   -1.4204666230E-02   -8.1757963826E-02          4.7124       1
   -7.8450278007E-03   -7.1079827843E-02          7.8540       2
   -4.7690204880E-03   -5.9646683729E-02         10.9956       3
   -3.1466894097E-03   -5.0403984079E-02         14.1372       4
   -2.2093327462E-03   -4.3254938273E-02         17.2788       5
   -1.6276347711E-03   -3.7699451578E-02         20.4204       6
   -1.2448175160E-03   -3.3317100492E-02         23.5619       7
   -9.8016449140E-04   -2.9801467778E-02         26.7035       8
   -7.9625059331E-04   -2.6926709557E-02         29.8451       9
   -6.5603674143E-04   -2.4538568598E-02         32.9867      10
   -5.4889898637E-04   -2.2527241952E-02         36.1283      11
   -4.6613321921E-04   -2.0813518632E-02         39.2699      12
   -3.9913246343E-04   -1.9334354207E-02         42.4115      13
   -3.4561495834E-04   -1.8049697783E-02         45.5531      14
   -3.0416579978E-04   -1.6924872059E-02         48.6947      15
   -2.7056628833E-04   -1.5932002015E-02         51.8363      16
   -2.3930071584E-04   -1.5044264899E-02         54.9779      17
   -2.1351584560E-04   -1.4253152786E-02         58.1195      18
   -1.9329922678E-04   -1.3537555822E-02         61.2611      19
   -1.7400210068E-04   -1.2889487835E-02         64.4026      20
   -1.6035956463E-04   -1.2299743123E-02         67.5442      21
   -1.4483119924E-04   -1.1759641081E-02         70.6858      22
   -1.3097854335E-04   -1.1266972498E-02         73.8274      23
   -1.2095647510E-04   -1.0810625936E-02         76.9690      24
   -1.0994965568E-04   -1.0393782679E-02         80.1106      25
   -1.0340017937E-04   -1.0007275795E-02         83.2522      26
   -9.8205365831E-05   -9.6471068600E-03         86.3938      27
   -9.1981824401E-05   -9.3107239999E-03         89.5354      28
   -8.4675622622E-05   -8.9992546048E-03         92.6770      29
   -7.9207559338E-05   -8.7065518019E-03         95.8186      30
   -7.3925719157E-05   -8.4317280361E-03         98.9602      31
   -6.9753065775E-05   -8.1758004687E-03        102.1018      32
   -6.5283706173E-05   -7.9319082438E-03        105.2434      33
   -6.2226945879E-05   -7.7035357358E-03        108.3849      34
   -5.8999700066E-05   -7.4882381617E-03        111.5265      35
   -5.6671227729E-05   -7.2836758951E-03        114.6681      36
   -5.0340008392E-05   -7.0897297766E-03        117.8097      37
   -4.7203422374E-05   -6.9089060316E-03        120.9513      38
   -4.7361327922E-05   -6.7339931958E-03        124.0929      39
   -4.4942866606E-05   -6.5681532780E-03        127.2345      40
   -4.3078876318E-05   -6.4101845795E-03        130.3761      41
   -3.9473051869E-05   -6.2623027710E-03        133.5177      42
   -4.0259837973E-05   -6.1191180855E-03        136.6593      43
   -3.8168013374E-05   -5.9791600386E-03        139.8009      44
   -3.3492552896E-05   -5.8486636661E-03        142.9425      45
   -3.3304701368E-05   -5.7245750481E-03        146.0841      46
   -2.9010556086E-05   -5.6056801959E-03        149.2257      47
   -3.0652784352E-05   -5.4910935778E-03        152.3672      48
   -2.7259942124E-05   -5.3793911216E-03        155.5088      49
   -2.7881193128E-05   -5.2737159042E-03        158.6504      50
   -2.6821745510E-05   -5.1685818954E-03        161.7920      51
   -2.4568844493E-05   -5.0733817437E-03        164.9336      52
   -2.6240893345E-05   -4.9794207704E-03        168.0752      53
   -2.3165261838E-05   -4.8865215842E-03        171.2168      54
   -2.0451091043E-05   -4.8017429327E-03        174.3584      55
   -1.9449757331E-05   -4.7162166613E-03        177.5000      56
   -1.8172981420E-05   -4.6362669727E-03        180.6416      57
   -2.0288413069E-05   -4.5564551232E-03        183.7832      58
   -1.9548836745E-05   -4.4829481136E-03        186.9248      59
   -1.9180003290E-05   -4.4046701330E-03        190.0664      60
   -1.4925838367E-05   -4.3322498036E-03        193.2079      61
   -1.8405642001E-05   -4.2639024368E-03        196.3495      62
   -1.8928520769E-05   -4.1956902090E-03        199.4911      63
   -1.6715545949E-05   -4.1320958820E-03        202.6327      64
   -1.6962504161E-05   -4.0696612189E-03        205.7743      65
   -1.6047331533E-05   -4.0077761586E-03        208.9159      66
   -1.5534896436E-05   -3.9470191472E-03        212.0575      67
   -1.6137616113E-05   -3.8881325746E-03        215.1991      68
   -1.4416056419E-05   -3.8339422774E-03        218.3407      69
   -1.3229370025E-05   -3.7797127073E-03        221.4823      70
   -1.2384699581E-05   -3.7259714937E-03        224.6239      71
   -1.1584646887E-05   -3.6756795258E-03        227.7655      72
   -1.1115844181E-05   -3.6267486021E-03        230.9071      73
   -1.4369509303E-05   -3.5789102354E-03        234.0487      74
   -1.3177750378E-05   -3.5315546183E-03        237.1902      75
   -1.1863274561E-05   -3.4852778557E-03        240.3318      76
   -1.0031222586E-05   -3.4404784455E-03        243.4734      77
   -1.0380270909E-05   -3.4007269204E-03        246.6150      78
   -9.5977629898E-06   -3.3572168656E-03        249.7566      79
   -8.7797359104E-06   -3.3135612109E-03        252.8982      80
   -1.0443534516E-05   -3.2731603330E-03        256.0398      81
   -1.0990108483E-05   -3.2340435386E-03        259.1814      82
   -1.3936241805E-05   -3.1995039352E-03        262.3230      83
   -1.2824602091E-05   -3.1573341648E-03        265.4646      84
   -9.1231999349E-06   -3.1206052690E-03        268.6062      85
   -9.5438925122E-06   -3.0857635259E-03        271.7478      86
   -1.1389657633E-05   -3.0509831046E-03        274.8894      87
   -9.3742351975E-06   -3.0140258832E-03        278.0309      88
   -8.5415742955E-06   -2.9824700989E-03        281.1725      89
   -7.8947491265E-06   -2.9479008952E-03        284.3141      90
   -6.6527260154E-06   -2.9190729320E-03        287.4557      91
   -7.8589778811E-06   -2.8859292675E-03        290.5973      92
   -7.1588738741E-06   -2.8560429083E-03        293.7389      93
   -7.0914859122E-06   -2.8235729571E-03        296.8805      94
   -6.1132551777E-06   -2.7943066078E-03        300.0221      95
   -6.7753505688E-06   -2.7662850151E-03        303.1637      96
   -4.1994952896E-06   -2.7361850709E-03        306.3053      97
   -2.2551499806E-06   -2.7111320931E-03        309.4469      98
   -4.3251914088E-06   -2.6820426540E-03        312.5885      99
   -9.3672245490E-07   -2.6544392945E-03        315.7301     100
   -2.9644162563E-06   -2.6315181309E-03        318.8717     101
   -3.6895058267E-06   -2.6032066182E-03        322.0132     102
   -4.9128340327E-06   -2.5785916479E-03        325.1548     103
   -7.5122647775E-06   -2.5551249891E-03        328.2964     104
   -8.4979655221E-06   -2.5309147958E-03        331.4380     105
   -6.7639845905E-06   -2.5075932084E-03        334.5796     106
   -4.4860928819E-06   -2.4853053337E-03        337.7212     107
   -8.4361291857E-06   -2.4588396633E-03        340.8628     108
   -7.2205879322E-06   -2.4382230898E-03        344.0044     109
   -7.8355300170E-06   -2.4172590037E-03        347.1460     110
   -8.9594002254E-06   -2.3954189099E-03        350.2876     111
   -8.7949239761E-06   -2.3762815928E-03        353.4292     112
   -5.0476940811E-06   -2.3501331104E-03        356.5708     113
   -4.0032326772E-06   -2.3326770400E-03        359.7124     114
   -3.8820105967E-06   -2.3100466027E-03        362.8540     115
   -1.2470566499E-06   -2.2880853656E-03        365.9955     116
   -7.8848305970E-07   -2.2709546026E-03        369.1371     117
   -2.0203294983E-06   -2.2520417905E-03        372.2787     118
   -3.3423188578E-07   -2.2325213940E-03        375.4203     119
   -1.0379278759E-06   -2.2157087366E-03        378.5619     120
   -2.7416768882E-06   -2.1978595203E-03        381.7035     121
   -1.5544842025E-06   -2.1795675824E-03        384.8451     122
   -1.3673528035E-06   -2.1603183410E-03        387.9867     123
   -2.3707296974E-06   -2.1437959581E-03        391.1283     124
   -7.8662925415E-07   -2.1261087081E-03        394.2699     125
   -3.0131781606E-06   -2.1094323424E-03        397.4115     126
   -1.9727677584E-06   -2.0943529313E-03        400.5531     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0.5/GGam.Sig_local_w_O3n0.875T0.500U2.0tp0.20 <==
   -3.6043958687E-02   -9.8383559942E-02          1.5708       0
   -1.7347840924E-02   -1.0395980298E-01          4.7124       1
   -9.1149252282E-03   -8.6903125684E-02          7.8540       2
   -5.3815848914E-03   -7.1406402959E-02         10.9956       3
   -3.4890043097E-03   -5.9611913143E-02         14.1372       4
   -2.4214232004E-03   -5.0774921619E-02         17.2788       5
   -1.7741141779E-03   -4.4043978695E-02         20.4204       6
   -1.3591688666E-03   -3.8794454404E-02         23.5619       7
   -1.0641505671E-03   -3.4611854938E-02         26.7035       8
   -8.5497981098E-04   -3.1218357991E-02         29.8451       9
   -6.9952786724E-04   -2.8419465579E-02         32.9867      10
   -5.9128923438E-04   -2.6066919404E-02         36.1283      11
   -5.0192606514E-04   -2.4055206987E-02         39.2699      12
   -4.3021194383E-04   -2.2337487078E-02         42.4115      13
   -3.7034092464E-04   -2.0845076934E-02         45.5531      14
   -3.2674410199E-04   -1.9539662766E-02         48.6947      15
   -2.8935469650E-04   -1.8383060002E-02         51.8363      16
   -2.5482223910E-04   -1.7355142887E-02         54.9779      17
   -2.2815129392E-04   -1.6434265896E-02         58.1195      18
   -2.0400824871E-04   -1.5611797785E-02         61.2611      19
   -1.8781355158E-04   -1.4862285329E-02         64.4026      20
   -1.6530370478E-04   -1.4179973763E-02         67.5442      21
   -1.5460858364E-04   -1.3555829678E-02         70.6858      22
   -1.3931965929E-04   -1.2983216185E-02         73.8274      23
   -1.2588402996E-04   -1.2465028082E-02         76.9690      24
   -1.2016170346E-04   -1.1981733526E-02         80.1106      25
   -1.1221418709E-04   -1.1526683248E-02         83.2522      26
   -1.0333703710E-04   -1.1109181308E-02         86.3938      27
   -9.7167744290E-05   -1.0726655899E-02         89.5354      28
   -9.3374430664E-05   -1.0372362696E-02         92.6770      29
   -8.3967370594E-05   -1.0031098624E-02         95.8186      30
   -7.4649300849E-05   -9.7125953676E-03         98.9602      31
   -7.0238252185E-05   -9.4165284808E-03        102.1018      32
   -6.5152113207E-05   -9.1361879409E-03        105.2434      33
   -6.2551306778E-05   -8.8726085246E-03        108.3849      34
   -5.9588847853E-05   -8.6247385066E-03        111.5265      35
   -5.8808036593E-05   -8.3927808693E-03        114.6681      36
   -5.2628506625E-05   -8.1684563450E-03        117.8097      37
   -5.4727125979E-05   -7.9609587347E-03        120.9513      38
   -5.1033872532E-05   -7.7547603692E-03        124.0929      39
   -4.8276257540E-05   -7.5640088369E-03        127.2345      40
   -4.3698089909E-05   -7.3806446758E-03        130.3761      41
   -3.7662384573E-05   -7.2121624065E-03        133.5177      42
   -4.2227882919E-05   -7.0450668103E-03        136.6593      43
   -3.8461853550E-05   -6.8877667846E-03        139.8009      44
   -3.4285464504E-05   -6.7358090759E-03        142.9425      45
   -3.4120649306E-05   -6.5956758643E-03        146.0841      46
   -3.5128774029E-05   -6.4559287884E-03        149.2257      47
   -3.2280965554E-05   -6.3228154396E-03        152.3672      48
   -2.9190668034E-05   -6.1941965976E-03        155.5088      49
   -2.5764502679E-05   -6.0690431230E-03        158.6504      50
   -2.6618928130E-05   -5.9579601289E-03        161.7920      51
   -2.8702999106E-05   -5.8472901091E-03        164.9336      52
   -3.0717616446E-05   -5.7311192893E-03        168.0752      53
   -2.6374605283E-05   -5.6236529734E-03        171.2168      54
   -2.4040716367E-05   -5.5231197233E-03        174.3584      55
   -2.2205196161E-05   -5.4305930569E-03        177.5000      56
   -2.2736215944E-05   -5.3357568554E-03        180.6416      57
   -2.0895573937E-05   -5.2401370856E-03        183.7832      58
   -1.7256288371E-05   -5.1539013904E-03        186.9248      59
   -1.6728496732E-05   -5.0686732373E-03        190.0664      60
   -1.3981208069E-05   -4.9891353969E-03        193.2079      61
   -2.1351674037E-05   -4.9123846150E-03        196.3495      62
   -2.7129820745E-05   -4.8299093907E-03        199.4911      63
   -1.5416613445E-05   -4.7566849026E-03        202.6327      64
   -1.0631751068E-05   -4.6854218641E-03        205.7743      65
   -1.8583526979E-05   -4.6165594664E-03        208.9159      66
   -2.0053946564E-05   -4.5480054424E-03        212.0575      67
   -2.0378755710E-05   -4.4782533707E-03        215.1991      68
   -1.6954659984E-05   -4.4162688327E-03        218.3407      69
   -1.8788597596E-05   -4.3548581573E-03        221.4823      70
   -1.9192710426E-05   -4.2955652794E-03        224.6239      71
   -2.4646382526E-05   -4.2335204044E-03        227.7655      72
   -1.7277196246E-05   -4.1710714818E-03        230.9071      73
   -1.5168991958E-05   -4.1168097770E-03        234.0487      74
   -1.4910073777E-05   -4.0664162808E-03        237.1902      75
   -1.5327182582E-05   -4.0131544212E-03        240.3318      76
   -1.3143519603E-05   -3.9557801777E-03        243.4734      77
   -1.0410311246E-05   -3.9102768799E-03        246.6150      78
   -6.6192210524E-06   -3.8609279586E-03        249.7566      79
   -7.8681794108E-06   -3.8184713417E-03        252.8982      80
   -1.6649899410E-05   -3.7674348908E-03        256.0398      81
   -1.3425188439E-05   -3.7223746482E-03        259.1814      82
   -1.1697763936E-05   -3.6805363406E-03        262.3230      83
   -5.5103969523E-06   -3.6368652729E-03        265.4646      84
   -1.1563858956E-05   -3.5961223588E-03        268.6062      85
   -1.2611724514E-05   -3.5552069156E-03        271.7478      86
   -1.0694994016E-05   -3.5126685464E-03        274.8894      87
   -6.6207229820E-06   -3.4720431047E-03        278.0309      88
   -5.9609273184E-06   -3.4340898301E-03        281.1725      89
   -8.3418798030E-06   -3.3949816911E-03        284.3141      90
   -9.1735569569E-06   -3.3597169325E-03        287.4557      91
   -6.4500464520E-06   -3.3230222022E-03        290.5973      92
   -7.7560687852E-06   -3.2865242193E-03        293.7389      93
   -7.8141154534E-06   -3.2534154505E-03        296.8805      94
   -7.9834088108E-06   -3.2166040332E-03        300.0221      95
   -8.5114495937E-06   -3.1850711267E-03        303.1637      96
   -3.8963560363E-06   -3.1508282822E-03        306.3053      97
   -6.2150492394E-06   -3.1165973602E-03        309.4469      98
   -7.3637430961E-06   -3.0872307014E-03        312.5885      99
   -6.2267755703E-06   -3.0576952529E-03        315.7301     100
   -6.4958618807E-06   -3.0247470038E-03        318.8717     101
   -2.5811421157E-06   -2.9972295615E-03        322.0132     102
    5.2594266843E-07   -2.9674606716E-03        325.1548     103
   -1.9604513719E-06   -2.9420455819E-03        328.2964     104
   -4.5033454141E-07   -2.9124075752E-03        331.4380     105
   -2.4471517802E-06   -2.8798169238E-03        334.5796     106
   -2.7496166551E-06   -2.8590916624E-03        337.7212     107
   -4.2486963264E-06   -2.8312223608E-03        340.8628     108
   -1.6020451595E-06   -2.8057515051E-03        344.0044     109
   -6.2840165450E-06   -2.7798387984E-03        347.1460     110
   -7.3157326550E-06   -2.7527593485E-03        350.2876     111
   -1.8469916183E-06   -2.7350859770E-03        353.4292     112
   -7.2271818331E-06   -2.7104211488E-03        356.5708     113
   -4.3786179089E-06   -2.6877308587E-03        359.7124     114
   -5.7664347344E-06   -2.6611648674E-03        362.8540     115
   -8.4867752381E-07   -2.6373763504E-03        365.9955     116
   -6.4292554381E-06   -2.6154378526E-03        369.1371     117
   -8.2617948041E-06   -2.5913860012E-03        372.2787     118
   -6.5227506964E-06   -2.5721615445E-03        375.4203     119
   -2.7144482639E-06   -2.5497829824E-03        378.5619     120
   -1.5000492049E-06   -2.5277258009E-03        381.7035     121
    2.8340809776E-06   -2.5087867003E-03        384.8451     122
   -4.2366403728E-06   -2.4938501439E-03        387.9867     123
   -6.1580545797E-06   -2.4631630311E-03        391.1283     124
   -3.0545464947E-06   -2.4447522545E-03        394.2699     125
    5.1593853375E-07   -2.4276893414E-03        397.4115     126
    1.4036803255E-06   -2.4123456219E-03        400.5531     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0.5/GGam.Sig_local_w_O4n0.875T0.500U2.0tp0.20 <==
   -3.8556588869E-02   -1.0836407207E-01          1.5708       0
   -1.8079096598E-02   -1.1013226918E-01          4.7124       1
   -9.4090813242E-03   -9.0805441517E-02          7.8540       2
   -5.5319683577E-03   -7.4103462023E-02         10.9956       3
   -3.5720687863E-03   -6.1611700639E-02         14.1372       4
   -2.4668895123E-03   -5.2346716276E-02         17.2788       5
   -1.8099482216E-03   -4.5333621486E-02         20.4204       6
   -1.3792757288E-03   -3.9878017314E-02         23.5619       7
   -1.0783389497E-03   -3.5553106990E-02         26.7035       8
   -8.7578446994E-04   -3.2049116281E-02         29.8451       9
   -7.1286392401E-04   -2.9146200334E-02         32.9867      10
   -5.9834169031E-04   -2.6730923535E-02         36.1283      11
   -5.1213511782E-04   -2.4665293929E-02         39.2699      12
   -4.3139556244E-04   -2.2889533490E-02         42.4115      13
   -3.7788562806E-04   -2.1368509775E-02         45.5531      14
   -3.3079667746E-04   -2.0018407968E-02         48.6947      15
   -2.8451099710E-04   -1.8828435208E-02         51.8363      16
   -2.6582220637E-04   -1.7777870243E-02         54.9779      17
   -2.3089906393E-04   -1.6826676454E-02         58.1195      18
   -2.0530227920E-04   -1.5977764113E-02         61.2611      19
   -1.9543825812E-04   -1.5212135416E-02         64.4026      20
   -1.7130795732E-04   -1.4508852768E-02         67.5442      21
   -1.5433556051E-04   -1.3880866010E-02         70.6858      22
   -1.4798093981E-04   -1.3297001896E-02         73.8274      23
   -1.2446362221E-04   -1.2758108189E-02         76.9690      24
   -1.1697361386E-04   -1.2272410388E-02         80.1106      25
   -1.1548064530E-04   -1.1797634020E-02         83.2522      26
   -9.9143825444E-05   -1.1372766637E-02         86.3938      27
   -9.5022435882E-05   -1.0986034747E-02         89.5354      28
   -8.7632015322E-05   -1.0614788117E-02         92.6770      29
   -7.7585301977E-05   -1.0273742154E-02         95.8186      30
   -8.2563976150E-05   -9.9392881024E-03         98.9602      31
   -6.7648859629E-05   -9.6358624259E-03        102.1018      32
   -6.4419105085E-05   -9.3588765112E-03        105.2434      33
   -7.3373659000E-05   -9.0849265586E-03        108.3849      34
   -6.2261536364E-05   -8.8198190229E-03        111.5265      35
   -5.4456618664E-05   -8.5810350039E-03        114.6681      36
   -5.3918853424E-05   -8.3476382195E-03        117.8097      37
   -4.0121272919E-05   -8.1332141228E-03        120.9513      38
   -5.0201063292E-05   -7.9384527779E-03        124.0929      39
   -5.4117820604E-05   -7.7317915774E-03        127.2345      40
   -3.7989555717E-05   -7.5505797589E-03        130.3761      41
   -4.6897953966E-05   -7.3792023565E-03        133.5177      42
   -4.0357955792E-05   -7.2021254260E-03        136.6593      43
   -3.5831110881E-05   -7.0482697334E-03        139.8009      44
   -4.3610138535E-05   -6.8891383890E-03        142.9425      45
   -3.1149822473E-05   -6.7409027527E-03        146.0841      46
   -3.5930595452E-05   -6.6084273266E-03        149.2257      47
   -3.8474018953E-05   -6.4673371943E-03        152.3672      48
   -3.1990921329E-05   -6.3341618562E-03        155.5088      49
   -2.6860481681E-05   -6.2179794924E-03        158.6504      50
   -2.5882712222E-05   -6.0903233502E-03        161.7920      51
   -2.6204017686E-05   -5.9825383889E-03        164.9336      52
   -3.4484409987E-05   -5.8643530099E-03        168.0752      53
   -2.5329622755E-05   -5.7523505134E-03        171.2168      54
   -2.0140349476E-05   -5.6537509721E-03        174.3584      55
   -2.1558800878E-05   -5.5581053664E-03        177.5000      56
   -1.7229634413E-05   -5.4534319058E-03        180.6416      57
   -1.8919012963E-05   -5.3687498309E-03        183.7832      58
   -2.5680100087E-05   -5.2766367514E-03        186.9248      59
   -1.9565505237E-05   -5.1876172551E-03        190.0664      60
   -1.6117085479E-05   -5.1081565749E-03        193.2079      61
   -2.4702728786E-05   -5.0217390515E-03        196.3495      62
   -1.4858046365E-05   -4.9437663573E-03        199.4911      63
   -2.5158402863E-05   -4.8672567983E-03        202.6327      64
   -1.0539488529E-05   -4.7883535796E-03        205.7743      65
   -6.6322831376E-06   -4.7237670026E-03        208.9159      66
   -1.7065751178E-05   -4.6558005465E-03        212.0575      67
   -1.3331472796E-05   -4.5753993351E-03        215.1991      68
   -1.0104577994E-05   -4.5230339501E-03        218.3407      69
   -1.7329530277E-05   -4.4484235865E-03        221.4823      70
   -1.4290491803E-05   -4.3875418409E-03        224.6239      71
   -1.6619943889E-05   -4.3358303120E-03        227.7655      72
   -2.3273547095E-05   -4.2759648685E-03        230.9071      73
   -1.2441937351E-05   -4.2168213558E-03        234.0487      74
   -1.6445143362E-05   -4.1637223095E-03        237.1902      75
   -1.4737130470E-05   -4.0967896252E-03        240.3318      76
   -9.2737674803E-06   -4.0490375851E-03        243.4734      77
   -1.7187231385E-05   -4.0007430689E-03        246.6150      78
   -1.8986238040E-05   -3.9458692474E-03        249.7566      79
   -1.5997653251E-05   -3.9025198120E-03        252.8982      80
   -1.4848306234E-05   -3.8510382460E-03        256.0398      81
   -1.1111428435E-05   -3.8073001842E-03        259.1814      82
   -1.2177148701E-05   -3.7672276273E-03        262.3230      83
   -1.2565567678E-05   -3.7176927103E-03        265.4646      84
   -5.9987849901E-06   -3.6741450125E-03        268.6062      85
   -1.3232911834E-05   -3.6362186609E-03        271.7478      86
   -1.2040456388E-05   -3.5869939973E-03        274.8894      87
   -5.8005631379E-06   -3.5505246610E-03        278.0309      88
   -1.1112624620E-05   -3.5129586679E-03        281.1725      89
   -8.3271885283E-06   -3.4665769031E-03        284.3141      90
   -2.7995171036E-06   -3.4378872767E-03        287.4557      91
   -9.5548427354E-06   -3.3942338674E-03        290.5973      92
   -9.0720900122E-06   -3.3514164010E-03        293.7389      93
   -6.4339380449E-06   -3.3252927007E-03        296.8805      94
   -9.9833086366E-06   -3.2868435513E-03        300.0221      95
   -5.7754222246E-06   -3.2553060116E-03        303.1637      96
   -6.6633022807E-06   -3.2299446231E-03        306.3053      97
   -7.8058313287E-06   -3.1915884919E-03        309.4469      98
   -8.7473388027E-07   -3.1613051343E-03        312.5885      99
   -3.9825687109E-06   -3.1332881670E-03        315.7301     100
   -3.5225890070E-06   -3.0902905055E-03        318.8717     101
   -1.1678086543E-06   -3.0713920265E-03        322.0132     102
   -5.1119024958E-06   -3.0418709738E-03        325.1548     103
   -9.1348876292E-06   -3.0089905594E-03        328.2964     104
   -3.4726248735E-06   -2.9824421065E-03        331.4380     105
   -9.2280347959E-06   -2.9501856134E-03        334.5796     106
    7.5521425407E-07   -2.9194570181E-03        337.7212     107
    2.6790794348E-07   -2.8973906842E-03        340.8628     108
   -3.9867261805E-06   -2.8680249074E-03        344.0044     109
    6.6171439800E-06   -2.8398647533E-03        347.1460     110
   -1.6728903706E-06   -2.8209592861E-03        350.2876     111
   -4.0514766950E-06   -2.7898318031E-03        353.4292     112
    7.8818063029E-06   -2.7753490849E-03        356.5708     113
   -3.7198901988E-06   -2.7568055763E-03        359.7124     114
    4.6194385647E-06   -2.7263144462E-03        362.8540     115
    2.6746544786E-06   -2.7072965661E-03        365.9955     116
   -5.0119892389E-06   -2.6744841378E-03        369.1371     117
   -3.8749232064E-06   -2.6511260005E-03        372.2787     118
   -5.1730767078E-06   -2.6324305639E-03        375.4203     119
   -3.6589859957E-06   -2.6033450972E-03        378.5619     120
    8.7217015127E-07   -2.5860943768E-03        381.7035     121
   -3.1245051790E-07   -2.5710563390E-03        384.8451     122
   -3.4242917444E-06   -2.5467450440E-03        387.9867     123
    2.2125230329E-06   -2.5275457521E-03        391.1283     124
    6.2621565975E-07   -2.5071810360E-03        394.2699     125
   -2.6424102731E-07   -2.4868136331E-03        397.4115     126
    6.3253763242E-06   -2.4658058035E-03        400.5531     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0.5/GGam.Sig_local_w_O5n0.875T0.500U2.0tp0.20 <==
   -3.9651383514E-02   -1.1168950401E-01          1.5708       0
   -1.8123834883E-02   -1.1214652879E-01          4.7124       1
   -9.2832170252E-03   -9.1809054829E-02          7.8540       2
   -5.4169155434E-03   -7.4618473235E-02         10.9956       3
   -3.4802627355E-03   -6.1900872993E-02         14.1372       4
   -2.4021421294E-03   -5.2515663575E-02         17.2788       5
   -1.7528078685E-03   -4.5430969475E-02         20.4204       6
   -1.3303157021E-03   -3.9943757257E-02         23.5619       7
   -1.0444334889E-03   -3.5598779662E-02         26.7035       8
   -8.3953054213E-04   -3.2083367629E-02         29.8451       9
   -6.9702181864E-04   -2.9179235655E-02         32.9867      10
   -5.8402961486E-04   -2.6747713935E-02         36.1283      11
   -4.9380994840E-04   -2.4681671624E-02         39.2699      12
   -4.1801304906E-04   -2.2907360587E-02         42.4115      13
   -3.5842136095E-04   -2.1369921788E-02         45.5531      14
   -3.1476138918E-04   -2.0022853862E-02         48.6947      15
   -2.8108567867E-04   -1.8836356858E-02         51.8363      16
   -2.4725928284E-04   -1.7780512581E-02         54.9779      17
   -2.2178959664E-04   -1.6832302550E-02         58.1195      18
   -1.9706376994E-04   -1.5983725600E-02         61.2611      19
   -1.8483216934E-04   -1.5216095930E-02         64.4026      20
   -1.6792688541E-04   -1.4513441156E-02         67.5442      21
   -1.5448805501E-04   -1.3883523788E-02         70.6858      22
   -1.3597068283E-04   -1.3299211571E-02         73.8274      23
   -1.2254036732E-04   -1.2755487337E-02         76.9690      24
   -1.1265139507E-04   -1.2262387199E-02         80.1106      25
   -1.0733582810E-04   -1.1803640837E-02         83.2522      26
   -9.5903125978E-05   -1.1380111257E-02         86.3938      27
   -9.2927880332E-05   -1.0982278612E-02         89.5354      28
   -8.1509109027E-05   -1.0605960860E-02         92.6770      29
   -8.0183131229E-05   -1.0260952708E-02         95.8186      30
   -8.1217422569E-05   -9.9438663139E-03         98.9602      31
   -7.7508504187E-05   -9.6381452653E-03        102.1018      32
   -6.9452937608E-05   -9.3534660578E-03        105.2434      33
   -6.4902595154E-05   -9.0771121299E-03        108.3849      34
   -5.8723369977E-05   -8.8257076729E-03        111.5265      35
   -4.8603994285E-05   -8.5827140690E-03        114.6681      36
   -5.1086918746E-05   -8.3562238683E-03        117.8097      37
   -4.3545860940E-05   -8.1369464548E-03        120.9513      38
   -4.1054365201E-05   -7.9404153670E-03        124.0929      39
   -4.2322341893E-05   -7.7384510046E-03        127.2345      40
   -3.7906312644E-05   -7.5550611430E-03        130.3761      41
   -4.3080623380E-05   -7.3774828950E-03        133.5177      42
   -3.8201430817E-05   -7.2138751876E-03        136.6593      43
   -3.3548476980E-05   -7.0563986602E-03        139.8009      44
   -3.8156309064E-05   -6.8915880412E-03        142.9425      45
   -2.8837966958E-05   -6.7445221841E-03        146.0841      46
   -2.8681147141E-05   -6.6040947478E-03        149.2257      47
   -3.1251976018E-05   -6.4699797654E-03        152.3672      48
   -3.4551760400E-05   -6.3340297130E-03        155.5088      49
   -3.2956564194E-05   -6.2147652175E-03        158.6504      50
   -2.7182488896E-05   -6.0852932994E-03        161.7920      51
   -1.9718614594E-05   -5.9693667461E-03        164.9336      52
   -2.2635644380E-05   -5.8614024364E-03        168.0752      53
   -2.3608353004E-05   -5.7563488704E-03        171.2168      54
   -2.3809254144E-05   -5.6557901187E-03        174.3584      55
   -2.5388925437E-05   -5.5580699479E-03        177.5000      56
   -2.3269109165E-05   -5.4545596387E-03        180.6416      57
   -1.8700816511E-05   -5.3704654114E-03        183.7832      58
   -2.2875644446E-05   -5.2796478989E-03        186.9248      59
   -1.9748712690E-05   -5.1885583368E-03        190.0664      60
   -2.4498558678E-05   -5.1073850350E-03        193.2079      61
   -2.4599946466E-05   -5.0241752726E-03        196.3495      62
   -1.4511014830E-05   -4.9476173365E-03        199.4911      63
   -2.1025633990E-05   -4.8781381222E-03        202.6327      64
   -2.2383538763E-05   -4.7923731150E-03        205.7743      65
   -1.8060528773E-05   -4.7171270583E-03        208.9159      66
   -1.6100506274E-05   -4.6558399853E-03        212.0575      67
   -8.8211540158E-06   -4.5847499021E-03        215.1991      68
   -4.7348031740E-06   -4.5125526968E-03        218.3407      69
   -1.0555721002E-05   -4.4527281907E-03        221.4823      70
   -1.6407891156E-05   -4.3864514459E-03        224.6239      71
   -1.6090871291E-05   -4.3311218778E-03        227.7655      72
   -1.2127143611E-05   -4.2764807851E-03        230.9071      73
   -1.0737338734E-05   -4.2183542794E-03        234.0487      74
   -1.5558344502E-05   -4.1652771752E-03        237.1902      75
   -1.8261153253E-05   -4.1047606816E-03        240.3318      76
   -1.1229300990E-05   -4.0486057370E-03        243.4734      77
   -1.0651538233E-05   -4.0013669894E-03        246.6150      78
   -8.3006883145E-06   -3.9470636533E-03        249.7566      79
   -1.8827422269E-06   -3.9059706262E-03        252.8982      80
   -6.8434303230E-06   -3.8576537278E-03        256.0398      81
   -1.1225710982E-05   -3.8083514942E-03        259.1814      82
   -4.0973702754E-06   -3.7620704238E-03        262.3230      83
   -7.8763371318E-06   -3.7186194469E-03        265.4646      84
   -1.3437907721E-05   -3.6739448353E-03        268.6062      85
   -9.1553641534E-06   -3.6271200995E-03        271.7478      86
   -5.0538584595E-07   -3.5821747369E-03        274.8894      87
    8.8837320962E-07   -3.5479910837E-03        278.0309      88
   -5.3858308170E-06   -3.5015922682E-03        281.1725      89
   -1.2498066640E-06   -3.4660638992E-03        284.3141      90
    2.0215239954E-06   -3.4326418152E-03        287.4557      91
   -1.0220413280E-06   -3.3901512551E-03        290.5973      92
   -5.7766835860E-06   -3.3545868756E-03        293.7389      93
   -4.9474140153E-06   -3.3175949361E-03        296.8805      94
   -7.9732569800E-06   -3.2917345971E-03        300.0221      95
   -5.2507533569E-06   -3.2564460891E-03        303.1637      96
   -8.6859856163E-06   -3.2276600671E-03        306.3053      97
   -5.7440250271E-06   -3.1906619495E-03        309.4469      98
   -8.8048752987E-06   -3.1585499642E-03        312.5885      99
   -8.8937215609E-06   -3.1305762939E-03        315.7301     100
   -9.9623674539E-06   -3.0933850902E-03        318.8717     101
   -4.5951619748E-06   -3.0642172894E-03        322.0132     102
   -3.4947492082E-06   -3.0371040809E-03        325.1548     103
   -9.2404694272E-06   -3.0020782875E-03        328.2964     104
   -5.2514768135E-06   -2.9758524152E-03        331.4380     105
   -1.2718175228E-05   -2.9454718928E-03        334.5796     106
   -9.5772197501E-06   -2.9213208092E-03        337.7212     107
   -1.0320319281E-05   -2.8909839045E-03        340.8628     108
   -4.7286075118E-06   -2.8618580649E-03        344.0044     109
   -6.7179972497E-06   -2.8413996231E-03        347.1460     110
   -8.5895480257E-06   -2.8202582976E-03        350.2876     111
   -8.1643802165E-06   -2.7874108399E-03        353.4292     112
   -2.9385243006E-06   -2.7702594175E-03        356.5708     113
   -1.5203472105E-06   -2.7495713111E-03        359.7124     114
   -1.4710544853E-06   -2.7197910559E-03        362.8540     115
   -7.7496889709E-06   -2.6992774075E-03        365.9955     116
   -8.9337081044E-06   -2.6754919811E-03        369.1371     117
   -6.4817585414E-06   -2.6522937410E-03        372.2787     118
   -1.2890628493E-05   -2.6319835397E-03        375.4203     119
   -5.6981420730E-06   -2.6123553718E-03        378.5619     120
    3.0142454620E-06   -2.5864870982E-03        381.7035     121
   -4.0290732107E-06   -2.5692096387E-03        384.8451     122
   -9.1488698539E-06   -2.5409034578E-03        387.9867     123
   -4.8985433683E-06   -2.5185141138E-03        391.1283     124
   -4.9934581506E-06   -2.5102037019E-03        394.2699     125
   -1.0119015012E-05   -2.4927577422E-03        397.4115     126
   -1.6584355437E-06   -2.4705935998E-03        400.5531     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0.5/GGam.Sig_local_w_O6n0.875T0.500U2.0tp0.20 <==
   -4.0378056384E-02   -1.1317054552E-01          1.5708       0
   -1.8152542483E-02   -1.1281982352E-01          4.7124       1
   -9.2460525671E-03   -9.2022511698E-02          7.8540       2
   -5.3724324951E-03   -7.4663698059E-02         10.9956       3
   -3.4561699485E-03   -6.1888423658E-02         14.1372       4
   -2.3849917905E-03   -5.2477654541E-02         17.2788       5
   -1.7428065745E-03   -4.5389440639E-02         20.4204       6
   -1.3256915309E-03   -3.9904514289E-02         23.5619       7
   -1.0426023470E-03   -3.5561588316E-02         26.7035       8
   -8.3986722750E-04   -3.2036890159E-02         29.8451       9
   -6.8426435571E-04   -2.9137000626E-02         32.9867      10
   -5.7512556260E-04   -2.6708218056E-02         36.1283      11
   -4.9043754063E-04   -2.4652920795E-02         39.2699      12
   -4.2029012988E-04   -2.2875849515E-02         42.4115      13
   -3.6286390388E-04   -2.1343235655E-02         45.5531      14
   -3.1561517991E-04   -1.9999274396E-02         48.6947      15
   -2.7712874789E-04   -1.8811911702E-02         51.8363      16
   -2.4781326090E-04   -1.7754192269E-02         54.9779      17
   -2.2222378785E-04   -1.6811135524E-02         58.1195      18
   -1.9732221287E-04   -1.5963029422E-02         61.2611      19
   -1.8035777764E-04   -1.5184673396E-02         64.4026      20
   -1.5844084179E-04   -1.4490636055E-02         67.5442      21
   -1.4973250466E-04   -1.3854882450E-02         70.6858      22
   -1.3248482950E-04   -1.3272122456E-02         73.8274      23
   -1.1987112904E-04   -1.2734160634E-02         76.9690      24
   -1.1209293158E-04   -1.2239429330E-02         80.1106      25
   -1.0453685753E-04   -1.1783693944E-02         83.2522      26
   -9.9798507701E-05   -1.1355553063E-02         86.3938      27
   -9.3018172672E-05   -1.0955702338E-02         89.5354      28
   -7.5534618738E-05   -1.0593116278E-02         92.6770      29
   -7.3404336969E-05   -1.0251535262E-02         95.8186      30
   -7.2257104680E-05   -9.9216608343E-03         98.9602      31
   -6.6037146343E-05   -9.6267160216E-03        102.1018      32
   -5.9211477485E-05   -9.3394924251E-03        105.2434      33
   -5.5030253116E-05   -9.0647687184E-03        108.3849      34
   -5.4942142661E-05   -8.8144947697E-03        111.5265      35
   -5.0602223243E-05   -8.5772053005E-03        114.6681      36
   -4.5913036754E-05   -8.3463815742E-03        117.8097      37
   -4.7777977935E-05   -8.1268385067E-03        120.9513      38
   -4.4382387379E-05   -7.9276151117E-03        124.0929      39
   -3.7402373584E-05   -7.7306416705E-03        127.2345      40
   -3.8518930557E-05   -7.5474142206E-03        130.3761      41
   -3.5856850927E-05   -7.3646095838E-03        133.5177      42
   -3.7014788225E-05   -7.2004366701E-03        136.6593      43
   -3.2044329515E-05   -7.0451771108E-03        139.8009      44
   -3.1249616127E-05   -6.8821493315E-03        142.9425      45
   -3.0337737859E-05   -6.7305915908E-03        146.0841      46
   -3.3537232298E-05   -6.5918790185E-03        149.2257      47
   -2.6317130513E-05   -6.4541709964E-03        152.3672      48
   -3.1496381548E-05   -6.3232039122E-03        155.5088      49
   -2.9354190056E-05   -6.1939656179E-03        158.6504      50
   -3.3105111305E-05   -6.0786759148E-03        161.7920      51
   -2.6301036471E-05   -5.9682729825E-03        164.9336      52
   -2.4056411519E-05   -5.8627588480E-03        168.0752      53
   -2.3073258258E-05   -5.7503291243E-03        171.2168      54
   -2.1350245394E-05   -5.6442528712E-03        174.3584      55
   -2.2316256261E-05   -5.5488483777E-03        177.5000      56
   -1.7977369381E-05   -5.4494543747E-03        180.6416      57
   -9.9570013240E-06   -5.3551875662E-03        183.7832      58
   -1.4804336043E-05   -5.2642377357E-03        186.9248      59
   -1.1426871396E-05   -5.1790346017E-03        190.0664      60
   -1.5771279072E-05   -5.0954407843E-03        193.2079      61
   -1.4696997853E-05   -5.0102371783E-03        196.3495      62
   -1.7346944488E-05   -4.9331059892E-03        199.4911      63
   -1.3130151062E-05   -4.8572029626E-03        202.6327      64
   -1.0945265395E-05   -4.7848302084E-03        205.7743      65
   -6.3856232784E-06   -4.7095227526E-03        208.9159      66
   -1.4041128978E-05   -4.6462163236E-03        212.0575      67
   -8.0594597123E-06   -4.5781107845E-03        215.1991      68
   -6.5973471010E-06   -4.5139416261E-03        218.3407      69
   -1.6578729128E-05   -4.4496829420E-03        221.4823      70
   -1.2848092360E-05   -4.3907427410E-03        224.6239      71
   -1.2265937620E-05   -4.3295791079E-03        227.7655      72
   -1.2469827167E-05   -4.2617927266E-03        230.9071      73
   -1.0457049448E-05   -4.2069134071E-03        234.0487      74
   -1.5380019732E-05   -4.1532878931E-03        237.1902      75
   -1.4252583114E-05   -4.0929020860E-03        240.3318      76
   -7.9196350793E-06   -4.0400962893E-03        243.4734      77
   -8.2027082240E-06   -3.9908446326E-03        246.6150      78
   -7.8567292518E-06   -3.9376493425E-03        249.7566      79
   -1.0996119483E-05   -3.8873752038E-03        252.8982      80
   -1.6162197253E-05   -3.8420481021E-03        256.0398      81
   -9.0046034782E-06   -3.7933629191E-03        259.1814      82
   -8.1368205901E-06   -3.7511893984E-03        262.3230      83
   -9.0294917003E-06   -3.7140221046E-03        265.4646      84
   -1.5142315726E-05   -3.6632643791E-03        268.6062      85
   -1.2687387408E-05   -3.6218539247E-03        271.7478      86
   -8.2342086030E-06   -3.5829348205E-03        274.8894      87
    1.3309698212E-07   -3.5337380960E-03        278.0309      88
    5.7465085026E-07   -3.5008151274E-03        281.1725      89
   -9.0968223852E-07   -3.4676842753E-03        284.3141      90
    1.6506810646E-06   -3.4268783768E-03        287.4557      91
    4.2265597297E-06   -3.3878121752E-03        290.5973      92
   -1.5923137690E-06   -3.3531141560E-03        293.7389      93
    1.2392864304E-06   -3.3136092295E-03        296.8805      94
   -4.1097640835E-06   -3.2825002495E-03        300.0221      95
    3.9445139392E-07   -3.2563631642E-03        303.1637      96
   -5.7354783731E-06   -3.2242575526E-03        306.3053      97
   -3.6448419155E-06   -3.1942602519E-03        309.4469      98
   -1.2931803332E-05   -3.1570898068E-03        312.5885      99
   -6.4021606720E-06   -3.1198875726E-03        315.7301     100
   -7.8502143395E-06   -3.0912578481E-03        318.8717     101
   -1.8567238488E-06   -3.0632952405E-03        322.0132     102
   -6.4544839718E-06   -3.0335353854E-03        325.1548     103
   -9.9773687605E-06   -3.0056866481E-03        328.2964     104
   -5.3408028106E-06   -2.9768872564E-03        331.4380     105
   -5.8811120747E-06   -2.9484362713E-03        334.5796     106
   -6.3648944143E-06   -2.9173647619E-03        337.7212     107
   -6.4866913080E-06   -2.8830514062E-03        340.8628     108
   -4.6798724513E-06   -2.8628030588E-03        344.0044     109
   -3.9139089992E-07   -2.8364837643E-03        347.1460     110
   -7.3162990648E-06   -2.8103367679E-03        350.2876     111
   -5.8642208350E-06   -2.7890484940E-03        353.4292     112
   -5.6321915624E-06   -2.7593230102E-03        356.5708     113
   -7.0762715678E-06   -2.7373343082E-03        359.7124     114
   -4.9066363972E-06   -2.7157409247E-03        362.8540     115
   -4.0487249074E-06   -2.6911644555E-03        365.9955     116
   -3.3150389487E-06   -2.6720354793E-03        369.1371     117
    1.9464395644E-06   -2.6490483552E-03        372.2787     118
   -9.5430989562E-07   -2.6237519867E-03        375.4203     119
   -3.6134378444E-06   -2.6068378586E-03        378.5619     120
   -6.8193768016E-06   -2.5850017139E-03        381.7035     121
   -2.9526717350E-06   -2.5635567974E-03        384.8451     122
   -5.7098504231E-06   -2.5411156568E-03        387.9867     123
   -6.7295270639E-06   -2.5126299347E-03        391.1283     124
   -1.3758680032E-06   -2.5003527103E-03        394.2699     125
   -1.7302621806E-06   -2.4820447823E-03        397.4115     126
    3.5041338827E-06   -2.4620527584E-03        400.5531     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0.5/GGam.Sig_local_w_O7n0.875T0.500U2.0tp0.20 <==
   -4.0704602442E-02   -1.1381918496E-01          1.5708       0
   -1.8152309979E-02   -1.1305111675E-01          4.7124       1
   -9.2285165711E-03   -9.2082823506E-02          7.8540       2
   -5.3540790513E-03   -7.4669302780E-02         10.9956       3
   -3.4436238081E-03   -6.1885109806E-02         14.1372       4
   -2.3754554470E-03   -5.2473690209E-02         17.2788       5
   -1.7339861096E-03   -4.5375744673E-02         20.4204       6
   -1.3267019971E-03   -3.9898439405E-02         23.5619       7
   -1.0372618019E-03   -3.5554620972E-02         26.7035       8
   -8.3799099119E-04   -3.2032779721E-02         29.8451       9
   -6.8621601494E-04   -2.9128114446E-02         32.9867      10
   -5.6942915439E-04   -2.6706779286E-02         36.1283      11
   -4.8237835384E-04   -2.4638060112E-02         39.2699      12
   -4.1463194502E-04   -2.2870676452E-02         42.4115      13
   -3.5413105514E-04   -2.1337012677E-02         45.5531      14
   -3.1465342229E-04   -1.9995753326E-02         48.6947      15
   -2.7722606669E-04   -1.8812458784E-02         51.8363      16
   -2.4812235446E-04   -1.7756132263E-02         54.9779      17
   -2.2141985659E-04   -1.6811737129E-02         58.1195      18
   -2.0037678228E-04   -1.5959075430E-02         61.2611      19
   -1.7804355952E-04   -1.5191923638E-02         64.4026      20
   -1.5195666899E-04   -1.4493960195E-02         67.5442      21
   -1.5767819458E-04   -1.3862103730E-02         70.6858      22
   -1.4023751947E-04   -1.3276002612E-02         73.8274      23
   -1.2680403718E-04   -1.2747297483E-02         76.9690      24
   -1.1999182045E-04   -1.2245071619E-02         80.1106      25
   -1.0332543141E-04   -1.1778981801E-02         83.2522      26
   -1.0762822695E-04   -1.1356102972E-02         86.3938      27
   -9.7163775231E-05   -1.0957359002E-02         89.5354      28
   -8.9713415616E-05   -1.0592053364E-02         92.6770      29
   -7.0939526653E-05   -1.0253905180E-02         95.8186      30
   -8.5917813520E-05   -9.9238939830E-03         98.9602      31
   -7.6158308819E-05   -9.6198466837E-03        102.1018      32
   -7.1520665540E-05   -9.3376452806E-03        105.2434      33
   -6.7468953558E-05   -9.0618507021E-03        108.3849      34
   -5.5638598150E-05   -8.8127456709E-03        111.5265      35
   -5.2321859838E-05   -8.5728669991E-03        114.6681      36
   -4.3937870905E-05   -8.3424715336E-03        117.8097      37
   -4.9598271454E-05   -8.1262665994E-03        120.9513      38
   -5.0141361647E-05   -7.9208851968E-03        124.0929      39
   -3.9227576040E-05   -7.7239122361E-03        127.2345      40
   -4.4076453880E-05   -7.5390392235E-03        130.3761      41
   -4.0437130273E-05   -7.3635830243E-03        133.5177      42
   -3.5421043096E-05   -7.1970052694E-03        136.6593      43
   -3.1330139539E-05   -7.0313921405E-03        139.8009      44
   -3.5384999750E-05   -6.8773718469E-03        142.9425      45
   -4.1342876660E-05   -6.7309210070E-03        146.0841      46
   -3.2885983571E-05   -6.5864962575E-03        149.2257      47
   -2.8182578500E-05   -6.4561986270E-03        152.3672      48
   -2.9073314011E-05   -6.3229184426E-03        155.5088      49
   -2.0419666994E-05   -6.2017266734E-03        158.6504      50
   -2.7706046650E-05   -6.0833798615E-03        161.7920      51
   -2.7603449782E-05   -5.9684541047E-03        164.9336      52
   -2.9907176659E-05   -5.8512221294E-03        168.0752      53
   -2.7860390234E-05   -5.7493731574E-03        171.2168      54
   -2.5650647290E-05   -5.6376576287E-03        174.3584      55
   -2.3707403691E-05   -5.5482218795E-03        177.5000      56
   -2.1782524875E-05   -5.4532526646E-03        180.6416      57
   -2.1788960843E-05   -5.3416575595E-03        183.7832      58
   -1.9275745745E-05   -5.2543519812E-03        186.9248      59
   -1.0707043140E-05   -5.1791892616E-03        190.0664      60
   -1.4097701818E-05   -5.0945636206E-03        193.2079      61
   -1.8509705948E-05   -5.0159951842E-03        196.3495      62
   -1.4595649015E-05   -4.9385244336E-03        199.4911      63
   -1.8044287555E-05   -4.8611755591E-03        202.6327      64
   -1.7196315256E-05   -4.7875070915E-03        205.7743      65
   -1.9029220879E-05   -4.7069727240E-03        208.9159      66
   -1.5927650791E-05   -4.6422104610E-03        212.0575      67
   -1.4896448601E-05   -4.5619691831E-03        215.1991      68
   -7.7368332947E-06   -4.5117707508E-03        218.3407      69
   -1.0527901355E-05   -4.4353591220E-03        221.4823      70
   -1.2728513650E-05   -4.3873733345E-03        224.6239      71
   -7.1290626824E-06   -4.3232728780E-03        227.7655      72
   -8.8606797320E-06   -4.2562506509E-03        230.9071      73
   -4.1823334763E-06   -4.2047382121E-03        234.0487      74
   -1.0638175267E-05   -4.1501225377E-03        237.1902      75
   -9.2469306805E-07   -4.0941183901E-03        240.3318      76
   -5.1057423163E-06   -4.0369945365E-03        243.4734      77
   -1.0665264763E-05   -3.9982812119E-03        246.6150      78
   -6.1868041948E-06   -3.9382178326E-03        249.7566      79
   -1.3223332304E-05   -3.8919527712E-03        252.8982      80
   -1.0479416564E-05   -3.8435352668E-03        256.0398      81
   -2.4070353697E-06   -3.7991226351E-03        259.1814      82
   -1.2101126569E-05   -3.7544401134E-03        262.3230      83
   -1.5988393575E-05   -3.7115848553E-03        265.4646      84
   -5.5040202454E-06   -3.6664382981E-03        268.6062      85
   -7.3746055826E-06   -3.6244560542E-03        271.7478      86
    4.0218534978E-06   -3.5874351855E-03        274.8894      87
   -3.5554511221E-06   -3.5376061183E-03        278.0309      88
   -6.6284339931E-06   -3.5076061062E-03        281.1725      89
   -4.2217622469E-06   -3.4699165906E-03        284.3141      90
   -7.5084396004E-06   -3.4322359261E-03        287.4557      91
   -1.4286570827E-06   -3.3940144693E-03        290.5973      92
   -8.2596671411E-07   -3.3525003710E-03        293.7389      93
    1.2629060721E-06   -3.3171860314E-03        296.8805      94
   -1.0934732236E-06   -3.2835981003E-03        300.0221      95
   -5.7736402098E-06   -3.2469636067E-03        303.1637      96
   -3.5214170409E-06   -3.2139017634E-03        306.3053      97
    8.1515541827E-07   -3.1852362744E-03        309.4469      98
    1.7330636727E-06   -3.1569752517E-03        312.5885      99
   -5.6260806285E-06   -3.1118290806E-03        315.7301     100
    3.2661308952E-06   -3.0973592371E-03        318.8717     101
    5.6991716802E-06   -3.0626478961E-03        322.0132     102
    9.9815804830E-07   -3.0347841417E-03        325.1548     103
   -1.4047926900E-06   -3.0005377015E-03        328.2964     104
   -9.4476079789E-06   -2.9763964686E-03        331.4380     105
   -1.0631775142E-06   -2.9449666586E-03        334.5796     106
   -6.9937544956E-06   -2.9202012328E-03        337.7212     107
   -9.9344842170E-06   -2.8979605756E-03        340.8628     108
    6.3875702174E-07   -2.8660424117E-03        344.0044     109
   -4.6151929448E-07   -2.8414768931E-03        347.1460     110
   -1.7598436521E-06   -2.8150619511E-03        350.2876     111
   -1.2261640301E-06   -2.7878102751E-03        353.4292     112
    8.6525843394E-06   -2.7635645323E-03        356.5708     113
   -3.6198218458E-06   -2.7428864013E-03        359.7124     114
   -2.2058254858E-06   -2.7145423773E-03        362.8540     115
    2.6164085036E-06   -2.6886405509E-03        365.9955     116
   -6.0934336263E-06   -2.6739315902E-03        369.1371     117
    1.2648501977E-06   -2.6536749999E-03        372.2787     118
   -7.0493062721E-06   -2.6364544367E-03        375.4203     119
    1.0047793444E-05   -2.5996247821E-03        378.5619     120
   -4.9143134224E-06   -2.5822858071E-03        381.7035     121
   -8.2589702783E-06   -2.5589552069E-03        384.8451     122
    3.2550218657E-07   -2.5393489769E-03        387.9867     123
   -6.7598095700E-06   -2.5194592116E-03        391.1283     124
    2.8041791869E-06   -2.4927449039E-03        394.2699     125
   -4.4056312471E-06   -2.4836977347E-03        397.4115     126
   -9.6809794919E-07   -2.4638554671E-03        400.5531     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0/Delta_DMET.dat <==
0.875 1.0e-04 2.78221889365e-05 1.1e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0/Delta_DMET.size2x2.dat <==
0.875 1.0e-04 2.975529e-06 1.7e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0/Delta_DMET.size4x2.dat <==
0.875 1.0e-04 6.43921148764e-05 9.4e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0/Delta_DMET.size4x4.dat <==
0.875 1.0e-04 0 2.0e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0/E_DMET.dat <==
0.875 1.0e-04 -1.34128973034 3.6e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0/E_DMET.size2x2.dat <==
0.875 1.0e-04 -1.34550224072 2.3e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0/E_DMET.size4x2.dat <==
0.875 1.0e-04 -1.34430786997 2.2e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0/E_DMET.size4x4.dat <==
0.875 1.0e-04 -1.34338443237 1.5e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0/E_DMET.size8x2.dat <==
0.875 1.0e-04 -1.34325348073 4.8e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0/M_DMET.dat <==
0.875 1.0e-04 0.0 8.5e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0/M_DMET.size2x2.dat <==
0.875 1.0e-04 0.001115361166 6.1e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0/M_DMET.size4x2.dat <==
0.875 1.0e-04 3.63309595337e-05 7.6e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.875_T0/M_DMET.size4x4.dat <==
0.875 1.0e-04 0 8.5e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0.125/D_DCA <==
0.8 0.12187439638 0.000394161308322


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0.125/D_DCA_size20.0 <==
0.799879424922 0.00015380804707 -0.387890907394 0.120703855336 1.26179546645e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0.125/D_DCA_size32.0 <==
0.799903578542 0.000197231964552 -0.38442902055 0.121192362612 1.59592957328e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0.125/D_DCA_size34.0 <==
0.79990484881 0.00023999194224 -0.385706091376 0.121145563325 1.93561585567e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0.125/D_DiagMC_GGam <==
0.8000    0.0008    -0.3886    0.0020    0.1206    0.0006


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0.125/E_DCA <==
0.8 -1.39030359149 0.000652909583895


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0.125/E_DCA_size20.0 <==
0.799879424922 0.00015380804707 -0.387890907394 -1.39232462362 0.00015831494084


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0.125/E_DCA_size32.0 <==
0.799903578542 0.000197231964552 -0.38442902055 -1.39150055014 0.000160360854281


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0.125/E_DCA_size34.0 <==
0.79990484881 0.00023999194224 -0.385706091376 -1.39154623252 0.000167503337776


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0.125/E_DiagMC_GGam <==
0.8000    0.0008    -0.3886    0.0020    -1.3924    0.0014


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0.125/GGam.Sig_local_w_O1n0.800T0.125U2.0tp0.20 <==
   -4.1845515369E-02   -1.8086645337E-02          0.3927       0
   -3.9067425114E-02   -4.2745118981E-02          1.1781       1
   -3.5035638456E-02   -5.8299962773E-02          1.9635       2
   -3.0765868232E-02   -6.7441899083E-02          2.7489       3
   -2.6751532143E-02   -7.2246674258E-02          3.5343       4
   -2.3181283943E-02   -7.4186625534E-02          4.3197       5
   -2.0093810500E-02   -7.4274343835E-02          5.1051       6
   -1.7460979434E-02   -7.3193434992E-02          5.8905       7
   -1.5231135021E-02   -7.1399612680E-02          6.6759       8
   -1.3345969923E-02   -6.9196298933E-02          7.4613       9
   -1.1750722031E-02   -6.6783048294E-02          8.2467      10
   -1.0397054907E-02   -6.4288401513E-02          9.0321      11
   -9.2436816208E-03   -6.1795855299E-02          9.8175      12
   -8.2569022900E-03   -5.9356883146E-02         10.6029      13
   -7.4089688657E-03   -5.7002458221E-02         11.3883      14
   -6.6771133032E-03   -5.4750180973E-02         12.1737      15
   -6.0425841150E-03   -5.2608953310E-02         12.9591      16
   -5.4898539074E-03   -5.0581232482E-02         13.7445      17
   -5.0052039914E-03   -4.8666415648E-02         14.5299      18
   -4.5795538940E-03   -4.6861140848E-02         15.3153      19
   -4.2030516791E-03   -4.5159585261E-02         16.1007      20
   -3.8688337871E-03   -4.3557301593E-02         16.8861      21
   -3.5718060317E-03   -4.2048108151E-02         17.6715      22
   -3.3068619358E-03   -4.0626073770E-02         18.4569      23
   -3.0693711461E-03   -3.9284929771E-02         19.2423      24
   -2.8557015486E-03   -3.8019726439E-02         20.0277      25
   -2.6628467312E-03   -3.6825722693E-02         20.8131      26
   -2.4881119522E-03   -3.5697418148E-02         21.5984      27
   -2.3303099884E-03   -3.4630478766E-02         22.3838      28
   -2.1867708959E-03   -3.3619826040E-02         23.1692      29
   -2.0552756534E-03   -3.2662164204E-02         23.9546      30
   -1.9355922032E-03   -3.1753936438E-02         24.7400      31
   -1.8256136038E-03   -3.0891529238E-02         25.5254      32
   -1.7243439288E-03   -3.0072079514E-02         26.3108      33
   -1.6310905541E-03   -2.9292785385E-02         27.0962      34
   -1.5450938899E-03   -2.8550391941E-02         27.8816      35
   -1.4654541411E-03   -2.7842635458E-02         28.6670      36
   -1.3912420024E-03   -2.7167781971E-02         29.4524      37
   -1.3220121684E-03   -2.6523189099E-02         30.2378      38
   -1.2569934097E-03   -2.5906670337E-02         31.0232      39
   -1.1971100241E-03   -2.5316891259E-02         31.8086      40
   -1.1420637879E-03   -2.4752932991E-02         32.5940      41
   -1.0906475270E-03   -2.4212143543E-02         33.3794      42
   -1.0427699075E-03   -2.3693370140E-02         34.1648      43
   -9.9829458824E-04   -2.3195038643E-02         34.9502      44
   -9.5605307900E-04   -2.2716987828E-02         35.7356      45
   -9.1599393899E-04   -2.2257523732E-02         36.5210      46
   -8.7873257214E-04   -2.1815762793E-02         37.3064      47
   -8.4359169398E-04   -2.1390875066E-02         38.0918      48
   -8.1076752559E-04   -2.0982273440E-02         38.8772      49
   -7.8055097620E-04   -2.0588412644E-02         39.6626      50
   -7.5203340358E-04   -2.0207768711E-02         40.4480      51
   -7.2394396836E-04   -1.9840826401E-02         41.2334      52
   -6.9785503843E-04   -1.9486616077E-02         42.0188      53
   -6.7333876846E-04   -1.9144845505E-02         42.8042      54
   -6.4966486711E-04   -1.8815175499E-02         43.5896      55
   -6.2720364664E-04   -1.8496805461E-02         44.3750      56
   -6.0604211591E-04   -1.8188140163E-02         45.1604      57
   -5.8522812111E-04   -1.7889123087E-02         45.9458      58
   -5.6538209291E-04   -1.7600172817E-02         46.7312      59
   -5.4656116504E-04   -1.7320178129E-02         47.5166      60
   -5.2852228249E-04   -1.7049136790E-02         48.3020      61
   -5.1169385642E-04   -1.6786644921E-02         49.0874      62
   -4.9579359142E-04   -1.6531668795E-02         49.8728      63
   -4.8029521755E-04   -1.6284189374E-02         50.6582      64
   -4.6470286799E-04   -1.6044710323E-02         51.4436      65
   -4.5030790046E-04   -1.5812832595E-02         52.2290      66
   -4.3700120713E-04   -1.5586094367E-02         53.0144      67
   -4.2445591515E-04   -1.5365457023E-02         53.7998      68
   -4.1220978147E-04   -1.5150918194E-02         54.5852      69
   -4.0053249763E-04   -1.4942394439E-02         55.3706      70
   -3.8921623137E-04   -1.4739852064E-02         56.1560      71
   -3.7889533497E-04   -1.4542122799E-02         56.9414      72
   -3.6907142427E-04   -1.4349181752E-02         57.7268      73
   -3.5931399222E-04   -1.4161344441E-02         58.5122      74
   -3.4982622540E-04   -1.3978172347E-02         59.2976      75
   -3.4134195438E-04   -1.3799823320E-02         60.0830      76
   -3.3271926240E-04   -1.3625768603E-02         60.8684      77
   -3.2461904571E-04   -1.3456088611E-02         61.6538      78
   -3.1712372364E-04   -1.3290598496E-02         62.4392      79
   -3.0958975382E-04   -1.3128521634E-02         63.2246      80
   -3.0149904663E-04   -1.2970602641E-02         64.0100      81
   -2.9364834877E-04   -1.2817161739E-02         64.7953      82
   -2.8635485813E-04   -1.2667719180E-02         65.5807      83
   -2.7944612002E-04   -1.2521437510E-02         66.3661      84
   -2.7295039258E-04   -1.2378728489E-02         67.1515      85
   -2.6669505431E-04   -1.2239046919E-02         67.9369      86
   -2.6017204270E-04   -1.2101732835E-02         68.7223      87
   -2.5420906144E-04   -1.1967781772E-02         69.5077      88
   -2.4808460210E-04   -1.1836474026E-02         70.2931      89
   -2.4218294126E-04   -1.1708028140E-02         71.0785      90
   -2.3651310316E-04   -1.1581985979E-02         71.8639      91
   -2.3132066712E-04   -1.1458227443E-02         72.6493      92
   -2.2604173180E-04   -1.1336986275E-02         73.4347      93
   -2.2099216554E-04   -1.1218693693E-02         74.2201      94
   -2.1634513577E-04   -1.1102651864E-02         75.0055      95
   -2.1182669103E-04   -1.0988483171E-02         75.7909      96
   -2.0754279467E-04   -1.0876874143E-02         76.5763      97
   -2.0248158572E-04   -1.0767741773E-02         77.3617      98
   -1.9767486560E-04   -1.0660826200E-02         78.1471      99
   -1.9335450200E-04   -1.0556259271E-02         78.9325     100
   -1.8926198432E-04   -1.0454361310E-02         79.7179     101
   -1.8570767516E-04   -1.0354402334E-02         80.5033     102
   -1.8279626745E-04   -1.0256721895E-02         81.2887     103
   -1.7998148671E-04   -1.0160259053E-02         82.0741     104
   -1.7684285732E-04   -1.0065104276E-02         82.8595     105
   -1.7357266087E-04   -9.9716768156E-03         83.6449     106
   -1.6988070050E-04   -9.8801117940E-03         84.4303     107
   -1.6646986869E-04   -9.7905209313E-03         85.2157     108
   -1.6329451089E-04   -9.7025921903E-03         86.0011     109
   -1.6064230894E-04   -9.6161422439E-03         86.7865     110
   -1.5793718168E-04   -9.5312444359E-03         87.5719     111
   -1.5565958977E-04   -9.4476673708E-03         88.3573     112
   -1.5325981791E-04   -9.3658977859E-03         89.1427     113
   -1.5056862904E-04   -9.2853849563E-03         89.9281     114
   -1.4764989020E-04   -9.2060607890E-03         90.7135     115
   -1.4563096127E-04   -9.1278551426E-03         91.4989     116
   -1.4374291779E-04   -9.0511788547E-03         92.2843     117
   -1.4156314058E-04   -8.9749548678E-03         93.0697     118
   -1.3987276089E-04   -8.9003227188E-03         93.8551     119
   -1.3747951694E-04   -8.8276561677E-03         94.6405     120
   -1.3562251866E-04   -8.7566821168E-03         95.4259     121
   -1.3337702932E-04   -8.6866087963E-03         96.2113     122
   -1.3078310003E-04   -8.6182657653E-03         96.9967     123
   -1.2870936563E-04   -8.5511139994E-03         97.7821     124
   -1.2710753634E-04   -8.4842319840E-03         98.5675     125
   -1.2452289762E-04   -8.4176532266E-03         99.3529     126
   -1.2150303280E-04   -8.3522326818E-03        100.1383     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0.125/GGam.Sig_local_w_O3n0.800T0.125U2.0tp0.20 <==
   -5.2985081028E-02   -2.5050720267E-02          0.3927       0
   -4.9109541117E-02   -5.7302695536E-02          1.1781       1
   -4.3523303825E-02   -7.6375243658E-02          1.9635       2
   -3.7710853344E-02   -8.6680614677E-02          2.7489       3
   -3.2345822862E-02   -9.1364729026E-02          3.5343       4
   -2.7668163618E-02   -9.2530171590E-02          4.3197       5
   -2.3699779129E-02   -9.1549094988E-02          5.1051       6
   -2.0376193953E-02   -8.9303915443E-02          5.8905       7
   -1.7603853444E-02   -8.6362174418E-02          6.6759       8
   -1.5291102134E-02   -8.3073233922E-02          7.4613       9
   -1.3361018314E-02   -7.9659585546E-02          8.2467      10
   -1.1743015948E-02   -7.6252582349E-02          9.0321      11
   -1.0379704310E-02   -7.2939994636E-02          9.8175      12
   -9.2213748427E-03   -6.9762166262E-02         10.6029      13
   -8.2381407689E-03   -6.6747036096E-02         11.3883      14
   -7.3953970024E-03   -6.3901529913E-02         12.1737      15
   -6.6669554407E-03   -6.1225379018E-02         12.9591      16
   -6.0346667869E-03   -5.8715623001E-02         13.7445      17
   -5.4846735499E-03   -5.6366750552E-02         14.5299      18
   -5.0060883735E-03   -5.4165607308E-02         15.3153      19
   -4.5847322537E-03   -5.2105100922E-02         16.1007      20
   -4.2108060609E-03   -5.0173889655E-02         16.8861      21
   -3.8795231957E-03   -4.8365045263E-02         17.6715      22
   -3.5852296795E-03   -4.6666520618E-02         18.4569      23
   -3.3211633077E-03   -4.5073412623E-02         19.2423      24
   -3.0859825035E-03   -4.3575845390E-02         20.0277      25
   -2.8747198228E-03   -4.2165879857E-02         20.8131      26
   -2.6846437094E-03   -4.0838286007E-02         21.5984      27
   -2.5110783800E-03   -3.9583897397E-02         22.3838      28
   -2.3510533782E-03   -3.8402073065E-02         23.1692      29
   -2.2077792940E-03   -3.7285810525E-02         23.9546      30
   -2.0772113708E-03   -3.6226598548E-02         24.7400      31
   -1.9591770273E-03   -3.5221924588E-02         25.5254      32
   -1.8486193359E-03   -3.4266257047E-02         26.3108      33
   -1.7495462894E-03   -3.3363815614E-02         27.0962      34
   -1.6554040494E-03   -3.2505382669E-02         27.8816      35
   -1.5694734104E-03   -3.1686770826E-02         28.6670      36
   -1.4906889895E-03   -3.0906040506E-02         29.4524      37
   -1.4179395558E-03   -3.0159596969E-02         30.2378      38
   -1.3506100306E-03   -2.9448706330E-02         31.0232      39
   -1.2888893764E-03   -2.8769441183E-02         31.8086      40
   -1.2302786170E-03   -2.8119274893E-02         32.5940      41
   -1.1734467723E-03   -2.7500024954E-02         33.3794      42
   -1.1228229285E-03   -2.6901227744E-02         34.1648      43
   -1.0768709426E-03   -2.6329552513E-02         34.9502      44
   -1.0318708371E-03   -2.5782477641E-02         35.7356      45
   -9.8419040830E-04   -2.5258491764E-02         36.5210      46
   -9.4207835085E-04   -2.4751551275E-02         37.3064      47
   -9.0398552231E-04   -2.4265364744E-02         38.0918      48
   -8.6819415791E-04   -2.3797305258E-02         38.8772      49
   -8.3500051417E-04   -2.3345384645E-02         39.6626      50
   -8.0483268188E-04   -2.2910833127E-02         40.4480      51
   -7.7468252766E-04   -2.2496132503E-02         41.2334      52
   -7.4567166157E-04   -2.2090856538E-02         42.0188      53
   -7.1600323740E-04   -2.1700880975E-02         42.8042      54
   -6.9170316252E-04   -2.1326254991E-02         43.5896      55
   -6.6717036922E-04   -2.0963278748E-02         44.3750      56
   -6.4383540186E-04   -2.0610165352E-02         45.1604      57
   -6.2375586290E-04   -2.0267915144E-02         45.9458      58
   -6.0413134101E-04   -1.9935818662E-02         46.7312      59
   -5.8264041359E-04   -1.9615872651E-02         47.5166      60
   -5.6401095003E-04   -1.9308660240E-02         48.3020      61
   -5.4272131305E-04   -1.9009157678E-02         49.0874      62
   -5.2638341377E-04   -1.8721264078E-02         49.8728      63
   -5.1236649139E-04   -1.8440756910E-02         50.6582      64
   -4.9941848221E-04   -1.8166823378E-02         51.4436      65
   -4.8511604863E-04   -1.7902025650E-02         52.2290      66
   -4.6997336517E-04   -1.7644352338E-02         53.0144      67
   -4.5417835284E-04   -1.7391253076E-02         53.7998      68
   -4.3896206286E-04   -1.7145323970E-02         54.5852      69
   -4.2450646492E-04   -1.6907730419E-02         55.3706      70
   -4.1396448138E-04   -1.6677778356E-02         56.1560      71
   -4.0447294403E-04   -1.6452530000E-02         56.9414      72
   -3.9186355843E-04   -1.6232434122E-02         57.7268      73
   -3.8140287166E-04   -1.6021144733E-02         58.5122      74
   -3.6661710131E-04   -1.5814500065E-02         59.2976      75
   -3.5742510592E-04   -1.5610149050E-02         60.0830      76
   -3.4733413178E-04   -1.5410481517E-02         60.8684      77
   -3.3865647199E-04   -1.5214842673E-02         61.6538      78
   -3.2952537371E-04   -1.5028581673E-02         62.4392      79
   -3.1986411730E-04   -1.4844553888E-02         63.2246      80
   -3.1288610555E-04   -1.4665871779E-02         64.0100      81
   -3.0584927511E-04   -1.4490386220E-02         64.7953      82
   -2.9951613976E-04   -1.4319191759E-02         65.5807      83
   -2.9238350133E-04   -1.4155055068E-02         66.3661      84
   -2.8502358748E-04   -1.3993797719E-02         67.1515      85
   -2.7805668458E-04   -1.3835000402E-02         67.9369      86
   -2.7129207911E-04   -1.3682370357E-02         68.7223      87
   -2.6594109579E-04   -1.3529032306E-02         69.5077      88
   -2.6130079023E-04   -1.3382106230E-02         70.2931      89
   -2.5644886951E-04   -1.3234634665E-02         71.0785      90
   -2.5068801313E-04   -1.3091674174E-02         71.8639      91
   -2.4551563404E-04   -1.2952987107E-02         72.6493      92
   -2.4043174498E-04   -1.2815122347E-02         73.4347      93
   -2.3532212344E-04   -1.2680485515E-02         74.2201      94
   -2.2717983842E-04   -1.2548151722E-02         75.0055      95
   -2.2315100659E-04   -1.2420493055E-02         75.7909      96
   -2.2061057087E-04   -1.2294624550E-02         76.5763      97
   -2.1462031126E-04   -1.2171689900E-02         77.3617      98
   -2.0875489633E-04   -1.2051969116E-02         78.1471      99
   -2.0436247861E-04   -1.1932857865E-02         78.9325     100
   -2.0180893867E-04   -1.1817669469E-02         79.7179     101
   -1.9882327899E-04   -1.1704047016E-02         80.5033     102
   -1.9643566546E-04   -1.1592910448E-02         81.2887     103
   -1.9310751525E-04   -1.1482977715E-02         82.0741     104
   -1.8984876601E-04   -1.1376056369E-02         82.8595     105
   -1.8697290262E-04   -1.1273428314E-02         83.6449     106
   -1.8160394147E-04   -1.1171108535E-02         84.4303     107
   -1.7751958367E-04   -1.1069868443E-02         85.2157     108
   -1.7345119735E-04   -1.0967557780E-02         86.0011     109
   -1.7088298362E-04   -1.0868635053E-02         86.7865     110
   -1.6754402159E-04   -1.0771929334E-02         87.5719     111
   -1.6583174732E-04   -1.0675476318E-02         88.3573     112
   -1.6414082179E-04   -1.0583247433E-02         89.1427     113
   -1.6046929874E-04   -1.0491892006E-02         89.9281     114
   -1.5910137845E-04   -1.0402982738E-02         90.7135     115
   -1.5527980842E-04   -1.0315547231E-02         91.4989     116
   -1.4976291864E-04   -1.0230221072E-02         92.2843     117
   -1.4746027224E-04   -1.0142187943E-02         93.0697     118
   -1.4574326837E-04   -1.0058921413E-02         93.8551     119
   -1.4293845615E-04   -9.9748651211E-03         94.6405     120
   -1.4058088423E-04   -9.8934333674E-03         95.4259     121
   -1.4017135790E-04   -9.8128694659E-03         96.2113     122
   -1.3641192884E-04   -9.7339184762E-03         96.9967     123
   -1.3231328287E-04   -9.6577863831E-03         97.7821     124
   -1.2986687923E-04   -9.5808964673E-03         98.5675     125
   -1.2827859831E-04   -9.5072759131E-03         99.3529     126
   -1.2722010412E-04   -9.4333980703E-03        100.1383     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0.125/GGam.Sig_local_w_O4n0.800T0.125U2.0tp0.20 <==
   -5.6307973044E-02   -2.8079259483E-02          0.3927       0
   -5.1840706749E-02   -6.2654137344E-02          1.1781       1
   -4.5617986061E-02   -8.2297742670E-02          1.9635       2
   -3.9281577296E-02   -9.2435566667E-02          2.7489       3
   -3.3526538838E-02   -9.6679900360E-02          3.5343       4
   -2.8563865703E-02   -9.7338864038E-02          4.3197       5
   -2.4390278741E-02   -9.5868010809E-02          5.1051       6
   -2.0917342807E-02   -9.3176451313E-02          5.8905       7
   -1.8034616882E-02   -8.9837714240E-02          6.6759       8
   -1.5638791992E-02   -8.6203848119E-02          7.4613       9
   -1.3640900808E-02   -8.2492110319E-02          8.2467      10
   -1.1970146668E-02   -7.8829748715E-02          9.0321      11
   -1.0565361838E-02   -7.5289693614E-02          9.8175      12
   -9.3777491574E-03   -7.1916515727E-02         10.6029      13
   -8.3690783839E-03   -6.8727803345E-02         11.3883      14
   -7.5049682430E-03   -6.5732539117E-02         12.1737      15
   -6.7612386276E-03   -6.2924426133E-02         12.9591      16
   -6.1179672603E-03   -6.0296684403E-02         13.7445      17
   -5.5588824449E-03   -5.7843286070E-02         14.5299      18
   -5.0709698709E-03   -5.5550386891E-02         15.3153      19
   -4.6425100952E-03   -5.3407009471E-02         16.1007      20
   -4.2637438422E-03   -5.1400789861E-02         16.8861      21
   -3.9274343414E-03   -4.9523691473E-02         17.6715      22
   -3.6306870832E-03   -4.7763631428E-02         18.4569      23
   -3.3624049348E-03   -4.6112743545E-02         19.2423      24
   -3.1249000516E-03   -4.4561896227E-02         20.0277      25
   -2.9091914497E-03   -4.3106727079E-02         20.8131      26
   -2.7122849585E-03   -4.1734425793E-02         21.5984      27
   -2.5352239864E-03   -4.0444556221E-02         22.3838      28
   -2.3766463934E-03   -3.9228281248E-02         23.1692      29
   -2.2306521074E-03   -3.8077050141E-02         23.9546      30
   -2.0945186791E-03   -3.6986158949E-02         24.7400      31
   -1.9749944389E-03   -3.5955806602E-02         25.5254      32
   -1.8655951174E-03   -3.4978049994E-02         26.3108      33
   -1.7624718173E-03   -3.4047935257E-02         27.0962      34
   -1.6675707046E-03   -3.3164290964E-02         27.8816      35
   -1.5804531773E-03   -3.2324060032E-02         28.6670      36
   -1.4986352343E-03   -3.1520120132E-02         29.4524      37
   -1.4217097402E-03   -3.0755716537E-02         30.2378      38
   -1.3522948344E-03   -3.0026267478E-02         31.0232      39
   -1.2894718134E-03   -2.9331380564E-02         31.8086      40
   -1.2275842343E-03   -2.8666756614E-02         32.5940      41
   -1.1732210503E-03   -2.8031821172E-02         33.3794      42
   -1.1205855777E-03   -2.7423836581E-02         34.1648      43
   -1.0712144123E-03   -2.6839909288E-02         34.9502      44
   -1.0269158305E-03   -2.6279315792E-02         35.7356      45
   -9.8401943257E-04   -2.5741074583E-02         36.5210      46
   -9.4185697619E-04   -2.5221285651E-02         37.3064      47
   -9.0302136582E-04   -2.4724007703E-02         38.0918      48
   -8.6413626249E-04   -2.4245995796E-02         38.8772      49
   -8.3244019829E-04   -2.3786907114E-02         39.6626      50
   -7.9922455862E-04   -2.3341917324E-02         40.4480      51
   -7.7060196952E-04   -2.2913824746E-02         41.2334      52
   -7.4231108386E-04   -2.2503339958E-02         42.0188      53
   -7.1491514187E-04   -2.2105329787E-02         42.8042      54
   -6.9091119396E-04   -2.1721299978E-02         43.5896      55
   -6.6958028058E-04   -2.1349745704E-02         44.3750      56
   -6.4721322687E-04   -2.0990811082E-02         45.1604      57
   -6.2558293877E-04   -2.0643899585E-02         45.9458      58
   -6.0431638036E-04   -2.0307017934E-02         46.7312      59
   -5.8321792182E-04   -1.9981456367E-02         47.5166      60
   -5.6383727230E-04   -1.9665419248E-02         48.3020      61
   -5.4666559170E-04   -1.9358875037E-02         49.0874      62
   -5.2788570916E-04   -1.9062297844E-02         49.8728      63
   -5.0912089794E-04   -1.8776383709E-02         50.6582      64
   -4.9255605202E-04   -1.8494250938E-02         51.4436      65
   -4.7660488711E-04   -1.8222457143E-02         52.2290      66
   -4.6120396029E-04   -1.7957801507E-02         53.0144      67
   -4.4957430803E-04   -1.7699101868E-02         53.7998      68
   -4.3835225076E-04   -1.7446706464E-02         54.5852      69
   -4.2323934142E-04   -1.7202057315E-02         55.3706      70
   -4.1026490266E-04   -1.6968561464E-02         56.1560      71
   -3.9960793069E-04   -1.6741572024E-02         56.9414      72
   -3.8822341140E-04   -1.6519190739E-02         57.7268      73
   -3.7624229474E-04   -1.6304485019E-02         58.5122      74
   -3.6708137593E-04   -1.6093121442E-02         59.2976      75
   -3.5954568477E-04   -1.5887685633E-02         60.0830      76
   -3.5266793697E-04   -1.5684909330E-02         60.8684      77
   -3.4289644927E-04   -1.5487731494E-02         61.6538      78
   -3.3520305446E-04   -1.5295612699E-02         62.4392      79
   -3.2512825113E-04   -1.5108493420E-02         63.2246      80
   -3.1683441013E-04   -1.4928553810E-02         64.0100      81
   -3.0766749411E-04   -1.4750513828E-02         64.7953      82
   -3.0156700651E-04   -1.4577302132E-02         65.5807      83
   -2.9560838656E-04   -1.4406225069E-02         66.3661      84
   -2.9056731186E-04   -1.4241906875E-02         67.1515      85
   -2.8576689356E-04   -1.4076386652E-02         67.9369      86
   -2.7875514582E-04   -1.3915793962E-02         68.7223      87
   -2.7124697962E-04   -1.3759445257E-02         69.5077      88
   -2.6561521297E-04   -1.3609708194E-02         70.2931      89
   -2.5828804859E-04   -1.3462379060E-02         71.0785      90
   -2.5115870199E-04   -1.3317253098E-02         71.8639      91
   -2.4624307701E-04   -1.3175760247E-02         72.6493      92
   -2.4210183610E-04   -1.3037056626E-02         73.4347      93
   -2.3660779502E-04   -1.2900362231E-02         74.2201      94
   -2.2835875285E-04   -1.2766715605E-02         75.0055      95
   -2.2228502271E-04   -1.2638224417E-02         75.7909      96
   -2.1926984327E-04   -1.2509882065E-02         76.5763      97
   -2.1477918995E-04   -1.2382070536E-02         77.3617      98
   -2.1094419642E-04   -1.2259846362E-02         78.1471      99
   -2.0772767047E-04   -1.2137645310E-02         78.9325     100
   -2.0261257345E-04   -1.2020896230E-02         79.7179     101
   -1.9988793701E-04   -1.1904748306E-02         80.5033     102
   -1.9674351394E-04   -1.1790276913E-02         81.2887     103
   -1.9395754909E-04   -1.1678560144E-02         82.0741     104
   -1.9210409497E-04   -1.1567646872E-02         82.8595     105
   -1.9076061895E-04   -1.1458474207E-02         83.6449     106
   -1.8776837506E-04   -1.1352811414E-02         84.4303     107
   -1.8159104143E-04   -1.1251759058E-02         85.2157     108
   -1.7630071321E-04   -1.1151699618E-02         86.0011     109
   -1.7248055207E-04   -1.1050801538E-02         86.7865     110
   -1.6881919992E-04   -1.0952406635E-02         87.5719     111
   -1.6542329191E-04   -1.0857647311E-02         88.3573     112
   -1.6161836139E-04   -1.0762809756E-02         89.1427     113
   -1.5927537033E-04   -1.0669248850E-02         89.9281     114
   -1.5661449685E-04   -1.0579153073E-02         90.7135     115
   -1.5216576859E-04   -1.0488340479E-02         91.4989     116
   -1.4722624210E-04   -1.0400706499E-02         92.2843     117
   -1.4522076160E-04   -1.0313556517E-02         93.0697     118
   -1.4313194620E-04   -1.0228629393E-02         93.8551     119
   -1.4251759479E-04   -1.0146678729E-02         94.6405     120
   -1.4135059031E-04   -1.0062862958E-02         95.4259     121
   -1.3801072084E-04   -9.9813644094E-03         96.2113     122
   -1.3426366938E-04   -9.8986854628E-03         96.9967     123
   -1.3280194784E-04   -9.8204185571E-03         97.7821     124
   -1.3001726161E-04   -9.7425942278E-03         98.5675     125
   -1.2713063581E-04   -9.6652190292E-03         99.3529     126
   -1.2487271159E-04   -9.5902245340E-03        100.1383     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0.125/GGam.Sig_local_w_O5n0.800T0.125U2.0tp0.20 <==
   -5.7263144896E-02   -2.8763685976E-02          0.3927       0
   -5.2725929207E-02   -6.3979703072E-02          1.1781       1
   -4.6325603143E-02   -8.3864837198E-02          1.9635       2
   -3.9796748358E-02   -9.4026390849E-02          2.7489       3
   -3.3871397386E-02   -9.8184876671E-02          3.5343       4
   -2.8772766778E-02   -9.8696516732E-02          4.3197       5
   -2.4500868731E-02   -9.7063505717E-02          5.1051       6
   -2.0951283411E-02   -9.4212431112E-02          5.8905       7
   -1.8018103061E-02   -9.0724773746E-02          6.6759       8
   -1.5591896576E-02   -8.6959419771E-02          7.4613       9
   -1.3577322155E-02   -8.3137025215E-02          8.2467      10
   -1.1897497896E-02   -7.9376045433E-02          9.0321      11
   -1.0485146681E-02   -7.5756403623E-02          9.8175      12
   -9.2982822316E-03   -7.2312813911E-02         10.6029      13
   -8.2863427553E-03   -6.9067417434E-02         11.3883      14
   -7.4230834730E-03   -6.6022658586E-02         12.1737      15
   -6.6819296233E-03   -6.3174555471E-02         12.9591      16
   -6.0424708402E-03   -6.0508957928E-02         13.7445      17
   -5.4867093972E-03   -5.8028194275E-02         14.5299      18
   -4.9972464279E-03   -5.5706994398E-02         15.3153      19
   -4.5700808411E-03   -5.3544319679E-02         16.1007      20
   -4.1964607497E-03   -5.1521516955E-02         16.8861      21
   -3.8627445775E-03   -4.9631833021E-02         17.6715      22
   -3.5683914316E-03   -4.7860543366E-02         18.4569      23
   -3.3033241009E-03   -4.6203681540E-02         19.2423      24
   -3.0679751524E-03   -4.4644737114E-02         20.0277      25
   -2.8557215337E-03   -4.3177000337E-02         20.8131      26
   -2.6650706861E-03   -4.1799358669E-02         21.5984      27
   -2.4936925491E-03   -4.0503217092E-02         22.3838      28
   -2.3345262913E-03   -3.9276719789E-02         23.1692      29
   -2.1921158194E-03   -3.8118945594E-02         23.9546      30
   -2.0624667954E-03   -3.7022837704E-02         24.7400      31
   -1.9424947647E-03   -3.5988240768E-02         25.5254      32
   -1.8319704443E-03   -3.5005501388E-02         26.3108      33
   -1.7313783219E-03   -3.4075962616E-02         27.0962      34
   -1.6365437247E-03   -3.3188157214E-02         27.8816      35
   -1.5493778376E-03   -3.2346498336E-02         28.6670      36
   -1.4700211233E-03   -3.1542462496E-02         29.4524      37
   -1.3960109123E-03   -3.0776228149E-02         30.2378      38
   -1.3279668599E-03   -3.0048046812E-02         31.0232      39
   -1.2635068639E-03   -2.9349177220E-02         31.8086      40
   -1.2057248615E-03   -2.8686840804E-02         32.5940      41
   -1.1504681197E-03   -2.8049666169E-02         33.3794      42
   -1.1003400084E-03   -2.7440015998E-02         34.1648      43
   -1.0514676382E-03   -2.6853661913E-02         34.9502      44
   -1.0070774237E-03   -2.6291238873E-02         35.7356      45
   -9.6138767025E-04   -2.5753682276E-02         36.5210      46
   -9.2334185518E-04   -2.5236729036E-02         37.3064      47
   -8.8999650751E-04   -2.4736814908E-02         38.0918      48
   -8.5440238053E-04   -2.4254400668E-02         38.8772      49
   -8.1928836878E-04   -2.3791657353E-02         39.6626      50
   -7.8824882997E-04   -2.3348479288E-02         40.4480      51
   -7.5628919745E-04   -2.2917766027E-02         41.2334      52
   -7.3023558454E-04   -2.2504083557E-02         42.0188      53
   -7.0416964607E-04   -2.2105361970E-02         42.8042      54
   -6.8093530569E-04   -2.1720562753E-02         43.5896      55
   -6.5825113798E-04   -2.1351780142E-02         44.3750      56
   -6.3211446801E-04   -2.0992659870E-02         45.1604      57
   -6.0805727169E-04   -2.0642980777E-02         45.9458      58
   -5.8621910270E-04   -2.0304256688E-02         46.7312      59
   -5.6677303767E-04   -1.9979625802E-02         47.5166      60
   -5.4838865724E-04   -1.9663748071E-02         48.3020      61
   -5.3348939561E-04   -1.9356836904E-02         49.0874      62
   -5.1684019144E-04   -1.9057925863E-02         49.8728      63
   -5.0189447956E-04   -1.8767670988E-02         50.6582      64
   -4.8360120754E-04   -1.8487798778E-02         51.4436      65
   -4.6753327088E-04   -1.8216913741E-02         52.2290      66
   -4.5149283040E-04   -1.7951745934E-02         53.0144      67
   -4.3715181783E-04   -1.7696578410E-02         53.7998      68
   -4.2620537153E-04   -1.7443750303E-02         54.5852      69
   -4.1505830995E-04   -1.7200762343E-02         55.3706      70
   -4.0081310316E-04   -1.6964370162E-02         56.1560      71
   -3.9151747365E-04   -1.6735842272E-02         56.9414      72
   -3.7804456177E-04   -1.6516237438E-02         57.7268      73
   -3.6992786407E-04   -1.6303839890E-02         58.5122      74
   -3.6073451739E-04   -1.6090523253E-02         59.2976      75
   -3.5333524967E-04   -1.5884461506E-02         60.0830      76
   -3.4320203481E-04   -1.5680052961E-02         60.8684      77
   -3.3609096012E-04   -1.5486132252E-02         61.6538      78
   -3.2704504725E-04   -1.5295705337E-02         62.4392      79
   -3.2303397413E-04   -1.5108637343E-02         63.2246      80
   -3.1527037240E-04   -1.4922519254E-02         64.0100      81
   -3.0331997772E-04   -1.4748692635E-02         64.7953      82
   -2.9319894985E-04   -1.4575450896E-02         65.5807      83
   -2.8252872209E-04   -1.4406209856E-02         66.3661      84
   -2.7728338523E-04   -1.4242896175E-02         67.1515      85
   -2.7054884031E-04   -1.4080938145E-02         67.9369      86
   -2.6754699332E-04   -1.3921577025E-02         68.7223      87
   -2.6019280387E-04   -1.3760738638E-02         69.5077      88
   -2.5598439272E-04   -1.3607129284E-02         70.2931      89
   -2.5048983373E-04   -1.3461879552E-02         71.0785      90
   -2.4251273106E-04   -1.3317688467E-02         71.8639      91
   -2.3580429756E-04   -1.3175709560E-02         72.6493      92
   -2.3055750200E-04   -1.3036660808E-02         73.4347      93
   -2.2516623902E-04   -1.2900291692E-02         74.2201      94
   -2.1981235284E-04   -1.2764175699E-02         75.0055      95
   -2.1231847850E-04   -1.2637498452E-02         75.7909      96
   -2.0718447239E-04   -1.2510360733E-02         76.5763      97
   -2.0626121333E-04   -1.2384585536E-02         77.3617      98
   -2.0398789643E-04   -1.2259214994E-02         78.1471      99
   -1.9867763506E-04   -1.2140155880E-02         78.9325     100
   -1.9442379841E-04   -1.2020726047E-02         79.7179     101
   -1.9202996897E-04   -1.1904009235E-02         80.5033     102
   -1.8945472331E-04   -1.1788114309E-02         81.2887     103
   -1.8496244874E-04   -1.1676842518E-02         82.0741     104
   -1.8163070719E-04   -1.1569349682E-02         82.8595     105
   -1.7773251932E-04   -1.1463160010E-02         83.6449     106
   -1.7388615472E-04   -1.1357350457E-02         84.4303     107
   -1.7205858137E-04   -1.1252186556E-02         85.2157     108
   -1.6678935667E-04   -1.1148150082E-02         86.0011     109
   -1.6416739147E-04   -1.1047656238E-02         86.7865     110
   -1.6383508368E-04   -1.0951187141E-02         87.5719     111
   -1.6216707200E-04   -1.0857693233E-02         88.3573     112
   -1.6412987896E-04   -1.0760943286E-02         89.1427     113
   -1.5865468326E-04   -1.0668434927E-02         89.9281     114
   -1.5514345311E-04   -1.0579903509E-02         90.7135     115
   -1.4865959013E-04   -1.0492335005E-02         91.4989     116
   -1.4599571457E-04   -1.0403900981E-02         92.2843     117
   -1.4261640334E-04   -1.0313163911E-02         93.0697     118
   -1.3636001388E-04   -1.0231750829E-02         93.8551     119
   -1.3227832497E-04   -1.0144075684E-02         94.6405     120
   -1.3287384048E-04   -1.0059754998E-02         95.4259     121
   -1.2774416792E-04   -9.9772298926E-03         96.2113     122
   -1.2197266935E-04   -9.8971348809E-03         96.9967     123
   -1.2030663455E-04   -9.8195284634E-03         97.7821     124
   -1.1997269997E-04   -9.7407357407E-03         98.5675     125
   -1.1821836941E-04   -9.6657933438E-03         99.3529     126
   -1.1601695364E-04   -9.5926706560E-03        100.1383     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0.125/GGam.Sig_local_w_O6n0.800T0.125U2.0tp0.20 <==
   -5.7750568485E-02   -2.8857704621E-02          0.3927       0
   -5.3225925417E-02   -6.4342335180E-02          1.1781       1
   -4.6728664933E-02   -8.4378694454E-02          1.9635       2
   -4.0078500479E-02   -9.4572140383E-02          2.7489       3
   -3.4049390072E-02   -9.8689792977E-02          3.5343       4
   -2.8871635081E-02   -9.9130923856E-02          4.3197       5
   -2.4543568318E-02   -9.7415831616E-02          5.1051       6
   -2.0962438489E-02   -9.4490083527E-02          5.8905       7
   -1.8003468912E-02   -9.0939217168E-02          6.6759       8
   -1.5562983797E-02   -8.7120840962E-02          7.4613       9
   -1.3539161091E-02   -8.3249532432E-02          8.2467      10
   -1.1855334378E-02   -7.9451317059E-02          9.0321      11
   -1.0444762671E-02   -7.5805603018E-02          9.8175      12
   -9.2582966865E-03   -7.2342702128E-02         10.6029      13
   -8.2539405819E-03   -6.9078391594E-02         11.3883      14
   -7.3918039183E-03   -6.6018512889E-02         12.1737      15
   -6.6477700934E-03   -6.3158971174E-02         12.9591      16
   -6.0047306718E-03   -6.0489198459E-02         13.7445      17
   -5.4516960828E-03   -5.7998259173E-02         14.5299      18
   -4.9666288571E-03   -5.5675284392E-02         15.3153      19
   -4.5449985538E-03   -5.3505232862E-02         16.1007      20
   -4.1718260773E-03   -5.1479120225E-02         16.8861      21
   -3.8407954437E-03   -4.9584951905E-02         17.6715      22
   -3.5460959178E-03   -4.7810537952E-02         18.4569      23
   -3.2803131602E-03   -4.6145145811E-02         19.2423      24
   -3.0435254025E-03   -4.4586944122E-02         20.0277      25
   -2.8349736089E-03   -4.3123902457E-02         20.8131      26
   -2.6455782565E-03   -4.1747994392E-02         21.5984      27
   -2.4782663956E-03   -4.0451269098E-02         22.3838      28
   -2.3199887003E-03   -3.9224748602E-02         23.1692      29
   -2.1760435750E-03   -3.8066738466E-02         23.9546      30
   -2.0459336363E-03   -3.6968810603E-02         24.7400      31
   -1.9261563462E-03   -3.5934259086E-02         25.5254      32
   -1.8164073796E-03   -3.4952747242E-02         26.3108      33
   -1.7139484975E-03   -3.4023228128E-02         27.0962      34
   -1.6227579635E-03   -3.3139090858E-02         27.8816      35
   -1.5381484541E-03   -3.2296848396E-02         28.6670      36
   -1.4595635006E-03   -3.1494285143E-02         29.4524      37
   -1.3867690743E-03   -3.0732462100E-02         30.2378      38
   -1.3179432914E-03   -3.0000991938E-02         31.0232      39
   -1.2575983657E-03   -2.9303378607E-02         31.8086      40
   -1.1976041367E-03   -2.8638785996E-02         32.5940      41
   -1.1428834263E-03   -2.8000600409E-02         33.3794      42
   -1.0957537007E-03   -2.7391077952E-02         34.1648      43
   -1.0481973579E-03   -2.6807584883E-02         34.9502      44
   -1.0022770771E-03   -2.6245449023E-02         35.7356      45
   -9.6605744560E-04   -2.5703629566E-02         36.5210      46
   -9.2420765934E-04   -2.5189589548E-02         37.3064      47
   -8.8880704644E-04   -2.4691624982E-02         38.0918      48
   -8.5281349411E-04   -2.4214839373E-02         38.8772      49
   -8.1974918371E-04   -2.3752581604E-02         39.6626      50
   -7.8818927688E-04   -2.3307722911E-02         40.4480      51
   -7.6037803325E-04   -2.2879884761E-02         41.2334      52
   -7.3049876296E-04   -2.2467275681E-02         42.0188      53
   -7.0309887841E-04   -2.2068085664E-02         42.8042      54
   -6.7827759438E-04   -2.1680952815E-02         43.5896      55
   -6.5463943686E-04   -2.1305460256E-02         44.3750      56
   -6.3170815515E-04   -2.0947155979E-02         45.1604      57
   -6.0978904782E-04   -2.0601434091E-02         45.9458      58
   -5.8690173943E-04   -2.0267129514E-02         46.7312      59
   -5.7007458828E-04   -1.9946181059E-02         47.5166      60
   -5.5516639870E-04   -1.9632225067E-02         48.3020      61
   -5.4123725716E-04   -1.9326755610E-02         49.0874      62
   -5.2275075205E-04   -1.9026891346E-02         49.8728      63
   -5.0170186083E-04   -1.8736394861E-02         50.6582      64
   -4.8447277745E-04   -1.8458491199E-02         51.4436      65
   -4.7213638650E-04   -1.8186924712E-02         52.2290      66
   -4.5766136045E-04   -1.7921677610E-02         53.0144      67
   -4.4361985543E-04   -1.7665448929E-02         53.7998      68
   -4.2717619252E-04   -1.7413653517E-02         54.5852      69
   -4.1601925022E-04   -1.7171621624E-02         55.3706      70
   -4.0430012873E-04   -1.6940169240E-02         56.1560      71
   -3.9631122148E-04   -1.6710961067E-02         56.9414      72
   -3.8620427367E-04   -1.6488468303E-02         57.7268      73
   -3.7857459293E-04   -1.6270333909E-02         58.5122      74
   -3.6536083955E-04   -1.6060630698E-02         59.2976      75
   -3.5704948464E-04   -1.5856666172E-02         60.0830      76
   -3.4888999731E-04   -1.5656750453E-02         60.8684      77
   -3.3985033304E-04   -1.5461208048E-02         61.6538      78
   -3.3094501730E-04   -1.5272113130E-02         62.4392      79
   -3.2438933527E-04   -1.5084016581E-02         63.2246      80
   -3.1484910423E-04   -1.4900778107E-02         64.0100      81
   -3.0724884610E-04   -1.4724164105E-02         64.7953      82
   -2.9864095633E-04   -1.4549910013E-02         65.5807      83
   -2.9340336023E-04   -1.4381065697E-02         66.3661      84
   -2.8579010783E-04   -1.4215090588E-02         67.1515      85
   -2.7643064909E-04   -1.4054896310E-02         67.9369      86
   -2.7103270826E-04   -1.3896022500E-02         68.7223      87
   -2.6661570804E-04   -1.3739783373E-02         69.5077      88
   -2.5920351572E-04   -1.3590401244E-02         70.2931      89
   -2.5312136259E-04   -1.3440090887E-02         71.0785      90
   -2.4897750997E-04   -1.3294857495E-02         71.8639      91
   -2.4250861282E-04   -1.3154397908E-02         72.6493      92
   -2.3443397479E-04   -1.3016958843E-02         73.4347      93
   -2.2944348562E-04   -1.2878787369E-02         74.2201      94
   -2.2317023415E-04   -1.2745929999E-02         75.0055      95
   -2.2105940338E-04   -1.2615235095E-02         75.7909      96
   -2.1663359464E-04   -1.2485965143E-02         76.5763      97
   -2.1466754217E-04   -1.2363003216E-02         77.3617      98
   -2.1087669588E-04   -1.2243417309E-02         78.1471      99
   -2.0894441858E-04   -1.2119850292E-02         78.9325     100
   -2.0268866149E-04   -1.2002691810E-02         79.7179     101
   -1.9428082460E-04   -1.1888841618E-02         80.5033     102
   -1.8991655142E-04   -1.1774597842E-02         81.2887     103
   -1.8151244111E-04   -1.1661614237E-02         82.0741     104
   -1.7805768266E-04   -1.1550711150E-02         82.8595     105
   -1.7335543961E-04   -1.1442546946E-02         83.6449     106
   -1.6949947353E-04   -1.1336501521E-02         84.4303     107
   -1.6782172213E-04   -1.1230389767E-02         85.2157     108
   -1.6560699164E-04   -1.1131975631E-02         86.0011     109
   -1.6526877501E-04   -1.1032271008E-02         86.7865     110
   -1.6109107123E-04   -1.0934472320E-02         87.5719     111
   -1.6036911269E-04   -1.0838661417E-02         88.3573     112
   -1.5789528060E-04   -1.0744199598E-02         89.1427     113
   -1.5460850360E-04   -1.0648416803E-02         89.9281     114
   -1.5066668177E-04   -1.0558884176E-02         90.7135     115
   -1.5370368500E-04   -1.0468756478E-02         91.4989     116
   -1.5035678577E-04   -1.0380165932E-02         92.2843     117
   -1.4569682674E-04   -1.0295800846E-02         93.0697     118
   -1.4504682866E-04   -1.0210240515E-02         93.8551     119
   -1.4067958088E-04   -1.0126532651E-02         94.6405     120
   -1.3749436249E-04   -1.0040566913E-02         95.4259     121
   -1.3548737275E-04   -9.9598266222E-03         96.2113     122
   -1.3109150672E-04   -9.8789888413E-03         96.9967     123
   -1.2547938477E-04   -9.8026268326E-03         97.7821     124
   -1.2213296612E-04   -9.7277489885E-03         98.5675     125
   -1.1678852370E-04   -9.6487336154E-03         99.3529     126
   -1.1567629855E-04   -9.5718619371E-03        100.1383     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0.125/GGam.Sig_local_w_O7n0.800T0.125U2.0tp0.20 <==
   -5.7868881857E-02   -2.8823301231E-02          0.3927       0
   -5.3365892531E-02   -6.4353671407E-02          1.1781       1
   -4.6839145271E-02   -8.4427751406E-02          1.9635       2
   -4.0148816306E-02   -9.4624863169E-02          2.7489       3
   -3.4080053395E-02   -9.8728222214E-02          3.5343       4
   -2.8884859306E-02   -9.9152863975E-02          4.3197       5
   -2.4543075606E-02   -9.7416509627E-02          5.1051       6
   -2.0958966171E-02   -9.4467518912E-02          5.8905       7
   -1.7996048082E-02   -9.0905791081E-02          6.6759       8
   -1.5550321773E-02   -8.7078152580E-02          7.4613       9
   -1.3530821008E-02   -8.3199818786E-02          8.2467      10
   -1.1848253798E-02   -7.9399235615E-02          9.0321      11
   -1.0436492241E-02   -7.5748707226E-02          9.8175      12
   -9.2443016908E-03   -7.2282254629E-02         10.6029      13
   -8.2403396789E-03   -6.9019380948E-02         11.3883      14
   -7.3836967014E-03   -6.5965723762E-02         12.1737      15
   -6.6475514550E-03   -6.3107709045E-02         12.9591      16
   -6.0040222600E-03   -6.0443322842E-02         13.7445      17
   -5.4476787117E-03   -5.7950786170E-02         14.5299      18
   -4.9631964612E-03   -5.5624813821E-02         15.3153      19
   -4.5414661302E-03   -5.3454833806E-02         16.1007      20
   -4.1698468259E-03   -5.1427402983E-02         16.8861      21
   -3.8463974387E-03   -4.9537311911E-02         17.6715      22
   -3.5483841502E-03   -4.7765846036E-02         18.4569      23
   -3.2866538750E-03   -4.6106697170E-02         19.2423      24
   -3.0537171708E-03   -4.4552134582E-02         20.0277      25
   -2.8375843985E-03   -4.3095725919E-02         20.8131      26
   -2.6467333632E-03   -4.1718550480E-02         21.5984      27
   -2.4732310041E-03   -4.0418635486E-02         22.3838      28
   -2.3134578233E-03   -3.9194984106E-02         23.1692      29
   -2.1805769892E-03   -3.8036941471E-02         23.9546      30
   -2.0524027342E-03   -3.6942509014E-02         24.7400      31
   -1.9324916689E-03   -3.5908811910E-02         25.5254      32
   -1.8223564843E-03   -3.4934599392E-02         26.3108      33
   -1.7187681564E-03   -3.4005215452E-02         27.0962      34
   -1.6220051754E-03   -3.3118832917E-02         27.8816      35
   -1.5290014624E-03   -3.2270414529E-02         28.6670      36
   -1.4538631559E-03   -3.1468416831E-02         29.4524      37
   -1.3833837642E-03   -3.0704062759E-02         30.2378      38
   -1.3167924256E-03   -2.9969896742E-02         31.0232      39
   -1.2582709173E-03   -2.9272798818E-02         31.8086      40
   -1.2021348107E-03   -2.8609440953E-02         32.5940      41
   -1.1487767364E-03   -2.7977266362E-02         33.3794      42
   -1.0983165227E-03   -2.7375476171E-02         34.1648      43
   -1.0485504323E-03   -2.6794829661E-02         34.9502      44
   -1.0006535520E-03   -2.6231894911E-02         35.7356      45
   -9.5792372842E-04   -2.5693805444E-02         36.5210      46
   -9.1728704158E-04   -2.5171286039E-02         37.3064      47
   -8.8065371162E-04   -2.4672983843E-02         38.0918      48
   -8.4777600450E-04   -2.4191508691E-02         38.8772      49
   -8.2332928835E-04   -2.3735905037E-02         39.6626      50
   -7.9443645708E-04   -2.3292255107E-02         40.4480      51
   -7.5908626000E-04   -2.2869775713E-02         41.2334      52
   -7.2000954716E-04   -2.2452705263E-02         42.0188      53
   -6.9216190141E-04   -2.2047169881E-02         42.8042      54
   -6.6550102621E-04   -2.1658236132E-02         43.5896      55
   -6.5464756019E-04   -2.1283273915E-02         44.3750      56
   -6.2936498943E-04   -2.0927379018E-02         45.1604      57
   -6.1142400793E-04   -2.0584277172E-02         45.9458      58
   -5.9108250167E-04   -2.0252492463E-02         46.7312      59
   -5.6829798137E-04   -1.9930028770E-02         47.5166      60
   -5.4743307038E-04   -1.9615127651E-02         48.3020      61
   -5.2972784763E-04   -1.9309726512E-02         49.0874      62
   -5.1282619918E-04   -1.9009875477E-02         49.8728      63
   -5.0152757086E-04   -1.8720830655E-02         50.6582      64
   -4.8920090225E-04   -1.8436379658E-02         51.4436      65
   -4.7889263848E-04   -1.8166980920E-02         52.2290      66
   -4.6544936982E-04   -1.7909880616E-02         53.0144      67
   -4.4845304314E-04   -1.7658177738E-02         53.7998      68
   -4.3655284614E-04   -1.7411606582E-02         54.5852      69
   -4.1928511081E-04   -1.7170252599E-02         55.3706      70
   -4.0661704726E-04   -1.6932439531E-02         56.1560      71
   -3.9312199628E-04   -1.6700875049E-02         56.9414      72
   -3.8324546085E-04   -1.6474543297E-02         57.7268      73
   -3.7279905017E-04   -1.6258973313E-02         58.5122      74
   -3.6866044560E-04   -1.6046625394E-02         59.2976      75
   -3.5989861253E-04   -1.5837283307E-02         60.0830      76
   -3.5296817057E-04   -1.5639238915E-02         60.8684      77
   -3.3830517880E-04   -1.5447046383E-02         61.6538      78
   -3.2789864159E-04   -1.5259280838E-02         62.4392      79
   -3.1780919822E-04   -1.5074801095E-02         63.2246      80
   -3.0689005054E-04   -1.4894432818E-02         64.0100      81
   -2.9494020097E-04   -1.4716608390E-02         64.7953      82
   -2.9097667741E-04   -1.4539321092E-02         65.5807      83
   -2.8789748350E-04   -1.4366930235E-02         66.3661      84
   -2.7604048493E-04   -1.4204683821E-02         67.1515      85
   -2.6499876970E-04   -1.4046763022E-02         67.9369      86
   -2.5596580262E-04   -1.3886376872E-02         68.7223      87
   -2.5475861999E-04   -1.3729537183E-02         69.5077      88
   -2.5202479610E-04   -1.3576894473E-02         70.2931      89
   -2.4666318353E-04   -1.3421176015E-02         71.0785      90
   -2.4445772817E-04   -1.3280988715E-02         71.8639      91
   -2.4104462255E-04   -1.3142561898E-02         72.6493      92
   -2.3893292258E-04   -1.3003775687E-02         73.4347      93
   -2.3248182647E-04   -1.2864738487E-02         74.2201      94
   -2.3104653623E-04   -1.2733684365E-02         75.0055      95
   -2.3263889192E-04   -1.2604737351E-02         75.7909      96
   -2.2315472802E-04   -1.2474665786E-02         76.5763      97
   -2.1353591724E-04   -1.2347917267E-02         77.3617      98
   -2.0532823860E-04   -1.2229699925E-02         78.1471      99
   -2.0016538955E-04   -1.2111343029E-02         78.9325     100
   -1.9269809233E-04   -1.1992715240E-02         79.7179     101
   -1.8793257938E-04   -1.1869066767E-02         80.5033     102
   -1.8459109813E-04   -1.1753705550E-02         81.2887     103
   -1.7929457963E-04   -1.1643744620E-02         82.0741     104
   -1.8098965505E-04   -1.1538924397E-02         82.8595     105
   -1.8073532721E-04   -1.1435211643E-02         83.6449     106
   -1.7799511544E-04   -1.1336152601E-02         84.4303     107
   -1.7208151958E-04   -1.1230052070E-02         85.2157     108
   -1.6774172180E-04   -1.1128709828E-02         86.0011     109
   -1.6476818124E-04   -1.1031463456E-02         86.7865     110
   -1.6424638990E-04   -1.0932137734E-02         87.5719     111
   -1.6079618260E-04   -1.0833558917E-02         88.3573     112
   -1.5581897565E-04   -1.0737392748E-02         89.1427     113
   -1.5576579201E-04   -1.0648146949E-02         89.9281     114
   -1.4980343106E-04   -1.0555445412E-02         90.7135     115
   -1.4406496234E-04   -1.0463404025E-02         91.4989     116
   -1.4427374604E-04   -1.0373233030E-02         92.2843     117
   -1.3651611958E-04   -1.0289296229E-02         93.0697     118
   -1.3780580532E-04   -1.0201837628E-02         93.8551     119
   -1.3495918561E-04   -1.0107769387E-02         94.6405     120
   -1.3222675875E-04   -1.0021205854E-02         95.4259     121
   -1.3638508146E-04   -9.9392151113E-03         96.2113     122
   -1.3254339064E-04   -9.8651136046E-03         96.9967     123
   -1.3113387181E-04   -9.7946197138E-03         97.7821     124
   -1.2746086193E-04   -9.7251943378E-03         98.5675     125
   -1.2544461918E-04   -9.6502446547E-03         99.3529     126
   -1.2073263460E-04   -9.5760828477E-03        100.1383     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0.25/D_DCA <==
0.8 0.120123090093 0.000260862758481


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0.25/D_DCA_size20.0 <==
0.799949850924 9.14136035114e-05 -0.431510496174 0.119319688432 7.23240891246e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0.25/D_DCA_size32.0 <==
0.7999666922 0.00012738244253 -0.428915990727 0.119573130813 1.00681983147e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0.25/D_DCA_size34.0 <==
0.800412246424 0.000210104947578 -0.427851738992 0.119689381377 1.65890991451e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0.25/D_DiagMC_GGam <==
0.8000    0.0008    -0.4325    0.0013    0.1190    0.0006


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0.25/E_DCA <==
0.8 -1.36251106803 0.00209678805943


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0.25/E_DCA_size20.0 <==
0.799949850924 9.14136035114e-05 -0.431510496174 -1.36648640999 0.000184506509086


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0.25/E_DCA_size32.0 <==
0.7999666922 0.00012738244253 -0.428915990727 -1.36561782341 0.000190015823033


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0.25/E_DCA_size34.0 <==
0.800412246424 0.000210104947578 -0.427851738992 -1.36434378613 0.00188769546612


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0.25/E_DiagMC_GGam <==
0.8000    0.0008    -0.4325    0.0013    -1.3666    0.0010


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0.25/GGam.Sig_local_w_O1n0.800T0.250U2.0tp0.20 <==
   -4.0655269902E-02   -3.5793427183E-02          0.7854       0
   -3.2758297096E-02   -6.5612033961E-02          2.3562       1
   -2.4862533507E-02   -7.4535569914E-02          3.9270       2
   -1.8752123486E-02   -7.4342048301E-02          5.4978       3
   -1.4314609491E-02   -7.0551096584E-02          7.0686       4
   -1.1127624625E-02   -6.5606734939E-02          8.6394       5
   -8.8159861817E-03   -6.0551307465E-02         10.2102       6
   -7.1099004280E-03   -5.5801058740E-02         11.7810       7
   -5.8303101374E-03   -5.1495090821E-02         13.3518       8
   -4.8537015653E-03   -4.7649450142E-02         14.9226       9
   -4.0923348428E-03   -4.4238116680E-02         16.4934      10
   -3.4909073100E-03   -4.1216119985E-02         18.0642      11
   -3.0107111683E-03   -3.8532536672E-02         19.6350      12
   -2.6199630053E-03   -3.6143322333E-02         21.2058      13
   -2.2985751315E-03   -3.4011517204E-02         22.7765      14
   -2.0318758745E-03   -3.2099946488E-02         24.3473      15
   -1.8088707633E-03   -3.0377446688E-02         25.9181      16
   -1.6183549875E-03   -2.8820001738E-02         27.4889      17
   -1.4571926376E-03   -2.7408023452E-02         29.0597      18
   -1.3175081891E-03   -2.6120146779E-02         30.6305      19
   -1.1957112055E-03   -2.4942968787E-02         32.2013      20
   -1.0909490407E-03   -2.3864261453E-02         33.7721      21
   -9.9999821984E-04   -2.2872926542E-02         35.3429      22
   -9.2081315720E-04   -2.1958233654E-02         36.9137      23
   -8.5005843255E-04   -2.1110377406E-02         38.4845      24
   -7.8633661848E-04   -2.0325479114E-02         40.0553      25
   -7.2962695334E-04   -1.9595458269E-02         41.6261      26
   -6.7766606456E-04   -1.8914561361E-02         43.1969      27
   -6.3108799081E-04   -1.8278495572E-02         44.7677      28
   -5.9055881387E-04   -1.7682226329E-02         46.3385      29
   -5.5352838922E-04   -1.7121461208E-02         47.9093      30
   -5.1838354023E-04   -1.6597076253E-02         49.4801      31
   -4.8873542821E-04   -1.6104852544E-02         51.0509      32
   -4.6129607970E-04   -1.5638214502E-02         52.6217      33
   -4.3545466726E-04   -1.5197061667E-02         54.1925      34
   -4.1248951329E-04   -1.4779674608E-02         55.7633      35
   -3.9137088508E-04   -1.4385786758E-02         57.3341      36
   -3.7124442183E-04   -1.4011713555E-02         58.9049      37
   -3.5183709342E-04   -1.3655543893E-02         60.4757      38
   -3.3378651254E-04   -1.3317394420E-02         62.0465      39
   -3.1567916193E-04   -1.2995676233E-02         63.6173      40
   -3.0080782594E-04   -1.2689756153E-02         65.1880      41
   -2.8714896788E-04   -1.2397103948E-02         66.7588      42
   -2.7470080832E-04   -1.2116958924E-02         68.3296      43
   -2.6277076089E-04   -1.1850584333E-02         69.9004      44
   -2.5192792997E-04   -1.1593819331E-02         71.4712      45
   -2.4090526694E-04   -1.1348256183E-02         73.0420      46
   -2.3028375819E-04   -1.1114454223E-02         74.6128      47
   -2.2016657370E-04   -1.0888866117E-02         76.1836      48
   -2.1027284595E-04   -1.0673203882E-02         77.7544      49
   -2.0142489102E-04   -1.0464507195E-02         79.3252      50
   -1.9375824117E-04   -1.0263023780E-02         80.8960      51
   -1.8494603801E-04   -1.0069326169E-02         82.4668      52
   -1.7723156361E-04   -9.8838696077E-03         84.0376      53
   -1.7141607985E-04   -9.7042517516E-03         85.6084      54
   -1.6650970736E-04   -9.5312074563E-03         87.1792      55
   -1.6001221817E-04   -9.3650784939E-03         88.7500      56
   -1.5514740948E-04   -9.2052554312E-03         90.3208      57
   -1.5046077757E-04   -9.0503235547E-03         91.8916      58
   -1.4398170823E-04   -8.8988271133E-03         93.4624      59
   -1.3716188708E-04   -8.7541814692E-03         95.0332      60
   -1.3326934922E-04   -8.6136574545E-03         96.6040      61
   -1.2993407437E-04   -8.4763119979E-03         98.1748      62
   -1.2576317909E-04   -8.3414954609E-03         99.7456      63
   -1.2011371682E-04   -8.2125133684E-03        101.3164      64
   -1.1633457363E-04   -8.0891239528E-03        102.8872      65
   -1.1355978216E-04   -7.9676654934E-03        104.4580      66
   -1.1140629279E-04   -7.8509160070E-03        106.0288      67
   -1.0913634234E-04   -7.7366372613E-03        107.5995      68
   -1.0577575782E-04   -7.6267414413E-03        109.1703      69
   -1.0206568075E-04   -7.5195343976E-03        110.7411      70
   -9.9340333090E-05   -7.4157252691E-03        112.3119      71
   -9.6995393882E-05   -7.3151976305E-03        113.8827      72
   -9.4704125438E-05   -7.2167029484E-03        115.4535      73
   -9.2223298936E-05   -7.1208799946E-03        117.0243      74
   -8.8951118803E-05   -7.0282889321E-03        118.5951      75
   -8.7292627859E-05   -6.9368726921E-03        120.1659      76
   -8.4814713090E-05   -6.8483701457E-03        121.7367      77
   -8.2855501871E-05   -6.7634771199E-03        123.3075      78
   -8.2220979012E-05   -6.6789439556E-03        124.8783      79
   -7.9638333540E-05   -6.5952404351E-03        126.4491      80
   -7.6479008032E-05   -6.5144961900E-03        128.0199      81
   -7.3848304133E-05   -6.4360308846E-03        129.5907      82
   -7.0603995340E-05   -6.3589255168E-03        131.1615      83
   -6.6778285362E-05   -6.2842866835E-03        132.7323      84
   -6.5510217902E-05   -6.2123405356E-03        134.3031      85
   -6.4483221357E-05   -6.1397569713E-03        135.8739      86
   -6.1889712093E-05   -6.0690456063E-03        137.4447      87
   -6.0590239825E-05   -6.0012042005E-03        139.0155      88
   -6.0142411122E-05   -5.9342729934E-03        140.5863      89
   -5.9043739695E-05   -5.8690306666E-03        142.1571      90
   -5.8977131173E-05   -5.8081072581E-03        143.7279      91
   -5.8759914673E-05   -5.7459723848E-03        145.2987      92
   -5.7461910518E-05   -5.6815329661E-03        146.8695      93
   -5.5580328559E-05   -5.6206640434E-03        148.4403      94
   -5.4042788296E-05   -5.5623726412E-03        150.0110      95
   -5.2512555161E-05   -5.5043200616E-03        151.5818      96
   -5.0100472345E-05   -5.4484281223E-03        153.1526      97
   -4.8745921896E-05   -5.3944195338E-03        154.7234      98
   -4.8985213400E-05   -5.3409080587E-03        156.2942      99
   -4.9285949946E-05   -5.2886432677E-03        157.8650     100
   -4.8117643989E-05   -5.2359466440E-03        159.4358     101
   -4.6610817519E-05   -5.1856821487E-03        161.0066     102
   -4.5652906635E-05   -5.1362899430E-03        162.5774     103
   -4.4083074223E-05   -5.0874371002E-03        164.1482     104
   -4.4160799894E-05   -5.0387946339E-03        165.7190     105
   -4.3378576959E-05   -4.9898002057E-03        167.2898     106
   -4.2863579191E-05   -4.9429242316E-03        168.8606     107
   -4.1948064162E-05   -4.8984382401E-03        170.4314     108
   -4.0269124902E-05   -4.8550581245E-03        172.0022     109
   -3.8567699061E-05   -4.8115720568E-03        173.5730     110
   -3.8340782450E-05   -4.7701379089E-03        175.1438     111
   -3.8993614637E-05   -4.7272767201E-03        176.7146     112
   -3.6732945476E-05   -4.6849872819E-03        178.2854     113
   -3.4023135600E-05   -4.6454821943E-03        179.8562     114
   -3.5042080161E-05   -4.6073965693E-03        181.4270     115
   -3.5970129712E-05   -4.5655800758E-03        182.9978     116
   -3.4358906601E-05   -4.5256032043E-03        184.5686     117
   -3.2114562714E-05   -4.4879109976E-03        186.1394     118
   -3.1128687553E-05   -4.4516536592E-03        187.7102     119
   -3.0239601015E-05   -4.4164645320E-03        189.2810     120
   -2.9377200283E-05   -4.3821471576E-03        190.8518     121
   -2.8544541651E-05   -4.3462135268E-03        192.4226     122
   -2.7810684064E-05   -4.3110025450E-03        193.9933     123
   -2.8932057444E-05   -4.2752631983E-03        195.5641     124
   -2.7735258195E-05   -4.2404534123E-03        197.1349     125
   -2.5704209094E-05   -4.2075911887E-03        198.7057     126
   -2.6325260893E-05   -4.1740288480E-03        200.2765     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0.25/GGam.Sig_local_w_O3n0.800T0.250U2.0tp0.20 <==
   -5.1763459201E-02   -4.9419677136E-02          0.7854       0
   -4.0663485866E-02   -8.5653306934E-02          2.3562       1
   -3.0006944990E-02   -9.4017001904E-02          3.9270       2
   -2.2085958913E-02   -9.1519239387E-02          5.4978       3
   -1.6529698253E-02   -8.5328448648E-02          7.0686       4
   -1.2651470883E-02   -7.8318825160E-02          8.6394       5
   -9.9034761747E-03   -7.1576429538E-02         10.2102       6
   -7.9095544629E-03   -6.5467865311E-02         11.7810       7
   -6.4390668420E-03   -6.0069871174E-02         13.3518       8
   -5.3290458734E-03   -5.5333300621E-02         14.9226       9
   -4.4741290373E-03   -5.1190245868E-02         16.4934      10
   -3.8041491257E-03   -4.7553452501E-02         18.0642      11
   -3.2670587506E-03   -4.4349895602E-02         19.6350      12
   -2.8334832428E-03   -4.1520871109E-02         21.2058      13
   -2.4811283765E-03   -3.9006230220E-02         22.7765      14
   -2.1887091836E-03   -3.6763786608E-02         24.3473      15
   -1.9469314257E-03   -3.4751391374E-02         25.9181      16
   -1.7405255498E-03   -3.2938284615E-02         27.4889      17
   -1.5676764294E-03   -3.1302790118E-02         29.0597      18
   -1.4201914985E-03   -2.9808879446E-02         30.6305      19
   -1.2872900527E-03   -2.8448430234E-02         32.2013      20
   -1.1739116779E-03   -2.7202567589E-02         33.7721      21
   -1.0712187034E-03   -2.6059566219E-02         35.3429      22
   -9.8252210579E-04   -2.5007350465E-02         36.9137      23
   -9.0576660842E-04   -2.4030629674E-02         38.4845      24
   -8.3956583251E-04   -2.3132603646E-02         40.0553      25
   -7.7758773872E-04   -2.2293958938E-02         41.6261      26
   -7.2275972078E-04   -2.1514127505E-02         43.1969      27
   -6.7608584014E-04   -2.0787369353E-02         44.7677      28
   -6.2977008922E-04   -2.0105824223E-02         46.3385      29
   -5.9080073781E-04   -1.9464079286E-02         47.9093      30
   -5.5670658682E-04   -1.8863896717E-02         49.4801      31
   -5.2226033512E-04   -1.8297951876E-02         51.0509      32
   -4.9095670456E-04   -1.7764552825E-02         52.6217      33
   -4.6171069510E-04   -1.7263599414E-02         54.1925      34
   -4.3470442999E-04   -1.6786498853E-02         55.7633      35
   -4.1223555097E-04   -1.6337146281E-02         57.3341      36
   -3.9118144077E-04   -1.5911790947E-02         58.9049      37
   -3.7272540418E-04   -1.5503575240E-02         60.4757      38
   -3.5428591639E-04   -1.5118918579E-02         62.0465      39
   -3.3628033176E-04   -1.4753522766E-02         63.6173      40
   -3.1885774228E-04   -1.4404727464E-02         65.1880      41
   -3.0512526579E-04   -1.4070860717E-02         66.7588      42
   -2.9008465856E-04   -1.3751893116E-02         68.3296      43
   -2.7851819997E-04   -1.3447236750E-02         69.9004      44
   -2.6689447753E-04   -1.3155253496E-02         71.4712      45
   -2.4971468075E-04   -1.2875171769E-02         73.0420      46
   -2.3843015240E-04   -1.2605673308E-02         74.6128      47
   -2.2941952877E-04   -1.2346712598E-02         76.1836      48
   -2.2162132447E-04   -1.2102406999E-02         77.7544      49
   -2.0952193354E-04   -1.1866198777E-02         79.3252      50
   -2.0059553917E-04   -1.1639162637E-02         80.8960      51
   -1.9409125574E-04   -1.1419542272E-02         82.4668      52
   -1.8577193601E-04   -1.1208545979E-02         84.0376      53
   -1.8273898561E-04   -1.1000718363E-02         85.6084      54
   -1.7807972077E-04   -1.0800115639E-02         87.1792      55
   -1.7292264100E-04   -1.0615153658E-02         88.7500      56
   -1.6650025676E-04   -1.0432989198E-02         90.3208      57
   -1.5697028141E-04   -1.0256447828E-02         91.8916      58
   -1.5179000220E-04   -1.0088208575E-02         93.4624      59
   -1.4708793264E-04   -9.9225090923E-03         95.0332      60
   -1.4113809359E-04   -9.7639463067E-03         96.6040      61
   -1.3615797781E-04   -9.6120439728E-03         98.1748      62
   -1.3570873983E-04   -9.4581555260E-03         99.7456      63
   -1.2931105286E-04   -9.3076495858E-03        101.3164      64
   -1.2386277501E-04   -9.1674379973E-03        102.8872      65
   -1.2306988239E-04   -9.0340163056E-03        104.4580      66
   -1.1886164390E-04   -8.9015388933E-03        106.0288      67
   -1.1440834046E-04   -8.7669480353E-03        107.5995      68
   -1.1546005008E-04   -8.6411322922E-03        109.1703      69
   -1.1433875927E-04   -8.5228693811E-03        110.7411      70
   -1.0812577025E-04   -8.4003334693E-03        112.3119      71
   -1.0240461227E-04   -8.2866279354E-03        113.8827      72
   -1.0126518045E-04   -8.1750825966E-03        115.4535      73
   -9.8626775285E-05   -8.0650594324E-03        117.0243      74
   -9.4373106620E-05   -7.9622921310E-03        118.5951      75
   -9.0131726483E-05   -7.8574438769E-03        120.1659      76
   -8.7624045554E-05   -7.7557920951E-03        121.7367      77
   -8.4273746365E-05   -7.6609989111E-03        123.3075      78
   -7.9660395715E-05   -7.5693387289E-03        124.8783      79
   -8.1378151817E-05   -7.4769230794E-03        126.4491      80
   -7.7542700932E-05   -7.3853946123E-03        128.0199      81
   -7.4976548482E-05   -7.2991489303E-03        129.5907      82
   -7.6624799672E-05   -7.2095084230E-03        131.1615      83
   -7.4012524506E-05   -7.1220518792E-03        132.7323      84
   -7.2310566076E-05   -7.0420163959E-03        134.3031      85
   -7.4644775102E-05   -6.9598804841E-03        135.8739      86
   -7.1104384272E-05   -6.8790346865E-03        137.4447      87
   -6.9475643050E-05   -6.8015030437E-03        139.0155      88
   -6.9927313887E-05   -6.7283248060E-03        140.5863      89
   -6.5117693785E-05   -6.6504355332E-03        142.1571      90
   -6.4743228040E-05   -6.5795352964E-03        143.7279      91
   -6.4949928112E-05   -6.5105929633E-03        145.2987      92
   -6.1621459080E-05   -6.4452743097E-03        146.8695      93
   -6.2275549524E-05   -6.3757784955E-03        148.4403      94
   -6.1478902597E-05   -6.3106001075E-03        150.0110      95
   -5.6423449452E-05   -6.2424523074E-03        151.5818      96
   -5.2189315579E-05   -6.1777770426E-03        153.1526      97
   -5.4785906771E-05   -6.1136715453E-03        154.7234      98
   -5.0500168865E-05   -6.0532241558E-03        156.2942      99
   -4.5823835351E-05   -5.9907355539E-03        157.8650     100
   -4.6468385138E-05   -5.9353936124E-03        159.4358     101
   -4.8721028269E-05   -5.8788257299E-03        161.0066     102
   -4.5835315215E-05   -5.8200529072E-03        162.5774     103
   -4.4156388015E-05   -5.7659248785E-03        164.1482     104
   -4.4404161353E-05   -5.7134931835E-03        165.7190     105
   -4.8043421567E-05   -5.6607320785E-03        167.2898     106
   -4.5961142210E-05   -5.6065013922E-03        168.8606     107
   -4.6112440693E-05   -5.5564236194E-03        170.4314     108
   -4.7348225648E-05   -5.5011570701E-03        172.0022     109
   -4.5388628135E-05   -5.4533170752E-03        173.5730     110
   -4.5136143062E-05   -5.4031341420E-03        175.1438     111
   -4.5220501498E-05   -5.3550705359E-03        176.7146     112
   -4.3333395773E-05   -5.3097247372E-03        178.2854     113
   -4.0088369120E-05   -5.2639137928E-03        179.8562     114
   -4.1915620522E-05   -5.2197563153E-03        181.4270     115
   -4.3406422058E-05   -5.1709298458E-03        182.9978     116
   -4.5320184934E-05   -5.1259906800E-03        184.5686     117
   -4.5991757408E-05   -5.0826554753E-03        186.1394     118
   -4.5242567753E-05   -5.0385772786E-03        187.7102     119
   -4.4556323389E-05   -5.0003713772E-03        189.2810     120
   -3.9249137173E-05   -4.9617105874E-03        190.8518     121
   -4.0957174045E-05   -4.9232652797E-03        192.4226     122
   -3.8176316314E-05   -4.8853798514E-03        193.9933     123
   -3.9290398898E-05   -4.8484553355E-03        195.5641     124
   -3.4292583052E-05   -4.8107807089E-03        197.1349     125
   -3.0144993350E-05   -4.7725808076E-03        198.7057     126
   -3.2055885328E-05   -4.7366779339E-03        200.2765     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0.25/GGam.Sig_local_w_O4n0.800T0.250U2.0tp0.20 <==
   -5.5117136510E-02   -5.5060179310E-02          0.7854       0
   -4.2662058172E-02   -9.2016599507E-02          2.3562       1
   -3.1159509970E-02   -9.9351420105E-02          3.9270       2
   -2.2785920920E-02   -9.5782956525E-02          5.4978       3
   -1.6980598624E-02   -8.8748389341E-02          7.0686       4
   -1.2954597428E-02   -8.1103575092E-02          8.6394       5
   -1.0112771410E-02   -7.3888894617E-02         10.2102       6
   -8.0634313652E-03   -6.7425040574E-02         11.7810       7
   -6.5531831265E-03   -6.1747353935E-02         13.3518       8
   -5.4117947957E-03   -5.6798331721E-02         14.9226       9
   -4.5353504534E-03   -5.2481964689E-02         16.4934      10
   -3.8527786924E-03   -4.8703455656E-02         18.0642      11
   -3.3109889520E-03   -4.5385245578E-02         19.6350      12
   -2.8729926604E-03   -4.2461501716E-02         21.2058      13
   -2.5146949973E-03   -3.9868376346E-02         22.7765      14
   -2.2170865301E-03   -3.7557011317E-02         24.3473      15
   -1.9674267785E-03   -3.5487844983E-02         25.9181      16
   -1.7549558592E-03   -3.3623461808E-02         27.4889      17
   -1.5738473537E-03   -3.1942105742E-02         29.0597      18
   -1.4207279427E-03   -3.0409258229E-02         30.6305      19
   -1.2872510122E-03   -2.9013250012E-02         32.2013      20
   -1.1711259463E-03   -2.7740911505E-02         33.7721      21
   -1.0695358238E-03   -2.6567568713E-02         35.3429      22
   -9.8205484107E-04   -2.5488758361E-02         36.9137      23
   -9.0284580835E-04   -2.4491803966E-02         38.4845      24
   -8.3740971422E-04   -2.3570996695E-02         40.0553      25
   -7.7511388036E-04   -2.2713499601E-02         41.6261      26
   -7.1968380459E-04   -2.1915780840E-02         43.1969      27
   -6.7233589715E-04   -2.1172511513E-02         44.7677      28
   -6.2778385494E-04   -2.0472640179E-02         46.3385      29
   -5.9340263855E-04   -1.9821385855E-02         47.9093      30
   -5.5605179498E-04   -1.9209997265E-02         49.4801      31
   -5.2339067229E-04   -1.8634043385E-02         51.0509      32
   -4.9473870937E-04   -1.8090311848E-02         52.6217      33
   -4.6661281728E-04   -1.7576593472E-02         54.1925      34
   -4.4217291554E-04   -1.7088358743E-02         55.7633      35
   -4.1798104414E-04   -1.6629542123E-02         57.3341      36
   -3.9269001472E-04   -1.6194403622E-02         58.9049      37
   -3.7601634513E-04   -1.5782044044E-02         60.4757      38
   -3.5496248257E-04   -1.5387634251E-02         62.0465      39
   -3.3731822443E-04   -1.5017697674E-02         63.6173      40
   -3.2422000547E-04   -1.4658646853E-02         65.1880      41
   -3.1145352472E-04   -1.4315333698E-02         66.7588      42
   -2.9534868407E-04   -1.3991217221E-02         68.3296      43
   -2.8138856340E-04   -1.3683599564E-02         69.9004      44
   -2.7028509158E-04   -1.3388618754E-02         71.4712      45
   -2.5776307567E-04   -1.3103448113E-02         73.0420      46
   -2.4154984176E-04   -1.2828872990E-02         74.6128      47
   -2.3077505394E-04   -1.2566325693E-02         76.1836      48
   -2.1949429060E-04   -1.2318045976E-02         77.7544      49
   -2.1534345656E-04   -1.2076429270E-02         79.3252      50
   -2.0841484015E-04   -1.1842166174E-02         80.8960      51
   -2.0248056147E-04   -1.1616626884E-02         82.4668      52
   -1.9563612645E-04   -1.1401449732E-02         84.0376      53
   -1.8805195060E-04   -1.1194431338E-02         85.6084      54
   -1.8207840955E-04   -1.0996149622E-02         87.1792      55
   -1.7513564011E-04   -1.0802010875E-02         88.7500      56
   -1.6937410667E-04   -1.0619557272E-02         90.3208      57
   -1.6579234477E-04   -1.0441517423E-02         91.8916      58
   -1.6458555476E-04   -1.0266895981E-02         93.4624      59
   -1.5809601436E-04   -1.0101691927E-02         95.0332      60
   -1.5013551514E-04   -9.9402888261E-03         96.6040      61
   -1.4753341429E-04   -9.7838281191E-03         98.1748      62
   -1.4002025706E-04   -9.6304153495E-03         99.7456      63
   -1.3303679096E-04   -9.4805492134E-03        101.3164      64
   -1.2465488135E-04   -9.3391076392E-03        102.8872      65
   -1.2174693573E-04   -9.2004179928E-03        104.4580      66
   -1.2081277834E-04   -9.0665251038E-03        106.0288      67
   -1.1608399466E-04   -8.9315271762E-03        107.5995      68
   -1.1285370143E-04   -8.8029856207E-03        109.1703      69
   -1.0893513027E-04   -8.6819536379E-03        110.7411      70
   -1.0467671298E-04   -8.5609719217E-03        112.3119      71
   -1.0088970538E-04   -8.4437624286E-03        113.8827      72
   -9.4950670036E-05   -8.3275191252E-03        115.4535      73
   -9.1302227397E-05   -8.2126978136E-03        117.0243      74
   -9.0456141650E-05   -8.1067619669E-03        118.5951      75
   -8.4928197426E-05   -8.0016352165E-03        120.1659      76
   -8.0275327427E-05   -7.8968713216E-03        121.7367      77
   -8.2197889893E-05   -7.7947056153E-03        123.3075      78
   -8.5266871134E-05   -7.6947158826E-03        124.8783      79
   -8.1148287080E-05   -7.6013546532E-03        126.4491      80
   -8.2054379413E-05   -7.5127313391E-03        128.0199      81
   -8.1490017872E-05   -7.4222504736E-03        129.5907      82
   -8.2300775057E-05   -7.3348244179E-03        131.1615      83
   -7.9351376695E-05   -7.2469461518E-03        132.7323      84
   -7.2450473824E-05   -7.1586818501E-03        134.3031      85
   -6.8049446565E-05   -7.0746250273E-03        135.8739      86
   -6.7005928942E-05   -6.9939454447E-03        137.4447      87
   -6.5511886366E-05   -6.9163934909E-03        139.0155      88
   -6.5629196708E-05   -6.8383328375E-03        140.5863      89
   -6.4427361775E-05   -6.7660884399E-03        142.1571      90
   -6.2655998862E-05   -6.6926073162E-03        143.7279      91
   -5.9485722970E-05   -6.6229046162E-03        145.2987      92
   -5.4830397610E-05   -6.5516870343E-03        146.8695      93
   -5.4250162181E-05   -6.4858432942E-03        148.4403      94
   -5.3672195669E-05   -6.4153252888E-03        150.0110      95
   -5.3121287287E-05   -6.3496100818E-03        151.5818      96
   -5.1063914647E-05   -6.2875656403E-03        153.1526      97
   -5.3508085989E-05   -6.2202183822E-03        154.7234      98
   -5.7655043968E-05   -6.1545692865E-03        156.2942      99
   -5.5858289182E-05   -6.0941430865E-03        157.8650     100
   -5.3235711211E-05   -6.0351673710E-03        159.4358     101
   -5.0662078998E-05   -5.9770097625E-03        161.0066     102
   -5.2375649967E-05   -5.9191308977E-03        162.5774     103
   -4.9975767704E-05   -5.8588278046E-03        164.1482     104
   -4.7797597698E-05   -5.8070765133E-03        165.7190     105
   -4.7635050755E-05   -5.7532869230E-03        167.2898     106
   -4.6590491948E-05   -5.7020034471E-03        168.8606     107
   -4.5781958539E-05   -5.6508561990E-03        170.4314     108
   -4.6329202100E-05   -5.5995894909E-03        172.0022     109
   -4.6697454683E-05   -5.5518139738E-03        173.5730     110
   -4.7323292136E-05   -5.4978933599E-03        175.1438     111
   -4.9050744859E-05   -5.4489156390E-03        176.7146     112
   -4.8303003544E-05   -5.4008202402E-03        178.2854     113
   -4.4855626277E-05   -5.3569745940E-03        179.8562     114
   -3.9387938061E-05   -5.3113712618E-03        181.4270     115
   -3.7827636032E-05   -5.2659676344E-03        182.9978     116
   -3.4416472391E-05   -5.2245470694E-03        184.5686     117
   -3.3870259364E-05   -5.1821156898E-03        186.1394     118
   -3.3902271404E-05   -5.1389491692E-03        187.7102     119
   -3.2576181705E-05   -5.0990627168E-03        189.2810     120
   -3.1236724362E-05   -5.0558170490E-03        190.8518     121
   -2.9499259544E-05   -5.0146286617E-03        192.4226     122
   -2.9388575610E-05   -4.9712002274E-03        193.9933     123
   -3.2745660578E-05   -4.9279939966E-03        195.5641     124
   -2.9280190681E-05   -4.8857201366E-03        197.1349     125
   -2.6278293723E-05   -4.8498413397E-03        198.7057     126
   -2.7942791217E-05   -4.8116349655E-03        200.2765     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0.25/GGam.Sig_local_w_O5n0.800T0.250U2.0tp0.20 <==
   -5.6161109124E-02   -5.6440985473E-02          0.7854       0
   -4.3271146685E-02   -9.3830574037E-02          2.3562       1
   -3.1406497222E-02   -1.0092161292E-01          3.9270       2
   -2.2824744145E-02   -9.6977233158E-02          5.4978       3
   -1.6924745369E-02   -8.9614658446E-02          7.0686       4
   -1.2861980888E-02   -8.1730029712E-02          8.6394       5
   -1.0007102299E-02   -7.4340052390E-02         10.2102       6
   -7.9600077349E-03   -6.7748792368E-02         11.7810       7
   -6.4586166257E-03   -6.1982341499E-02         13.3518       8
   -5.3360655565E-03   -5.6967579142E-02         14.9226       9
   -4.4667174574E-03   -5.2601530496E-02         16.4934      10
   -3.7889274928E-03   -4.8796132097E-02         18.0642      11
   -3.2536652424E-03   -4.5459588009E-02         19.6350      12
   -2.8271140055E-03   -4.2517183185E-02         21.2058      13
   -2.4679531470E-03   -3.9909793779E-02         22.7765      14
   -2.1756113977E-03   -3.7589444890E-02         24.3473      15
   -1.9310859560E-03   -3.5509280320E-02         25.9181      16
   -1.7228636600E-03   -3.3639355311E-02         27.4889      17
   -1.5418452778E-03   -3.1951705821E-02         29.0597      18
   -1.3904187050E-03   -3.0415911794E-02         30.6305      19
   -1.2605485542E-03   -2.9017176441E-02         32.2013      20
   -1.1465436558E-03   -2.7740145299E-02         33.7721      21
   -1.0544744948E-03   -2.6569899612E-02         35.3429      22
   -9.6599322497E-04   -2.5489767350E-02         36.9137      23
   -8.8777169402E-04   -2.4493561782E-02         38.4845      24
   -8.2301986472E-04   -2.3573834914E-02         40.0553      25
   -7.6092627692E-04   -2.2712256039E-02         41.6261      26
   -7.0895518254E-04   -2.1914016089E-02         43.1969      27
   -6.6241420331E-04   -2.1168910093E-02         44.7677      28
   -6.1736889391E-04   -2.0472893118E-02         46.3385      29
   -5.7571726839E-04   -1.9818440808E-02         47.9093      30
   -5.3807482287E-04   -1.9206348764E-02         49.4801      31
   -5.0487826767E-04   -1.8627722094E-02         51.0509      32
   -4.7526413276E-04   -1.8084297770E-02         52.6217      33
   -4.4630679452E-04   -1.7566684450E-02         54.1925      34
   -4.2598854125E-04   -1.7083315556E-02         55.7633      35
   -4.0617576336E-04   -1.6625482738E-02         57.3341      36
   -3.8187941699E-04   -1.6188802794E-02         58.9049      37
   -3.5909892623E-04   -1.5776516619E-02         60.4757      38
   -3.3694871066E-04   -1.5387354470E-02         62.0465      39
   -3.2067369636E-04   -1.5016372801E-02         63.6173      40
   -3.0724207204E-04   -1.4656366080E-02         65.1880      41
   -2.9368671243E-04   -1.4311337791E-02         66.7588      42
   -2.7696428495E-04   -1.3991741846E-02         68.3296      43
   -2.6769427642E-04   -1.3682192463E-02         69.9004      44
   -2.5499471582E-04   -1.3380880400E-02         71.4712      45
   -2.4477769496E-04   -1.3092005416E-02         73.0420      46
   -2.3322246723E-04   -1.2820860372E-02         74.6128      47
   -2.2567902524E-04   -1.2564175430E-02         76.1836      48
   -2.1532141585E-04   -1.2313812824E-02         77.7544      49
   -2.0779783919E-04   -1.2067428625E-02         79.3252      50
   -1.9727585489E-04   -1.1835069533E-02         80.8960      51
   -1.8992505378E-04   -1.1613369224E-02         82.4668      52
   -1.8269732107E-04   -1.1397062661E-02         84.0376      53
   -1.7177936471E-04   -1.1189248606E-02         85.6084      54
   -1.6298835644E-04   -1.0990614122E-02         87.1792      55
   -1.5658469616E-04   -1.0795367017E-02         88.7500      56
   -1.5128497959E-04   -1.0612983940E-02         90.3208      57
   -1.4404851580E-04   -1.0431866651E-02         91.8916      58
   -1.4345396977E-04   -1.0255072674E-02         93.4624      59
   -1.4051839451E-04   -1.0086750509E-02         95.0332      60
   -1.3582240174E-04   -9.9269304268E-03         96.6040      61
   -1.3126339993E-04   -9.7617529666E-03         98.1748      62
   -1.3182581065E-04   -9.6107677687E-03         99.7456      63
   -1.2601811249E-04   -9.4637086583E-03        101.3164      64
   -1.2247213515E-04   -9.3240925260E-03        102.8872      65
   -1.2395665058E-04   -9.1834919222E-03        104.4580      66
   -1.1525035716E-04   -9.0484947131E-03        106.0288      67
   -1.1262802375E-04   -8.9140680014E-03        107.5995      68
   -1.1107759942E-04   -8.7858871412E-03        109.1703      69
   -1.0884416288E-04   -8.6643060116E-03        110.7411      70
   -1.0215859894E-04   -8.5433435692E-03        112.3119      71
   -9.8089219580E-05   -8.4291325141E-03        113.8827      72
   -9.6233004941E-05   -8.3159702929E-03        115.4535      73
   -9.4992564131E-05   -8.2070891023E-03        117.0243      74
   -9.3498582416E-05   -8.0984337794E-03        118.5951      75
   -8.8799131380E-05   -7.9945150852E-03        120.1659      76
   -8.6654596430E-05   -7.8902789870E-03        121.7367      77
   -8.8537001387E-05   -7.7900294700E-03        123.3075      78
   -8.6509459649E-05   -7.6886528639E-03        124.8783      79
   -8.3695194817E-05   -7.5905364836E-03        126.4491      80
   -8.1473777815E-05   -7.4988626458E-03        128.0199      81
   -7.7623241416E-05   -7.4114691913E-03        129.5907      82
   -7.9033763935E-05   -7.3187575705E-03        131.1615      83
   -7.8301929985E-05   -7.2366865730E-03        132.7323      84
   -7.5297466878E-05   -7.1562296587E-03        134.3031      85
   -7.1607250573E-05   -7.0764016099E-03        135.8739      86
   -7.1217494340E-05   -6.9935320716E-03        137.4447      87
   -6.7724369145E-05   -6.9148305228E-03        139.0155      88
   -6.6913245440E-05   -6.8385642755E-03        140.5863      89
   -6.3988458731E-05   -6.7683912856E-03        142.1571      90
   -6.6638308834E-05   -6.6909332645E-03        143.7279      91
   -6.5522940880E-05   -6.6241752596E-03        145.2987      92
   -6.0067315750E-05   -6.5515764118E-03        146.8695      93
   -5.5301307482E-05   -6.4799952568E-03        148.4403      94
   -5.5783710834E-05   -6.4132484382E-03        150.0110      95
   -5.4251047226E-05   -6.3458766294E-03        151.5818      96
   -5.6832395299E-05   -6.2868889462E-03        153.1526      97
   -5.3057327190E-05   -6.2209729693E-03        154.7234      98
   -5.3381779344E-05   -6.1559186412E-03        156.2942      99
   -5.4996840586E-05   -6.0954583130E-03        157.8650     100
   -5.0238418678E-05   -6.0401302482E-03        159.4358     101
   -4.5198056649E-05   -5.9843290972E-03        161.0066     102
   -4.8406440909E-05   -5.9240344508E-03        162.5774     103
   -4.6265623753E-05   -5.8672304513E-03        164.1482     104
   -4.5346117142E-05   -5.8120537168E-03        165.7190     105
   -4.8245574608E-05   -5.7597181543E-03        167.2898     106
   -4.9656718829E-05   -5.7056356952E-03        168.8606     107
   -4.4974736778E-05   -5.6503677998E-03        170.4314     108
   -4.3799578568E-05   -5.5964599629E-03        172.0022     109
   -4.7726589574E-05   -5.5471642653E-03        173.5730     110
   -4.4569542022E-05   -5.5007326668E-03        175.1438     111
   -4.2567886513E-05   -5.4487075415E-03        176.7146     112
   -4.2977007771E-05   -5.3970261375E-03        178.2854     113
   -4.2031274907E-05   -5.3536085570E-03        179.8562     114
   -4.0294782729E-05   -5.3102746549E-03        181.4270     115
   -4.3914290860E-05   -5.2632285460E-03        182.9978     116
   -4.3558248012E-05   -5.2145058518E-03        184.5686     117
   -4.1549036561E-05   -5.1752818926E-03        186.1394     118
   -3.7364234699E-05   -5.1332200158E-03        187.7102     119
   -3.7352091396E-05   -5.0904404271E-03        189.2810     120
   -3.4361279889E-05   -5.0455058785E-03        190.8518     121
   -3.3394123081E-05   -5.0036986869E-03        192.4226     122
   -3.7546791689E-05   -4.9594911731E-03        193.9933     123
   -3.8596200710E-05   -4.9225152842E-03        195.5641     124
   -3.7323131615E-05   -4.8788413311E-03        197.1349     125
   -3.7635750476E-05   -4.8452168858E-03        198.7057     126
   -3.4645737063E-05   -4.8053600186E-03        200.2765     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0.25/GGam.Sig_local_w_O6n0.800T0.250U2.0tp0.20 <==
   -5.6785412778E-02   -5.6729450934E-02          0.7854       0
   -4.3624328630E-02   -9.4441922057E-02          2.3562       1
   -3.1519352417E-02   -1.0141762006E-01          3.9270       2
   -2.2829423121E-02   -9.7297220238E-02          5.4978       3
   -1.6885847952E-02   -8.9804061469E-02          7.0686       4
   -1.2811727140E-02   -8.1818615911E-02          8.6394       5
   -9.9624405100E-03   -7.4377992812E-02         10.2102       6
   -7.9224006097E-03   -6.7756863955E-02         11.7810       7
   -6.4219767463E-03   -6.1974558995E-02         13.3518       8
   -5.2981427780E-03   -5.6946807011E-02         14.9226       9
   -4.4361169858E-03   -5.2578755393E-02         16.4934      10
   -3.7597000059E-03   -4.8766905805E-02         18.0642      11
   -3.2285710467E-03   -4.5422305817E-02         19.6350      12
   -2.8005891327E-03   -4.2478686591E-02         21.2058      13
   -2.4449635693E-03   -3.9875243841E-02         22.7765      14
   -2.1567374336E-03   -3.7554535078E-02         24.3473      15
   -1.9136217890E-03   -3.5469367692E-02         25.9181      16
   -1.7109640987E-03   -3.3600056857E-02         27.4889      17
   -1.5372730074E-03   -3.1910667401E-02         29.0597      18
   -1.3906777767E-03   -3.0374112039E-02         30.6305      19
   -1.2594649104E-03   -2.8979736287E-02         32.2013      20
   -1.1493861170E-03   -2.7705241439E-02         33.7721      21
   -1.0505408764E-03   -2.6534986420E-02         35.3429      22
   -9.6307655471E-04   -2.5457524242E-02         36.9137      23
   -8.8454183776E-04   -2.4459330535E-02         38.4845      24
   -8.1392848092E-04   -2.3540342667E-02         40.0553      25
   -7.5767123266E-04   -2.2683642090E-02         41.6261      26
   -7.0233232735E-04   -2.1886980823E-02         43.1969      27
   -6.5714779679E-04   -2.1138147993E-02         44.7677      28
   -6.1026485945E-04   -2.0444885929E-02         46.3385      29
   -5.7226786771E-04   -1.9792042753E-02         47.9093      30
   -5.3203481498E-04   -1.9182642141E-02         49.4801      31
   -5.0475921771E-04   -1.8606183187E-02         51.0509      32
   -4.7914981422E-04   -1.8059461908E-02         52.6217      33
   -4.4795107956E-04   -1.7546682190E-02         54.1925      34
   -4.2132895980E-04   -1.7063558237E-02         55.7633      35
   -4.0144845916E-04   -1.6604159253E-02         57.3341      36
   -3.8491313839E-04   -1.6164600150E-02         58.9049      37
   -3.6038985518E-04   -1.5747243281E-02         60.4757      38
   -3.4086864835E-04   -1.5356487797E-02         62.0465      39
   -3.2649765004E-04   -1.4984399255E-02         63.6173      40
   -3.1025607009E-04   -1.4625939104E-02         65.1880      41
   -2.9366194590E-04   -1.4286273304E-02         66.7588      42
   -2.8291438690E-04   -1.3961831925E-02         68.3296      43
   -2.7063699865E-04   -1.3655166048E-02         69.9004      44
   -2.5904113582E-04   -1.3359322210E-02         71.4712      45
   -2.4782011689E-04   -1.3077285599E-02         73.0420      46
   -2.3791107500E-04   -1.2807090587E-02         74.6128      47
   -2.3008675948E-04   -1.2545492497E-02         76.1836      48
   -2.1963006179E-04   -1.2287565012E-02         77.7544      49
   -2.0922418128E-04   -1.2048982289E-02         79.3252      50
   -2.0001250715E-04   -1.1816707236E-02         80.8960      51
   -1.9054601591E-04   -1.1597369925E-02         82.4668      52
   -1.8760521006E-04   -1.1383393290E-02         84.0376      53
   -1.7908507053E-04   -1.1176042758E-02         85.6084      54
   -1.7530389134E-04   -1.0976172883E-02         87.1792      55
   -1.6527662502E-04   -1.0780436517E-02         88.7500      56
   -1.5760104293E-04   -1.0596622491E-02         90.3208      57
   -1.5057669157E-04   -1.0416927220E-02         91.8916      58
   -1.4130614092E-04   -1.0243989921E-02         93.4624      59
   -1.3852253936E-04   -1.0076689107E-02         95.0332      60
   -1.3561615275E-04   -9.9125973905E-03         96.6040      61
   -1.3157045372E-04   -9.7562851751E-03         98.1748      62
   -1.3216312005E-04   -9.6001025783E-03         99.7456      63
   -1.2352435252E-04   -9.4549416218E-03        101.3164      64
   -1.2133283738E-04   -9.3168124667E-03        102.8872      65
   -1.1771556170E-04   -9.1786034218E-03        104.4580      66
   -1.1466274836E-04   -9.0363659265E-03        106.0288      67
   -1.1223341151E-04   -8.9098177721E-03        107.5995      68
   -1.1070593199E-04   -8.7791436691E-03        109.1703      69
   -1.0268086714E-04   -8.6543986963E-03        110.7411      70
   -1.0313739377E-04   -8.5380126858E-03        112.3119      71
   -9.6721599973E-05   -8.4229910663E-03        113.8827      72
   -9.1841105209E-05   -8.3113396531E-03        115.4535      73
   -8.8838233682E-05   -8.2028471295E-03        117.0243      74
   -8.5774152660E-05   -8.0940137888E-03        118.5951      75
   -8.0494422847E-05   -7.9863149028E-03        120.1659      76
   -8.3625762468E-05   -7.8820061000E-03        121.7367      77
   -7.8951686971E-05   -7.7791266732E-03        123.3075      78
   -8.1102943567E-05   -7.6815542337E-03        124.8783      79
   -7.5759796513E-05   -7.5854299859E-03        126.4491      80
   -7.8876699537E-05   -7.4931738610E-03        128.0199      81
   -7.3101093162E-05   -7.4084091601E-03        129.5907      82
   -7.2821133032E-05   -7.3174256962E-03        131.1615      83
   -7.2169639106E-05   -7.2317006863E-03        132.7323      84
   -7.3495616946E-05   -7.1437909730E-03        134.3031      85
   -7.0455140069E-05   -7.0583769119E-03        135.8739      86
   -6.8911637518E-05   -6.9759024282E-03        137.4447      87
   -6.5511111630E-05   -6.8988472107E-03        139.0155      88
   -6.4639354020E-05   -6.8214108166E-03        140.5863      89
   -6.8180403235E-05   -6.7461540699E-03        142.1571      90
   -6.7063954968E-05   -6.6736970339E-03        143.7279      91
   -6.4844858555E-05   -6.6051063711E-03        145.2987      92
   -6.2750218630E-05   -6.5386247547E-03        146.8695      93
   -5.7317928917E-05   -6.4666581811E-03        148.4403      94
   -5.4024071754E-05   -6.3968382573E-03        150.0110      95
   -4.9311340946E-05   -6.3296389894E-03        151.5818      96
   -4.7136131520E-05   -6.2668996585E-03        153.1526      97
   -5.2650094230E-05   -6.2025336423E-03        154.7234      98
   -5.0025908065E-05   -6.1442238462E-03        156.2942      99
   -5.0381683932E-05   -6.0804756214E-03        157.8650     100
   -4.9868613871E-05   -6.0260706281E-03        159.4358     101
   -4.6716554769E-05   -5.9665791821E-03        161.0066     102
   -4.3227801693E-05   -5.9092355648E-03        162.5774     103
   -4.0548685103E-05   -5.8541508147E-03        164.1482     104
   -3.5325389856E-05   -5.8018570356E-03        165.7190     105
   -4.3398838860E-05   -5.7454406580E-03        167.2898     106
   -4.3709238302E-05   -5.6894911678E-03        168.8606     107
   -4.0784849559E-05   -5.6357527894E-03        170.4314     108
   -4.0055317924E-05   -5.5877417994E-03        172.0022     109
   -3.9633302029E-05   -5.5386963356E-03        173.5730     110
   -3.8740746295E-05   -5.4837293418E-03        175.1438     111
   -3.4537537326E-05   -5.4321298653E-03        176.7146     112
   -3.6949692315E-05   -5.3849544577E-03        178.2854     113
   -3.7385934125E-05   -5.3372782205E-03        179.8562     114
   -4.0378200692E-05   -5.2913167716E-03        181.4270     115
   -3.8540452664E-05   -5.2492856936E-03        182.9978     116
   -3.6691393729E-05   -5.2071731667E-03        184.5686     117
   -3.7948594796E-05   -5.1663565503E-03        186.1394     118
   -3.5130853824E-05   -5.1228387968E-03        187.7102     119
   -3.0943835601E-05   -5.0850273918E-03        189.2810     120
   -3.1376868215E-05   -5.0412861126E-03        190.8518     121
   -2.9876019852E-05   -4.9976370618E-03        192.4226     122
   -2.5387070861E-05   -4.9591139525E-03        193.9933     123
   -2.6867339432E-05   -4.9221277078E-03        195.5641     124
   -2.5136840713E-05   -4.8781626035E-03        197.1349     125
   -3.1990129750E-05   -4.8398063098E-03        198.7057     126
   -2.9354906682E-05   -4.8008848641E-03        200.2765     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0.25/GGam.Sig_local_w_O7n0.800T0.250U2.0tp0.20 <==
   -5.7041047271E-02   -5.6759858525E-02          0.7854       0
   -4.3758456837E-02   -9.4569854811E-02          2.3562       1
   -3.1555811888E-02   -1.0149506178E-01          3.9270       2
   -2.2830063411E-02   -9.7329954006E-02          5.4978       3
   -1.6873059742E-02   -8.9798824161E-02          7.0686       4
   -1.2792792808E-02   -8.1798419319E-02          8.6394       5
   -9.9502896023E-03   -7.4343292219E-02         10.2102       6
   -7.9139120510E-03   -6.7725489362E-02         11.7810       7
   -6.4085341098E-03   -6.1938672761E-02         13.3518       8
   -5.2778031890E-03   -5.6917031737E-02         14.9226       9
   -4.4189805311E-03   -5.2547748509E-02         16.4934      10
   -3.7486817549E-03   -4.8737509701E-02         18.0642      11
   -3.2215311706E-03   -4.5391955986E-02         19.6350      12
   -2.7942065854E-03   -4.2453438705E-02         21.2058      13
   -2.4461024888E-03   -3.9847640565E-02         22.7765      14
   -2.1542738509E-03   -3.7534060669E-02         24.3473      15
   -1.9138008505E-03   -3.5447734218E-02         25.9181      16
   -1.7127913762E-03   -3.3581565011E-02         27.4889      17
   -1.5337053421E-03   -3.1898792055E-02         29.0597      18
   -1.3913060236E-03   -3.0366335966E-02         30.6305      19
   -1.2524686856E-03   -2.8970835051E-02         32.2013      20
   -1.1427279237E-03   -2.7689753053E-02         33.7721      21
   -1.0432771938E-03   -2.6522500497E-02         35.3429      22
   -9.5560835751E-04   -2.5444321212E-02         36.9137      23
   -8.8027893799E-04   -2.4443561200E-02         38.4845      24
   -8.1273803538E-04   -2.3525721710E-02         40.0553      25
   -7.5263495634E-04   -2.2665473525E-02         41.6261      26
   -7.0250023322E-04   -2.1874884206E-02         43.1969      27
   -6.5914746017E-04   -2.1125215838E-02         44.7677      28
   -6.1492685352E-04   -2.0430879249E-02         46.3385      29
   -5.7763321465E-04   -1.9779825608E-02         47.9093      30
   -5.3504867089E-04   -1.9164627569E-02         49.4801      31
   -5.0539678779E-04   -1.8587278846E-02         51.0509      32
   -4.8273567217E-04   -1.8045598073E-02         52.6217      33
   -4.4798525521E-04   -1.7533565182E-02         54.1925      34
   -4.2179497228E-04   -1.7055371567E-02         55.7633      35
   -3.9755431822E-04   -1.6597550481E-02         57.3341      36
   -3.7627271854E-04   -1.6154342322E-02         58.9049      37
   -3.6038583318E-04   -1.5756195022E-02         60.4757      38
   -3.4329980937E-04   -1.5350601462E-02         62.0465      39
   -3.2774780403E-04   -1.4975419109E-02         63.6173      40
   -3.1025075058E-04   -1.4623815933E-02         65.1880      41
   -2.9533059599E-04   -1.4287323928E-02         66.7588      42
   -2.7827652491E-04   -1.3961105434E-02         68.3296      43
   -2.6269711275E-04   -1.3641250808E-02         69.9004      44
   -2.5641657788E-04   -1.3344776650E-02         71.4712      45
   -2.4961479174E-04   -1.3063101931E-02         73.0420      46
   -2.4376582738E-04   -1.2793115748E-02         74.6128      47
   -2.2594830884E-04   -1.2536418309E-02         76.1836      48
   -2.1282392414E-04   -1.2285060107E-02         77.7544      49
   -2.0258719996E-04   -1.2039696898E-02         79.3252      50
   -1.9393639116E-04   -1.1812626578E-02         80.8960      51
   -1.8706400096E-04   -1.1592201453E-02         82.4668      52
   -1.8339385583E-04   -1.1373659640E-02         84.0376      53
   -1.8805225792E-04   -1.1165100970E-02         85.6084      54
   -1.7467277562E-04   -1.0968957923E-02         87.1792      55
   -1.6514368522E-04   -1.0776827415E-02         88.7500      56
   -1.6045208480E-04   -1.0586652645E-02         90.3208      57
   -1.6321659102E-04   -1.0417885117E-02         91.8916      58
   -1.5756839565E-04   -1.0246616934E-02         93.4624      59
   -1.5310667733E-04   -1.0076273686E-02         95.0332      60
   -1.4378261104E-04   -9.9113687508E-03         96.6040      61
   -1.3401360265E-04   -9.7544114655E-03         98.1748      62
   -1.2574459422E-04   -9.6034741359E-03         99.7456      63
   -1.1677958794E-04   -9.4520443431E-03        101.3164      64
   -1.0933134120E-04   -9.3052482129E-03        102.8872      65
   -1.0554566165E-04   -9.1656943855E-03        104.4580      66
   -1.1648500500E-04   -9.0288633112E-03        106.0288      67
   -1.1146448313E-04   -8.9031469161E-03        107.5995      68
   -1.0457221943E-04   -8.7769894956E-03        109.1703      69
   -9.8327085081E-05   -8.6490552952E-03        110.7411      70
   -1.0266536443E-04   -8.5264075163E-03        112.3119      71
   -9.8678215514E-05   -8.4090967390E-03        113.8827      72
   -9.3150027858E-05   -8.3009447527E-03        115.4535      73
   -9.2723167973E-05   -8.1926220414E-03        117.0243      74
   -9.1506857202E-05   -8.0810678682E-03        118.5951      75
   -8.7257164077E-05   -7.9742103228E-03        120.1659      76
   -8.9186826214E-05   -7.8796304306E-03        121.7367      77
   -8.0590831846E-05   -7.7855739583E-03        123.3075      78
   -7.9026159463E-05   -7.6843608377E-03        124.8783      79
   -7.7607816785E-05   -7.5874836809E-03        126.4491      80
   -7.7348663972E-05   -7.4917293468E-03        128.0199      81
   -7.3303301839E-05   -7.4025777242E-03        129.5907      82
   -7.2138176966E-05   -7.3133877247E-03        131.1615      83
   -7.0097590641E-05   -7.2183416431E-03        132.7323      84
   -6.8299956370E-05   -7.1372000838E-03        134.3031      85
   -6.2697150071E-05   -7.0623143785E-03        135.8739      86
   -5.8226700715E-05   -6.9736194889E-03        137.4447      87
   -5.7954878655E-05   -6.8943293321E-03        139.0155      88
   -6.2827976355E-05   -6.8165362747E-03        140.5863      89
   -6.4685990017E-05   -6.7502022291E-03        142.1571      90
   -6.2275685274E-05   -6.6739876690E-03        143.7279      91
   -6.0682194045E-05   -6.6059551684E-03        145.2987      92
   -5.4531598766E-05   -6.5369761930E-03        146.8695      93
   -5.4207515140E-05   -6.4611280647E-03        148.4403      94
   -5.5109556271E-05   -6.3946221931E-03        150.0110      95
   -5.5816448064E-05   -6.3242805863E-03        151.5818      96
   -4.8930604639E-05   -6.2652896388E-03        153.1526      97
   -4.8153101111E-05   -6.1983050731E-03        154.7234      98
   -5.6158530555E-05   -6.1384071551E-03        156.2942      99
   -5.5689039548E-05   -6.0802072255E-03        157.8650     100
   -5.7177331400E-05   -6.0279337991E-03        159.4358     101
   -4.9093538547E-05   -5.9640343885E-03        161.0066     102
   -4.7312652389E-05   -5.9058004491E-03        162.5774     103
   -4.2937911006E-05   -5.8569404508E-03        164.1482     104
   -4.1113304847E-05   -5.7942087092E-03        165.7190     105
   -4.6159602981E-05   -5.7377207672E-03        167.2898     106
   -4.4316109805E-05   -5.6883069245E-03        168.8606     107
   -4.5838971835E-05   -5.6289442728E-03        170.4314     108
   -4.2597750078E-05   -5.5808981950E-03        172.0022     109
   -3.9064770848E-05   -5.5268605171E-03        173.5730     110
   -3.9805816694E-05   -5.4748956638E-03        175.1438     111
   -3.9317415646E-05   -5.4294159047E-03        176.7146     112
   -3.3900431081E-05   -5.3869351723E-03        178.2854     113
   -3.1484016085E-05   -5.3382150492E-03        179.8562     114
   -3.7946343076E-05   -5.2987979006E-03        181.4270     115
   -3.5291228427E-05   -5.2497150488E-03        182.9978     116
   -3.6609210350E-05   -5.2043072553E-03        184.5686     117
   -3.4415455590E-05   -5.1568792487E-03        186.1394     118
   -3.8974272766E-05   -5.1163092289E-03        187.7102     119
   -3.3024240006E-05   -5.0712592226E-03        189.2810     120
   -3.7297083469E-05   -5.0346944942E-03        190.8518     121
   -3.3819865214E-05   -4.9967548059E-03        192.4226     122
   -2.7399816776E-05   -4.9557575728E-03        193.9933     123
   -3.3997529396E-05   -4.9110856135E-03        195.5641     124
   -3.2713862827E-05   -4.8644451246E-03        197.1349     125
   -2.7765257255E-05   -4.8286037697E-03        198.7057     126
   -3.5302083240E-05   -4.7893090767E-03        200.2765     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0.5/D_DCA <==
0.8 0.115234752652 0.0


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0.5/D_DCA_size20.0 <==
0.799983953642 7.2316373278e-05 -0.552147104978 0.115347834057 5.20586817217e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0.5/D_DCA_size32.0 <==
0.79999012179 9.11252095226e-05 -0.551389769101 0.11530542853 6.62506267646e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0.5/D_DiagMC_GGam <==
0.8000    0.0008    -0.554    0.002    0.1147    0.0006


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0.5/E_DCA <==
0.8 -1.27652847765 -0.0127652847765


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0.5/E_DCA_size20.0 <==
0.799983953642 7.2316373278e-05 -0.552147104978 -1.27686476541 0.000236371413001


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0.5/E_DCA_size32.0 <==
0.79999012179 9.11252095226e-05 -0.551389769101 -1.27652847765 0.000220981799705


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0.5/E_DiagMC_GGam <==
0.8000    0.0008    -0.554    0.002    -1.2775    0.0006


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0.5/GGam.Sig_local_w_O1n0.800T0.500U2.0tp0.20 <==
   -3.6789281945E-02   -6.4786710649E-02          1.5708       0
   -2.1497378463E-02   -7.7882210795E-02          4.7124       1
   -1.2705169116E-02   -6.8784570399E-02          7.8540       2
   -8.0450117373E-03   -5.8133895842E-02         10.9956       3
   -5.4400972708E-03   -4.9308844888E-02         14.1372       4
   -3.8851063880E-03   -4.2405656357E-02         17.2788       5
   -2.8957929656E-03   -3.7011957872E-02         20.4204       6
   -2.2349496762E-03   -3.2743403160E-02         23.5619       7
   -1.7721346410E-03   -2.9304269622E-02         26.7035       8
   -1.4358901683E-03   -2.6489632786E-02         29.8451       9
   -1.1856873465E-03   -2.4147171813E-02         32.9867      10
   -9.9465613859E-04   -2.2176190455E-02         36.1283      11
   -8.4617133190E-04   -2.0494940421E-02         39.2699      12
   -7.2743201817E-04   -1.9046043287E-02         42.4115      13
   -6.3183124963E-04   -1.7784107701E-02         45.5531      14
   -5.5497162881E-04   -1.6675901962E-02         48.6947      15
   -4.9065501574E-04   -1.5694548890E-02         51.8363      16
   -4.3655396358E-04   -1.4822967727E-02         54.9779      17
   -3.9016749323E-04   -1.4038133464E-02         58.1195      18
   -3.5279042567E-04   -1.3333897644E-02         61.2611      19
   -3.1882549699E-04   -1.2695324990E-02         64.4026      20
   -2.8865618375E-04   -1.2115961954E-02         67.5442      21
   -2.6597476459E-04   -1.1589092760E-02         70.6858      22
   -2.4440440990E-04   -1.1100634382E-02         73.8274      23
   -2.2290001777E-04   -1.0653932189E-02         76.9690      24
   -2.0470378905E-04   -1.0240538093E-02         80.1106      25
   -1.9063971485E-04   -9.8582119626E-03         83.2522      26
   -1.7890853962E-04   -9.5046052413E-03         86.3938      27
   -1.6616903318E-04   -9.1766303691E-03         89.5354      28
   -1.5775720651E-04   -8.8690322667E-03         92.6770      29
   -1.4692049248E-04   -8.5799043757E-03         95.8186      30
   -1.3429263692E-04   -8.3115932022E-03         98.9602      31
   -1.2759396006E-04   -8.0595288261E-03        102.1018      32
   -1.2100984413E-04   -7.8216336699E-03        105.2434      33
   -1.1357548754E-04   -7.5953149949E-03        108.3849      34
   -1.0649248000E-04   -7.3836099657E-03        111.5265      35
   -1.0224787352E-04   -7.1804186442E-03        114.6681      36
   -9.5363404003E-05   -6.9882992190E-03        117.8097      37
   -8.8178760313E-05   -6.8095843920E-03        120.9513      38
   -8.5075246228E-05   -6.6396139373E-03        124.0929      39
   -8.1195289114E-05   -6.4756637332E-03        127.2345      40
   -7.7889962174E-05   -6.3166472768E-03        130.3761      41
   -7.2764844863E-05   -6.1694478194E-03        133.5177      42
   -6.8351929901E-05   -6.0296636580E-03        136.6593      43
   -6.7702711369E-05   -5.8943200122E-03        139.8009      44
   -6.6916595102E-05   -5.7655566640E-03        142.9425      45
   -6.1575385100E-05   -5.6422424946E-03        146.0841      46
   -5.7978681795E-05   -5.5217487614E-03        149.2257      47
   -5.4664285835E-05   -5.4080841664E-03        152.3672      48
   -5.2093152956E-05   -5.3016922286E-03        155.5088      49
   -5.1927709062E-05   -5.1977541542E-03        158.6504      50
   -5.2817169244E-05   -5.0948925263E-03        161.7920      51
   -5.1398003648E-05   -4.9967391790E-03        164.9336      52
   -4.6656965582E-05   -4.9033719450E-03        168.0752      53
   -4.0980332445E-05   -4.8126322638E-03        171.2168      54
   -3.9325299564E-05   -4.7299476114E-03        174.3584      55
   -4.1058047800E-05   -4.6488583511E-03        177.5000      56
   -4.1412405985E-05   -4.5688615986E-03        180.6416      57
   -3.8323803162E-05   -4.4883429553E-03        183.7832      58
   -3.3311993307E-05   -4.4133046887E-03        186.9248      59
   -3.5065657409E-05   -4.3419092300E-03        190.0664      60
   -3.4744346139E-05   -4.2709265492E-03        193.2079      61
   -3.3917760916E-05   -4.2020151685E-03        196.3495      62
   -3.1198884000E-05   -4.1339540239E-03        199.4911      63
   -3.0083726265E-05   -4.0723822435E-03        202.6327      64
   -2.9769184121E-05   -4.0086510218E-03        205.7743      65
   -2.8140646364E-05   -3.9503215430E-03        208.9159      66
   -2.9472319481E-05   -3.8922886083E-03        212.0575      67
   -2.8760267360E-05   -3.8345264199E-03        215.1991      68
   -2.7986306797E-05   -3.7797057840E-03        218.3407      69
   -2.4731203627E-05   -3.7275522463E-03        221.4823      70
   -2.2928860347E-05   -3.6778423726E-03        224.6239      71
   -2.2438149935E-05   -3.6251308110E-03        227.7655      72
   -2.2437235445E-05   -3.5754641337E-03        230.9071      73
   -2.3652477737E-05   -3.5257810728E-03        234.0487      74
   -2.1641571762E-05   -3.4806263105E-03        237.1902      75
   -2.1615806677E-05   -3.4370920641E-03        240.3318      76
   -2.0194742552E-05   -3.3920679027E-03        243.4734      77
   -1.8655963727E-05   -3.3496591478E-03        246.6150      78
   -1.7720204131E-05   -3.3090062682E-03        249.7566      79
   -1.6975135661E-05   -3.2667353633E-03        252.8982      80
   -1.8578951237E-05   -3.2256635145E-03        256.0398      81
   -2.0401333868E-05   -3.1899880145E-03        259.1814      82
   -1.9228449932E-05   -3.1496059494E-03        262.3230      83
   -1.6324546870E-05   -3.1134357987E-03        265.4646      84
   -1.6748093825E-05   -3.0756813867E-03        268.6062      85
   -1.3083904427E-05   -3.0388627399E-03        271.7478      86
   -1.1590044874E-05   -3.0069860785E-03        274.8894      87
   -1.1076352727E-05   -2.9732926787E-03        278.0309      88
   -1.2063272777E-05   -2.9409088135E-03        281.1725      89
   -1.0722837731E-05   -2.9056567131E-03        284.3141      90
   -1.0294877486E-05   -2.8760358646E-03        287.4557      91
   -1.3427608728E-05   -2.8463451353E-03        290.5973      92
   -1.3470724043E-05   -2.8162867095E-03        293.7389      93
   -1.2867203374E-05   -2.7840210634E-03        296.8805      94
   -1.5260371975E-05   -2.7548758812E-03        300.0221      95
   -1.4198972190E-05   -2.7235562921E-03        303.1637      96
   -1.1044547008E-05   -2.6950689248E-03        306.3053      97
   -9.6190255334E-06   -2.6707044911E-03        309.4469      98
   -8.7154647961E-06   -2.6442705826E-03        312.5885      99
   -9.0561171696E-06   -2.6177546327E-03        315.7301     100
   -1.2379352038E-05   -2.5927042677E-03        318.8717     101
   -1.2108503596E-05   -2.5630154144E-03        322.0132     102
   -7.4798769496E-06   -2.5395261314E-03        325.1548     103
   -6.6226892822E-06   -2.5175176569E-03        328.2964     104
   -8.6268617103E-06   -2.4970112725E-03        331.4380     105
   -1.0426116446E-05   -2.4727398310E-03        334.5796     106
   -9.4236326306E-06   -2.4472336904E-03        337.7212     107
   -7.4985454277E-06   -2.4236485844E-03        340.8628     108
   -5.8515065105E-06   -2.4028931353E-03        344.0044     109
   -5.3222498656E-06   -2.3824610636E-03        347.1460     110
   -5.7407119674E-06   -2.3621539556E-03        350.2876     111
   -6.9535554729E-06   -2.3372062926E-03        353.4292     112
   -7.3889135304E-06   -2.3162756396E-03        356.5708     113
   -7.6840680067E-06   -2.2946465966E-03        359.7124     114
   -5.2848440567E-06   -2.2758033347E-03        362.8540     115
   -7.3820640176E-06   -2.2592048574E-03        365.9955     116
   -7.1215079477E-06   -2.2382631043E-03        369.1371     117
   -6.5235526849E-06   -2.2196566367E-03        372.2787     118
   -7.3242722837E-06   -2.2011818006E-03        375.4203     119
   -7.1542746891E-06   -2.1852338671E-03        378.5619     120
   -7.8554432137E-06   -2.1690734596E-03        381.7035     121
   -9.1024155176E-06   -2.1516871415E-03        384.8451     122
   -8.3106745585E-06   -2.1324184319E-03        387.9867     123
   -4.3210621420E-06   -2.1155249180E-03        391.1283     124
   -4.3744870259E-06   -2.0992666435E-03        394.2699     125
   -6.1726574691E-06   -2.0816842537E-03        397.4115     126
   -5.2697194182E-06   -2.0633183146E-03        400.5531     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0.5/GGam.Sig_local_w_O3n0.800T0.500U2.0tp0.20 <==
   -4.7553737233E-02   -8.7735850635E-02          1.5708       0
   -2.6088466906E-02   -9.7833858092E-02          4.7124       1
   -1.4780069593E-02   -8.3319562016E-02          7.8540       2
   -9.1166879350E-03   -6.9033767158E-02         10.9956       3
   -6.0699597597E-03   -5.7879025564E-02         14.1372       4
   -4.2854620103E-03   -4.9418389892E-02         17.2788       5
   -3.1727538291E-03   -4.2926860421E-02         20.4204       6
   -2.4320753923E-03   -3.7853794877E-02         23.5619       7
   -1.9194418143E-03   -3.3796390564E-02         26.7035       8
   -1.5549121463E-03   -3.0499678931E-02         29.8451       9
   -1.2853882073E-03   -2.7771835724E-02         32.9867      10
   -1.0783181658E-03   -2.5477431542E-02         36.1283      11
   -9.1300743923E-04   -2.3525076188E-02         39.2699      12
   -7.8683692528E-04   -2.1843696274E-02         42.4115      13
   -6.8230637995E-04   -2.0385439394E-02         45.5531      14
   -5.9954217634E-04   -1.9110687753E-02         48.6947      15
   -5.3131519543E-04   -1.7981423826E-02         51.8363      16
   -4.7384858443E-04   -1.6982048804E-02         54.9779      17
   -4.2602338331E-04   -1.6078211901E-02         58.1195      18
   -3.8696815596E-04   -1.5268594203E-02         61.2611      19
   -3.4354230224E-04   -1.4538040149E-02         64.4026      20
   -3.1362837726E-04   -1.3875283819E-02         67.5442      21
   -2.8604897241E-04   -1.3268392004E-02         70.6858      22
   -2.6243278668E-04   -1.2706750786E-02         73.8274      23
   -2.4190880045E-04   -1.2193726358E-02         76.9690      24
   -2.1703236037E-04   -1.1724335770E-02         80.1106      25
   -2.0550902067E-04   -1.1283345786E-02         83.2522      26
   -1.9216352220E-04   -1.0874330086E-02         86.3938      27
   -1.7323504084E-04   -1.0497378173E-02         89.5354      28
   -1.6631905976E-04   -1.0145413124E-02         92.6770      29
   -1.5454196798E-04   -9.8107817908E-03         95.8186      30
   -1.4391888587E-04   -9.5026370801E-03         98.9602      31
   -1.3405255117E-04   -9.2155845159E-03        102.1018      32
   -1.2702207876E-04   -8.9397394191E-03        105.2434      33
   -1.1657929555E-04   -8.6828618383E-03        108.3849      34
   -1.1190676093E-04   -8.4429472641E-03        111.5265      35
   -1.0515849072E-04   -8.2098643810E-03        114.6681      36
   -9.4590553770E-05   -7.9880737212E-03        117.8097      37
   -9.2224800438E-05   -7.7818511918E-03        120.9513      38
   -9.1853199810E-05   -7.5865647508E-03        124.0929      39
   -8.7295008503E-05   -7.3996352409E-03        127.2345      40
   -7.9824965268E-05   -7.2242291636E-03        130.3761      41
   -8.0750032657E-05   -7.0589532675E-03        133.5177      42
   -7.4272408952E-05   -6.8978768453E-03        136.6593      43
   -7.2679969774E-05   -6.7439519303E-03        139.8009      44
   -7.0762869079E-05   -6.5939885568E-03        142.9425      45
   -6.4363503248E-05   -6.4522311223E-03        146.0841      46
   -6.2639769111E-05   -6.3192488853E-03        149.2257      47
   -6.3231638271E-05   -6.1917875243E-03        152.3672      48
   -5.8845573799E-05   -6.0623163137E-03        155.5088      49
   -5.2366227691E-05   -5.9426481538E-03        158.6504      50
   -5.2187939432E-05   -5.8311619868E-03        161.7920      51
   -4.5441086122E-05   -5.7175394321E-03        164.9336      52
   -4.7022878455E-05   -5.6146280307E-03        168.0752      53
   -4.6392261753E-05   -5.5068942269E-03        171.2168      54
   -4.1424022070E-05   -5.4109242456E-03        174.3584      55
   -4.0203074369E-05   -5.3189273640E-03        177.5000      56
   -4.1799057132E-05   -5.2243771269E-03        180.6416      57
   -3.8172041926E-05   -5.1285885183E-03        183.7832      58
   -4.0064905071E-05   -5.0416208263E-03        186.9248      59
   -3.9498668736E-05   -4.9619931169E-03        190.0664      60
   -3.7089646713E-05   -4.8814926735E-03        193.2079      61
   -3.0592548093E-05   -4.8088575044E-03        196.3495      62
   -3.2440200556E-05   -4.7300982189E-03        199.4911      63
   -2.6431099688E-05   -4.6550398009E-03        202.6327      64
   -2.6940080190E-05   -4.5845369495E-03        205.7743      65
   -3.0914361399E-05   -4.5164045641E-03        208.9159      66
   -2.8446456454E-05   -4.4501312881E-03        212.0575      67
   -2.3189051039E-05   -4.3800731926E-03        215.1991      68
   -2.2626683144E-05   -4.3250105982E-03        218.3407      69
   -2.7826033257E-05   -4.2643798157E-03        221.4823      70
   -2.4313580178E-05   -4.2046153906E-03        224.6239      71
   -2.3597249340E-05   -4.1444948414E-03        227.7655      72
   -1.8876395738E-05   -4.0782773723E-03        230.9071      73
   -2.1222897326E-05   -4.0269528987E-03        234.0487      74
   -2.4092227109E-05   -3.9724114713E-03        237.1902      75
   -2.4632828231E-05   -3.9202162049E-03        240.3318      76
   -2.1887316301E-05   -3.8741351909E-03        243.4734      77
   -2.2730251698E-05   -3.8266301609E-03        246.6150      78
   -2.0114785120E-05   -3.7746455832E-03        249.7566      79
   -2.1102580727E-05   -3.7285270582E-03        252.8982      80
   -2.4406461273E-05   -3.6802818228E-03        256.0398      81
   -2.4559653804E-05   -3.6336109495E-03        259.1814      82
   -2.0363782156E-05   -3.5931157041E-03        262.3230      83
   -1.8988348895E-05   -3.5499823325E-03        265.4646      84
   -1.7975654185E-05   -3.5085348672E-03        268.6062      85
   -1.7676059498E-05   -3.4689846550E-03        271.7478      86
   -1.8890608890E-05   -3.4335498291E-03        274.8894      87
   -1.6863989005E-05   -3.3952173090E-03        278.0309      88
   -1.4606797539E-05   -3.3549494219E-03        281.1725      89
   -1.5671591728E-05   -3.3231758608E-03        284.3141      90
   -1.8553689660E-05   -3.2822876955E-03        287.4557      91
   -1.3601276413E-05   -3.2426100333E-03        290.5973      92
   -1.3180081908E-05   -3.2098714507E-03        293.7389      93
   -1.5736033772E-05   -3.1709301861E-03        296.8805      94
   -1.5462882143E-05   -3.1417404052E-03        300.0221      95
   -1.6928127988E-05   -3.1113209558E-03        303.1637      96
   -9.6674713251E-06   -3.0852526441E-03        306.3053      97
   -1.2741174735E-05   -3.0505908778E-03        309.4469      98
   -1.2643376579E-05   -3.0205740217E-03        312.5885      99
   -1.4510110438E-05   -2.9906024454E-03        315.7301     100
   -1.4883066448E-05   -2.9586918228E-03        318.8717     101
   -1.5706659838E-05   -2.9304179507E-03        322.0132     102
   -2.1288055529E-05   -2.8984558443E-03        325.1548     103
   -1.2828168501E-05   -2.8751521708E-03        328.2964     104
   -1.4243710498E-05   -2.8464379085E-03        331.4380     105
   -1.6210742405E-05   -2.8202630145E-03        334.5796     106
   -1.2190930350E-05   -2.7895794727E-03        337.7212     107
   -9.1410126206E-06   -2.7656758727E-03        340.8628     108
   -1.4108452548E-05   -2.7417139089E-03        344.0044     109
   -1.5012719952E-05   -2.7163699958E-03        347.1460     110
   -6.3493269271E-06   -2.6959295497E-03        350.2876     111
   -7.8422632616E-06   -2.6722672552E-03        353.4292     112
   -7.6232310009E-06   -2.6450938960E-03        356.5708     113
   -3.9536086769E-06   -2.6247354946E-03        359.7124     114
   -8.0746025662E-06   -2.6008426983E-03        362.8540     115
   -7.8505001658E-06   -2.5762835082E-03        365.9955     116
   -1.4616073901E-05   -2.5540284052E-03        369.1371     117
   -1.3235672064E-05   -2.5352995219E-03        372.2787     118
   -1.0687087029E-05   -2.5127723485E-03        375.4203     119
   -9.4287072433E-06   -2.4910294950E-03        378.5619     120
   -7.7247176655E-06   -2.4725011896E-03        381.7035     121
   -5.9820031363E-06   -2.4449413295E-03        384.8451     122
   -8.0454945705E-06   -2.4346921346E-03        387.9867     123
   -1.0328592728E-05   -2.4165337762E-03        391.1283     124
   -1.1816239228E-05   -2.3943960783E-03        394.2699     125
   -7.7077075150E-06   -2.3759887946E-03        397.4115     126
   -6.0513683334E-06   -2.3566013402E-03        400.5531     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0.5/GGam.Sig_local_w_O4n0.800T0.500U2.0tp0.20 <==
   -5.0645392219E-02   -9.5944464940E-02          1.5708       0
   -2.7177173139E-02   -1.0320919015E-01          4.7124       1
   -1.5257766847E-02   -8.6754463761E-02          7.8540       2
   -9.3659037714E-03   -7.1402863828E-02         10.9956       3
   -6.2148357326E-03   -5.9637820379E-02         14.1372       4
   -4.3802220963E-03   -5.0791831097E-02         17.2788       5
   -3.2288898641E-03   -4.4054483698E-02         20.4204       6
   -2.4768372915E-03   -3.8802743182E-02         23.5619       7
   -1.9555734210E-03   -3.4614256085E-02         26.7035       8
   -1.5845552609E-03   -3.1211194893E-02         29.8451       9
   -1.3051912114E-03   -2.8405447885E-02         32.9867      10
   -1.0939215883E-03   -2.6052043313E-02         36.1283      11
   -9.2523234897E-04   -2.4049449336E-02         39.2699      12
   -7.9328390634E-04   -2.2330776871E-02         42.4115      13
   -6.9009244667E-04   -2.0839220534E-02         45.5531      14
   -6.0816826138E-04   -1.9525506931E-02         48.6947      15
   -5.3644519970E-04   -1.8371339831E-02         51.8363      16
   -4.7951172747E-04   -1.7336554299E-02         54.9779      17
   -4.2458025293E-04   -1.6417449056E-02         58.1195      18
   -3.8501910407E-04   -1.5594502417E-02         61.2611      19
   -3.5044627266E-04   -1.4847415148E-02         64.4026      20
   -3.2129527447E-04   -1.4165781536E-02         67.5442      21
   -2.9276317959E-04   -1.3540980521E-02         70.6858      22
   -2.6527518346E-04   -1.2967755563E-02         73.8274      23
   -2.4716846616E-04   -1.2445579315E-02         76.9690      24
   -2.2612997839E-04   -1.1964898404E-02         80.1106      25
   -2.0529574049E-04   -1.1514429581E-02         83.2522      26
   -1.8829878827E-04   -1.1097506798E-02         86.3938      27
   -1.7962027382E-04   -1.0707605274E-02         89.5354      28
   -1.6569352921E-04   -1.0350265968E-02         92.6770      29
   -1.5633068944E-04   -1.0013431617E-02         95.8186      30
   -1.5379406786E-04   -9.7011565882E-03         98.9602      31
   -1.4114073687E-04   -9.3981115518E-03        102.1018      32
   -1.2864240888E-04   -9.1177978118E-03        105.2434      33
   -1.1623554081E-04   -8.8544297856E-03        108.3849      34
   -1.0939308965E-04   -8.6067095547E-03        111.5265      35
   -1.1088426937E-04   -8.3701605255E-03        114.6681      36
   -1.0699516937E-04   -8.1485181822E-03        117.8097      37
   -9.9943489237E-05   -7.9417046729E-03        120.9513      38
   -9.2809068260E-05   -7.7407604293E-03        124.0929      39
   -7.9499558744E-05   -7.5501964916E-03        127.2345      40
   -8.1686453540E-05   -7.3696116740E-03        130.3761      41
   -7.9981440720E-05   -7.1930241056E-03        133.5177      42
   -7.4137920700E-05   -7.0286968817E-03        136.6593      43
   -6.7761615935E-05   -6.8775012631E-03        139.8009      44
   -6.8231601900E-05   -6.7255784082E-03        142.9425      45
   -6.2703723134E-05   -6.5801457766E-03        146.0841      46
   -5.9908123153E-05   -6.4475704088E-03        149.2257      47
   -5.9570392305E-05   -6.3127276872E-03        152.3672      48
   -5.4539604836E-05   -6.1851221032E-03        155.5088      49
   -5.3131951497E-05   -6.0594689686E-03        158.6504      50
   -5.2118267814E-05   -5.9435134948E-03        161.7920      51
   -4.7034239504E-05   -5.8302743595E-03        164.9336      52
   -4.8519342635E-05   -5.7182070031E-03        168.0752      53
   -4.2390309230E-05   -5.6133914838E-03        171.2168      54
   -4.3896140848E-05   -5.5132457324E-03        174.3584      55
   -4.3057399220E-05   -5.4147472918E-03        177.5000      56
   -3.8335155355E-05   -5.3156393028E-03        180.6416      57
   -3.8129053595E-05   -5.2221024029E-03        183.7832      58
   -3.5874738000E-05   -5.1380277554E-03        186.9248      59
   -3.0663767392E-05   -5.0575528106E-03        190.0664      60
   -2.7359401105E-05   -4.9807612810E-03        193.2079      61
   -2.1517328403E-05   -4.9030500929E-03        196.3495      62
   -2.3979324662E-05   -4.8272442639E-03        199.4911      63
   -2.5456719317E-05   -4.7543188679E-03        202.6327      64
   -2.9453835627E-05   -4.6800202159E-03        205.7743      65
   -3.2122118018E-05   -4.6049424690E-03        208.9159      66
   -2.9844978653E-05   -4.5409031142E-03        212.0575      67
   -2.7745721619E-05   -4.4744424547E-03        215.1991      68
   -2.7282460495E-05   -4.4100973865E-03        218.3407      69
   -2.7264466725E-05   -4.3474516285E-03        221.4823      70
   -2.4797100356E-05   -4.2855277702E-03        224.6239      71
   -2.3238113044E-05   -4.2194020370E-03        227.7655      72
   -1.7721328093E-05   -4.1698442804E-03        230.9071      73
   -2.2061217072E-05   -4.1119104844E-03        234.0487      74
   -1.8830503584E-05   -4.0581158778E-03        237.1902      75
   -2.1534404350E-05   -4.0023953533E-03        240.3318      76
   -2.1932290219E-05   -3.9493633984E-03        243.4734      77
   -1.9707081091E-05   -3.8988816729E-03        246.6150      78
   -1.5475944123E-05   -3.8515833181E-03        249.7566      79
   -2.0803098291E-05   -3.8049338047E-03        252.8982      80
   -1.4952142618E-05   -3.7562753468E-03        256.0398      81
   -1.7709799084E-05   -3.7089618399E-03        259.1814      82
   -2.1319493248E-05   -3.6664455867E-03        262.3230      83
   -2.1086162818E-05   -3.6264333279E-03        265.4646      84
   -2.1298131308E-05   -3.5842368840E-03        268.6062      85
   -1.8345859585E-05   -3.5455255391E-03        271.7478      86
   -1.3028057584E-05   -3.5006401452E-03        274.8894      87
   -1.2711245027E-05   -3.4599651080E-03        278.0309      88
   -1.4324472934E-05   -3.4222593462E-03        281.1725      89
   -1.4064719803E-05   -3.3850393475E-03        284.3141      90
   -1.5072267657E-05   -3.3458954292E-03        287.4557      91
   -1.9908584750E-05   -3.3116955869E-03        290.5973      92
   -1.4270303220E-05   -3.2801993135E-03        293.7389      93
   -1.4322214867E-05   -3.2454755095E-03        296.8805      94
   -1.1182525607E-05   -3.2065349243E-03        300.0221      95
   -9.3629134432E-06   -3.1735291802E-03        303.1637      96
   -1.3345918467E-05   -3.1442300298E-03        306.3053      97
   -1.7568236593E-05   -3.1119548389E-03        309.4469      98
   -1.8836953247E-05   -3.0837259564E-03        312.5885      99
   -1.5490392088E-05   -3.0511188974E-03        315.7301     100
   -1.7135096020E-05   -3.0179833151E-03        318.8717     101
   -1.2825566915E-05   -2.9904197973E-03        322.0132     102
   -1.5696917169E-05   -2.9655221574E-03        325.1548     103
   -1.5147971251E-05   -2.9362273022E-03        328.2964     104
   -1.2051546885E-05   -2.9061393621E-03        331.4380     105
   -1.6268767990E-05   -2.8783567622E-03        334.5796     106
   -1.2517868661E-05   -2.8512016882E-03        337.7212     107
   -1.7182920115E-05   -2.8308079988E-03        340.8628     108
   -1.5775418884E-05   -2.8023224624E-03        344.0044     109
   -1.9607184618E-05   -2.7758443119E-03        347.1460     110
   -9.9292173112E-06   -2.7528228533E-03        350.2876     111
   -1.3657135532E-05   -2.7294452776E-03        353.4292     112
   -1.3122849217E-05   -2.7019782531E-03        356.5708     113
   -4.6106171040E-06   -2.6805486415E-03        359.7124     114
   -7.4902591557E-06   -2.6556260789E-03        362.8540     115
   -8.4067141730E-06   -2.6317663834E-03        365.9955     116
   -6.9178348886E-06   -2.6090424935E-03        369.1371     117
   -8.6276365716E-06   -2.5925854870E-03        372.2787     118
   -5.9891220263E-06   -2.5686578751E-03        375.4203     119
   -5.2543666570E-06   -2.5472416642E-03        378.5619     120
   -8.0749158034E-06   -2.5241395400E-03        381.7035     121
   -8.1265399774E-06   -2.5041406056E-03        384.8451     122
   -9.8478857666E-06   -2.4839455585E-03        387.9867     123
   -6.3296464954E-06   -2.4673088245E-03        391.1283     124
   -8.0455607274E-06   -2.4496564744E-03        394.2699     125
   -4.8910393502E-06   -2.4237204294E-03        397.4115     126
   -2.7977740138E-06   -2.4045567197E-03        400.5531     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0.5/GGam.Sig_local_w_O5n0.800T0.500U2.0tp0.20 <==
   -5.1799309397E-02   -9.8340077643E-02          1.5708       0
   -2.7311121220E-02   -1.0484113122E-01          4.7124       1
   -1.5145702665E-02   -8.7591219041E-02          7.8540       2
   -9.2351749450E-03   -7.1832104303E-02         10.9956       3
   -6.1005889103E-03   -5.9857212967E-02         14.1372       4
   -4.2896581525E-03   -5.0914425608E-02         17.2788       5
   -3.1602337888E-03   -4.4123296521E-02         20.4204       6
   -2.4233837638E-03   -3.8841102864E-02         23.5619       7
   -1.9093683690E-03   -3.4637835623E-02         26.7035       8
   -1.5437627977E-03   -3.1228886486E-02         29.8451       9
   -1.2737602040E-03   -2.8415676705E-02         32.9867      10
   -1.0630738570E-03   -2.6061045537E-02         36.1283      11
   -9.0666881416E-04   -2.4057555829E-02         39.2699      12
   -7.7989749052E-04   -2.2332872022E-02         42.4115      13
   -6.7677670034E-04   -2.0839126697E-02         45.5531      14
   -5.9595705394E-04   -1.9523689287E-02         48.6947      15
   -5.2393998223E-04   -1.8370302036E-02         51.8363      16
   -4.6801940070E-04   -1.7337586633E-02         54.9779      17
   -4.1641560579E-04   -1.6411242637E-02         58.1195      18
   -3.7405345381E-04   -1.5584062707E-02         61.2611      19
   -3.3984096284E-04   -1.4841036586E-02         64.4026      20
   -3.0512871582E-04   -1.4156753079E-02         67.5442      21
   -2.8078863644E-04   -1.3538388546E-02         70.6858      22
   -2.5855515098E-04   -1.2967470340E-02         73.8274      23
   -2.4010400703E-04   -1.2440808945E-02         76.9690      24
   -2.1767464708E-04   -1.1960693878E-02         80.1106      25
   -2.0232174536E-04   -1.1509365762E-02         83.2522      26
   -1.8733372079E-04   -1.1092202757E-02         86.3938      27
   -1.7722284173E-04   -1.0709773631E-02         89.5354      28
   -1.6509389625E-04   -1.0344511083E-02         92.6770      29
   -1.5109703075E-04   -1.0007290103E-02         95.8186      30
   -1.4380866445E-04   -9.6972540409E-03         98.9602      31
   -1.3532844131E-04   -9.3968088744E-03        102.1018      32
   -1.3018573003E-04   -9.1191420418E-03        105.2434      33
   -1.1469585748E-04   -8.8561116429E-03        108.3849      34
   -1.0749270131E-04   -8.6117395923E-03        111.5265      35
   -1.0403458304E-04   -8.3765914619E-03        114.6681      36
   -9.8050036955E-05   -8.1567499555E-03        117.8097      37
   -9.4118189723E-05   -7.9489991987E-03        120.9513      38
   -9.0058038700E-05   -7.7437154663E-03        124.0929      39
   -8.2708729488E-05   -7.5527338107E-03        127.2345      40
   -8.0511633430E-05   -7.3766577922E-03        130.3761      41
   -7.6786744433E-05   -7.1953037041E-03        133.5177      42
   -6.4496649114E-05   -7.0275575218E-03        136.6593      43
   -6.7414921490E-05   -6.8737247256E-03        139.8009      44
   -6.4662560533E-05   -6.7227884851E-03        142.9425      45
   -5.8842921191E-05   -6.5776287937E-03        146.0841      46
   -5.8344639308E-05   -6.4439980878E-03        149.2257      47
   -5.3920801436E-05   -6.3091076237E-03        152.3672      48
   -5.2231046370E-05   -6.1802241512E-03        155.5088      49
   -5.3883335617E-05   -6.0537490304E-03        158.6504      50
   -4.7831482247E-05   -5.9355339300E-03        161.7920      51
   -4.8700055211E-05   -5.8224082277E-03        164.9336      52
   -4.3004917289E-05   -5.7136189331E-03        168.0752      53
   -4.3636580923E-05   -5.6133472031E-03        171.2168      54
   -4.6828471287E-05   -5.5153780988E-03        174.3584      55
   -4.3636845435E-05   -5.4181439711E-03        177.5000      56
   -3.8957889456E-05   -5.3189612234E-03        180.6416      57
   -3.7075622812E-05   -5.2303431226E-03        183.7832      58
   -3.4129930522E-05   -5.1424839892E-03        186.9248      59
   -3.2871416924E-05   -5.0578956131E-03        190.0664      60
   -3.3625804409E-05   -4.9825728437E-03        193.2079      61
   -3.1129571966E-05   -4.8996126053E-03        196.3495      62
   -3.6066066924E-05   -4.8186028230E-03        199.4911      63
   -2.6187310074E-05   -4.7392719542E-03        202.6327      64
   -2.0746685250E-05   -4.6720993987E-03        205.7743      65
   -2.2191777423E-05   -4.5977518352E-03        208.9159      66
   -2.3239651288E-05   -4.5286773167E-03        212.0575      67
   -3.0046930289E-05   -4.4665868539E-03        215.1991      68
   -2.6658147551E-05   -4.4042817402E-03        218.3407      69
   -2.0717942325E-05   -4.3444466906E-03        221.4823      70
   -2.6012294391E-05   -4.2860984743E-03        224.6239      71
   -2.5123064887E-05   -4.2206140749E-03        227.7655      72
   -2.5543889552E-05   -4.1638580957E-03        230.9071      73
   -2.6068418768E-05   -4.1073577983E-03        234.0487      74
   -2.3345503957E-05   -4.0510001788E-03        237.1902      75
   -1.7773221673E-05   -3.9963985648E-03        240.3318      76
   -1.7376011093E-05   -3.9459452262E-03        243.4734      77
   -1.9709558264E-05   -3.8950520846E-03        246.6150      78
   -2.0577566650E-05   -3.8495400298E-03        249.7566      79
   -1.6254743968E-05   -3.7982041464E-03        252.8982      80
   -1.7808132879E-05   -3.7511443043E-03        256.0398      81
   -2.3560217016E-05   -3.7059272379E-03        259.1814      82
   -2.1090442259E-05   -3.6612371072E-03        262.3230      83
   -1.3168481571E-05   -3.6142540983E-03        265.4646      84
   -1.4472185124E-05   -3.5729529399E-03        268.6062      85
   -1.8240805353E-05   -3.5405772909E-03        271.7478      86
   -1.8113753435E-05   -3.4971961229E-03        274.8894      87
   -1.6837829938E-05   -3.4533433984E-03        278.0309      88
   -1.5305811455E-05   -3.4207936475E-03        281.1725      89
   -1.5960160700E-05   -3.3809992539E-03        284.3141      90
   -1.7249713620E-05   -3.3436418891E-03        287.4557      91
   -1.1268765294E-05   -3.3062307527E-03        290.5973      92
   -1.1204987172E-05   -3.2699523562E-03        293.7389      93
   -6.7157541199E-06   -3.2409764428E-03        296.8805      94
   -7.8084311873E-06   -3.2059642531E-03        300.0221      95
   -1.0052097366E-05   -3.1700920026E-03        303.1637      96
   -1.5066729207E-05   -3.1353024477E-03        306.3053      97
   -1.1536656983E-05   -3.1044068563E-03        309.4469      98
   -1.0358388428E-05   -3.0741543659E-03        312.5885      99
   -3.0063277611E-06   -3.0452235935E-03        315.7301     100
   -7.4553402374E-06   -3.0159275414E-03        318.8717     101
   -1.3131515011E-05   -2.9825771384E-03        322.0132     102
   -1.1613598933E-05   -2.9569270895E-03        325.1548     103
   -1.3514609222E-05   -2.9281457330E-03        328.2964     104
   -1.2590835638E-05   -2.8977375390E-03        331.4380     105
   -9.0818589099E-06   -2.8743286319E-03        334.5796     106
   -4.5496906045E-06   -2.8563265113E-03        337.7212     107
   -2.9444581833E-06   -2.8288578348E-03        340.8628     108
   -1.2678013784E-05   -2.8020686128E-03        344.0044     109
   -1.1395020766E-05   -2.7771561020E-03        347.1460     110
   -7.3601595196E-06   -2.7470243516E-03        350.2876     111
   -1.2055002774E-05   -2.7254310820E-03        353.4292     112
   -5.3046388917E-06   -2.6977308153E-03        356.5708     113
    1.8427491571E-06   -2.6798633000E-03        359.7124     114
   -1.7260302274E-06   -2.6573682783E-03        362.8540     115
   -2.9762841617E-06   -2.6289160282E-03        365.9955     116
   -7.4569981954E-06   -2.6103336750E-03        369.1371     117
   -6.9073292040E-06   -2.5897486416E-03        372.2787     118
   -1.2711264833E-06   -2.5651814988E-03        375.4203     119
   -4.9955453741E-06   -2.5498793044E-03        378.5619     120
   -7.9728114637E-06   -2.5262732890E-03        381.7035     121
   -6.8173190949E-06   -2.5104107051E-03        384.8451     122
   -7.5890304478E-06   -2.4839752795E-03        387.9867     123
   -5.6889643955E-06   -2.4636811643E-03        391.1283     124
   -1.7356766942E-06   -2.4445237197E-03        394.2699     125
   -1.9645991570E-06   -2.4299833131E-03        397.4115     126
   -2.9749306974E-06   -2.4045556795E-03        400.5531     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0.5/GGam.Sig_local_w_O6n0.800T0.500U2.0tp0.20 <==
   -5.2526744098E-02   -9.9241386934E-02          1.5708       0
   -2.7375834104E-02   -1.0532681585E-01          4.7124       1
   -1.5107156975E-02   -8.7732712950E-02          7.8540       2
   -9.1956669525E-03   -7.1845461610E-02         10.9956       3
   -6.0753239949E-03   -5.9833179393E-02         14.1372       4
   -4.2702774099E-03   -5.0871780824E-02         17.2788       5
   -3.1524096700E-03   -4.4069114354E-02         20.4204       6
   -2.4068728233E-03   -3.8783818843E-02         23.5619       7
   -1.9017836488E-03   -3.4582989233E-02         26.7035       8
   -1.5349917557E-03   -3.1185562961E-02         29.8451       9
   -1.2648699464E-03   -2.8377848402E-02         32.9867      10
   -1.0567217028E-03   -2.6021564949E-02         36.1283      11
   -8.9548494842E-04   -2.4014827764E-02         39.2699      12
   -7.6824222888E-04   -2.2293318361E-02         42.4115      13
   -6.7635813664E-04   -2.0803150301E-02         45.5531      14
   -5.9545411038E-04   -1.9488523212E-02         48.6947      15
   -5.2469943234E-04   -1.8334478692E-02         51.8363      16
   -4.6826955896E-04   -1.7303473430E-02         54.9779      17
   -4.1756526239E-04   -1.6384924344E-02         58.1195      18
   -3.7132125428E-04   -1.5566103817E-02         61.2611      19
   -3.3723055798E-04   -1.4817586346E-02         64.4026      20
   -3.0604255699E-04   -1.4132134782E-02         67.5442      21
   -2.7844840470E-04   -1.3509623150E-02         70.6858      22
   -2.6118279174E-04   -1.2945691881E-02         73.8274      23
   -2.3762759117E-04   -1.2415808735E-02         76.9690      24
   -2.2526471357E-04   -1.1935184688E-02         80.1106      25
   -2.0652401129E-04   -1.1490299104E-02         83.2522      26
   -1.9130836073E-04   -1.1079371468E-02         86.3938      27
   -1.7905093900E-04   -1.0684277533E-02         89.5354      28
   -1.6370346672E-04   -1.0326096267E-02         92.6770      29
   -1.5177557551E-04   -9.9895032185E-03         95.8186      30
   -1.4510005723E-04   -9.6764352388E-03         98.9602      31
   -1.3725188503E-04   -9.3794197931E-03        102.1018      32
   -1.2347970487E-04   -9.1071660647E-03        105.2434      33
   -1.2323840380E-04   -8.8405650844E-03        108.3849      34
   -1.1488508620E-04   -8.5894813038E-03        111.5265      35
   -1.0836504079E-04   -8.3572904564E-03        114.6681      36
   -1.0370836974E-04   -8.1326846079E-03        117.8097      37
   -9.9814118374E-05   -7.9265377720E-03        120.9513      38
   -9.1316149429E-05   -7.7302739839E-03        124.0929      39
   -8.1618101582E-05   -7.5397885232E-03        127.2345      40
   -7.7688900536E-05   -7.3573321253E-03        130.3761      41
   -7.7316182234E-05   -7.1862649621E-03        133.5177      42
   -7.2953143653E-05   -7.0224353676E-03        136.6593      43
   -7.0575474071E-05   -6.8623622824E-03        139.8009      44
   -7.3284316858E-05   -6.7122484905E-03        142.9425      45
   -6.8928929681E-05   -6.5657656980E-03        146.0841      46
   -6.0230217716E-05   -6.4262101163E-03        149.2257      47
   -5.3244413374E-05   -6.2947372051E-03        152.3672      48
   -5.5734612649E-05   -6.1650832238E-03        155.5088      49
   -4.9592445813E-05   -6.0487661493E-03        158.6504      50
   -4.7626129094E-05   -5.9349789119E-03        161.7920      51
   -5.1258963277E-05   -5.8191294698E-03        164.9336      52
   -4.6110993179E-05   -5.7125837415E-03        168.0752      53
   -4.6256267586E-05   -5.6093449747E-03        171.2168      54
   -4.7542240279E-05   -5.5046007182E-03        174.3584      55
   -4.2795932087E-05   -5.4057347184E-03        177.5000      56
   -4.6754761564E-05   -5.3123652751E-03        180.6416      57
   -3.9909636567E-05   -5.2266239267E-03        183.7832      58
   -3.9266848197E-05   -5.1344549875E-03        186.9248      59
   -3.7912939942E-05   -5.0444120387E-03        190.0664      60
   -3.3368394080E-05   -4.9616792300E-03        193.2079      61
   -3.2276271817E-05   -4.8884034071E-03        196.3495      62
   -3.2011569150E-05   -4.8113767073E-03        199.4911      63
   -2.8551538251E-05   -4.7415415777E-03        202.6327      64
   -3.0190306810E-05   -4.6714779038E-03        205.7743      65
   -3.1915832990E-05   -4.5988803677E-03        208.9159      66
   -2.8621726332E-05   -4.5261953326E-03        212.0575      67
   -2.2237867679E-05   -4.4598352420E-03        215.1991      68
   -2.6779255384E-05   -4.3975081632E-03        218.3407      69
   -2.3278167071E-05   -4.3340532711E-03        221.4823      70
   -1.7543886497E-05   -4.2697604285E-03        224.6239      71
   -2.0711660052E-05   -4.2156114816E-03        227.7655      72
   -2.3760730048E-05   -4.1659633911E-03        230.9071      73
   -1.9180820876E-05   -4.1113742492E-03        234.0487      74
   -2.3135903547E-05   -4.0523589747E-03        237.1902      75
   -2.5560954935E-05   -4.0030332224E-03        240.3318      76
   -2.4751226459E-05   -3.9501797963E-03        243.4734      77
   -2.5722490692E-05   -3.8926194605E-03        246.6150      78
   -2.7931392043E-05   -3.8473279842E-03        249.7566      79
   -2.0369604087E-05   -3.7983544093E-03        252.8982      80
   -1.9041528304E-05   -3.7492897236E-03        256.0398      81
   -2.0576204233E-05   -3.7066129761E-03        259.1814      82
   -1.3856367602E-05   -3.6580349588E-03        262.3230      83
   -1.4582798528E-05   -3.6222203536E-03        265.4646      84
   -1.3365830466E-05   -3.5825913409E-03        268.6062      85
   -1.4527556888E-05   -3.5376659228E-03        271.7478      86
   -1.8085624232E-05   -3.4984655459E-03        274.8894      87
   -1.5591023839E-05   -3.4611397235E-03        278.0309      88
   -1.4157534621E-05   -3.4164588250E-03        281.1725      89
   -1.3824061306E-05   -3.3794191673E-03        284.3141      90
   -1.3814264771E-05   -3.3407968250E-03        287.4557      91
   -8.6617899805E-06   -3.3034077648E-03        290.5973      92
   -7.0950919914E-06   -3.2674196139E-03        293.7389      93
   -5.5951295527E-06   -3.2362748419E-03        296.8805      94
   -9.8406511072E-06   -3.2054763148E-03        300.0221      95
   -6.2139121562E-06   -3.1675405448E-03        303.1637      96
   -9.7163975736E-06   -3.1415914338E-03        306.3053      97
   -1.5706116305E-05   -3.1094367588E-03        309.4469      98
   -1.2982081159E-05   -3.0761654119E-03        312.5885      99
   -1.0668289890E-05   -3.0424745390E-03        315.7301     100
   -9.5965529039E-06   -3.0109256529E-03        318.8717     101
   -7.8827252216E-06   -2.9840821126E-03        322.0132     102
   -1.0569906509E-05   -2.9552658426E-03        325.1548     103
   -7.6140655688E-06   -2.9250906178E-03        328.2964     104
   -1.2333369198E-05   -2.8998088815E-03        331.4380     105
   -5.0568401268E-06   -2.8764409158E-03        334.5796     106
   -7.4488433790E-06   -2.8452223768E-03        337.7212     107
   -8.2181405827E-06   -2.8233099310E-03        340.8628     108
   -1.4507445033E-05   -2.7958384466E-03        344.0044     109
   -8.6803454012E-06   -2.7645701937E-03        347.1460     110
   -4.4375725625E-06   -2.7406537132E-03        350.2876     111
   -3.0995706810E-06   -2.7155652434E-03        353.4292     112
   -1.7233006054E-06   -2.6921291987E-03        356.5708     113
   -3.3719874609E-06   -2.6722527174E-03        359.7124     114
   -4.4026488436E-06   -2.6499994566E-03        362.8540     115
   -4.7582776482E-06   -2.6265128934E-03        365.9955     116
   -5.8309117869E-06   -2.6040965752E-03        369.1371     117
   -2.4614661856E-06   -2.5767616375E-03        372.2787     118
   -9.1622248501E-06   -2.5537976765E-03        375.4203     119
   -5.8145136868E-06   -2.5356381716E-03        378.5619     120
   -1.1718734195E-05   -2.5167493651E-03        381.7035     121
   -7.5827953436E-06   -2.4956119906E-03        384.8451     122
   -8.7615343957E-06   -2.4712867059E-03        387.9867     123
   -5.2867801230E-06   -2.4541910810E-03        391.1283     124
   -5.7856096140E-06   -2.4417371154E-03        394.2699     125
   -4.5258628800E-06   -2.4236239356E-03        397.4115     126
   -1.7751169515E-06   -2.3993340619E-03        400.5531     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0.5/GGam.Sig_local_w_O7n0.800T0.500U2.0tp0.20 <==
   -5.2836022286E-02   -9.9555469454E-02          1.5708       0
   -2.7408905422E-02   -1.0547284164E-01          4.7124       1
   -1.5090199171E-02   -8.7762519610E-02          7.8540       2
   -9.1824422104E-03   -7.1837566925E-02         10.9956       3
   -6.0538907660E-03   -5.9818179172E-02         14.1372       4
   -4.2567217968E-03   -5.0858995848E-02         17.2788       5
   -3.1355384587E-03   -4.4061916806E-02         20.4204       6
   -2.4014050763E-03   -3.8779472575E-02         23.5619       7
   -1.9010178663E-03   -3.4580782077E-02         26.7035       8
   -1.5366210159E-03   -3.1176781603E-02         29.8451       9
   -1.2614201940E-03   -2.8365937794E-02         32.9867      10
   -1.0557705651E-03   -2.5999568760E-02         36.1283      11
   -8.9636701036E-04   -2.4005941013E-02         39.2699      12
   -7.6449740153E-04   -2.2285269230E-02         42.4115      13
   -6.7184613934E-04   -2.0790049365E-02         45.5531      14
   -5.8551567378E-04   -1.9483345392E-02         48.6947      15
   -5.1341394618E-04   -1.8328665031E-02         51.8363      16
   -4.5467806041E-04   -1.7300538082E-02         54.9779      17
   -4.0819000225E-04   -1.6384040881E-02         58.1195      18
   -3.6701140502E-04   -1.5556268155E-02         61.2611      19
   -3.3347307832E-04   -1.4802598124E-02         64.4026      20
   -3.0633249554E-04   -1.4129258560E-02         67.5442      21
   -2.7936506878E-04   -1.3503777176E-02         70.6858      22
   -2.5575295936E-04   -1.2938875074E-02         73.8274      23
   -2.3996675552E-04   -1.2416716305E-02         76.9690      24
   -2.1578309775E-04   -1.1925835731E-02         80.1106      25
   -2.0706368728E-04   -1.1480343239E-02         83.2522      26
   -1.8919126296E-04   -1.1068837519E-02         86.3938      27
   -1.7519093378E-04   -1.0680432430E-02         89.5354      28
   -1.6868129868E-04   -1.0324074905E-02         92.6770      29
   -1.5189363962E-04   -9.9865952606E-03         95.8186      30
   -1.4009289023E-04   -9.6747345697E-03         98.9602      31
   -1.2901087408E-04   -9.3791088297E-03        102.1018      32
   -1.2551460637E-04   -9.1008143617E-03        105.2434      33
   -1.2006313706E-04   -8.8333296936E-03        108.3849      34
   -1.1354833214E-04   -8.5821227278E-03        111.5265      35
   -1.0576534800E-04   -8.3548050154E-03        114.6681      36
   -9.3964738984E-05   -8.1332181674E-03        117.8097      37
   -9.8209944263E-05   -7.9217170061E-03        120.9513      38
   -8.8300189715E-05   -7.7261148296E-03        124.0929      39
   -8.7016836449E-05   -7.5297379111E-03        127.2345      40
   -8.1769386695E-05   -7.3537988682E-03        130.3761      41
   -7.9035326955E-05   -7.1827061877E-03        133.5177      42
   -7.5276928974E-05   -7.0231556703E-03        136.6593      43
   -7.1790951780E-05   -6.8616511679E-03        139.8009      44
   -6.1467860365E-05   -6.7092115071E-03        142.9425      45
   -6.1199084917E-05   -6.5598916295E-03        146.0841      46
   -6.0027809730E-05   -6.4223706974E-03        149.2257      47
   -5.6826890888E-05   -6.2954998266E-03        152.3672      48
   -6.1916494974E-05   -6.1676286277E-03        155.5088      49
   -5.9590698446E-05   -6.0454933913E-03        158.6504      50
   -4.7024519457E-05   -5.9280337701E-03        161.7920      51
   -4.7195263966E-05   -5.8088504921E-03        164.9336      52
   -4.9089538641E-05   -5.7069540578E-03        168.0752      53
   -4.8668236754E-05   -5.5983012259E-03        171.2168      54
   -4.6694426970E-05   -5.5000184197E-03        174.3584      55
   -4.4226565957E-05   -5.4089572864E-03        177.5000      56
   -3.7654838653E-05   -5.3148259472E-03        180.6416      57
   -4.3074966577E-05   -5.2187653248E-03        183.7832      58
   -3.6939399613E-05   -5.1340511711E-03        186.9248      59
   -3.1847819358E-05   -5.0552347784E-03        190.0664      60
   -2.8738623197E-05   -4.9676408081E-03        193.2079      61
   -3.0928670788E-05   -4.8806531344E-03        196.3495      62
   -3.2730056757E-05   -4.8050086269E-03        199.4911      63
   -3.1362863692E-05   -4.7320375173E-03        202.6327      64
   -2.6680648591E-05   -4.6657927507E-03        205.7743      65
   -3.2548005010E-05   -4.5936082708E-03        208.9159      66
   -3.1143105663E-05   -4.5261853720E-03        212.0575      67
   -2.7100850836E-05   -4.4659144248E-03        215.1991      68
   -2.7879359842E-05   -4.3970480466E-03        218.3407      69
   -3.0416256496E-05   -4.3328182410E-03        221.4823      70
   -2.6452840564E-05   -4.2753936372E-03        224.6239      71
   -2.9726042952E-05   -4.2157973339E-03        227.7655      72
   -2.4226308967E-05   -4.1578745308E-03        230.9071      73
   -2.3636566645E-05   -4.1030664085E-03        234.0487      74
   -1.9368857303E-05   -4.0494226890E-03        237.1902      75
   -2.0554941625E-05   -3.9951857932E-03        240.3318      76
   -2.6365286166E-05   -3.9501647088E-03        243.4734      77
   -2.3736946440E-05   -3.8930611092E-03        246.6150      78
   -1.3080139482E-05   -3.8437003344E-03        249.7566      79
   -1.7826820249E-05   -3.7944957486E-03        252.8982      80
   -2.0457476796E-05   -3.7493797327E-03        256.0398      81
   -1.4495530392E-05   -3.6988796080E-03        259.1814      82
   -2.0126638915E-05   -3.6635056106E-03        262.3230      83
   -1.6405573442E-05   -3.6152648496E-03        265.4646      84
   -1.1454538065E-05   -3.5709955638E-03        268.6062      85
   -1.7269276069E-05   -3.5239947243E-03        271.7478      86
   -1.8683664408E-05   -3.4976697995E-03        274.8894      87
   -1.9004203450E-05   -3.4556167489E-03        278.0309      88
   -2.0030649027E-05   -3.4187456243E-03        281.1725      89
   -1.2811019239E-05   -3.3789395798E-03        284.3141      90
   -1.3226383221E-05   -3.3450248265E-03        287.4557      91
   -1.4003898929E-05   -3.3055096547E-03        290.5973      92
   -9.3570412639E-06   -3.2690270905E-03        293.7389      93
   -5.3262921103E-06   -3.2311184605E-03        296.8805      94
   -9.9416255258E-06   -3.2048994884E-03        300.0221      95
   -1.0445599401E-05   -3.1688723045E-03        303.1637      96
   -1.2303176786E-05   -3.1353101977E-03        306.3053      97
   -1.3870021506E-05   -3.1038180926E-03        309.4469      98
   -1.3042671150E-05   -3.0744673466E-03        312.5885      99
   -9.3694571242E-06   -3.0354076883E-03        315.7301     100
   -1.4177549478E-05   -3.0118582075E-03        318.8717     101
   -9.0055119511E-06   -2.9826204507E-03        322.0132     102
   -1.7264178116E-05   -2.9567167738E-03        325.1548     103
   -1.3925354227E-05   -2.9286900228E-03        328.2964     104
   -1.1933501130E-05   -2.8978909261E-03        331.4380     105
   -8.3114675017E-06   -2.8772000413E-03        334.5796     106
   -1.1535010916E-05   -2.8431213968E-03        337.7212     107
   -1.1217417716E-05   -2.8114559592E-03        340.8628     108
   -8.8257390772E-06   -2.7941896336E-03        344.0044     109
   -9.4612490810E-06   -2.7684125543E-03        347.1460     110
   -1.3619867859E-05   -2.7457451441E-03        350.2876     111
   -1.2481188620E-05   -2.7198777564E-03        353.4292     112
   -1.1943001959E-05   -2.6931771555E-03        356.5708     113
   -7.7902917406E-06   -2.6811812438E-03        359.7124     114
   -8.1888370098E-06   -2.6500109223E-03        362.8540     115
   -1.3883912125E-05   -2.6259868678E-03        365.9955     116
   -1.2080211385E-05   -2.6018033883E-03        369.1371     117
   -9.0830490850E-06   -2.5815234738E-03        372.2787     118
   -6.3927507723E-06   -2.5600789093E-03        375.4203     119
   -6.3140505137E-06   -2.5388876396E-03        378.5619     120
   -8.0186729664E-06   -2.5174731892E-03        381.7035     121
   -4.6852722012E-06   -2.4987050067E-03        384.8451     122
   -5.1027251799E-06   -2.4784912471E-03        387.9867     123
   -1.0040325299E-05   -2.4615753197E-03        391.1283     124
   -3.3155072667E-06   -2.4376244798E-03        394.2699     125
   -1.3144774525E-05   -2.4201141549E-03        397.4115     126
   -8.8612926886E-06   -2.4062855819E-03        400.5531     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0/Delta_DMET.dat <==
0.8 1.0e-04 0.0 1.7e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0/Delta_DMET.size2x2.dat <==
0.8 1.0e-04 2.8945181e-05 1.2e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0/Delta_DMET.size4x2.dat <==
0.8 1.0e-04 0 2.0e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0/Delta_DMET.size4x4.dat <==
0.8 1.0e-04 0 5.4e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0/E_DMET.dat <==
0.8 1.0e-04 -1.40111611951 4.0e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0/E_DMET.size2x2.dat <==
0.8 1.0e-04 -1.40497296385 1.8e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0/E_DMET.size4x2.dat <==
0.8 1.0e-04 -1.40395597873 2.3e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0/E_DMET.size4x4.dat <==
0.8 1.0e-04 -1.40301154479 1.6e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0/E_DMET.size8x2.dat <==
0.8 1.0e-04 -1.40353514133 1.8e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0/M_DMET.dat <==
0.8 1.0e-04 0.0003183506  0.0002365577



==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0/M_DMET.size2x2.dat <==
0.8 1.0e-04 9.107976e-06 3.6e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0/M_DMET.size4x2.dat <==
0.8 1.0e-04 4.05165028274668E-007 9.2805438669861E-008



==> anc/t1_tprime0.2/t1_tprime0.2_U2_n0.8_T0/M_DMET.size4x4.dat <==
0.8 1.0e-04 0.0001928071  0.0001328525



==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0.125/D_DCA <==
1.0 0.199735179565 0.00126665168699


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0.125/D_DCA_size20.0 <==
1.00029889054 0.000441421369112 0.424631405353 0.200177549553 6.4321634284e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0.125/D_DCA_size32.0 <==
1.00032238163 0.000454943288218 0.42127708233 0.200764274749 6.63753638705e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0.125/D_DCA_size50.0 <==
1.00029719327 0.000606763978176 0.425489487714 0.199622514094 8.87488766517e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0.125/D_DiagMC_GGam <==
1.0000    0.0010    0.4204    0.0020    0.1990    0.0015


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0.125/E_DCA <==
1.0 -1.17771940165 0.00171732820188


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0.125/E_DCA_size20.0 <==
1.00029889054 0.000441421369112 0.424631405353 -1.17713019114 1.99997324125e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0.125/E_DCA_size32.0 <==
1.00032238163 0.000454943288218 0.42127708233 -1.17633080638 5.28585174703e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0.125/E_DCA_size50.0 <==
1.00029719327 0.000606763978176 0.425489487714 -1.17787635411 4.88033338084e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0.125/E_DiagMC_GGam <==
1.0000    0.0010    0.4204    0.0020    -1.1786    0.0015


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0.125/GGam.Sig_local_w_O1n1.000T0.125U2.0tp0.20 <==
   -1.3969696727E-02   -2.6036483662E-02          0.3927       0
   -1.0809119525E-02   -5.4483371787E-02          1.1781       1
   -7.5539867685E-03   -7.0010205501E-02          1.9635       2
   -4.8838900179E-03   -7.7944853371E-02          2.7489       3
   -2.8801996926E-03   -8.1296839060E-02          3.5343       4
   -1.4493132098E-03   -8.1873760229E-02          4.3197       5
   -4.6006829277E-04   -8.0788183714E-02          5.1051       6
    2.0687874655E-04   -7.8732958251E-02          5.8905       7
    6.4372999868E-04   -7.6144871345E-02          6.6759       8
    9.2034952245E-04   -7.3296080625E-02          7.4613       9
    1.0853888578E-03   -7.0357443789E-02          8.2467      10
    1.1737973425E-03   -6.7432365393E-02          9.0321      11
    1.2123142973E-03   -6.4584945565E-02          9.8175      12
    1.2163259772E-03   -6.1851040113E-02         10.6029      13
    1.1974672794E-03   -5.9251004160E-02         11.3883      14
    1.1634813461E-03   -5.6791495762E-02         12.1737      15
    1.1207100105E-03   -5.4474126725E-02         12.9591      16
    1.0731190356E-03   -5.2294357369E-02         13.7445      17
    1.0244258738E-03   -5.0249311289E-02         14.5299      18
    9.7462403344E-04   -4.8329441691E-02         15.3153      19
    9.2599346755E-04   -4.6529676221E-02         16.1007      20
    8.7853124723E-04   -4.4841067179E-02         16.8861      21
    8.3256277062E-04   -4.3254556160E-02         17.6715      22
    7.8891573975E-04   -4.1764702260E-02         18.4569      23
    7.4737032876E-04   -4.0363664264E-02         19.2423      24
    7.0794596222E-04   -3.9043775998E-02         20.0277      25
    6.7120685540E-04   -3.7799615708E-02         20.8131      26
    6.3680799635E-04   -3.6625621760E-02         21.5984      27
    6.0504716616E-04   -3.5518771582E-02         22.3838      28
    5.7477842498E-04   -3.4472693230E-02         23.1692      29
    5.4648752244E-04   -3.3481072796E-02         23.9546      30
    5.2207629060E-04   -3.2541247082E-02         24.7400      31
    4.9866364140E-04   -3.1651016469E-02         25.5254      32
    4.7441740297E-04   -3.0805624736E-02         26.3108      33
    4.5203576433E-04   -3.0000661524E-02         27.0962      34
    4.3076034031E-04   -2.9234954302E-02         27.8816      35
    4.1057308644E-04   -2.8504169541E-02         28.6670      36
    3.9469409979E-04   -2.7806980409E-02         29.4524      37
    3.7970362606E-04   -2.7143247992E-02         30.2378      38
    3.6306943769E-04   -2.6509671664E-02         31.0232      39
    3.4786921033E-04   -2.5901071818E-02         31.8086      40
    3.3341607594E-04   -2.5318832734E-02         32.5940      41
    3.1990919136E-04   -2.4763970401E-02         33.3794      42
    3.0586608681E-04   -2.4231819255E-02         34.1648      43
    2.9437182041E-04   -2.3721094505E-02         34.9502      44
    2.8228557677E-04   -2.3229427797E-02         35.7356      45
    2.7133734476E-04   -2.2757068207E-02         36.5210      46
    2.6232648707E-04   -2.2303814293E-02         37.3064      47
    2.5326964584E-04   -2.1868573040E-02         38.0918      48
    2.4446441496E-04   -2.1449403686E-02         38.8772      49
    2.3597427864E-04   -2.1045628001E-02         39.6626      50
    2.2827780414E-04   -2.0656751870E-02         40.4480      51
    2.2043857493E-04   -2.0282061425E-02         41.2334      52
    2.1237151112E-04   -1.9919255084E-02         42.0188      53
    2.0484301250E-04   -1.9569327867E-02         42.8042      54
    1.9758280924E-04   -1.9230828260E-02         43.5896      55
    1.9059531267E-04   -1.8903046402E-02         44.3750      56
    1.8380625354E-04   -1.8587031641E-02         45.1604      57
    1.7778800831E-04   -1.8281953039E-02         45.9458      58
    1.7242540925E-04   -1.7985556506E-02         46.7312      59
    1.6724321173E-04   -1.7698269929E-02         47.5166      60
    1.6346710713E-04   -1.7419987543E-02         48.3020      61
    1.5921610128E-04   -1.7151613333E-02         49.0874      62
    1.5385825357E-04   -1.6890740668E-02         49.8728      63
    1.4842411077E-04   -1.6636284043E-02         50.6582      64
    1.4548146682E-04   -1.6388332794E-02         51.4436      65
    1.4379143754E-04   -1.6149468818E-02         52.2290      66
    1.4094858276E-04   -1.5917762138E-02         53.0144      67
    1.3709659283E-04   -1.5691451765E-02         53.7998      68
    1.3294029591E-04   -1.5471628647E-02         54.5852      69
    1.2901576288E-04   -1.5258737002E-02         55.3706      70
    1.2618251875E-04   -1.5051538924E-02         56.1560      71
    1.2305110648E-04   -1.4849555655E-02         56.9414      72
    1.1976921207E-04   -1.4652063162E-02         57.7268      73
    1.1687374587E-04   -1.4460348596E-02         58.5122      74
    1.1354540044E-04   -1.4273536211E-02         59.2976      75
    1.1128127869E-04   -1.4091498714E-02         60.0830      76
    1.0976975771E-04   -1.3913879539E-02         60.8684      77
    1.0776116030E-04   -1.3739795269E-02         61.6538      78
    1.0436099539E-04   -1.3570158130E-02         62.4392      79
    1.0185541958E-04   -1.3405477570E-02         63.2246      80
    9.9587474848E-05   -1.3245430426E-02         64.0100      81
    9.6219956182E-05   -1.3089474899E-02         64.7953      82
    9.2825462391E-05   -1.2935872547E-02         65.5807      83
    9.0331078048E-05   -1.2784225415E-02         66.3661      84
    8.8449565134E-05   -1.2637326810E-02         67.1515      85
    8.8056021993E-05   -1.2494093850E-02         67.9369      86
    8.6045944713E-05   -1.2356125553E-02         68.7223      87
    8.3328325711E-05   -1.2220185310E-02         69.5077      88
    8.1160154853E-05   -1.2086525806E-02         70.2931      89
    7.9937887175E-05   -1.1955626204E-02         71.0785      90
    7.8181933994E-05   -1.1828173256E-02         71.8639      91
    7.5846460008E-05   -1.1701586748E-02         72.6493      92
    7.5162767071E-05   -1.1577600865E-02         73.4347      93
    7.5273921164E-05   -1.1456110891E-02         74.2201      94
    7.3688522314E-05   -1.1337007232E-02         75.0055      95
    7.1124574018E-05   -1.1220556125E-02         75.7909      96
    6.8616612070E-05   -1.1105776911E-02         76.5763      97
    6.6746962172E-05   -1.0992683101E-02         77.3617      98
    6.6315060525E-05   -1.0883652561E-02         78.1471      99
    6.5234170375E-05   -1.0776775756E-02         78.9325     100
    6.4092061739E-05   -1.0672587102E-02         79.7179     101
    6.2794529346E-05   -1.0569899948E-02         80.5033     102
    6.1637173813E-05   -1.0469543366E-02         81.2887     103
    6.0683685469E-05   -1.0371252650E-02         82.0741     104
    5.8783594523E-05   -1.0274768015E-02         82.8595     105
    5.6796196611E-05   -1.0180274628E-02         83.6449     106
    5.6088523203E-05   -1.0087320299E-02         84.4303     107
    5.6264490597E-05   -9.9959912510E-03         85.2157     108
    5.5412173719E-05   -9.9065444397E-03         86.0011     109
    5.5577144098E-05   -9.8184534350E-03         86.7865     110
    5.6728058325E-05   -9.7319408224E-03         87.5719     111
    5.6365308054E-05   -9.6466440507E-03         88.3573     112
    5.6465025244E-05   -9.5621382351E-03         89.1427     113
    5.6311164146E-05   -9.4807880683E-03         89.9281     114
    5.5334875012E-05   -9.4003439225E-03         90.7135     115
    5.4308043266E-05   -9.3203630078E-03         91.4989     116
    5.3243784318E-05   -9.2419925131E-03         92.2843     117
    5.3433267523E-05   -9.1638892856E-03         93.0697     118
    5.4035426655E-05   -9.0883827796E-03         93.8551     119
    5.3495194931E-05   -9.0138283422E-03         94.6405     120
    5.2693571672E-05   -8.9399017750E-03         95.4259     121
    5.1771184406E-05   -8.8668802580E-03         96.2113     122
    5.2272342582E-05   -8.7947622474E-03         96.9967     123
    5.2054196400E-05   -8.7251739466E-03         97.7821     124
    5.0896861508E-05   -8.6559911514E-03         98.5675     125
    4.9441713133E-05   -8.5880819308E-03         99.3529     126
    4.8028066486E-05   -8.5228296823E-03        100.1383     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0.125/GGam.Sig_local_w_O3n1.000T0.125U2.0tp0.20 <==
   -1.9582104950E-02   -3.8843596023E-02          0.3927       0
   -1.4615242564E-02   -7.6823779749E-02          1.1781       1
   -9.7546806042E-03   -9.5389315659E-02          1.9635       2
   -5.9411113240E-03   -1.0348384200E-01          2.7489       3
   -3.2093792640E-03   -1.0570800995E-01          3.5343       4
   -1.3484463701E-03   -1.0466583837E-01          4.3197       5
   -1.2274800602E-04   -1.0183222695E-01          5.1051       6
    6.6047634364E-04   -9.8081291187E-02          5.8905       7
    1.1464103029E-03   -9.3916639698E-02          6.6759       8
    1.4296920580E-03   -8.9643639480E-02          7.4613       9
    1.5773260813E-03   -8.5431902905E-02          8.2467      10
    1.6405685537E-03   -8.1375616885E-02          9.0321      11
    1.6498207706E-03   -7.7529008422E-02          9.8175      12
    1.6184494750E-03   -7.3912709780E-02         10.6029      13
    1.5641750427E-03   -7.0520541511E-02         11.3883      14
    1.4986962097E-03   -6.7356772644E-02         12.1737      15
    1.4288002459E-03   -6.4415162718E-02         12.9591      16
    1.3537579868E-03   -6.1672105062E-02         13.7445      17
    1.2780214389E-03   -5.9118608444E-02         14.5299      18
    1.2075833223E-03   -5.6737908813E-02         15.3153      19
    1.1391763345E-03   -5.4520581431E-02         16.1007      20
    1.0752783258E-03   -5.2450175068E-02         16.8861      21
    1.0149520659E-03   -5.0519781511E-02         17.6715      22
    9.5585847941E-04   -4.8711986543E-02         18.4569      23
    9.0183702433E-04   -4.7016001627E-02         19.2423      24
    8.5322242219E-04   -4.5425312190E-02         20.0277      25
    8.0925219375E-04   -4.3931555221E-02         20.8131      26
    7.6499882960E-04   -4.2531484703E-02         21.5984      27
    7.1967105955E-04   -4.1208446990E-02         22.3838      28
    6.8375541200E-04   -3.9962589560E-02         23.1692      29
    6.5051746166E-04   -3.8782561447E-02         23.9546      30
    6.1547069500E-04   -3.7669819418E-02         24.7400      31
    5.8577727661E-04   -3.6615162710E-02         25.5254      32
    5.5636343529E-04   -3.5616392841E-02         26.3108      33
    5.2909208647E-04   -3.4665790309E-02         27.0962      34
    5.0512400971E-04   -3.3764196471E-02         27.8816      35
    4.8527044279E-04   -3.2910979958E-02         28.6670      36
    4.6601765757E-04   -3.2095016454E-02         29.4524      37
    4.4530789181E-04   -3.1317314750E-02         30.2378      38
    4.2794687988E-04   -3.0572112904E-02         31.0232      39
    4.0844498872E-04   -2.9864304544E-02         31.8086      40
    3.9006324002E-04   -2.9181992903E-02         32.5940      41
    3.7136626277E-04   -2.8530460094E-02         33.3794      42
    3.5432223526E-04   -2.7909463157E-02         34.1648      43
    3.3968432985E-04   -2.7308723813E-02         34.9502      44
    3.2580527477E-04   -2.6736914189E-02         35.7356      45
    3.1548076030E-04   -2.6190602694E-02         36.5210      46
    3.0006688387E-04   -2.5665347278E-02         37.3064      47
    2.8928808524E-04   -2.5157822889E-02         38.0918      48
    2.7967337173E-04   -2.4673645153E-02         38.8772      49
    2.6923835802E-04   -2.4205408524E-02         39.6626      50
    2.5884662389E-04   -2.3752418641E-02         40.4480      51
    2.4852022693E-04   -2.3318153645E-02         41.2334      52
    2.4018338044E-04   -2.2897683649E-02         42.0188      53
    2.3048075273E-04   -2.2492923284E-02         42.8042      54
    2.2384164670E-04   -2.2101616836E-02         43.5896      55
    2.1687286865E-04   -2.1724218037E-02         44.3750      56
    2.1071573063E-04   -2.1358026155E-02         45.1604      57
    2.0287181917E-04   -2.1005548462E-02         45.9458      58
    1.9747703615E-04   -2.0661260394E-02         46.7312      59
    1.9395706442E-04   -2.0328831278E-02         47.5166      60
    1.8867234344E-04   -2.0004777617E-02         48.3020      61
    1.7984576332E-04   -1.9694944838E-02         49.0874      62
    1.7243047001E-04   -1.9393993642E-02         49.8728      63
    1.6697426365E-04   -1.9099819231E-02         50.6582      64
    1.6395300863E-04   -1.8817001597E-02         51.4436      65
    1.5884039449E-04   -1.8546933147E-02         52.2290      66
    1.5209459559E-04   -1.8279886006E-02         53.0144      67
    1.4785909736E-04   -1.8019870378E-02         53.7998      68
    1.4619269917E-04   -1.7762619033E-02         54.5852      69
    1.4057522653E-04   -1.7517027801E-02         55.3706      70
    1.3705281183E-04   -1.7279119619E-02         56.1560      71
    1.3155418281E-04   -1.7047439549E-02         56.9414      72
    1.2513567745E-04   -1.6817995638E-02         57.7268      73
    1.2256030197E-04   -1.6593842863E-02         58.5122      74
    1.2031404492E-04   -1.6382923027E-02         59.2976      75
    1.1625498364E-04   -1.6173828418E-02         60.0830      76
    1.1492248011E-04   -1.5968909060E-02         60.8684      77
    1.1531721365E-04   -1.5766728175E-02         61.6538      78
    1.1178450714E-04   -1.5570638589E-02         62.4392      79
    1.1421885877E-04   -1.5381129787E-02         63.2246      80
    1.1419622386E-04   -1.5196344525E-02         64.0100      81
    1.1387997139E-04   -1.5016392378E-02         64.7953      82
    1.1301621596E-04   -1.4837608128E-02         65.5807      83
    1.0606174146E-04   -1.4663355329E-02         66.3661      84
    1.0400960363E-04   -1.4495831678E-02         67.1515      85
    1.0244352669E-04   -1.4331807742E-02         67.9369      86
    9.9442649400E-05   -1.4172819855E-02         68.7223      87
    9.4728936012E-05   -1.4014229931E-02         69.5077      88
    9.3963610713E-05   -1.3856114575E-02         70.2931      89
    8.8843559093E-05   -1.3706341825E-02         71.0785      90
    8.9019491547E-05   -1.3558522250E-02         71.8639      91
    8.9855640449E-05   -1.3412654255E-02         72.6493      92
    8.8187178107E-05   -1.3271288122E-02         73.4347      93
    8.3762358189E-05   -1.3128002639E-02         74.2201      94
    8.3316384515E-05   -1.2992764220E-02         75.0055      95
    8.3144746251E-05   -1.2857995118E-02         75.7909      96
    8.4050642297E-05   -1.2729456840E-02         76.5763      97
    7.9670759743E-05   -1.2600675111E-02         77.3617      98
    7.7573319179E-05   -1.2475517684E-02         78.1471      99
    7.4161799841E-05   -1.2353429849E-02         78.9325     100
    7.0466527735E-05   -1.2231744139E-02         79.7179     101
    6.7295950500E-05   -1.2109425083E-02         80.5033     102
    6.8951568931E-05   -1.1995092398E-02         81.2887     103
    6.8931571452E-05   -1.1884097350E-02         82.0741     104
    6.6535849727E-05   -1.1771957017E-02         82.8595     105
    6.1520698320E-05   -1.1660621560E-02         83.6449     106
    6.0469345743E-05   -1.1554252833E-02         84.4303     107
    6.1408117769E-05   -1.1448177320E-02         85.2157     108
    5.9593123161E-05   -1.1345672546E-02         86.0011     109
    5.7224663009E-05   -1.1246515943E-02         86.7865     110
    5.8793124929E-05   -1.1146961981E-02         87.5719     111
    5.7246266791E-05   -1.1048997880E-02         88.3573     112
    5.5879745641E-05   -1.0953452614E-02         89.1427     113
    5.3717726692E-05   -1.0860819202E-02         89.9281     114
    5.3118165780E-05   -1.0768258394E-02         90.7135     115
    5.2850991508E-05   -1.0677324323E-02         91.4989     116
    5.1540366257E-05   -1.0591929034E-02         92.2843     117
    5.3345178279E-05   -1.0503569916E-02         93.0697     118
    5.3322697659E-05   -1.0413689239E-02         93.8551     119
    5.4268719933E-05   -1.0328643837E-02         94.6405     120
    5.4663838891E-05   -1.0240607128E-02         95.4259     121
    5.4614144329E-05   -1.0157962820E-02         96.2113     122
    5.6665564601E-05   -1.0078143130E-02         96.9967     123
    6.1201234819E-05   -9.9994025694E-03         97.7821     124
    5.8698844552E-05   -9.9198317491E-03         98.5675     125
    5.6035325996E-05   -9.8400382126E-03         99.3529     126
    5.0956199281E-05   -9.7613665490E-03        100.1383     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0.125/GGam.Sig_local_w_O4n1.000T0.125U2.0tp0.20 <==
   -2.1395583166E-02   -4.5596141659E-02          0.3927       0
   -1.5501446698E-02   -8.5988885431E-02          1.1781       1
   -1.0068923444E-02   -1.0444612985E-01          1.9635       2
   -5.9562714823E-03   -1.1173456207E-01          2.7489       3
   -3.0738585905E-03   -1.1303999004E-01          3.5343       4
   -1.1450495729E-03   -1.1112928641E-01          4.3197       5
    1.0167024703E-04   -1.0753556641E-01          5.1051       6
    8.7809214040E-04   -1.0313982367E-01          5.8905       7
    1.3448439796E-03   -9.8425585587E-02          6.6759       8
    1.6043998173E-03   -9.3685735695E-02          7.4613       9
    1.7382315998E-03   -8.9073860262E-02          8.2467      10
    1.7813565295E-03   -8.4674688176E-02          9.0321      11
    1.7717034759E-03   -8.0535714601E-02          9.8175      12
    1.7233259515E-03   -7.6664762835E-02         10.6029      13
    1.6635448353E-03   -7.3055601590E-02         11.3883      14
    1.5854555442E-03   -6.9700234609E-02         12.1737      15
    1.5072882853E-03   -6.6588419150E-02         12.9591      16
    1.4256581252E-03   -6.3696575322E-02         13.7445      17
    1.3411250354E-03   -6.1013261004E-02         14.5299      18
    1.2672874275E-03   -5.8518699396E-02         15.3153      19
    1.1949432494E-03   -5.6193713459E-02         16.1007      20
    1.1277269963E-03   -5.4031074393E-02         16.8861      21
    1.0639898261E-03   -5.2009621021E-02         17.6715      22
    1.0048039290E-03   -5.0124589630E-02         18.4569      23
    9.4574033419E-04   -4.8360267677E-02         19.2423      24
    8.9263975980E-04   -4.6706385552E-02         20.0277      25
    8.4490135023E-04   -4.5156931370E-02         20.8131      26
    7.9741438675E-04   -4.3700061996E-02         21.5984      27
    7.5401742777E-04   -4.2330750149E-02         22.3838      28
    7.1380819691E-04   -4.1040372202E-02         23.1692      29
    6.8274774777E-04   -3.9819549651E-02         23.9546      30
    6.4325189135E-04   -3.8667243409E-02         24.7400      31
    6.0733677847E-04   -3.7580452601E-02         25.5254      32
    5.7791076828E-04   -3.6544327531E-02         26.3108      33
    5.4945091764E-04   -3.5564103007E-02         27.0962      34
    5.2358249188E-04   -3.4635989733E-02         27.8816      35
    5.0065438294E-04   -3.3750077892E-02         28.6670      36
    4.7817361956E-04   -3.2908378068E-02         29.4524      37
    4.5248630413E-04   -3.2110063679E-02         30.2378      38
    4.3279524728E-04   -3.1346557502E-02         31.0232      39
    4.1066621364E-04   -3.0618093862E-02         31.8086      40
    3.9373527767E-04   -2.9921800853E-02         32.5940      41
    3.7835710685E-04   -2.9247417021E-02         33.3794      42
    3.6451666345E-04   -2.8603375366E-02         34.1648      43
    3.5261285968E-04   -2.7985604497E-02         34.9502      44
    3.4217772332E-04   -2.7400604162E-02         35.7356      45
    3.2827491117E-04   -2.6836205181E-02         36.5210      46
    3.1505330890E-04   -2.6301094813E-02         37.3064      47
    3.0065167662E-04   -2.5784048186E-02         38.0918      48
    2.8741029442E-04   -2.5283868592E-02         38.8772      49
    2.7550081208E-04   -2.4800355286E-02         39.6626      50
    2.6885708610E-04   -2.4334763420E-02         40.4480      51
    2.6210749251E-04   -2.3881317915E-02         41.2334      52
    2.5201756366E-04   -2.3451311895E-02         42.0188      53
    2.4490430416E-04   -2.3041387800E-02         42.8042      54
    2.3312371426E-04   -2.2637511710E-02         43.5896      55
    2.2250362404E-04   -2.2246657590E-02         44.3750      56
    2.1938796718E-04   -2.1869355834E-02         45.1604      57
    2.1132863440E-04   -2.1507506444E-02         45.9458      58
    2.0777961944E-04   -2.1157632098E-02         46.7312      59
    2.0290432220E-04   -2.0818847997E-02         47.5166      60
    1.9777251086E-04   -2.0487105571E-02         48.3020      61
    1.9043063196E-04   -2.0167373024E-02         49.0874      62
    1.8345947363E-04   -1.9858116708E-02         49.8728      63
    1.7887018496E-04   -1.9558053615E-02         50.6582      64
    1.7256998292E-04   -1.9269063373E-02         51.4436      65
    1.7221133574E-04   -1.8979890997E-02         52.2290      66
    1.6626118642E-04   -1.8702406289E-02         53.0144      67
    1.6542733349E-04   -1.8433912512E-02         53.7998      68
    1.6098449836E-04   -1.8171558367E-02         54.5852      69
    1.5523947998E-04   -1.7918942615E-02         55.3706      70
    1.5161444301E-04   -1.7668178798E-02         56.1560      71
    1.4914503596E-04   -1.7432631484E-02         56.9414      72
    1.4456325956E-04   -1.7199156811E-02         57.7268      73
    1.3913375446E-04   -1.6974651688E-02         58.5122      74
    1.3536381279E-04   -1.6759955590E-02         59.2976      75
    1.2874613781E-04   -1.6544217607E-02         60.0830      76
    1.2755111295E-04   -1.6331562305E-02         60.8684      77
    1.2378088472E-04   -1.6123443033E-02         61.6538      78
    1.2137914818E-04   -1.5923627600E-02         62.4392      79
    1.1663580749E-04   -1.5730901680E-02         63.2246      80
    1.1492439589E-04   -1.5537692610E-02         64.0100      81
    1.1090919598E-04   -1.5349689986E-02         64.7953      82
    1.0942143148E-04   -1.5168976277E-02         65.5807      83
    1.0861907332E-04   -1.4989342190E-02         66.3661      84
    1.0681096693E-04   -1.4817880023E-02         67.1515      85
    1.0458563477E-04   -1.4647684604E-02         67.9369      86
    1.0637962867E-04   -1.4482581552E-02         68.7223      87
    1.0342172731E-04   -1.4319743957E-02         69.5077      88
    1.0262651406E-04   -1.4161150178E-02         70.2931      89
    9.6745414715E-05   -1.4007653251E-02         71.0785      90
    9.3202005944E-05   -1.3856093341E-02         71.8639      91
    9.4971928442E-05   -1.3709360116E-02         72.6493      92
    9.0804383688E-05   -1.3566595814E-02         73.4347      93
    8.9563276290E-05   -1.3424741756E-02         74.2201      94
    8.4599086276E-05   -1.3288450411E-02         75.0055      95
    8.1853945097E-05   -1.3154955093E-02         75.7909      96
    8.6072489002E-05   -1.3016876177E-02         76.5763      97
    8.2635443427E-05   -1.2885618281E-02         77.3617      98
    8.0378334300E-05   -1.2757304225E-02         78.1471      99
    7.5469648600E-05   -1.2632016817E-02         78.9325     100
    7.3574700288E-05   -1.2509117004E-02         79.7179     101
    7.4000559231E-05   -1.2388521786E-02         80.5033     102
    7.5178160530E-05   -1.2271758682E-02         81.2887     103
    7.2615459741E-05   -1.2153036758E-02         82.0741     104
    7.4020068225E-05   -1.2038703853E-02         82.8595     105
    7.2011652873E-05   -1.1924632564E-02         83.6449     106
    6.7267320293E-05   -1.1818556461E-02         84.4303     107
    6.4505022490E-05   -1.1708400425E-02         85.2157     108
    6.6017794349E-05   -1.1599470674E-02         86.0011     109
    7.1199034596E-05   -1.1505580742E-02         86.7865     110
    6.9946750373E-05   -1.1398425297E-02         87.5719     111
    6.7768171717E-05   -1.1294721272E-02         88.3573     112
    6.1985978106E-05   -1.1198349531E-02         89.1427     113
    6.5132874605E-05   -1.1102402429E-02         89.9281     114
    6.3569571404E-05   -1.1009511990E-02         90.7135     115
    6.2908255433E-05   -1.0919394013E-02         91.4989     116
    6.4920470047E-05   -1.0827064572E-02         92.2843     117
    6.4067056328E-05   -1.0739954276E-02         93.0697     118
    6.2689586932E-05   -1.0649532007E-02         93.8551     119
    5.8209640811E-05   -1.0558371846E-02         94.6405     120
    5.8367405812E-05   -1.0472321068E-02         95.4259     121
    6.0564559005E-05   -1.0388619317E-02         96.2113     122
    5.9730652737E-05   -1.0307064614E-02         96.9967     123
    5.8319457280E-05   -1.0223303635E-02         97.7821     124
    6.0384743449E-05   -1.0141341413E-02         98.5675     125
    5.7134613857E-05   -1.0063377348E-02         99.3529     126
    5.6810682997E-05   -9.9827449002E-03        100.1383     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0.125/GGam.Sig_local_w_O5n1.000T0.125U2.0tp0.20 <==
   -2.1961866474E-02   -4.7831444245E-02          0.3927       0
   -1.5759581821E-02   -8.9145102927E-02          1.1781       1
   -1.0083898070E-02   -1.0763738567E-01          1.9635       2
   -5.8271125325E-03   -1.1466184738E-01          2.7489       3
   -2.8762227109E-03   -1.1562997240E-01          3.5343       4
   -9.3002049446E-04   -1.1336095653E-01          4.3197       5
    3.1595057657E-04   -1.0944032759E-01          5.1051       6
    1.0794659473E-03   -1.0475591136E-01          5.8905       7
    1.5349538031E-03   -9.9794078356E-02          6.6759       8
    1.7697238208E-03   -9.4848781178E-02          7.4613       9
    1.8901571678E-03   -9.0067753634E-02          8.2467      10
    1.9088639080E-03   -8.5525947693E-02          9.0321      11
    1.8819307280E-03   -8.1259766707E-02          9.8175      12
    1.8199688328E-03   -7.7287945452E-02         10.6029      13
    1.7373837837E-03   -7.3600303986E-02         11.3883      14
    1.6517738146E-03   -7.0175849243E-02         12.1737      15
    1.5615420268E-03   -6.6998390468E-02         12.9591      16
    1.4649058532E-03   -6.4051233834E-02         13.7445      17
    1.3850608569E-03   -6.1320657274E-02         14.5299      18
    1.3036408747E-03   -5.8792294619E-02         15.3153      19
    1.2293059329E-03   -5.6443598701E-02         16.1007      20
    1.1524682866E-03   -5.4253905780E-02         16.8861      21
    1.0821878804E-03   -5.2213433405E-02         17.6715      22
    1.0157034367E-03   -5.0306264236E-02         18.4569      23
    9.5978417475E-04   -4.8525547266E-02         19.2423      24
    9.0236027231E-04   -4.6857984016E-02         20.0277      25
    8.5118905451E-04   -4.5292896213E-02         20.8131      26
    7.9768842472E-04   -4.3819027519E-02         21.5984      27
    7.5694947654E-04   -4.2435435679E-02         22.3838      28
    7.2034516652E-04   -4.1142787186E-02         23.1692      29
    6.8106275994E-04   -3.9916793187E-02         23.9546      30
    6.4253711596E-04   -3.8754112536E-02         24.7400      31
    6.1129596091E-04   -3.7659223643E-02         25.5254      32
    5.7577897298E-04   -3.6618076106E-02         26.3108      33
    5.4919909634E-04   -3.5630640279E-02         27.0962      34
    5.2791793909E-04   -3.4692178923E-02         27.8816      35
    5.0407311465E-04   -3.3808447404E-02         28.6670      36
    4.7897311334E-04   -3.2965688024E-02         29.4524      37
    4.5697517283E-04   -3.2165596190E-02         30.2378      38
    4.4091905322E-04   -3.1396747739E-02         31.0232      39
    4.2200601348E-04   -3.0663065627E-02         31.8086      40
    4.0550286355E-04   -2.9959844609E-02         32.5940      41
    3.8695286253E-04   -2.9292100772E-02         33.3794      42
    3.6591253128E-04   -2.8644099723E-02         34.1648      43
    3.5243998117E-04   -2.8025342499E-02         34.9502      44
    3.3707172476E-04   -2.7437053529E-02         35.7356      45
    3.2418721659E-04   -2.6875074239E-02         36.5210      46
    3.1251859001E-04   -2.6330737600E-02         37.3064      47
    3.0358353395E-04   -2.5809114637E-02         38.0918      48
    2.9352013164E-04   -2.5310978946E-02         38.8772      49
    2.8234595975E-04   -2.4823894756E-02         39.6626      50
    2.7315624607E-04   -2.4359749108E-02         40.4480      51
    2.6607173363E-04   -2.3907051215E-02         41.2334      52
    2.5364726450E-04   -2.3476208240E-02         42.0188      53
    2.4008878492E-04   -2.3054663807E-02         42.8042      54
    2.3029643923E-04   -2.2658952016E-02         43.5896      55
    2.2430678023E-04   -2.2268876912E-02         44.3750      56
    2.2050641081E-04   -2.1897404724E-02         45.1604      57
    2.1237386835E-04   -2.1535082123E-02         45.9458      58
    2.1268845873E-04   -2.1182897004E-02         46.7312      59
    2.0607600070E-04   -2.0837725863E-02         47.5166      60
    1.9700693189E-04   -2.0510015874E-02         48.3020      61
    1.9344364625E-04   -2.0195250869E-02         49.0874      62
    1.9148869162E-04   -1.9881805855E-02         49.8728      63
    1.7985293843E-04   -1.9579249731E-02         50.6582      64
    1.8108351136E-04   -1.9289153075E-02         51.4436      65
    1.7146701583E-04   -1.9006605841E-02         52.2290      66
    1.7248982984E-04   -1.8724432145E-02         53.0144      67
    1.6196427731E-04   -1.8461857157E-02         53.7998      68
    1.5847197255E-04   -1.8202499881E-02         54.5852      69
    1.5399351962E-04   -1.7955838246E-02         55.3706      70
    1.4168235501E-04   -1.7705173469E-02         56.1560      71
    1.4118591752E-04   -1.7459958150E-02         56.9414      72
    1.3546192867E-04   -1.7222170198E-02         57.7268      73
    1.3976376445E-04   -1.6998815563E-02         58.5122      74
    1.3239439801E-04   -1.6778164748E-02         59.2976      75
    1.2871123984E-04   -1.6559839208E-02         60.0830      76
    1.3095220899E-04   -1.6352307845E-02         60.8684      77
    1.2990145621E-04   -1.6149307555E-02         61.6538      78
    1.2146060687E-04   -1.5946092907E-02         62.4392      79
    1.1752146738E-04   -1.5749324817E-02         63.2246      80
    1.1946835135E-04   -1.5560341705E-02         64.0100      81
    1.1703620209E-04   -1.5376788338E-02         64.7953      82
    1.2067844901E-04   -1.5196271557E-02         65.5807      83
    1.2115063010E-04   -1.5017056603E-02         66.3661      84
    1.1630598915E-04   -1.4844977180E-02         67.1515      85
    1.1471761983E-04   -1.4669927681E-02         67.9369      86
    1.0543592186E-04   -1.4500656367E-02         68.7223      87
    1.1122010861E-04   -1.4341193250E-02         69.5077      88
    1.0707274780E-04   -1.4181590354E-02         70.2931      89
    1.0512353797E-04   -1.4021708891E-02         71.0785      90
    1.0486510435E-04   -1.3871423946E-02         71.8639      91
    1.0376423160E-04   -1.3723991445E-02         72.6493      92
    9.6426571400E-05   -1.3581358779E-02         73.4347      93
    9.8568875693E-05   -1.3442489211E-02         74.2201      94
    9.1394522211E-05   -1.3304315630E-02         75.0055      95
    8.3811588615E-05   -1.3171499279E-02         75.7909      96
    8.1744652016E-05   -1.3044835845E-02         76.5763      97
    8.1337356697E-05   -1.2911153127E-02         77.3617      98
    7.5870267885E-05   -1.2785244457E-02         78.1471      99
    7.5298469829E-05   -1.2660024161E-02         78.9325     100
    7.5108863753E-05   -1.2537750136E-02         79.7179     101
    7.5074403243E-05   -1.2409606189E-02         80.5033     102
    7.0063373798E-05   -1.2294923027E-02         81.2887     103
    6.3905257495E-05   -1.2178984444E-02         82.0741     104
    7.1873580838E-05   -1.2062322197E-02         82.8595     105
    7.4196998183E-05   -1.1953139755E-02         83.6449     106
    7.3714197313E-05   -1.1839845240E-02         84.4303     107
    7.6211503434E-05   -1.1727736675E-02         85.2157     108
    7.1661068136E-05   -1.1618531180E-02         86.0011     109
    6.4892199242E-05   -1.1511502716E-02         86.7865     110
    6.4437811177E-05   -1.1410045401E-02         87.5719     111
    6.2221273516E-05   -1.1310250357E-02         88.3573     112
    6.1516972129E-05   -1.1219303038E-02         89.1427     113
    6.0767646963E-05   -1.1114474537E-02         89.9281     114
    6.2143872081E-05   -1.1018053267E-02         90.7135     115
    6.3132401803E-05   -1.0928199965E-02         91.4989     116
    6.3863740357E-05   -1.0826749982E-02         92.2843     117
    6.2494405792E-05   -1.0742536563E-02         93.0697     118
    6.3228723732E-05   -1.0653143122E-02         93.8551     119
    6.6687235538E-05   -1.0560650965E-02         94.6405     120
    6.5162691697E-05   -1.0469088386E-02         95.4259     121
    6.0541978457E-05   -1.0388162985E-02         96.2113     122
    6.0453067356E-05   -1.0308423784E-02         96.9967     123
    5.4447183368E-05   -1.0222511921E-02         97.7821     124
    5.2500656199E-05   -1.0141565725E-02         98.5675     125
    5.7499450301E-05   -1.0060167994E-02         99.3529     126
    5.8622271204E-05   -9.9863312024E-03        100.1383     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0.125/GGam.Sig_local_w_O6n1.000T0.125U2.0tp0.20 <==
   -2.2274407290E-02   -4.8656418326E-02          0.3927       0
   -1.5887950414E-02   -9.0425837264E-02          1.1781       1
   -1.0065084250E-02   -1.0892981246E-01          1.9635       2
   -5.7412332056E-03   -1.1579203662E-01          2.7489       3
   -2.7671937567E-03   -1.1654844308E-01          3.5343       4
   -8.1408590045E-04   -1.1409540151E-01          4.3197       5
    4.2884727833E-04   -1.1000023881E-01          5.1051       6
    1.1863038489E-03   -1.0517703317E-01          5.8905       7
    1.6267541373E-03   -1.0010627583E-01          6.6759       8
    1.8545635776E-03   -9.5070677759E-02          7.4613       9
    1.9665060094E-03   -9.0217999358E-02          8.2467      10
    1.9664293273E-03   -8.5627654653E-02          9.0321      11
    1.9261141664E-03   -8.1334921301E-02          9.8175      12
    1.8560173214E-03   -7.7336050034E-02         10.6029      13
    1.7878169605E-03   -7.3620082577E-02         11.3883      14
    1.6938695772E-03   -7.0176936903E-02         12.1737      15
    1.5929322375E-03   -6.6988006255E-02         12.9591      16
    1.4949082456E-03   -6.4025208475E-02         13.7445      17
    1.3996216697E-03   -6.1288426654E-02         14.5299      18
    1.3140079548E-03   -5.8751364097E-02         15.3153      19
    1.2503533175E-03   -5.6393726303E-02         16.1007      20
    1.1777002252E-03   -5.4201708029E-02         16.8861      21
    1.1041785926E-03   -5.2159976483E-02         17.6715      22
    1.0451382840E-03   -5.0253125051E-02         18.4569      23
    9.8441790845E-04   -4.8471343531E-02         19.2423      24
    9.1919704966E-04   -4.6810841709E-02         20.0277      25
    8.6872749747E-04   -4.5244140295E-02         20.8131      26
    8.2763073456E-04   -4.3774085667E-02         21.5984      27
    7.8016372246E-04   -4.2389385141E-02         22.3838      28
    7.3326351963E-04   -4.1089772807E-02         23.1692      29
    6.9571360629E-04   -3.9860819780E-02         23.9546      30
    6.5838225700E-04   -3.8704455344E-02         24.7400      31
    6.2342256080E-04   -3.7604706702E-02         25.5254      32
    5.9474813985E-04   -3.6569915349E-02         26.3108      33
    5.6568074034E-04   -3.5587953337E-02         27.0962      34
    5.4029719516E-04   -3.4654354920E-02         27.8816      35
    5.1134978745E-04   -3.3769339876E-02         28.6670      36
    4.8564502540E-04   -3.2921082588E-02         29.4524      37
    4.6283299662E-04   -3.2117200389E-02         30.2378      38
    4.4670232815E-04   -3.1349241587E-02         31.0232      39
    4.2574146540E-04   -3.0601063860E-02         31.8086      40
    4.0975210632E-04   -2.9910013651E-02         32.5940      41
    3.9661401813E-04   -2.9237145091E-02         33.3794      42
    3.7974359886E-04   -2.8591683732E-02         34.1648      43
    3.6639216331E-04   -2.7983602030E-02         34.9502      44
    3.5248714213E-04   -2.7387103706E-02         35.7356      45
    3.3482419891E-04   -2.6823691343E-02         36.5210      46
    3.2935068525E-04   -2.6274793277E-02         37.3064      47
    3.2014980563E-04   -2.5754394705E-02         38.0918      48
    3.0427165415E-04   -2.5254806706E-02         38.8772      49
    2.9434076739E-04   -2.4772356434E-02         39.6626      50
    2.7802598668E-04   -2.4310503559E-02         40.4480      51
    2.6555408344E-04   -2.3865517765E-02         41.2334      52
    2.5668796477E-04   -2.3426654775E-02         42.0188      53
    2.4885488265E-04   -2.3005254119E-02         42.8042      54
    2.3942693492E-04   -2.2597103946E-02         43.5896      55
    2.2833585666E-04   -2.2211683274E-02         44.3750      56
    2.2547806067E-04   -2.1848667346E-02         45.1604      57
    2.1466405530E-04   -2.1483769838E-02         45.9458      58
    2.0769815790E-04   -2.1124139852E-02         46.7312      59
    2.0613740179E-04   -2.0780841407E-02         47.5166      60
    1.9204694039E-04   -2.0451877380E-02         48.3020      61
    1.9180207775E-04   -2.0131593336E-02         49.0874      62
    1.8928643864E-04   -1.9825220731E-02         49.8728      63
    1.8452485246E-04   -1.9527177985E-02         50.6582      64
    1.7319754178E-04   -1.9234640492E-02         51.4436      65
    1.6242472161E-04   -1.8957324289E-02         52.2290      66
    1.6240489687E-04   -1.8679541099E-02         53.0144      67
    1.5837925301E-04   -1.8407263666E-02         53.7998      68
    1.5784088199E-04   -1.8145517459E-02         54.5852      69
    1.5554660146E-04   -1.7890337341E-02         55.3706      70
    1.5017345484E-04   -1.7649512615E-02         56.1560      71
    1.3906045473E-04   -1.7418435724E-02         56.9414      72
    1.3596086487E-04   -1.7178962891E-02         57.7268      73
    1.3684131123E-04   -1.6957247656E-02         58.5122      74
    1.4328559659E-04   -1.6730611111E-02         59.2976      75
    1.3571595836E-04   -1.6519230687E-02         60.0830      76
    1.3605883623E-04   -1.6315188107E-02         60.8684      77
    1.3367007483E-04   -1.6102387036E-02         61.6538      78
    1.2754019610E-04   -1.5905466635E-02         62.4392      79
    1.2032258897E-04   -1.5710988264E-02         63.2246      80
    1.1347344071E-04   -1.5518809310E-02         64.0100      81
    1.0849496083E-04   -1.5338057391E-02         64.7953      82
    1.1139756413E-04   -1.5148925610E-02         65.5807      83
    1.0241008299E-04   -1.4978945245E-02         66.3661      84
    1.0098503659E-04   -1.4813157471E-02         67.1515      85
    1.0418346167E-04   -1.4644086758E-02         67.9369      86
    9.7805260698E-05   -1.4473415470E-02         68.7223      87
    9.6703088622E-05   -1.4314640548E-02         69.5077      88
    9.2992149045E-05   -1.4163578440E-02         70.2931      89
    8.5806118834E-05   -1.4008073139E-02         71.0785      90
    9.2433237596E-05   -1.3854257671E-02         71.8639      91
    9.7276767426E-05   -1.3706192659E-02         72.6493      92
    9.6016329123E-05   -1.3557502649E-02         73.4347      93
    9.5180427936E-05   -1.3412749449E-02         74.2201      94
    9.2273666754E-05   -1.3285513027E-02         75.0055      95
    7.5243061607E-05   -1.3150984299E-02         75.7909      96
    6.6260795580E-05   -1.3014255120E-02         76.5763      97
    6.8393205962E-05   -1.2881707033E-02         77.3617      98
    6.3452583001E-05   -1.2751154985E-02         78.1471      99
    6.0611509714E-05   -1.2624764454E-02         78.9325     100
    6.2069752948E-05   -1.2498591490E-02         79.7179     101
    7.2843404782E-05   -1.2379350467E-02         80.5033     102
    7.0241890425E-05   -1.2260778530E-02         81.2887     103
    7.1379650326E-05   -1.2138727121E-02         82.0741     104
    7.1381864480E-05   -1.2022865850E-02         82.8595     105
    7.2323849821E-05   -1.1914938480E-02         83.6449     106
    6.2561657723E-05   -1.1805130313E-02         84.4303     107
    5.3697166880E-05   -1.1700787667E-02         85.2157     108
    5.4344759781E-05   -1.1590828088E-02         86.0011     109
    5.7639739364E-05   -1.1491892749E-02         86.7865     110
    6.1823577045E-05   -1.1380371238E-02         87.5719     111
    6.6937783502E-05   -1.1288843777E-02         88.3573     112
    6.5384250840E-05   -1.1189481872E-02         89.1427     113
    6.1681518931E-05   -1.1095783389E-02         89.9281     114
    5.0550634978E-05   -1.1001398650E-02         90.7135     115
    6.1988427698E-05   -1.0905133625E-02         91.4989     116
    6.3396813593E-05   -1.0808542207E-02         92.2843     117
    6.4046472200E-05   -1.0717130520E-02         93.0697     118
    5.5775395659E-05   -1.0623804945E-02         93.8551     119
    5.4747898163E-05   -1.0543910269E-02         94.6405     120
    5.1672008485E-05   -1.0460413264E-02         95.4259     121
    4.9009536540E-05   -1.0368101077E-02         96.2113     122
    5.0386177429E-05   -1.0294596991E-02         96.9967     123
    5.9451998215E-05   -1.0215105740E-02         97.7821     124
    6.1668711414E-05   -1.0137745162E-02         98.5675     125
    4.7632815227E-05   -1.0049795046E-02         99.3529     126
    4.3455984547E-05   -9.9739159792E-03        100.1383     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0.125/GGam.Sig_local_w_O7n1.000T0.125U2.0tp0.20 <==
   -2.2573754024E-02   -4.9164084352E-02          0.3927       0
   -1.6045487678E-02   -9.1099802121E-02          1.1781       1
   -1.0157579491E-02   -1.0955231631E-01          1.9635       2
   -5.7669283257E-03   -1.1631189765E-01          2.7489       3
   -2.7525779360E-03   -1.1692989236E-01          3.5343       4
   -8.0727490648E-04   -1.1437656019E-01          4.3197       5
    4.2989931086E-04   -1.1022098237E-01          5.1051       6
    1.1997954362E-03   -1.0532701666E-01          5.8905       7
    1.6227781153E-03   -1.0020628419E-01          6.6759       8
    1.8688803776E-03   -9.5165057783E-02          7.4613       9
    1.9465351593E-03   -9.0295352489E-02          8.2467      10
    1.9432861538E-03   -8.5685449423E-02          9.0321      11
    1.8908495591E-03   -8.1359560665E-02          9.8175      12
    1.8527090747E-03   -7.7356525038E-02         10.6029      13
    1.7611724955E-03   -7.3615018316E-02         11.3883      14
    1.6801800449E-03   -7.0166223189E-02         12.1737      15
    1.5830013570E-03   -6.6977419299E-02         12.9591      16
    1.5008956326E-03   -6.4024670826E-02         13.7445      17
    1.3987776924E-03   -6.1289351718E-02         14.5299      18
    1.3299817820E-03   -5.8753642080E-02         15.3153      19
    1.2497247851E-03   -5.6394110251E-02         16.1007      20
    1.1804796108E-03   -5.4197249489E-02         16.8861      21
    1.1040369511E-03   -5.2157026192E-02         17.6715      22
    1.0497476216E-03   -5.0252016604E-02         18.4569      23
    9.9589472811E-04   -4.8455118841E-02         19.2423      24
    9.1406837087E-04   -4.6787458726E-02         20.0277      25
    8.6769416141E-04   -4.5236350702E-02         20.8131      26
    8.1535831949E-04   -4.3766673060E-02         21.5984      27
    7.7515566253E-04   -4.2400813561E-02         22.3838      28
    7.2213350582E-04   -4.1097398869E-02         23.1692      29
    6.9172911176E-04   -3.9871221514E-02         23.9546      30
    6.4855242690E-04   -3.8709781911E-02         24.7400      31
    6.1373071880E-04   -3.7603117438E-02         25.5254      32
    5.8773468039E-04   -3.6560428332E-02         26.3108      33
    5.5506976760E-04   -3.5570646752E-02         27.0962      34
    5.3374575936E-04   -3.4635249620E-02         27.8816      35
    5.0287133359E-04   -3.3746354138E-02         28.6670      36
    4.8062281833E-04   -3.2914358647E-02         29.4524      37
    4.5736008540E-04   -3.2114286205E-02         30.2378      38
    4.4048783643E-04   -3.1348048292E-02         31.0232      39
    4.1260982519E-04   -3.0619325450E-02         31.8086      40
    4.0763540846E-04   -2.9902572448E-02         32.5940      41
    3.9587508392E-04   -2.9233276267E-02         33.3794      42
    3.8250261884E-04   -2.8582809192E-02         34.1648      43
    3.5160345479E-04   -2.7972808979E-02         34.9502      44
    3.2856972670E-04   -2.7379094593E-02         35.7356      45
    3.4167668065E-04   -2.6832994827E-02         36.5210      46
    3.1609834561E-04   -2.6291790288E-02         37.3064      47
    3.0902481738E-04   -2.5768919341E-02         38.0918      48
    2.9898193973E-04   -2.5250968250E-02         38.8772      49
    2.8940785182E-04   -2.4776154456E-02         39.6626      50
    2.6402707825E-04   -2.4320507350E-02         40.4480      51
    2.6847016556E-04   -2.3878011538E-02         41.2334      52
    2.5521716144E-04   -2.3436198901E-02         42.0188      53
    2.3632778108E-04   -2.3017069899E-02         42.8042      54
    2.3682573322E-04   -2.2613161334E-02         43.5896      55
    2.2174860501E-04   -2.2223874411E-02         44.3750      56
    2.0572985416E-04   -2.1834413208E-02         45.1604      57
    1.7663441577E-04   -2.1483056091E-02         45.9458      58
    1.8918467630E-04   -2.1131331734E-02         46.7312      59
    1.8151358240E-04   -2.0797291381E-02         47.5166      60
    1.9355981854E-04   -2.0474291074E-02         48.3020      61
    1.8618001351E-04   -2.0140999798E-02         49.0874      62
    1.8338085199E-04   -1.9833919652E-02         49.8728      63
    1.6854445910E-04   -1.9526718427E-02         50.6582      64
    1.8542590646E-04   -1.9238648858E-02         51.4436      65
    1.8065282596E-04   -1.8958816256E-02         52.2290      66
    1.5905217949E-04   -1.8662801569E-02         53.0144      67
    1.4082309793E-04   -1.8407919774E-02         53.7998      68
    1.4802429735E-04   -1.8149672746E-02         54.5852      69
    1.4504195508E-04   -1.7901672568E-02         55.3706      70
    1.5095363997E-04   -1.7669887726E-02         56.1560      71
    1.4671126095E-04   -1.7411963148E-02         56.9414      72
    1.3190310280E-04   -1.7183081781E-02         57.7268      73
    1.1991011487E-04   -1.6966306184E-02         58.5122      74
    1.1906739817E-04   -1.6750228273E-02         59.2976      75
    1.2194182256E-04   -1.6535910306E-02         60.0830      76
    1.2275922778E-04   -1.6317781441E-02         60.8684      77
    1.1465021849E-04   -1.6118426455E-02         61.6538      78
    1.1201496580E-04   -1.5895592850E-02         62.4392      79
    1.1300153144E-04   -1.5691844095E-02         63.2246      80
    1.1035380554E-04   -1.5521638919E-02         64.0100      81
    1.1126736899E-04   -1.5330612216E-02         64.7953      82
    1.1413395827E-04   -1.5152528718E-02         65.5807      83
    1.1148479838E-04   -1.4975138779E-02         66.3661      84
    1.0765123643E-04   -1.4796417804E-02         67.1515      85
    1.0309670570E-04   -1.4634319523E-02         67.9369      86
    1.1510769985E-04   -1.4474924881E-02         68.7223      87
    1.1285570350E-04   -1.4318889451E-02         69.5077      88
    1.1113863051E-04   -1.4137250587E-02         70.2931      89
    1.1518985199E-04   -1.3991944388E-02         71.0785      90
    1.0604166891E-04   -1.3848634334E-02         71.8639      91
    9.1721209076E-05   -1.3699445773E-02         72.6493      92
    9.6451974617E-05   -1.3546979120E-02         73.4347      93
    9.4878276749E-05   -1.3413688348E-02         74.2201      94
    8.4957164524E-05   -1.3261677577E-02         75.0055      95
    9.5500570381E-05   -1.3123887782E-02         75.7909      96
    7.7227176085E-05   -1.3005680137E-02         76.5763      97
    6.8035688657E-05   -1.2881829702E-02         77.3617      98
    7.2639594594E-05   -1.2752084367E-02         78.1471      99
    7.1770811009E-05   -1.2627341822E-02         78.9325     100
    7.7885538191E-05   -1.2496676533E-02         79.7179     101
    7.9964900291E-05   -1.2395030094E-02         80.5033     102
    8.9556043262E-05   -1.2257400420E-02         81.2887     103
    7.6756962539E-05   -1.2154916780E-02         82.0741     104
    7.0084363708E-05   -1.2036889379E-02         82.8595     105
    7.7709016172E-05   -1.1923473110E-02         83.6449     106
    6.4076666676E-05   -1.1812966650E-02         84.4303     107
    5.8897732862E-05   -1.1691058182E-02         85.2157     108
    5.5035285652E-05   -1.1590868353E-02         86.0011     109
    4.1610718381E-05   -1.1484644849E-02         86.7865     110
    4.4457890465E-05   -1.1386175249E-02         87.5719     111
    5.5613527291E-05   -1.1287066910E-02         88.3573     112
    6.3845527925E-05   -1.1183076735E-02         89.1427     113
    4.7921219803E-05   -1.1099416518E-02         89.9281     114
    6.1203085701E-05   -1.1003104084E-02         90.7135     115
    5.4708204751E-05   -1.0916381818E-02         91.4989     116
    5.9347128413E-05   -1.0821777799E-02         92.2843     117
    5.6689831360E-05   -1.0730738186E-02         93.0697     118
    6.5151259965E-05   -1.0642725221E-02         93.8551     119
    4.3274406615E-05   -1.0549603191E-02         94.6405     120
    3.4399963802E-05   -1.0459784669E-02         95.4259     121
    5.0942690770E-05   -1.0374014732E-02         96.2113     122
    5.8481368284E-05   -1.0287360232E-02         96.9967     123
    4.7025999432E-05   -1.0216136846E-02         97.7821     124
    5.5946493605E-05   -1.0146867367E-02         98.5675     125
    6.5563382367E-05   -1.0060962595E-02         99.3529     126
    6.3318264957E-05   -9.9791509262E-03        100.1383     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0.25/D_DCA <==
1.0 0.197233007731 0.000483809024538


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0.25/D_DCA_size20.0 <==
1.00012333001 0.000290660125514 0.379598235537 0.19771180915 4.11773650804e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0.25/D_DCA_size34.0 <==
0.999993132464 0.000297750792772 0.376909421709 0.197794327619 4.22042731713e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0.25/D_DCA_size50.0 <==
1.00008231927 0.000346316591942 0.379185875739 0.19729212662 4.92427125967e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0.25/D_DiagMC_GGam <==
1.0000    0.0010    0.377    0.002    0.1964    0.0015


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0.25/E_DCA <==
1.0 -1.14890808151 0.000970378707751


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0.25/E_DCA_size20.0 <==
1.00012333001 0.000290660125514 0.379598235537 -1.14842185414 9.0165138813e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0.25/E_DCA_size34.0 <==
0.999993132464 0.000297750792772 0.376909421709 -1.14806045598 0.000269072089283


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0.25/E_DCA_size50.0 <==
1.00008231927 0.000346316591942 0.379185875739 -1.14897946642 0.000141504621107


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0.25/E_DiagMC_GGam <==
1.0000    0.0010    0.377    0.002    -1.1496    0.0011


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0.25/GGam.Sig_local_w_O1n1.000T0.250U2.0tp0.20 <==
   -1.1539127483E-02   -4.8184689742E-02          0.7854       0
   -5.6282444135E-03   -7.7180415953E-02          2.3562       1
   -1.9334025332E-03   -8.2992117685E-02          3.9270       2
   -9.8089431032E-05   -8.0373347084E-02          5.4978       3
    7.1783827063E-04   -7.4950438684E-02          7.0686       4
    1.0278516084E-03   -6.8930785574E-02          8.6394       5
    1.1028459427E-03   -6.3154224317E-02         10.2102       6
    1.0706020624E-03   -5.7903800099E-02         11.7810       7
    9.9614004625E-04   -5.3240101473E-02         13.3518       8
    9.0663740936E-04   -4.9132462996E-02         14.9226       9
    8.1856709540E-04   -4.5522054372E-02         16.4934      10
    7.3649253949E-04   -4.2343846166E-02         18.0642      11
    6.6326295446E-04   -3.9537369402E-02         19.6350      12
    5.9612034853E-04   -3.7050929712E-02         21.2058      13
    5.3832398538E-04   -3.4834722588E-02         22.7765      14
    4.8672153241E-04   -3.2852470765E-02         24.3473      15
    4.4101794921E-04   -3.1071211202E-02         25.9181      16
    4.0087693910E-04   -2.9466846572E-02         27.4889      17
    3.6583107292E-04   -2.8011214152E-02         29.0597      18
    3.3467473056E-04   -2.6689870987E-02         30.6305      19
    3.0783441512E-04   -2.5482298413E-02         32.2013      20
    2.8313646326E-04   -2.4375356906E-02         33.7721      21
    2.5979315277E-04   -2.3356711358E-02         35.3429      22
    2.3815648015E-04   -2.2417526036E-02         36.9137      23
    2.2082447031E-04   -2.1548301894E-02         38.4845      24
    2.0566235208E-04   -2.0742859260E-02         40.0553      25
    1.8934064877E-04   -1.9994521586E-02         41.6261      26
    1.7878020656E-04   -1.9294169971E-02         43.1969      27
    1.6942304626E-04   -1.8643860058E-02         44.7677      28
    1.5909469881E-04   -1.8035670634E-02         46.3385      29
    1.5071249932E-04   -1.7464017219E-02         47.9093      30
    1.4075512186E-04   -1.6929535107E-02         49.4801      31
    1.3038254646E-04   -1.6424001832E-02         51.0509      32
    1.2450394452E-04   -1.5945748475E-02         52.6217      33
    1.1874760526E-04   -1.5497297159E-02         54.1925      34
    1.1197999942E-04   -1.5072378768E-02         55.7633      35
    1.0584118211E-04   -1.4668379497E-02         57.3341      36
    1.0256450943E-04   -1.4287133778E-02         58.9049      37
    9.5772457656E-05   -1.3927372044E-02         60.4757      38
    9.1426777575E-05   -1.3579716479E-02         62.0465      39
    8.8290957824E-05   -1.3250698618E-02         63.6173      40
    8.4284065969E-05   -1.2935513829E-02         65.1880      41
    7.9465091564E-05   -1.2636009531E-02         66.7588      42
    7.6262041960E-05   -1.2350763765E-02         68.3296      43
    7.3519182574E-05   -1.2076984703E-02         69.9004      44
    7.1868902338E-05   -1.1814623726E-02         71.4712      45
    7.0254202518E-05   -1.1563082530E-02         73.0420      46
    6.8339588853E-05   -1.1324575917E-02         74.6128      47
    6.4420600312E-05   -1.1091572496E-02         76.1836      48
    6.0747034340E-05   -1.0869679030E-02         77.7544      49
    5.6437001889E-05   -1.0658280254E-02         79.3252      50
    5.3150936717E-05   -1.0453545585E-02         80.8960      51
    5.4465905153E-05   -1.0254979308E-02         82.4668      52
    5.1397422243E-05   -1.0067994577E-02         84.0376      53
    4.4830201659E-05   -9.8851502674E-03         85.6084      54
    4.2895838230E-05   -9.7062335012E-03         87.1792      55
    4.2269681520E-05   -9.5348073507E-03         88.7500      56
    4.0491945537E-05   -9.3719450021E-03         90.3208      57
    3.8738114752E-05   -9.2119439742E-03         91.8916      58
    3.9199699299E-05   -9.0577123877E-03         93.4624      59
    3.8037372020E-05   -8.9120277291E-03         95.0332      60
    3.6821044108E-05   -8.7690741772E-03         96.6040      61
    3.6976373738E-05   -8.6318451472E-03         98.1748      62
    3.8076448219E-05   -8.4982218499E-03         99.7456      63
    3.7439480989E-05   -8.3677744160E-03        101.3164      64
    3.9126121048E-05   -8.2408449492E-03        102.8872      65
    3.7849373036E-05   -8.1204060047E-03        104.4580      66
    3.6536084879E-05   -8.0003381670E-03        106.0288      67
    3.3562410939E-05   -7.8843838474E-03        107.5995      68
    3.3150357213E-05   -7.7705547875E-03        109.1703      69
    3.1978913658E-05   -7.6626240358E-03        110.7411      70
    2.9856326763E-05   -7.5550482144E-03        112.3119      71
    3.1894368673E-05   -7.4510903423E-03        113.8827      72
    3.3587911716E-05   -7.3519476939E-03        115.4535      73
    3.1784226204E-05   -7.2538728446E-03        117.0243      74
    3.1693042335E-05   -7.1573302224E-03        118.5951      75
    3.1091576614E-05   -7.0647758725E-03        120.1659      76
    2.7260667251E-05   -6.9754315588E-03        121.7367      77
    2.5860565318E-05   -6.8871437340E-03        123.3075      78
    2.5909049748E-05   -6.8015951487E-03        124.8783      79
    2.6181411276E-05   -6.7198751900E-03        126.4491      80
    2.4513655038E-05   -6.6373178374E-03        128.0199      81
    2.0794967074E-05   -6.5566888045E-03        129.5907      82
    2.0016616169E-05   -6.4773251115E-03        131.1615      83
    2.0691038893E-05   -6.4006486942E-03        132.7323      84
    1.9039918961E-05   -6.3269800353E-03        134.3031      85
    1.6775696884E-05   -6.2523688612E-03        135.8739      86
    1.9190448701E-05   -6.1816782147E-03        137.4447      87
    1.8626666275E-05   -6.1135894042E-03        139.0155      88
    1.6912239622E-05   -6.0445937424E-03        140.5863      89
    1.9113724149E-05   -5.9808093666E-03        142.1571      90
    1.6819291480E-05   -5.9155921871E-03        143.7279      91
    1.5730336088E-05   -5.8487181408E-03        145.2987      92
    1.6983794833E-05   -5.7846619783E-03        146.8695      93
    1.8523957811E-05   -5.7209988356E-03        148.4403      94
    2.0142362238E-05   -5.6626363370E-03        150.0110      95
    1.8894390443E-05   -5.6050659854E-03        151.5818      96
    1.9326570883E-05   -5.5474564947E-03        153.1526      97
    2.0133566381E-05   -5.4916588685E-03        154.7234      98
    1.9237420892E-05   -5.4389900864E-03        156.2942      99
    1.6706052367E-05   -5.3866385373E-03        157.8650     100
    1.6351761408E-05   -5.3322758368E-03        159.4358     101
    1.5937811411E-05   -5.2808703297E-03        161.0066     102
    1.4616963941E-05   -5.2288596342E-03        162.5774     103
    1.4185883007E-05   -5.1791625482E-03        164.1482     104
    1.5174873768E-05   -5.1315486937E-03        165.7190     105
    1.4491774959E-05   -5.0840841808E-03        167.2898     106
    1.4688036917E-05   -5.0383235036E-03        168.8606     107
    1.4232841423E-05   -4.9917164259E-03        170.4314     108
    1.4391672239E-05   -4.9467794594E-03        172.0022     109
    1.5899673329E-05   -4.9029281846E-03        173.5730     110
    1.1961041762E-05   -4.8572895564E-03        175.1438     111
    1.0038401803E-05   -4.8124184749E-03        176.7146     112
    1.1913208745E-05   -4.7689611612E-03        178.2854     113
    1.0861299727E-05   -4.7298005240E-03        179.8562     114
    1.0865861281E-05   -4.6908297941E-03        181.4270     115
    8.9276978862E-06   -4.6521870187E-03        182.9978     116
    9.9345999279E-06   -4.6139513077E-03        184.5686     117
    8.9315752395E-06   -4.5746912834E-03        186.1394     118
    8.8444214593E-06   -4.5343678594E-03        187.7102     119
    9.0566790524E-06   -4.4988211440E-03        189.2810     120
    7.4989033780E-06   -4.4621649213E-03        190.8518     121
    7.2069425862E-06   -4.4235707113E-03        192.4226     122
    8.1752856258E-06   -4.3876054506E-03        193.9933     123
    7.1591302262E-06   -4.3524479963E-03        195.5641     124
    7.8047889402E-06   -4.3176847304E-03        197.1349     125
    1.0520419856E-05   -4.2853302605E-03        198.7057     126
    1.0336747939E-05   -4.2510178431E-03        200.2765     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0.25/GGam.Sig_local_w_O3n1.000T0.250U2.0tp0.20 <==
   -1.6147001206E-02   -7.0523566223E-02          0.7854       0
   -7.1167063623E-03   -1.0438337053E-01          2.3562       1
   -2.0083556392E-03   -1.0744307237E-01          3.9270       2
    2.9330232052E-04   -1.0106808992E-01          5.4978       3
    1.2019019746E-03   -9.2358530890E-02          7.0686       4
    1.4864582991E-03   -8.3701862624E-02          8.6394       5
    1.4962277111E-03   -7.5869938482E-02         10.2102       6
    1.3986856332E-03   -6.9001741133E-02         11.7810       7
    1.2685746842E-03   -6.3051428404E-02         13.3518       8
    1.1349789526E-03   -5.7903956722E-02         14.9226       9
    1.0116128325E-03   -5.3445923389E-02         16.4934      10
    8.9773947432E-04   -4.9564507831E-02         18.0642      11
    8.0240201008E-04   -4.6165909306E-02         19.6350      12
    7.1034004692E-04   -4.3176364686E-02         21.2058      13
    6.3828041969E-04   -4.0520619879E-02         22.7765      14
    5.7604431229E-04   -3.8161457669E-02         24.3473      15
    5.1974859828E-04   -3.6049363664E-02         25.9181      16
    4.6629846269E-04   -3.4154955435E-02         27.4889      17
    4.2560001410E-04   -3.2441437619E-02         29.0597      18
    3.8638067414E-04   -3.0884240340E-02         30.6305      19
    3.5632032464E-04   -2.9470083119E-02         32.2013      20
    3.3491409415E-04   -2.8168343316E-02         33.7721      21
    3.0565451029E-04   -2.6976019383E-02         35.3429      22
    2.8522641435E-04   -2.5880767925E-02         36.9137      23
    2.6370203998E-04   -2.4866256679E-02         38.4845      24
    2.4338710786E-04   -2.3931803026E-02         40.0553      25
    2.2374649118E-04   -2.3061081986E-02         41.6261      26
    2.0726914407E-04   -2.2250566184E-02         43.1969      27
    1.9404769829E-04   -2.1492167538E-02         44.7677      28
    1.8314903512E-04   -2.0781665341E-02         46.3385      29
    1.7095935042E-04   -2.0123544464E-02         47.9093      30
    1.6078456987E-04   -1.9502794970E-02         49.4801      31
    1.5489033620E-04   -1.8913578302E-02         51.0509      32
    1.4458610907E-04   -1.8359635567E-02         52.6217      33
    1.3518621653E-04   -1.7838271286E-02         54.1925      34
    1.3120218254E-04   -1.7346630513E-02         55.7633      35
    1.2455689979E-04   -1.6879956557E-02         57.3341      36
    1.1932303553E-04   -1.6437975887E-02         58.9049      37
    1.1254777181E-04   -1.6015477561E-02         60.4757      38
    1.0471441526E-04   -1.5617999494E-02         62.0465      39
    9.9784789836E-05   -1.5238388376E-02         63.6173      40
    9.3903209189E-05   -1.4877533248E-02         65.1880      41
    9.2245696985E-05   -1.4536676734E-02         66.7588      42
    8.4853871882E-05   -1.4209507081E-02         68.3296      43
    8.5209052561E-05   -1.3892733433E-02         69.9004      44
    7.7720471186E-05   -1.3591659099E-02         71.4712      45
    7.7575035086E-05   -1.3297334614E-02         73.0420      46
    7.4282286613E-05   -1.3021451684E-02         74.6128      47
    7.1219363086E-05   -1.2759436656E-02         76.1836      48
    7.1695314941E-05   -1.2502751599E-02         77.7544      49
    6.9676891214E-05   -1.2255599776E-02         79.3252      50
    6.9750925169E-05   -1.2024166752E-02         80.8960      51
    6.3671202888E-05   -1.1798924776E-02         82.4668      52
    5.8865278745E-05   -1.1581269432E-02         84.0376      53
    5.9022599606E-05   -1.1365809884E-02         85.6084      54
    5.6295988148E-05   -1.1160817280E-02         87.1792      55
    5.1454160910E-05   -1.0966744783E-02         88.7500      56
    5.1733154262E-05   -1.0775698743E-02         90.3208      57
    5.0062207761E-05   -1.0589451323E-02         91.8916      58
    4.6015781737E-05   -1.0416113599E-02         93.4624      59
    4.2698023798E-05   -1.0242898948E-02         95.0332      60
    3.9475370402E-05   -1.0081706144E-02         96.6040      61
    3.8437470677E-05   -9.9244392568E-03         98.1748      62
    3.8984606175E-05   -9.7655799018E-03         99.7456      63
    4.0313444462E-05   -9.6155355668E-03        101.3164      64
    3.9155818771E-05   -9.4639003876E-03        102.8872      65
    3.6024337639E-05   -9.3211613288E-03        104.4580      66
    3.5997017524E-05   -9.1891948915E-03        106.0288      67
    3.9434725609E-05   -9.0578247454E-03        107.5995      68
    3.5159807881E-05   -8.9310545709E-03        109.1703      69
    3.1624716629E-05   -8.8056474156E-03        110.7411      70
    3.0140632492E-05   -8.6779794688E-03        112.3119      71
    2.8259768543E-05   -8.5592410740E-03        113.8827      72
    3.3070685842E-05   -8.4433743905E-03        115.4535      73
    3.3428996665E-05   -8.3300776564E-03        117.0243      74
    3.5175825194E-05   -8.2196740336E-03        118.5951      75
    3.1530414152E-05   -8.1164768907E-03        120.1659      76
    2.6906272232E-05   -8.0187189758E-03        121.7367      77
    2.3547490045E-05   -7.9163144953E-03        123.3075      78
    2.6304872770E-05   -7.8183875219E-03        124.8783      79
    2.6700273671E-05   -7.7224160205E-03        126.4491      80
    2.6162365872E-05   -7.6239097057E-03        128.0199      81
    2.6796521585E-05   -7.5328848519E-03        129.5907      82
    2.9558541708E-05   -7.4447982820E-03        131.1615      83
    2.7898836508E-05   -7.3541487674E-03        132.7323      84
    2.2795690611E-05   -7.2725041653E-03        134.3031      85
    2.6936506281E-05   -7.1854355458E-03        135.8739      86
    2.8713956417E-05   -7.1050484785E-03        137.4447      87
    2.5200309666E-05   -7.0229640330E-03        139.0155      88
    2.3318365903E-05   -6.9470322526E-03        140.5863      89
    2.1424409713E-05   -6.8727179861E-03        142.1571      90
    2.4268703740E-05   -6.7985955284E-03        143.7279      91
    2.1805671014E-05   -6.7240715990E-03        145.2987      92
    2.0234148667E-05   -6.6541225348E-03        146.8695      93
    1.6949420288E-05   -6.5851806720E-03        148.4403      94
    1.1988477193E-05   -6.5141736675E-03        150.0110      95
    1.1455149394E-05   -6.4479501461E-03        151.5818      96
    9.2476417393E-06   -6.3826428968E-03        153.1526      97
    8.8039585183E-06   -6.3174071492E-03        154.7234      98
    9.7929351999E-06   -6.2513115978E-03        156.2942      99
    1.1291787548E-05   -6.1916579409E-03        157.8650     100
    1.2285037425E-05   -6.1280586932E-03        159.4358     101
    1.3723418757E-05   -6.0686678483E-03        161.0066     102
    1.8418253803E-05   -6.0097237268E-03        162.5774     103
    1.4081662522E-05   -5.9528134176E-03        164.1482     104
    1.2981058580E-05   -5.8943172522E-03        165.7190     105
    1.5754881593E-05   -5.8394453513E-03        167.2898     106
    1.5088643296E-05   -5.7852040878E-03        168.8606     107
    1.6462646054E-05   -5.7336112434E-03        170.4314     108
    1.7283462354E-05   -5.6816292728E-03        172.0022     109
    2.1537836546E-05   -5.6257946179E-03        173.5730     110
    1.6704284456E-05   -5.5719840270E-03        175.1438     111
    1.5682140555E-05   -5.5260001213E-03        176.7146     112
    1.8458439125E-05   -5.4828025261E-03        178.2854     113
    1.5752516619E-05   -5.4356710527E-03        179.8562     114
    1.4394315196E-05   -5.3869655272E-03        181.4270     115
    1.4207078043E-05   -5.3391932010E-03        182.9978     116
    1.5286778769E-05   -5.2926247184E-03        184.5686     117
    1.1492416494E-05   -5.2513384327E-03        186.1394     118
    1.6024934124E-05   -5.2094613266E-03        187.7102     119
    1.7493512427E-05   -5.1620204795E-03        189.2810     120
    1.9161270897E-05   -5.1211934824E-03        190.8518     121
    1.6426162297E-05   -5.0826435299E-03        192.4226     122
    1.7192194331E-05   -5.0395116835E-03        193.9933     123
    1.6136535084E-05   -4.9985418022E-03        195.5641     124
    1.2514685161E-05   -4.9599350534E-03        197.1349     125
    1.3543506561E-05   -4.9182810390E-03        198.7057     126
    1.3072133872E-05   -4.8834192651E-03        200.2765     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0.25/GGam.Sig_local_w_O4n1.000T0.250U2.0tp0.20 <==
   -1.7483643115E-02   -8.0826126492E-02          0.7854       0
   -7.3034530272E-03   -1.1379366298E-01          2.3562       1
   -1.8689431435E-03   -1.1477374090E-01          3.9270       2
    4.7840851303E-04   -1.0676927062E-01          5.4978       3
    1.3716558940E-03   -9.6883083497E-02          7.0686       4
    1.6212022223E-03   -8.7390514513E-02          8.6394       5
    1.6083001087E-03   -7.8934836319E-02         10.2102       6
    1.4918296056E-03   -7.1603048858E-02         11.7810       7
    1.3476510383E-03   -6.5290560853E-02         13.3518       8
    1.1997072463E-03   -5.9869218989E-02         14.9226       9
    1.0641151601E-03   -5.5184649005E-02         16.4934      10
    9.3651201626E-04   -5.1120042985E-02         18.0642      11
    8.2888330912E-04   -4.7574204398E-02         19.6350      12
    7.3762548724E-04   -4.4465565393E-02         21.2058      13
    6.6516224221E-04   -4.1708356059E-02         22.7765      14
    5.9944667983E-04   -3.9256024994E-02         24.3473      15
    5.4188166645E-04   -3.7068522657E-02         25.9181      16
    4.9417035984E-04   -3.5105240128E-02         27.4889      17
    4.5194791753E-04   -3.3330608245E-02         29.0597      18
    4.1415212946E-04   -3.1720708969E-02         30.6305      19
    3.8121359651E-04   -3.0258223500E-02         32.2013      20
    3.4742572173E-04   -2.8924961879E-02         33.7721      21
    3.2045531591E-04   -2.7694414504E-02         35.3429      22
    2.9279079287E-04   -2.6564154019E-02         36.9137      23
    2.7001715633E-04   -2.5513109643E-02         38.4845      24
    2.5091359161E-04   -2.4545750793E-02         40.0553      25
    2.2997356870E-04   -2.3650564955E-02         41.6261      26
    2.1737156713E-04   -2.2816951818E-02         43.1969      27
    2.0420206494E-04   -2.2042328361E-02         44.7677      28
    1.9088789813E-04   -2.1317820497E-02         46.3385      29
    1.8816471106E-04   -2.0638297075E-02         47.9093      30
    1.7772210875E-04   -1.9999868322E-02         49.4801      31
    1.6602612329E-04   -1.9397609667E-02         51.0509      32
    1.4833859604E-04   -1.8829339091E-02         52.6217      33
    1.4395400283E-04   -1.8293181363E-02         54.1925      34
    1.3802243169E-04   -1.7779803921E-02         55.7633      35
    1.3102635292E-04   -1.7302166239E-02         57.3341      36
    1.2735556540E-04   -1.6847905094E-02         58.9049      37
    1.2241881859E-04   -1.6418822508E-02         60.4757      38
    1.1922290956E-04   -1.6010268309E-02         62.0465      39
    1.1470817135E-04   -1.5627163785E-02         63.6173      40
    1.0376304127E-04   -1.5257559245E-02         65.1880      41
    9.4123400433E-05   -1.4900126598E-02         66.7588      42
    8.3023120548E-05   -1.4564077467E-02         68.3296      43
    7.9859192446E-05   -1.4241975905E-02         69.9004      44
    8.1439382292E-05   -1.3931884025E-02         71.4712      45
    8.4677818726E-05   -1.3636283746E-02         73.0420      46
    7.6257080488E-05   -1.3355960711E-02         74.6128      47
    7.5905881293E-05   -1.3082069560E-02         76.1836      48
    7.1279830934E-05   -1.2821985478E-02         77.7544      49
    6.7692016070E-05   -1.2575319811E-02         79.3252      50
    6.4576667860E-05   -1.2334902898E-02         80.8960      51
    6.3939999616E-05   -1.2098535828E-02         82.4668      52
    6.1142951542E-05   -1.1879321444E-02         84.0376      53
    5.8104233493E-05   -1.1664957369E-02         85.6084      54
    6.0122167781E-05   -1.1447512751E-02         87.1792      55
    6.2820874151E-05   -1.1245978990E-02         88.7500      56
    6.0139650834E-05   -1.1047085976E-02         90.3208      57
    6.0572649746E-05   -1.0863941156E-02         91.8916      58
    5.4125379737E-05   -1.0680743855E-02         93.4624      59
    4.9227395803E-05   -1.0511117472E-02         95.0332      60
    4.5811631433E-05   -1.0340045907E-02         96.6040      61
    4.6324760952E-05   -1.0177437817E-02         98.1748      62
    4.1456979246E-05   -1.0013465524E-02         99.7456      63
    4.1154980276E-05   -9.8586339772E-03        101.3164      64
    4.0949036245E-05   -9.7134761087E-03        102.8872      65
    3.9027928818E-05   -9.5695726028E-03        104.4580      66
    3.5518244347E-05   -9.4248080414E-03        106.0288      67
    3.4905057964E-05   -9.2864526804E-03        107.5995      68
    3.6143158540E-05   -9.1579660529E-03        109.1703      69
    3.3856346065E-05   -9.0260558975E-03        110.7411      70
    3.9601211451E-05   -8.8978796445E-03        112.3119      71
    3.6865255986E-05   -8.7824159984E-03        113.8827      72
    3.7905623368E-05   -8.6592207307E-03        115.4535      73
    3.4948540090E-05   -8.5419053352E-03        117.0243      74
    3.5991298113E-05   -8.4260385884E-03        118.5951      75
    3.1343737870E-05   -8.3171164066E-03        120.1659      76
    3.2267710463E-05   -8.2084482773E-03        121.7367      77
    3.0764438196E-05   -8.1094703498E-03        123.3075      78
    3.2575748814E-05   -8.0065100260E-03        124.8783      79
    2.7679735360E-05   -7.9081251206E-03        126.4491      80
    2.7019570231E-05   -7.8164093918E-03        128.0199      81
    2.6175918600E-05   -7.7163717323E-03        129.5907      82
    2.6077033684E-05   -7.6187960505E-03        131.1615      83
    2.3304105547E-05   -7.5238540163E-03        132.7323      84
    2.5292082914E-05   -7.4418592642E-03        134.3031      85
    2.6980318848E-05   -7.3548364543E-03        135.8739      86
    3.0801366121E-05   -7.2755005766E-03        137.4447      87
    2.9852181907E-05   -7.1913485503E-03        139.0155      88
    2.7701246048E-05   -7.1100982977E-03        140.5863      89
    2.0870724413E-05   -7.0348635562E-03        142.1571      90
    3.3077871673E-05   -6.9567162835E-03        143.7279      91
    2.8319381674E-05   -6.8799245557E-03        145.2987      92
    2.5902224547E-05   -6.8074987532E-03        146.8695      93
    2.2354031181E-05   -6.7397300044E-03        148.4403      94
    2.3097069978E-05   -6.6706598327E-03        150.0110      95
    2.4390524094E-05   -6.6036375774E-03        151.5818      96
    2.4913583582E-05   -6.5370485077E-03        153.1526      97
    2.4456517403E-05   -6.4710659913E-03        154.7234      98
    2.4329480116E-05   -6.4126157827E-03        156.2942      99
    1.8236285188E-05   -6.3499196752E-03        157.8650     100
    2.1420201612E-05   -6.2858312587E-03        159.4358     101
    1.9054297042E-05   -6.2214036944E-03        161.0066     102
    2.1539276481E-05   -6.1597835415E-03        162.5774     103
    1.7609892472E-05   -6.1052732534E-03        164.1482     104
    1.8147980012E-05   -6.0473195249E-03        165.7190     105
    1.9948058121E-05   -5.9903404194E-03        167.2898     106
    1.5777992362E-05   -5.9338042648E-03        168.8606     107
    2.2206924440E-05   -5.8838307367E-03        170.4314     108
    2.4249397739E-05   -5.8233460966E-03        172.0022     109
    2.0522462200E-05   -5.7714793476E-03        173.5730     110
    2.2312849957E-05   -5.7160046868E-03        175.1438     111
    2.4884429077E-05   -5.6594769671E-03        176.7146     112
    1.2583599784E-05   -5.6087749692E-03        178.2854     113
    1.4711676608E-05   -5.5555881798E-03        179.8562     114
    1.6398126263E-05   -5.5138968431E-03        181.4270     115
    1.8488848513E-05   -5.4645617955E-03        182.9978     116
    2.0046553916E-05   -5.4191977028E-03        184.5686     117
    2.0000763452E-05   -5.3762137813E-03        186.1394     118
    1.6608819593E-05   -5.3336360508E-03        187.7102     119
    1.5180965329E-05   -5.2916942895E-03        189.2810     120
    1.0423730129E-05   -5.2496587237E-03        190.8518     121
    1.2253714426E-05   -5.2044165083E-03        192.4226     122
    1.2183372304E-05   -5.1603868263E-03        193.9933     123
    1.3606514372E-05   -5.1140687492E-03        195.5641     124
    1.4430379676E-05   -5.0738446613E-03        197.1349     125
    1.6130126359E-05   -5.0387464231E-03        198.7057     126
    1.2272992743E-05   -4.9997917632E-03        200.2765     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0.25/GGam.Sig_local_w_O5n1.000T0.250U2.0tp0.20 <==
   -1.7991203613E-02   -8.4348983819E-02          0.7854       0
   -7.2173866809E-03   -1.1718472099E-01          2.3562       1
   -1.6282683011E-03   -1.1736909645E-01          3.9270       2
    7.2038896877E-04   -1.0863050574E-01          5.4978       3
    1.5706866898E-03   -9.8200800862E-02          7.0686       4
    1.7742092675E-03   -8.8334730204E-02          8.6394       5
    1.7224390417E-03   -7.9634170246E-02         10.2102       6
    1.5774644863E-03   -7.2133444578E-02         11.7810       7
    1.4106311762E-03   -6.5702040972E-02         13.3518       8
    1.2468154965E-03   -6.0188199463E-02         14.9226       9
    1.1034169959E-03   -5.5436572995E-02         16.4934      10
    9.7184552165E-04   -5.1324831015E-02         18.0642      11
    8.6136881560E-04   -4.7739206004E-02         19.6350      12
    7.6773895871E-04   -4.4599381979E-02         21.2058      13
    6.8568374220E-04   -4.1822702191E-02         22.7765      14
    6.1730845613E-04   -3.9361271136E-02         24.3473      15
    5.5389252551E-04   -3.7150675777E-02         25.9181      16
    5.0284170454E-04   -3.5173984359E-02         27.4889      17
    4.5662687220E-04   -3.3393425993E-02         29.0597      18
    4.1741889365E-04   -3.1778582608E-02         30.6305      19
    3.8498897340E-04   -3.0322469623E-02         32.2013      20
    3.5409167741E-04   -2.8970394612E-02         33.7721      21
    3.1968669625E-04   -2.7736785134E-02         35.3429      22
    2.9271246515E-04   -2.6605066991E-02         36.9137      23
    2.8053027525E-04   -2.5562408790E-02         38.4845      24
    2.6116633354E-04   -2.4592575614E-02         40.0553      25
    2.3852328784E-04   -2.3691830437E-02         41.6261      26
    2.2350516828E-04   -2.2861262492E-02         43.1969      27
    2.0942353881E-04   -2.2079842322E-02         44.7677      28
    1.9607874491E-04   -2.1342244822E-02         46.3385      29
    1.8276574638E-04   -2.0663215452E-02         47.9093      30
    1.7467265763E-04   -2.0021551005E-02         49.4801      31
    1.6225233733E-04   -1.9420364729E-02         51.0509      32
    1.4482837049E-04   -1.8845481295E-02         52.6217      33
    1.4153528290E-04   -1.8316860000E-02         54.1925      34
    1.3319559031E-04   -1.7811663974E-02         55.7633      35
    1.2284099225E-04   -1.7326435970E-02         57.3341      36
    1.1745712913E-04   -1.6876839355E-02         58.9049      37
    1.1599066392E-04   -1.6447865310E-02         60.4757      38
    1.1578344958E-04   -1.6038879245E-02         62.0465      39
    1.0382614593E-04   -1.5654001149E-02         63.6173      40
    1.0334815755E-04   -1.5279445323E-02         65.1880      41
    9.9560075738E-05   -1.4918900406E-02         66.7588      42
    9.5276088948E-05   -1.4586607499E-02         68.3296      43
    8.4554832950E-05   -1.4252906473E-02         69.9004      44
    7.8008838572E-05   -1.3944342341E-02         71.4712      45
    7.3293644519E-05   -1.3646187803E-02         73.0420      46
    7.1622291601E-05   -1.3361955471E-02         74.6128      47
    7.5250629075E-05   -1.3083711772E-02         76.1836      48
    7.3529674169E-05   -1.2823437897E-02         77.7544      49
    6.1768133528E-05   -1.2582720830E-02         79.3252      50
    5.7818151276E-05   -1.2340651776E-02         80.8960      51
    5.8396908780E-05   -1.2106884795E-02         82.4668      52
    5.8755727565E-05   -1.1880120287E-02         84.0376      53
    5.8514723895E-05   -1.1665048526E-02         85.6084      54
    5.5826773986E-05   -1.1457726722E-02         87.1792      55
    5.8764401905E-05   -1.1253442432E-02         88.7500      56
    6.0316550592E-05   -1.1058990794E-02         90.3208      57
    5.4852287068E-05   -1.0866608793E-02         91.8916      58
    5.6032785257E-05   -1.0691199725E-02         93.4624      59
    5.3130403615E-05   -1.0507493020E-02         95.0332      60
    5.5682709412E-05   -1.0339351132E-02         96.6040      61
    5.5178366533E-05   -1.0171083463E-02         98.1748      62
    4.7247761510E-05   -1.0014550509E-02         99.7456      63
    4.2711993910E-05   -9.8624662060E-03        101.3164      64
    4.4313639482E-05   -9.7192153270E-03        102.8872      65
    4.4575922394E-05   -9.5622764212E-03        104.4580      66
    4.2431256643E-05   -9.4273172200E-03        106.0288      67
    3.8235829780E-05   -9.2878566371E-03        107.5995      68
    4.0127841991E-05   -9.1463863297E-03        109.1703      69
    4.0731663740E-05   -9.0292019512E-03        110.7411      70
    4.1674239171E-05   -8.8973201689E-03        112.3119      71
    3.9629520881E-05   -8.7844296246E-03        113.8827      72
    4.9178866778E-05   -8.6657678964E-03        115.4535      73
    4.7652551786E-05   -8.5491523481E-03        117.0243      74
    4.7880421196E-05   -8.4360465903E-03        118.5951      75
    3.9487447726E-05   -8.3278728330E-03        120.1659      76
    2.7153668069E-05   -8.2240983255E-03        121.7367      77
    3.3465648402E-05   -8.1160346415E-03        123.3075      78
    2.7778244523E-05   -8.0099722931E-03        124.8783      79
    2.4736187720E-05   -7.9132309133E-03        126.4491      80
    2.8993106054E-05   -7.8232680286E-03        128.0199      81
    2.2152395654E-05   -7.7340148362E-03        129.5907      82
    2.4624665674E-05   -7.6351759831E-03        131.1615      83
    1.7956629983E-05   -7.5439747592E-03        132.7323      84
    2.4934972105E-05   -7.4534669183E-03        134.3031      85
    2.0997663540E-05   -7.3699372773E-03        135.8739      86
    3.0315392442E-05   -7.2922461337E-03        137.4447      87
    2.6942064234E-05   -7.1985768144E-03        139.0155      88
    2.6229633164E-05   -7.1281003815E-03        140.5863      89
    3.2436579924E-05   -7.0532589467E-03        142.1571      90
    2.5909061908E-05   -6.9730070296E-03        143.7279      91
    2.5441985568E-05   -6.8933264909E-03        145.2987      92
    1.6942297827E-05   -6.8242034027E-03        146.8695      93
    2.1377018818E-05   -6.7509855995E-03        148.4403      94
    1.7240698676E-05   -6.6762812170E-03        150.0110      95
    2.4585039884E-05   -6.5982332825E-03        151.5818      96
    2.2611295079E-05   -6.5355172125E-03        153.1526      97
    1.8058968072E-05   -6.4723045296E-03        154.7234      98
    1.3867842100E-05   -6.4097148087E-03        156.2942      99
    1.0018580684E-05   -6.3422481569E-03        157.8650     100
    7.7260959571E-06   -6.2696368350E-03        159.4358     101
    1.5397718708E-05   -6.2115961204E-03        161.0066     102
    1.1616782634E-05   -6.1510285944E-03        162.5774     103
    1.6393658195E-05   -6.0991422931E-03        164.1482     104
    1.5917182264E-05   -6.0438245284E-03        165.7190     105
    1.7291506340E-05   -5.9888061739E-03        167.2898     106
    1.6454578235E-05   -5.9364449671E-03        168.8606     107
    1.7647759406E-05   -5.8758309176E-03        170.4314     108
    1.5445116468E-05   -5.8248941457E-03        172.0022     109
    2.0344569583E-05   -5.7749665418E-03        173.5730     110
    1.5522964369E-05   -5.7202932453E-03        175.1438     111
    1.9975549042E-05   -5.6683616178E-03        176.7146     112
    1.6195961044E-05   -5.6176588088E-03        178.2854     113
    1.0693951805E-05   -5.5713742377E-03        179.8562     114
    1.1533225695E-05   -5.5246483739E-03        181.4270     115
    1.2418881077E-05   -5.4822175640E-03        182.9978     116
    1.3287292025E-05   -5.4308800412E-03        184.5686     117
    1.5818814763E-05   -5.3836170599E-03        186.1394     118
    1.3603306522E-05   -5.3394830692E-03        187.7102     119
    1.3259377148E-05   -5.2918062616E-03        189.2810     120
    1.4869002656E-05   -5.2533102257E-03        190.8518     121
    1.6070406643E-05   -5.2154735932E-03        192.4226     122
    1.6485318553E-05   -5.1577227430E-03        193.9933     123
    1.2873994579E-05   -5.1262526179E-03        195.5641     124
    3.3031992084E-06   -5.0799379639E-03        197.1349     125
    1.0423129969E-05   -5.0357218863E-03        198.7057     126
    6.9045743205E-06   -4.9981813916E-03        200.2765     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0.25/GGam.Sig_local_w_O6n1.000T0.250U2.0tp0.20 <==
   -1.8405851019E-02   -8.5937769414E-02          0.7854       0
   -7.2431461004E-03   -1.1866865652E-01          2.3562       1
   -1.5388545404E-03   -1.1834783972E-01          3.9270       2
    8.0743197948E-04   -1.0921389640E-01          5.4978       3
    1.6137541915E-03   -9.8541418703E-02          7.0686       4
    1.8173031296E-03   -8.8522876188E-02          8.6394       5
    1.7601798224E-03   -7.9719769409E-02         10.2102       6
    1.6035039668E-03   -7.2159622093E-02         11.7810       7
    1.4300650237E-03   -6.5686489526E-02         13.3518       8
    1.2518496556E-03   -6.0159018664E-02         14.9226       9
    1.1082163737E-03   -5.5406549328E-02         16.4934      10
    9.8080988593E-04   -5.1293483265E-02         18.0642      11
    8.6777074618E-04   -4.7704442356E-02         19.6350      12
    7.5807930884E-04   -4.4557636851E-02         21.2058      13
    6.8416917809E-04   -4.1791510398E-02         22.7765      14
    6.1003281626E-04   -3.9317445160E-02         24.3473      15
    5.5350657798E-04   -3.7110917981E-02         25.9181      16
    5.0870509031E-04   -3.5141358392E-02         27.4889      17
    4.5469859093E-04   -3.3362783120E-02         29.0597      18
    4.1333682895E-04   -3.1748806039E-02         30.6305      19
    3.7975779978E-04   -3.0271247895E-02         32.2013      20
    3.4926276143E-04   -2.8932149819E-02         33.7721      21
    3.1073653809E-04   -2.7702816437E-02         35.3429      22
    2.8425605180E-04   -2.6571905555E-02         36.9137      23
    2.6989796041E-04   -2.5519242765E-02         38.4845      24
    2.5595926434E-04   -2.4557103015E-02         40.0553      25
    2.3479711344E-04   -2.3650574643E-02         41.6261      26
    2.2881220516E-04   -2.2818031741E-02         43.1969      27
    2.1112216032E-04   -2.2037177710E-02         44.7677      28
    1.9241061225E-04   -2.1310065345E-02         46.3385      29
    1.8471805929E-04   -2.0625498169E-02         47.9093      30
    1.8042713804E-04   -1.9988425913E-02         49.4801      31
    1.6069846863E-04   -1.9391223210E-02         51.0509      32
    1.5622767512E-04   -1.8819938223E-02         52.6217      33
    1.4515019186E-04   -1.8292637757E-02         54.1925      34
    1.3914780503E-04   -1.7771766524E-02         55.7633      35
    1.4036929358E-04   -1.7295284155E-02         57.3341      36
    1.2003190885E-04   -1.6846213847E-02         58.9049      37
    1.1212048260E-04   -1.6424768963E-02         60.4757      38
    1.1021269743E-04   -1.6000340131E-02         62.0465      39
    1.0542513932E-04   -1.5612301667E-02         63.6173      40
    1.0095707700E-04   -1.5239515106E-02         65.1880      41
    9.0222843814E-05   -1.4887132924E-02         66.7588      42
    9.5118189000E-05   -1.4553676502E-02         68.3296      43
    8.5179785881E-05   -1.4233092315E-02         69.9004      44
    8.6835912975E-05   -1.3915613748E-02         71.4712      45
    8.8089216908E-05   -1.3628095518E-02         73.0420      46
    7.1082344997E-05   -1.3345617159E-02         74.6128      47
    7.8525801474E-05   -1.3074319685E-02         76.1836      48
    8.1064293376E-05   -1.2804537449E-02         77.7544      49
    7.2104945475E-05   -1.2561126482E-02         79.3252      50
    6.4541793937E-05   -1.2314636471E-02         80.8960      51
    6.1974148270E-05   -1.2080184821E-02         82.4668      52
    5.7648203070E-05   -1.1858838301E-02         84.0376      53
    5.7655745135E-05   -1.1636343362E-02         85.6084      54
    5.8422424133E-05   -1.1426905187E-02         87.1792      55
    6.1893413417E-05   -1.1232643046E-02         88.7500      56
    6.0342838976E-05   -1.1028158253E-02         90.3208      57
    5.6001971753E-05   -1.0858046353E-02         91.8916      58
    5.0435862800E-05   -1.0670829936E-02         93.4624      59
    4.4124249459E-05   -1.0501380303E-02         95.0332      60
    5.6849571295E-05   -1.0323298529E-02         96.6040      61
    4.5133022448E-05   -1.0157051743E-02         98.1748      62
    5.3258868607E-05   -1.0002000844E-02         99.7456      63
    4.0563301685E-05   -9.8447125152E-03        101.3164      64
    3.8501231176E-05   -9.7027440737E-03        102.8872      65
    4.1705952586E-05   -9.5535394809E-03        104.4580      66
    3.9440985011E-05   -9.4149306027E-03        106.0288      67
    4.0574231276E-05   -9.2753289441E-03        107.5995      68
    4.3925746893E-05   -9.1444426507E-03        109.1703      69
    3.6419239066E-05   -9.0321817698E-03        110.7411      70
    3.7405221518E-05   -8.8928942911E-03        112.3119      71
    3.0235107233E-05   -8.7773024881E-03        113.8827      72
    3.5953787405E-05   -8.6554212840E-03        115.4535      73
    3.2692998679E-05   -8.5345497146E-03        117.0243      74
    3.3177937954E-05   -8.4203024600E-03        118.5951      75
    2.7981303069E-05   -8.3062863792E-03        120.1659      76
    3.2021135491E-05   -8.2056187641E-03        121.7367      77
    2.6276745187E-05   -8.1058789228E-03        123.3075      78
    2.2255783025E-05   -7.9943323032E-03        124.8783      79
    2.8918804107E-05   -7.8953673710E-03        126.4491      80
    2.7645333820E-05   -7.8076071036E-03        128.0199      81
    1.9820491079E-05   -7.7093562230E-03        129.5907      82
    1.5019462753E-05   -7.6186919951E-03        131.1615      83
    2.3572137900E-05   -7.5258291924E-03        132.7323      84
    1.7568259382E-05   -7.4389798053E-03        134.3031      85
    2.4509053231E-05   -7.3567088586E-03        135.8739      86
    4.0267871263E-05   -7.2747379584E-03        137.4447      87
    3.5438043303E-05   -7.1929430166E-03        139.0155      88
    2.6636232991E-05   -7.1112806073E-03        140.5863      89
    2.9953614897E-05   -7.0354732169E-03        142.1571      90
    2.7513249560E-05   -6.9592197337E-03        143.7279      91
    2.8770846030E-05   -6.8910060557E-03        145.2987      92
    2.5169021169E-05   -6.8100742106E-03        146.8695      93
    2.5667598098E-05   -6.7425715729E-03        148.4403      94
    2.1964478469E-05   -6.6670502719E-03        150.0110      95
    1.5595747118E-05   -6.6022112439E-03        151.5818      96
    1.5630771535E-05   -6.5348479172E-03        153.1526      97
    1.5878185208E-05   -6.4694900143E-03        154.7234      98
    1.8312507769E-05   -6.4005922576E-03        156.2942      99
    2.3266086029E-05   -6.3391100468E-03        157.8650     100
    1.1668516948E-05   -6.2823039798E-03        159.4358     101
    1.6778785746E-05   -6.2122006515E-03        161.0066     102
    1.6592619210E-05   -6.1541950501E-03        162.5774     103
    1.8132885972E-05   -6.0963823268E-03        164.1482     104
    1.2561526347E-05   -6.0394373658E-03        165.7190     105
    1.2272878539E-05   -5.9819562530E-03        167.2898     106
    1.2588886294E-05   -5.9340368810E-03        168.8606     107
    6.3579304941E-06   -5.8739443269E-03        170.4314     108
    1.2713780465E-05   -5.8215797595E-03        172.0022     109
    1.7118006289E-05   -5.7648132676E-03        173.5730     110
    2.0236347822E-05   -5.7176375319E-03        175.1438     111
    1.2560198264E-05   -5.6662216539E-03        176.7146     112
    1.6624004891E-05   -5.6131713933E-03        178.2854     113
    1.1363002592E-05   -5.5579444790E-03        179.8562     114
    2.1251908712E-05   -5.5065838989E-03        181.4270     115
    2.0354113368E-05   -5.4629976597E-03        182.9978     116
    2.2316806472E-05   -5.4253235419E-03        184.5686     117
    1.2807332788E-05   -5.3739245805E-03        186.1394     118
    2.1158682502E-05   -5.3347416339E-03        187.7102     119
    1.7522638584E-05   -5.2809863558E-03        189.2810     120
    1.2885713475E-05   -5.2386263432E-03        190.8518     121
    1.5209878257E-05   -5.2031546793E-03        192.4226     122
    7.4312453892E-06   -5.1497154749E-03        193.9933     123
    1.3075641406E-05   -5.1219835375E-03        195.5641     124
    9.1374150849E-06   -5.0729119398E-03        197.1349     125
    1.0234811636E-05   -5.0334320208E-03        198.7057     126
    9.1475246822E-06   -4.9955872857E-03        200.2765     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0.25/GGam.Sig_local_w_O7n1.000T0.250U2.0tp0.20 <==
   -1.8664657820E-02   -8.6837431381E-02          0.7854       0
   -7.2542767936E-03   -1.1930427943E-01          2.3562       1
   -1.5074808565E-03   -1.1869450031E-01          3.9270       2
    8.5250484909E-04   -1.0939648781E-01          5.4978       3
    1.6670069217E-03   -9.8624094744E-02          7.0686       4
    1.8317266374E-03   -8.8563179734E-02          8.6394       5
    1.7665693677E-03   -7.9731578258E-02         10.2102       6
    1.5967091976E-03   -7.2156504136E-02         11.7810       7
    1.4329979274E-03   -6.5697832454E-02         13.3518       8
    1.2583283731E-03   -6.0159770248E-02         14.9226       9
    1.1174149422E-03   -5.5388752718E-02         16.4934      10
    9.7553799668E-04   -5.1283331958E-02         18.0642      11
    8.6611949407E-04   -4.7699196362E-02         19.6350      12
    7.5804273540E-04   -4.4548941601E-02         21.2058      13
    6.7628428371E-04   -4.1779153459E-02         22.7765      14
    6.1644836443E-04   -3.9298032803E-02         24.3473      15
    5.5793148804E-04   -3.7105966359E-02         25.9181      16
    5.0267061201E-04   -3.5145346716E-02         27.4889      17
    4.5268941753E-04   -3.3344853433E-02         29.0597      18
    4.1764848142E-04   -3.1732814372E-02         30.6305      19
    3.7985994630E-04   -3.0258778415E-02         32.2013      20
    3.4394439365E-04   -2.8933847740E-02         33.7721      21
    3.1672215185E-04   -2.7697527779E-02         35.3429      22
    2.8084041661E-04   -2.6550445273E-02         36.9137      23
    2.7252165315E-04   -2.5497532602E-02         38.4845      24
    2.6096032555E-04   -2.4545474729E-02         40.0553      25
    2.3846086886E-04   -2.3637014081E-02         41.6261      26
    2.1985395892E-04   -2.2821649544E-02         43.1969      27
    1.9505973205E-04   -2.2031602790E-02         44.7677      28
    1.6767986653E-04   -2.1293305879E-02         46.3385      29
    1.7092567685E-04   -2.0606504104E-02         47.9093      30
    1.6286720937E-04   -1.9988055115E-02         49.4801      31
    1.5069624434E-04   -1.9394723995E-02         51.0509      32
    1.4761083712E-04   -1.8821637729E-02         52.6217      33
    1.3445797731E-04   -1.8279941184E-02         54.1925      34
    1.4306525451E-04   -1.7762762231E-02         55.7633      35
    1.2708960650E-04   -1.7292487147E-02         57.3341      36
    1.1598774285E-04   -1.6840231998E-02         58.9049      37
    1.3799871139E-04   -1.6422089729E-02         60.4757      38
    1.2609305864E-04   -1.6004760643E-02         62.0465      39
    1.0108018831E-04   -1.5606950540E-02         63.6173      40
    9.6930918804E-05   -1.5237252381E-02         65.1880      41
    9.8557744714E-05   -1.4885559738E-02         66.7588      42
    9.1774319145E-05   -1.4551339357E-02         68.3296      43
    8.4505827857E-05   -1.4219954770E-02         69.9004      44
    8.2581658033E-05   -1.3903157866E-02         71.4712      45
    6.5647063288E-05   -1.3611578824E-02         73.0420      46
    7.4281218006E-05   -1.3336425461E-02         74.6128      47
    8.2387236747E-05   -1.3060611226E-02         76.1836      48
    8.2567450642E-05   -1.2810082868E-02         77.7544      49
    7.0755897452E-05   -1.2540510904E-02         79.3252      50
    6.6749173266E-05   -1.2320833017E-02         80.8960      51
    6.5976185682E-05   -1.2088771483E-02         82.4668      52
    6.6353255767E-05   -1.1845459766E-02         84.0376      53
    7.1379973027E-05   -1.1635931385E-02         85.6084      54
    6.1035720002E-05   -1.1423980494E-02         87.1792      55
    5.7660652216E-05   -1.1218642270E-02         88.7500      56
    4.6247184064E-05   -1.1037209436E-02         90.3208      57
    5.9023114528E-05   -1.0852869358E-02         91.8916      58
    4.8421285364E-05   -1.0665005037E-02         93.4624      59
    6.0547499819E-05   -1.0492555634E-02         95.0332      60
    4.3302455728E-05   -1.0315468497E-02         96.6040      61
    4.6049749435E-05   -1.0163999645E-02         98.1748      62
    5.2978345341E-05   -9.9958496173E-03         99.7456      63
    4.8729367987E-05   -9.8346669762E-03        101.3164      64
    5.2954634820E-05   -9.6843330049E-03        102.8872      65
    4.5741835327E-05   -9.5603059842E-03        104.4580      66
    4.2957925530E-05   -9.4041651251E-03        106.0288      67
    3.6184332471E-05   -9.2806127882E-03        107.5995      68
    4.5531083747E-05   -9.1460559321E-03        109.1703      69
    3.3018263018E-05   -9.0215240975E-03        110.7411      70
    3.5121664723E-05   -8.8883957341E-03        112.3119      71
    4.3348372514E-05   -8.7838836760E-03        113.8827      72
    2.7866920687E-05   -8.6404636485E-03        115.4535      73
    4.3089524667E-05   -8.5371158376E-03        117.0243      74
    4.4918330196E-05   -8.4311056202E-03        118.5951      75
    3.7244301187E-05   -8.3072437147E-03        120.1659      76
    3.4831138017E-05   -8.1958999542E-03        121.7367      77
    3.5450549154E-05   -8.1073434975E-03        123.3075      78
    1.9070138697E-05   -8.0020066336E-03        124.8783      79
    2.6822638700E-05   -7.8960514741E-03        126.4491      80
    2.9169291468E-05   -7.8177023777E-03        128.0199      81
    2.8536216003E-05   -7.7104497309E-03        129.5907      82
    1.6306095200E-05   -7.6174841559E-03        131.1615      83
    2.0850065179E-05   -7.5309920333E-03        132.7323      84
    2.0511648036E-05   -7.4436961405E-03        134.3031      85
    1.4369149659E-05   -7.3550501172E-03        135.8739      86
    2.5078815571E-05   -7.2691622395E-03        137.4447      87
   -2.3068732723E-07   -7.1880494027E-03        139.0155      88
    1.4965645518E-05   -7.1100226640E-03        140.5863      89
    3.3214702039E-05   -7.0184090018E-03        142.1571      90
    3.6190776128E-05   -6.9607353795E-03        143.7279      91
    2.3571909494E-05   -6.8824487218E-03        145.2987      92
    3.0965105208E-06   -6.8140489410E-03        146.8695      93
    6.2889392434E-06   -6.7277746512E-03        148.4403      94
    9.4602713379E-06   -6.6709418929E-03        150.0110      95
    1.5732770704E-05   -6.5878612895E-03        151.5818      96
    1.1440446708E-05   -6.5342617534E-03        153.1526      97
    1.7480235465E-05   -6.4726272740E-03        154.7234      98
    7.3462839708E-06   -6.3983783933E-03        156.2942      99
    2.1052922079E-05   -6.3365009007E-03        157.8650     100
    1.5333928248E-05   -6.2687222985E-03        159.4358     101
    2.2732772268E-05   -6.1971372720E-03        161.0066     102
    2.4682293493E-05   -6.1383997107E-03        162.5774     103
    2.6050121802E-05   -6.0884380381E-03        164.1482     104
    1.6868969368E-05   -6.0316908086E-03        165.7190     105
    1.3408794290E-05   -5.9678936216E-03        167.2898     106
    1.8659700355E-05   -5.9207286776E-03        168.8606     107
    1.1326665949E-05   -5.8733033258E-03        170.4314     108
    1.5004082508E-05   -5.8177636969E-03        172.0022     109
    8.3046307427E-06   -5.7580703971E-03        173.5730     110
    3.1637542470E-05   -5.6966107842E-03        175.1438     111
    2.7425085821E-05   -5.6595937946E-03        176.7146     112
    2.5874257464E-05   -5.6114393073E-03        178.2854     113
    1.4564351290E-05   -5.5694934885E-03        179.8562     114
    2.6993486410E-05   -5.5160417909E-03        181.4270     115
    6.9555882204E-06   -5.4637552177E-03        182.9978     116
    2.4544122305E-05   -5.4358483084E-03        184.5686     117
    1.1513619604E-05   -5.4013971933E-03        186.1394     118
    1.7021762882E-05   -5.3446483375E-03        187.7102     119
    3.7429561139E-06   -5.2912413852E-03        189.2810     120
    1.9131084549E-05   -5.2471258220E-03        190.8518     121
    1.2041231610E-05   -5.2092490673E-03        192.4226     122
    1.0304574696E-05   -5.1692419989E-03        193.9933     123
    2.2568551286E-05   -5.1111351909E-03        195.5641     124
    2.6241761302E-05   -5.0664744379E-03        197.1349     125
    1.8412889337E-05   -5.0248490908E-03        198.7057     126
    2.1853767829E-05   -4.9996285918E-03        200.2765     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0.5/D_DCA <==
1.0 0.193220564082 0.000127751676149


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0.5/D_DCA_size20.0 <==
1.00004593768 0.00022223247213 0.299869925813 0.193633489847 3.06666168673e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0.5/D_DCA_size34.0 <==
0.999984368502 0.000203865112214 0.299109161752 0.193526192042 2.83037603226e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0.5/D_DCA_size50.0 <==
1.00004103785 0.000221189701666 0.299754558793 0.193356036681 3.08452597775e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0.5/D_DiagMC_GGam <==
1.0000    0.0010    0.299    0.001    0.1926    0.0015


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0.5/E_DCA <==
1.0 -1.06140102083 0.000490326588764


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0.5/E_DCA_size20.0 <==
1.00004593768 0.00022223247213 0.299869925813 -1.060969287 3.35557560026e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0.5/E_DCA_size34.0 <==
0.999984368502 0.000203865112214 0.299109161752 -1.06086330702 0.000184126693898


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0.5/E_DCA_size50.0 <==
1.00004103785 0.000221189701666 0.299754558793 -1.06136266086 3.83573261697e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0.5/E_DiagMC_GGam <==
1.0000    0.0010    0.299    0.001    -1.0622    0.0015


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0.5/GGam.Sig_local_w_O1n1.000T0.500U2.0tp0.20 <==
   -7.2814628364E-03   -7.9106092110E-02          1.5708       0
   -6.7745567049E-04   -8.5248150201E-02          4.7124       1
    7.7751136720E-04   -7.2702380279E-02          7.8540       2
    9.1569471857E-04   -6.0527403955E-02         10.9956       3
    7.9517183865E-04   -5.0943910161E-02         14.1372       4
    6.5002106578E-04   -4.3624856040E-02         17.2788       5
    5.2324545315E-04   -3.7976588851E-02         20.4204       6
    4.2335541077E-04   -3.3534405756E-02         23.5619       7
    3.4907005907E-04   -2.9978965960E-02         26.7035       8
    2.8985514888E-04   -2.7074163821E-02         29.8451       9
    2.4526775710E-04   -2.4667954950E-02         32.9867      10
    2.1087991711E-04   -2.2642646370E-02         36.1283      11
    1.7791097404E-04   -2.0921685312E-02         39.2699      12
    1.5184082524E-04   -1.9429610607E-02         42.4115      13
    1.3631506233E-04   -1.8138465723E-02         45.5531      14
    1.1756363691E-04   -1.7003339325E-02         48.6947      15
    1.0634476700E-04   -1.6001777053E-02         51.8363      16
    9.5850714557E-05   -1.5112192897E-02         54.9779      17
    8.5085240313E-05   -1.4316311389E-02         58.1195      18
    7.8208214744E-05   -1.3595890189E-02         61.2611      19
    7.0094753397E-05   -1.2949858441E-02         64.4026      20
    6.0887074493E-05   -1.2354371398E-02         67.5442      21
    5.8849955412E-05   -1.1814375401E-02         70.6858      22
    4.8756236773E-05   -1.1317548854E-02         73.8274      23
    4.9245154413E-05   -1.0856312403E-02         76.9690      24
    4.4107589180E-05   -1.0437159599E-02         80.1106      25
    4.0640579241E-05   -1.0042746184E-02         83.2522      26
    4.1543910414E-05   -9.6883565659E-03         86.3938      27
    3.7697834589E-05   -9.3473114118E-03         89.5354      28
    3.9419830168E-05   -9.0351927214E-03         92.6770      29
    3.2789459497E-05   -8.7422036817E-03         95.8186      30
    3.3320232558E-05   -8.4665933131E-03         98.9602      31
    2.5796411052E-05   -8.2112538019E-03        102.1018      32
    2.7040348221E-05   -7.9617678104E-03        105.2434      33
    2.7712006031E-05   -7.7375760185E-03        108.3849      34
    2.1412048368E-05   -7.5194075949E-03        111.5265      35
    2.2820723851E-05   -7.3128738760E-03        114.6681      36
    2.1483638347E-05   -7.1212577672E-03        117.8097      37
    2.0812630413E-05   -6.9347717221E-03        120.9513      38
    2.1626224334E-05   -6.7621977240E-03        124.0929      39
    1.8748256189E-05   -6.5968791098E-03        127.2345      40
    1.7283201981E-05   -6.4395400202E-03        130.3761      41
    1.3132445407E-05   -6.2881138631E-03        133.5177      42
    1.2310505502E-05   -6.1398686191E-03        136.6593      43
    1.3318570535E-05   -6.0043674830E-03        139.8009      44
    1.1252744798E-05   -5.8713345646E-03        142.9425      45
    1.3349103743E-05   -5.7442399364E-03        146.0841      46
    1.1999598922E-05   -5.6280679298E-03        149.2257      47
    1.2809909238E-05   -5.5077007538E-03        152.3672      48
    1.5530833432E-05   -5.4000264772E-03        155.5088      49
    1.3005658027E-05   -5.2932588837E-03        158.6504      50
    1.3626419282E-05   -5.1906855481E-03        161.7920      51
    8.6685172102E-06   -5.0903609517E-03        164.9336      52
    1.0989401446E-05   -4.9945037288E-03        168.0752      53
    9.2190521249E-06   -4.9067193687E-03        171.2168      54
    6.3482373882E-06   -4.8146904645E-03        174.3584      55
    8.9845046109E-06   -4.7298426612E-03        177.5000      56
    5.6459121343E-06   -4.6485846256E-03        180.6416      57
    8.8217064904E-06   -4.5681192609E-03        183.7832      58
    8.0367045841E-06   -4.4983343251E-03        186.9248      59
    2.8853594632E-06   -4.4206060910E-03        190.0664      60
    7.2717747450E-06   -4.3492030717E-03        193.2079      61
    4.2103330009E-06   -4.2829486159E-03        196.3495      62
    4.1462317873E-06   -4.2115133971E-03        199.4911      63
    7.4554926882E-06   -4.1463360156E-03        202.6327      64
    8.2006641457E-06   -4.0824238223E-03        205.7743      65
    7.2781642716E-06   -4.0242513543E-03        208.9159      66
    5.4635400843E-06   -3.9616239667E-03        212.0575      67
    8.6916278413E-06   -3.9047414049E-03        215.1991      68
    6.3930047801E-06   -3.8503948462E-03        218.3407      69
    3.0617742921E-06   -3.7955374592E-03        221.4823      70
    2.9136118449E-06   -3.7434546293E-03        224.6239      71
    2.1827755706E-06   -3.6911039033E-03        227.7655      72
    6.2378030030E-06   -3.6412122655E-03        230.9071      73
    6.5646718615E-06   -3.5924026891E-03        234.0487      74
    7.5627901588E-06   -3.5442230496E-03        237.1902      75
    5.7620805297E-06   -3.5020933107E-03        240.3318      76
    3.6989223947E-06   -3.4547207564E-03        243.4734      77
    6.5037861178E-06   -3.4093627356E-03        246.6150      78
    5.1131865236E-06   -3.3630868025E-03        249.7566      79
    5.8744343455E-06   -3.3237027280E-03        252.8982      80
    2.1784005677E-06   -3.2821818352E-03        256.0398      81
    1.2383725087E-06   -3.2423451969E-03        259.1814      82
    4.4562083710E-06   -3.2023706473E-03        262.3230      83
    3.7003845635E-06   -3.1647096553E-03        265.4646      84
    3.5199685053E-06   -3.1275900197E-03        268.6062      85
    3.7010256915E-06   -3.0925849943E-03        271.7478      86
    3.1774212878E-06   -3.0564971545E-03        274.8894      87
    6.0487882825E-06   -3.0262559222E-03        278.0309      88
   -6.2639976116E-10   -2.9907203608E-03        281.1725      89
    3.1714087373E-06   -2.9586700155E-03        284.3141      90
    2.0611111012E-09   -2.9273026189E-03        287.4557      91
   -1.3249633500E-07   -2.8928252533E-03        290.5973      92
    5.8521334750E-06   -2.8609912115E-03        293.7389      93
    1.9954932094E-06   -2.8340689921E-03        296.8805      94
    2.9363619339E-06   -2.8018908846E-03        300.0221      95
    2.5399843874E-06   -2.7719280544E-03        303.1637      96
    5.5137679309E-06   -2.7367165209E-03        306.3053      97
    5.5075885046E-06   -2.7168276487E-03        309.4469      98
    2.4625031859E-06   -2.6894711117E-03        312.5885      99
    3.1276073963E-06   -2.6641101843E-03        315.7301     100
    1.9485067102E-06   -2.6385405301E-03        318.8717     101
    2.5346904549E-06   -2.6157863191E-03        322.0132     102
    3.2168720150E-06   -2.5920695296E-03        325.1548     103
    8.2457657415E-07   -2.5651323911E-03        328.2964     104
    1.4775311569E-08   -2.5393424781E-03        331.4380     105
    1.2231543410E-06   -2.5148577196E-03        334.5796     106
    2.9111558322E-06   -2.4908163944E-03        337.7212     107
    5.0073607560E-06   -2.4700607395E-03        340.8628     108
    4.3547785097E-06   -2.4476701033E-03        344.0044     109
    1.9114033545E-06   -2.4243021524E-03        347.1460     110
    1.0754849989E-06   -2.4012505197E-03        350.2876     111
    5.4812969077E-06   -2.3767410249E-03        353.4292     112
    7.8051681994E-06   -2.3643559214E-03        356.5708     113
    2.7646270967E-06   -2.3415736492E-03        359.7124     114
    8.1510424864E-06   -2.3216589924E-03        362.8540     115
    3.2878887367E-06   -2.3053246559E-03        365.9955     116
    7.3170350922E-07   -2.2789687257E-03        369.1371     117
    6.1608430984E-06   -2.2639473370E-03        372.2787     118
    7.8883855281E-07   -2.2427280588E-03        375.4203     119
    1.0946396509E-06   -2.2238646993E-03        378.5619     120
    1.9098612074E-07   -2.2058804598E-03        381.7035     121
    2.8090692029E-06   -2.1870948701E-03        384.8451     122
    1.1110451543E-06   -2.1748815615E-03        387.9867     123
    1.9801674180E-06   -2.1517118784E-03        391.1283     124
    6.9347362271E-06   -2.1390132987E-03        394.2699     125
    1.7160391691E-06   -2.1200465446E-03        397.4115     126
    1.7832603996E-06   -2.1048269672E-03        400.5531     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0.5/GGam.Sig_local_w_O3n1.000T0.500U2.0tp0.20 <==
   -1.0184887317E-02   -1.1157882928E-01          1.5708       0
   -5.3098841788E-04   -1.0959498150E-01          4.7124       1
    1.1664826531E-03   -8.9670119114E-02          7.8540       2
    1.2171592472E-03   -7.3048447540E-02         10.9956       3
    1.0056377663E-03   -6.0734540028E-02         14.1372       4
    8.0175497437E-04   -5.1616524061E-02         17.2788       5
    6.3637702709E-04   -4.4714774874E-02         20.4204       6
    5.0779790356E-04   -3.9348265796E-02         23.5619       7
    4.1244401948E-04   -3.5091463744E-02         26.7035       8
    3.4000565865E-04   -3.1641207867E-02         29.8451       9
    2.8229604266E-04   -2.8791722055E-02         32.9867      10
    2.3964022032E-04   -2.6400833349E-02         36.1283      11
    2.0533806707E-04   -2.4368879571E-02         39.2699      12
    1.8572892753E-04   -2.2625168087E-02         42.4115      13
    1.6038376715E-04   -2.1114613638E-02         45.5531      14
    1.3841448759E-04   -1.9779430774E-02         48.6947      15
    1.2427711251E-04   -1.8607189112E-02         51.8363      16
    1.1259220212E-04   -1.7565879725E-02         54.9779      17
    9.5804755052E-05   -1.6634946716E-02         58.1195      18
    8.5712569176E-05   -1.5789452559E-02         61.2611      19
    8.2273719545E-05   -1.5035335774E-02         64.4026      20
    7.5595115723E-05   -1.4340026255E-02         67.5442      21
    6.8189730614E-05   -1.3712086755E-02         70.6858      22
    6.3105292037E-05   -1.3136118992E-02         73.8274      23
    5.9458297307E-05   -1.2599971581E-02         76.9690      24
    5.5953366835E-05   -1.2114681820E-02         80.1106      25
    5.2180259945E-05   -1.1661387596E-02         83.2522      26
    4.6897683081E-05   -1.1234697022E-02         86.3938      27
    4.7853022540E-05   -1.0845376083E-02         89.5354      28
    4.1727895516E-05   -1.0489592884E-02         92.6770      29
    4.2566302324E-05   -1.0148949128E-02         95.8186      30
    3.8340293716E-05   -9.8263555271E-03         98.9602      31
    3.4160528993E-05   -9.5286421644E-03        102.1018      32
    3.2497390992E-05   -9.2514683324E-03        105.2434      33
    3.3661460164E-05   -8.9781800864E-03        108.3849      34
    3.7410511817E-05   -8.7256768352E-03        111.5265      35
    2.9222873629E-05   -8.4846807496E-03        114.6681      36
    3.3398886835E-05   -8.2572826219E-03        117.8097      37
    2.8527948405E-05   -8.0473819564E-03        120.9513      38
    3.0325921675E-05   -7.8451222735E-03        124.0929      39
    2.6371421426E-05   -7.6539151682E-03        127.2345      40
    2.2550120456E-05   -7.4737469071E-03        130.3761      41
    1.7436195447E-05   -7.2922466100E-03        133.5177      42
    1.3368721356E-05   -7.1224435725E-03        136.6593      43
    1.0130735850E-05   -6.9674474981E-03        139.8009      44
    9.4915576156E-06   -6.8129962557E-03        142.9425      45
    1.3191234243E-05   -6.6674896999E-03        146.0841      46
    2.0391519819E-05   -6.5237141264E-03        149.2257      47
    1.6275526337E-05   -6.3906413420E-03        152.3672      48
    1.0562856025E-05   -6.2620212177E-03        155.5088      49
    1.1393110131E-05   -6.1402836768E-03        158.6504      50
    1.5241751983E-05   -6.0235015289E-03        161.7920      51
    5.5854972222E-06   -5.9097563996E-03        164.9336      52
    1.0841950776E-05   -5.7970600430E-03        168.0752      53
    1.1296961695E-05   -5.6849379459E-03        171.2168      54
    1.1878065298E-05   -5.5867308313E-03        174.3584      55
    1.2290053266E-05   -5.4877283895E-03        177.5000      56
    8.3603934699E-06   -5.4001588305E-03        180.6416      57
    1.2693964661E-05   -5.3080170947E-03        183.7832      58
    1.0991054548E-05   -5.2101614070E-03        186.9248      59
    1.6114336527E-05   -5.1317465061E-03        190.0664      60
    9.1195547710E-06   -5.0495736826E-03        193.2079      61
    1.2793897437E-05   -4.9666681751E-03        196.3495      62
    1.2141615369E-05   -4.8911624360E-03        199.4911      63
    1.2281686239E-05   -4.8131798104E-03        202.6327      64
    1.2927867897E-05   -4.7364812597E-03        205.7743      65
    1.1579710229E-05   -4.6658644647E-03        208.9159      66
    8.2358888592E-06   -4.5973675718E-03        212.0575      67
    3.7633871237E-06   -4.5315400422E-03        215.1991      68
    8.9581607030E-06   -4.4639035839E-03        218.3407      69
    5.3287313669E-06   -4.4002002135E-03        221.4823      70
    6.8885049945E-06   -4.3356348812E-03        224.6239      71
    1.2193608385E-05   -4.2763423925E-03        227.7655      72
    1.1125484706E-05   -4.2222003627E-03        230.9071      73
    8.8634008566E-06   -4.1634316008E-03        234.0487      74
    6.6137953452E-06   -4.1039567754E-03        237.1902      75
    8.2257172921E-06   -4.0585818280E-03        240.3318      76
    5.2159024910E-06   -4.0115710349E-03        243.4734      77
    4.2083300241E-06   -3.9557776808E-03        246.6150      78
    4.5039872308E-06   -3.9096766964E-03        249.7566      79
    7.6359479201E-07   -3.8521790574E-03        252.8982      80
    1.6258709143E-06   -3.8101387235E-03        256.0398      81
    8.2614701563E-06   -3.7619035949E-03        259.1814      82
    8.6400680261E-06   -3.7177374589E-03        262.3230      83
    7.4001439365E-06   -3.6777397118E-03        265.4646      84
    1.0943957536E-05   -3.6336358412E-03        268.6062      85
    1.0323846825E-05   -3.5862633299E-03        271.7478      86
    7.0476541133E-06   -3.5472221718E-03        274.8894      87
    6.4681611900E-06   -3.5031772035E-03        278.0309      88
    7.9601920142E-06   -3.4704090391E-03        281.1725      89
    6.1952921870E-06   -3.4359971021E-03        284.3141      90
    5.2554493293E-06   -3.3969120535E-03        287.4557      91
    1.9557539198E-06   -3.3638967439E-03        290.5973      92
    4.1555581021E-06   -3.3217726879E-03        293.7389      93
    1.2293577920E-05   -3.2844517132E-03        296.8805      94
    1.0126287207E-05   -3.2517601884E-03        300.0221      95
    7.2981476471E-06   -3.2153714845E-03        303.1637      96
    5.8962016720E-06   -3.1823468433E-03        306.3053      97
    6.0293504628E-06   -3.1495384120E-03        309.4469      98
    6.5294489234E-06   -3.1182591988E-03        312.5885      99
    3.6717298525E-06   -3.0875013832E-03        315.7301     100
    9.9688871648E-06   -3.0525192515E-03        318.8717     101
    8.3671426411E-06   -3.0234994527E-03        322.0132     102
    7.5398552850E-06   -2.9985304755E-03        325.1548     103
    8.1986969938E-06   -2.9685857805E-03        328.2964     104
    7.8163546014E-07   -2.9473562699E-03        331.4380     105
    3.4664077569E-06   -2.9140251553E-03        334.5796     106
    6.7377200440E-06   -2.8893247703E-03        337.7212     107
    2.8150370579E-06   -2.8599316797E-03        340.8628     108
    3.3949096023E-06   -2.8326910622E-03        344.0044     109
    8.1709437671E-06   -2.8065634008E-03        347.1460     110
    5.1609698702E-06   -2.7833978682E-03        350.2876     111
    4.4600284306E-06   -2.7512346593E-03        353.4292     112
    3.6190458084E-06   -2.7331582303E-03        356.5708     113
    4.6086751188E-07   -2.7143593574E-03        359.7124     114
    5.0026090562E-06   -2.6883389113E-03        362.8540     115
    3.5859018487E-06   -2.6654620330E-03        365.9955     116
   -2.2215359870E-07   -2.6438142478E-03        369.1371     117
    1.5440166192E-06   -2.6152745341E-03        372.2787     118
    3.3160412530E-06   -2.6026290808E-03        375.4203     119
    8.2685071927E-06   -2.5799955673E-03        378.5619     120
    7.5792066362E-06   -2.5582707968E-03        381.7035     121
    5.6065499379E-06   -2.5403711604E-03        384.8451     122
    9.0225970560E-07   -2.5227390260E-03        387.9867     123
    6.1153235501E-07   -2.4990917033E-03        391.1283     124
    3.4196098043E-06   -2.4793031468E-03        394.2699     125
    5.7200713241E-07   -2.4605724502E-03        397.4115     126
    3.0553200845E-06   -2.4365685040E-03        400.5531     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0.5/GGam.Sig_local_w_O4n1.000T0.500U2.0tp0.20 <==
   -1.0910709659E-02   -1.2380054145E-01          1.5708       0
   -3.9572338740E-04   -1.1668071689E-01          4.7124       1
    1.3077528859E-03   -9.4113622619E-02          7.8540       2
    1.3202533935E-03   -7.6124785189E-02         10.9956       3
    1.0745059552E-03   -6.3026269741E-02         14.1372       4
    8.4315379091E-04   -5.3419650188E-02         17.2788       5
    6.5909345930E-04   -4.6190090815E-02         20.4204       6
    5.2757659652E-04   -4.0602252817E-02         23.5619       7
    4.3086042171E-04   -3.6174185421E-02         26.7035       8
    3.5853585277E-04   -3.2592800764E-02         29.8451       9
    3.0773024154E-04   -2.9641674830E-02         32.9867      10
    2.5762622647E-04   -2.7174315695E-02         36.1283      11
    2.1231917462E-04   -2.5076325408E-02         39.2699      12
    1.8583129650E-04   -2.3278183741E-02         42.4115      13
    1.5772894650E-04   -2.1716887907E-02         45.5531      14
    1.4340492522E-04   -2.0343112661E-02         48.6947      15
    1.2484351598E-04   -1.9131951903E-02         51.8363      16
    1.1451114763E-04   -1.8060998478E-02         54.9779      17
    1.1223456193E-04   -1.7097132745E-02         58.1195      18
    9.4631825398E-05   -1.6241621142E-02         61.2611      19
    8.3637043223E-05   -1.5460177097E-02         64.4026      20
    7.8904474139E-05   -1.4745843192E-02         67.5442      21
    7.3180008276E-05   -1.4102341101E-02         70.6858      22
    6.9685013436E-05   -1.3513352227E-02         73.8274      23
    5.9270679621E-05   -1.2969057554E-02         76.9690      24
    5.5695072846E-05   -1.2457593947E-02         80.1106      25
    4.9837056450E-05   -1.1987641882E-02         83.2522      26
    3.7533230851E-05   -1.1557936454E-02         86.3938      27
    4.0722285268E-05   -1.1155236464E-02         89.5354      28
    4.4324778975E-05   -1.0780452948E-02         92.6770      29
    4.3626085544E-05   -1.0427715193E-02         95.8186      30
    3.3285095704E-05   -1.0098751227E-02         98.9602      31
    3.9969544404E-05   -9.7916528900E-03        102.1018      32
    3.2829947432E-05   -9.4939984677E-03        105.2434      33
    2.8914296181E-05   -9.2129277777E-03        108.3849      34
    3.2474454272E-05   -8.9571083071E-03        111.5265      35
    3.1805985007E-05   -8.7143680596E-03        114.6681      36
    2.8227147300E-05   -8.4921657034E-03        117.8097      37
    2.7672649641E-05   -8.2708298627E-03        120.9513      38
    2.8066000608E-05   -8.0596520225E-03        124.0929      39
    1.8199652587E-05   -7.8659756597E-03        127.2345      40
    1.8752504773E-05   -7.6751064790E-03        130.3761      41
    1.3364224326E-05   -7.4930399255E-03        133.5177      42
    1.3300124402E-05   -7.3188532145E-03        136.6593      43
    1.5194160669E-05   -7.1501474163E-03        139.8009      44
    1.6308233117E-05   -6.9953554519E-03        142.9425      45
    1.9674887990E-05   -6.8480483820E-03        146.0841      46
    1.5469391920E-05   -6.6993150878E-03        149.2257      47
    1.7439708267E-05   -6.5673907646E-03        152.3672      48
    2.4426484981E-05   -6.4367624734E-03        155.5088      49
    1.7044997447E-05   -6.3081446852E-03        158.6504      50
    1.5021325325E-05   -6.1915960118E-03        161.7920      51
    1.7245514249E-05   -6.0700736096E-03        164.9336      52
    1.7622358037E-05   -5.9591265690E-03        168.0752      53
    2.0031887311E-05   -5.8493063628E-03        171.2168      54
    2.1832773350E-05   -5.7380408009E-03        174.3584      55
    2.1795787729E-05   -5.6316546082E-03        177.5000      56
    1.3178917938E-05   -5.5467926818E-03        180.6416      57
    9.7660176187E-06   -5.4501443711E-03        183.7832      58
    2.3368165443E-06   -5.3563248083E-03        186.9248      59
    9.8433366372E-06   -5.2709498337E-03        190.0664      60
    1.1121370228E-05   -5.1819206496E-03        193.2079      61
    1.4080902069E-05   -5.1007505326E-03        196.3495      62
    1.6652422805E-05   -5.0226545868E-03        199.4911      63
    6.5220648452E-06   -4.9418776440E-03        202.6327      64
    4.2260800403E-06   -4.8657608425E-03        205.7743      65
    8.4222389846E-06   -4.7932759904E-03        208.9159      66
    9.4295995979E-06   -4.7234239682E-03        212.0575      67
    1.1113415935E-05   -4.6595742827E-03        215.1991      68
    1.1839043159E-05   -4.5948854525E-03        218.3407      69
    9.5252583826E-06   -4.5286998501E-03        221.4823      70
    6.4176369303E-06   -4.4576603472E-03        224.6239      71
    1.4212508792E-06   -4.3969278413E-03        227.7655      72
    3.5387063673E-06   -4.3317970660E-03        230.9071      73
   -6.5745022974E-08   -4.2695971671E-03        234.0487      74
    9.5140747720E-08   -4.2132145659E-03        237.1902      75
    2.2808574830E-06   -4.1680885526E-03        240.3318      76
    4.5379988876E-06   -4.1109235004E-03        243.4734      77
    1.0811303628E-05   -4.0616022906E-03        246.6150      78
    8.1115536964E-06   -4.0123674713E-03        249.7566      79
    4.1626458718E-06   -3.9590080873E-03        252.8982      80
    4.4627443414E-06   -3.9087203629E-03        256.0398      81
    6.9083344277E-06   -3.8665235171E-03        259.1814      82
    2.9405856024E-06   -3.8188916537E-03        262.3230      83
    9.3558174521E-06   -3.7805384486E-03        265.4646      84
    1.0874302168E-05   -3.7307119246E-03        268.6062      85
    4.3002899989E-06   -3.6903930423E-03        271.7478      86
    6.5863920212E-06   -3.6510280574E-03        274.8894      87
    7.8345994105E-07   -3.6045463812E-03        278.0309      88
    4.3013126353E-06   -3.5607197087E-03        281.1725      89
    5.4402295092E-06   -3.5331146021E-03        284.3141      90
    5.4301823544E-06   -3.4863128905E-03        287.4557      91
    7.5964302794E-06   -3.4512380742E-03        290.5973      92
    8.1689410325E-06   -3.4179788233E-03        293.7389      93
    7.7360245600E-06   -3.3723718977E-03        296.8805      94
    4.2660771780E-06   -3.3367358007E-03        300.0221      95
    1.4663878197E-06   -3.3007055469E-03        303.1637      96
    4.6727297157E-06   -3.2664156768E-03        306.3053      97
    5.4874756431E-06   -3.2359219463E-03        309.4469      98
    2.4694536625E-06   -3.2005990286E-03        312.5885      99
    3.0288959998E-06   -3.1740995175E-03        315.7301     100
    4.8916100313E-06   -3.1462067253E-03        318.8717     101
   -7.5291827926E-07   -3.1104112502E-03        322.0132     102
    1.2032984788E-05   -3.0845802717E-03        325.1548     103
    1.3019198888E-05   -3.0529872923E-03        328.2964     104
    6.3542677911E-06   -3.0264806885E-03        331.4380     105
    4.2937342187E-06   -3.0021651487E-03        334.5796     106
    1.1698567176E-06   -2.9748435723E-03        337.7212     107
   -2.8887162840E-06   -2.9353793905E-03        340.8628     108
    4.0311760855E-06   -2.9120126718E-03        344.0044     109
    5.2558904627E-06   -2.8863476451E-03        347.1460     110
    4.1809331906E-06   -2.8570582960E-03        350.2876     111
    6.7283701644E-06   -2.8355949575E-03        353.4292     112
    7.8581724415E-07   -2.8104903967E-03        356.5708     113
    1.0177937734E-05   -2.7894787285E-03        359.7124     114
    9.1185779034E-06   -2.7628180038E-03        362.8540     115
    7.5892445402E-07   -2.7354305493E-03        365.9955     116
    5.3150834959E-06   -2.7091430850E-03        369.1371     117
    6.3015165538E-06   -2.6976336042E-03        372.2787     118
    2.1889919127E-06   -2.6760031452E-03        375.4203     119
    4.7327485387E-06   -2.6461109855E-03        378.5619     120
    4.7551800897E-06   -2.6246932145E-03        381.7035     121
    9.7656952218E-06   -2.6009987289E-03        384.8451     122
    8.1307717050E-06   -2.5803069307E-03        387.9867     123
    3.3780341828E-06   -2.5578133802E-03        391.1283     124
    4.3967888285E-06   -2.5377122297E-03        394.2699     125
    9.1354026260E-06   -2.5177260445E-03        397.4115     126
    1.1226944139E-05   -2.5005070007E-03        400.5531     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0.5/GGam.Sig_local_w_O5n1.000T0.500U2.0tp0.20 <==
   -1.1170898733E-02   -1.2817219875E-01          1.5708       0
   -1.6447533886E-04   -1.1899786650E-01          4.7124       1
    1.4591179700E-03   -9.5222885083E-02          7.8540       2
    1.4044419050E-03   -7.6687492537E-02         10.9956       3
    1.1229440121E-03   -6.3342178878E-02         14.1372       4
    8.7254347194E-04   -5.3598997286E-02         17.2788       5
    6.8238030508E-04   -4.6302373835E-02         20.4204       6
    5.4272288370E-04   -4.0677548622E-02         23.5619       7
    4.4107545829E-04   -3.6230448970E-02         26.7035       8
    3.5709761792E-04   -3.2626787960E-02         29.8451       9
    2.9968837131E-04   -2.9665006895E-02         32.9867      10
    2.5852352479E-04   -2.7186357181E-02         36.1283      11
    2.2035871463E-04   -2.5083555399E-02         39.2699      12
    1.8701889222E-04   -2.3279217511E-02         42.4115      13
    1.6048310510E-04   -2.1715555358E-02         45.5531      14
    1.3389249982E-04   -2.0343952153E-02         48.6947      15
    1.2458869497E-04   -1.9137376459E-02         51.8363      16
    1.0832136611E-04   -1.8060411363E-02         54.9779      17
    1.1167325392E-04   -1.7107049736E-02         58.1195      18
    9.4240687556E-05   -1.6240396710E-02         61.2611      19
    8.4140628517E-05   -1.5458586035E-02         64.4026      20
    8.3177654844E-05   -1.4750067026E-02         67.5442      21
    7.4420336013E-05   -1.4096469053E-02         70.6858      22
    6.2675829319E-05   -1.3506422574E-02         73.8274      23
    6.1500504910E-05   -1.2956949342E-02         76.9690      24
    5.8821639258E-05   -1.2451803200E-02         80.1106      25
    5.6177578047E-05   -1.1990833163E-02         83.2522      26
    4.7267530710E-05   -1.1557234921E-02         86.3938      27
    4.3729517061E-05   -1.1148548810E-02         89.5354      28
    3.7384467920E-05   -1.0770301184E-02         92.6770      29
    4.4266956090E-05   -1.0420012148E-02         95.8186      30
    4.5431247499E-05   -1.0085865687E-02         98.9602      31
    4.2252423501E-05   -9.7783429590E-03        102.1018      32
    3.3132695562E-05   -9.4918215562E-03        105.2434      33
    3.3562488881E-05   -9.2122907016E-03        108.3849      34
    2.9403765193E-05   -8.9609944716E-03        111.5265      35
    3.2910326199E-05   -8.7109971600E-03        114.6681      36
    2.6811264584E-05   -8.4827522431E-03        117.8097      37
    2.9406506625E-05   -8.2614746674E-03        120.9513      38
    2.0720563208E-05   -8.0528071092E-03        124.0929      39
    2.2836165276E-05   -7.8637204711E-03        127.2345      40
    1.7939443787E-05   -7.6742634180E-03        130.3761      41
    2.4341168925E-05   -7.4922943831E-03        133.5177      42
    1.5832897037E-05   -7.3151825671E-03        136.6593      43
    1.4273515656E-05   -7.1533412242E-03        139.8009      44
    1.3661800974E-05   -6.9876208550E-03        142.9425      45
    1.3359170986E-05   -6.8426193373E-03        146.0841      46
    1.5906465528E-05   -6.7020835085E-03        149.2257      47
    7.2904949022E-06   -6.5623579659E-03        152.3672      48
    1.0914810747E-05   -6.4388493934E-03        155.5088      49
    2.0906363525E-05   -6.3041747155E-03        158.6504      50
    1.1791734366E-05   -6.1804489332E-03        161.7920      51
    1.7095204848E-05   -6.0652490830E-03        164.9336      52
    1.7494960663E-05   -5.9606981434E-03        168.0752      53
    1.3288476492E-05   -5.8467178610E-03        171.2168      54
    1.5384250748E-05   -5.7437185917E-03        174.3584      55
    1.9940218996E-05   -5.6485173071E-03        177.5000      56
    1.7031477103E-05   -5.5426525660E-03        180.6416      57
    9.6643778148E-06   -5.4528591444E-03        183.7832      58
    7.8050047064E-06   -5.3545452108E-03        186.9248      59
    6.2177521465E-06   -5.2711195544E-03        190.0664      60
    6.5489724223E-06   -5.1799037555E-03        193.2079      61
    9.5598823555E-06   -5.0936584978E-03        196.3495      62
    1.4831591419E-05   -5.0175414899E-03        199.4911      63
    1.2332853134E-05   -4.9466400321E-03        202.6327      64
    8.4042088518E-06   -4.8701062798E-03        205.7743      65
    1.1589870020E-05   -4.8028277778E-03        208.9159      66
    7.2750203355E-06   -4.7296681202E-03        212.0575      67
    4.2603305906E-06   -4.6596909067E-03        215.1991      68
    3.0398417051E-06   -4.5929655008E-03        218.3407      69
    5.5803576440E-06   -4.5206182011E-03        221.4823      70
    7.5571401733E-06   -4.4553315973E-03        224.6239      71
    1.0188254159E-05   -4.3934386523E-03        227.7655      72
    5.6992940592E-06   -4.3428386225E-03        230.9071      73
    8.3233017054E-06   -4.2747720783E-03        234.0487      74
    1.2176312297E-05   -4.2259067244E-03        237.1902      75
    5.0443455567E-06   -4.1736709731E-03        240.3318      76
    7.6683441081E-06   -4.1166770603E-03        243.4734      77
    9.7504155104E-06   -4.0672425429E-03        246.6150      78
    9.8312380770E-06   -4.0100007415E-03        249.7566      79
    5.3240918720E-06   -3.9605385640E-03        252.8982      80
    7.7035370539E-06   -3.9123630376E-03        256.0398      81
    9.9802581665E-06   -3.8648598261E-03        259.1814      82
    2.5328428282E-06   -3.8076308493E-03        262.3230      83
   -5.8001221243E-08   -3.7669782847E-03        265.4646      84
   -2.4316519393E-08   -3.7235801303E-03        268.6062      85
    3.0382811429E-06   -3.6789128700E-03        271.7478      86
    7.3080001243E-07   -3.6433558876E-03        274.8894      87
    2.6688028527E-07   -3.6047033942E-03        278.0309      88
    6.3152226400E-06   -3.5605986884E-03        281.1725      89
    6.9942614607E-06   -3.5254600299E-03        284.3141      90
    4.6267938725E-06   -3.4770980883E-03        287.4557      91
    1.2797139499E-05   -3.4415723019E-03        290.5973      92
    4.6577766344E-06   -3.4131676332E-03        293.7389      93
    4.2895876048E-06   -3.3720450452E-03        296.8805      94
    7.3137279824E-06   -3.3403297858E-03        300.0221      95
    6.3155686654E-06   -3.3012368765E-03        303.1637      96
    1.0107339308E-05   -3.2712325967E-03        306.3053      97
    6.6057056305E-06   -3.2306899645E-03        309.4469      98
    6.7717943343E-06   -3.1979642032E-03        312.5885      99
    8.4267831651E-06   -3.1712478711E-03        315.7301     100
    2.5870223271E-06   -3.1432622641E-03        318.8717     101
    1.3631087266E-06   -3.1161485889E-03        322.0132     102
    1.1355735566E-05   -3.0863061148E-03        325.1548     103
    2.1707423377E-06   -3.0555090531E-03        328.2964     104
    3.0353377642E-06   -3.0274625105E-03        331.4380     105
    1.0063790781E-05   -3.0001161791E-03        334.5796     106
    9.5159443049E-06   -2.9775638786E-03        337.7212     107
    7.8829447036E-06   -2.9474945599E-03        340.8628     108
    1.0521083520E-05   -2.9113992430E-03        344.0044     109
    8.5952661826E-06   -2.8889289508E-03        347.1460     110
    9.2959351440E-06   -2.8598520962E-03        350.2876     111
    9.0973488854E-06   -2.8342618407E-03        353.4292     112
    6.8199829807E-06   -2.8052882735E-03        356.5708     113
    6.8078063405E-06   -2.7799068458E-03        359.7124     114
    8.5384445385E-06   -2.7476562743E-03        362.8540     115
    4.3078747177E-06   -2.7353607917E-03        365.9955     116
    5.8582731682E-06   -2.7125661558E-03        369.1371     117
    1.1688877550E-06   -2.6904125868E-03        372.2787     118
    3.6449151547E-06   -2.6705125948E-03        375.4203     119
    1.3117336497E-05   -2.6446505050E-03        378.5619     120
    1.1069350120E-05   -2.6289610189E-03        381.7035     121
    1.5163378643E-05   -2.6061240960E-03        384.8451     122
    2.7326038447E-06   -2.5761279513E-03        387.9867     123
    5.0410682420E-07   -2.5593209058E-03        391.1283     124
    1.3809110611E-06   -2.5344240168E-03        394.2699     125
   -1.8022205137E-07   -2.5166269960E-03        397.4115     126
   -9.4343486646E-07   -2.5043933214E-03        400.5531     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0.5/GGam.Sig_local_w_O6n1.000T0.500U2.0tp0.20 <==
   -1.1401397900E-02   -1.3049859839E-01          1.5708       0
   -7.1401335495E-05   -1.1988798968E-01          4.7124       1
    1.5284335469E-03   -9.5507347015E-02          7.8540       2
    1.4376990999E-03   -7.6764772180E-02         10.9956       3
    1.1426936458E-03   -6.3337822975E-02         14.1372       4
    8.8551403738E-04   -5.3569278603E-02         17.2788       5
    6.9577853857E-04   -4.6262908512E-02         20.4204       6
    5.5271984559E-04   -4.0636660227E-02         23.5619       7
    4.4730479425E-04   -3.6181347302E-02         26.7035       8
    3.6384034145E-04   -3.2581559643E-02         29.8451       9
    3.0429925909E-04   -2.9623911092E-02         32.9867      10
    2.6610448632E-04   -2.7147460819E-02         36.1283      11
    2.2394547667E-04   -2.5051056575E-02         39.2699      12
    1.9572654770E-04   -2.3242159994E-02         42.4115      13
    1.7967892214E-04   -2.1685811470E-02         45.5531      14
    1.4777617800E-04   -2.0316599033E-02         48.6947      15
    1.3383757508E-04   -1.9104443151E-02         51.8363      16
    1.2209417470E-04   -1.8031859654E-02         54.9779      17
    1.0731517040E-04   -1.7085272155E-02         58.1195      18
    9.8696920895E-05   -1.6211984696E-02         61.2611      19
    9.0571309215E-05   -1.5429113561E-02         64.4026      20
    8.4043857463E-05   -1.4727333988E-02         67.5442      21
    7.0761699568E-05   -1.4076045344E-02         70.6858      22
    6.7987747835E-05   -1.3482505178E-02         73.8274      23
    6.9667592301E-05   -1.2938901537E-02         76.9690      24
    5.7010719307E-05   -1.2433923238E-02         80.1106      25
    5.4329487931E-05   -1.1962396372E-02         83.2522      26
    5.4031287574E-05   -1.1529508942E-02         86.3938      27
    4.8565084507E-05   -1.1131889050E-02         89.5354      28
    4.5972769658E-05   -1.0758940255E-02         92.6770      29
    4.6527082039E-05   -1.0413675485E-02         95.8186      30
    3.7659190217E-05   -1.0082418543E-02         98.9602      31
    3.6283445723E-05   -9.7701553130E-03        102.1018      32
    4.4361511407E-05   -9.4820062232E-03        105.2434      33
    3.5352104893E-05   -9.2027700050E-03        108.3849      34
    3.4070686813E-05   -8.9466037374E-03        111.5265      35
    3.3585096312E-05   -8.7041097479E-03        114.6681      36
    2.9340881945E-05   -8.4793186989E-03        117.8097      37
    2.7262032358E-05   -8.2619128146E-03        120.9513      38
    2.4676601034E-05   -8.0490862911E-03        124.0929      39
    1.9374440574E-05   -7.8579598542E-03        127.2345      40
    1.8439524036E-05   -7.6641443867E-03        130.3761      41
    1.9086677085E-05   -7.4772938950E-03        133.5177      42
    2.7372069042E-05   -7.3127208377E-03        136.6593      43
    1.9665071010E-05   -7.1425076507E-03        139.8009      44
    1.8394611917E-05   -6.9858601543E-03        142.9425      45
    2.3780036997E-05   -6.8279352310E-03        146.0841      46
    2.0339099061E-05   -6.6867169996E-03        149.2257      47
    1.5950689991E-05   -6.5522506791E-03        152.3672      48
    2.2403285980E-05   -6.4229538190E-03        155.5088      49
    1.6795518426E-05   -6.3040740673E-03        158.6504      50
    2.3376531282E-05   -6.1715994536E-03        161.7920      51
    1.4114137493E-05   -6.0612587581E-03        164.9336      52
    1.6428246374E-05   -5.9470804462E-03        168.0752      53
    1.5592097824E-05   -5.8347237311E-03        171.2168      54
    3.3326478557E-06   -5.7350321948E-03        174.3584      55
    1.3483740465E-05   -5.6245335468E-03        177.5000      56
    1.4477888477E-05   -5.5315098064E-03        180.6416      57
    9.6591528701E-06   -5.4378640430E-03        183.7832      58
    1.8621209256E-05   -5.3431401880E-03        186.9248      59
    1.5402494726E-05   -5.2570832257E-03        190.0664      60
    1.2417921708E-05   -5.1653721743E-03        193.2079      61
    1.6226651537E-05   -5.0822579516E-03        196.3495      62
    1.3533394838E-05   -5.0077326763E-03        199.4911      63
    1.6211208795E-05   -4.9295496551E-03        202.6327      64
    1.3270135582E-05   -4.8578629679E-03        205.7743      65
    1.4688276952E-05   -4.7906801648E-03        208.9159      66
    1.5909852343E-05   -4.7120175649E-03        212.0575      67
    1.2795370702E-05   -4.6475109046E-03        215.1991      68
    1.2619623546E-05   -4.5826917827E-03        218.3407      69
    8.9198623303E-06   -4.5134820892E-03        221.4823      70
    7.7958949101E-06   -4.4577567080E-03        224.6239      71
    4.2928766333E-06   -4.3957307670E-03        227.7655      72
    8.7529861803E-06   -4.3386129288E-03        230.9071      73
    1.3170098248E-05   -4.2747961817E-03        234.0487      74
    1.1873288236E-05   -4.2189641122E-03        237.1902      75
    9.8545279330E-06   -4.1698843069E-03        240.3318      76
    1.1340575404E-05   -4.1102155032E-03        243.4734      77
    9.3858656373E-06   -4.0544139835E-03        246.6150      78
    7.1061223968E-06   -4.0090708492E-03        249.7566      79
   -5.4300020624E-06   -3.9576358502E-03        252.8982      80
    6.0771219519E-06   -3.9088287013E-03        256.0398      81
    5.3494096613E-06   -3.8575030732E-03        259.1814      82
    3.1110656362E-06   -3.8044753309E-03        262.3230      83
    6.5540454946E-06   -3.7696738470E-03        265.4646      84
    7.0940246840E-06   -3.7263367235E-03        268.6062      85
    8.9786217416E-06   -3.6840186800E-03        271.7478      86
    1.8710238445E-06   -3.6423207997E-03        274.8894      87
    4.1465156313E-06   -3.5978235707E-03        278.0309      88
   -2.7751620394E-06   -3.5594797154E-03        281.1725      89
    2.1333984126E-07   -3.5152331877E-03        284.3141      90
    1.5541244305E-06   -3.4747070350E-03        287.4557      91
    3.5361509582E-06   -3.4484848463E-03        290.5973      92
    3.6249299062E-06   -3.4073091747E-03        293.7389      93
    4.9857612600E-06   -3.3653478593E-03        296.8805      94
    1.2338731327E-07   -3.3402272135E-03        300.0221      95
    4.3508643334E-06   -3.2998370561E-03        303.1637      96
    7.2802415814E-06   -3.2646987039E-03        306.3053      97
    5.4625438476E-06   -3.2370872811E-03        309.4469      98
    1.0549570087E-05   -3.1991748612E-03        312.5885      99
    6.0991790562E-06   -3.1659325845E-03        315.7301     100
   -3.1501418066E-06   -3.1379253999E-03        318.8717     101
    3.6462180068E-06   -3.1048197320E-03        322.0132     102
    6.6649792770E-06   -3.0698408868E-03        325.1548     103
    4.5731827411E-06   -3.0478928161E-03        328.2964     104
   -1.9561483286E-06   -3.0233599100E-03        331.4380     105
    6.2474848409E-06   -2.9905627885E-03        334.5796     106
    5.3574137505E-06   -2.9672186288E-03        337.7212     107
    9.3603920163E-06   -2.9327111122E-03        340.8628     108
    1.0028836038E-05   -2.9060315760E-03        344.0044     109
    4.9898587676E-06   -2.8851345909E-03        347.1460     110
    4.4519328484E-06   -2.8573664394E-03        350.2876     111
    4.8606847173E-06   -2.8269502327E-03        353.4292     112
    1.2861610484E-05   -2.7958420641E-03        356.5708     113
    1.0565971927E-05   -2.7772085293E-03        359.7124     114
    1.9382162690E-06   -2.7601060380E-03        362.8540     115
   -7.9474422199E-07   -2.7340306867E-03        365.9955     116
    5.2658380986E-06   -2.7121094222E-03        369.1371     117
    6.6054357259E-06   -2.6811973912E-03        372.2787     118
    8.7275420656E-06   -2.6681154128E-03        375.4203     119
    1.0383778659E-05   -2.6427859397E-03        378.5619     120
    1.1726503728E-05   -2.6285267381E-03        381.7035     121
    6.1399339224E-06   -2.6040668108E-03        384.8451     122
    2.4322393516E-06   -2.5873440247E-03        387.9867     123
    4.4063595666E-06   -2.5623353284E-03        391.1283     124
    1.2477116876E-05   -2.5449698954E-03        394.2699     125
    6.5439905964E-06   -2.5248393752E-03        397.4115     126
    1.4424880809E-05   -2.5084962694E-03        400.5531     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0.5/GGam.Sig_local_w_O7n1.000T0.500U2.0tp0.20 <==
   -1.1542299237E-02   -1.3165335740E-01          1.5708       0
   -3.5632111987E-05   -1.2025145145E-01          4.7124       1
    1.5591453488E-03   -9.5627841816E-02          7.8540       2
    1.4296621269E-03   -7.6813127790E-02         10.9956       3
    1.1468886417E-03   -6.3347906953E-02         14.1372       4
    8.8501804417E-04   -5.3582111610E-02         17.2788       5
    6.8948779710E-04   -4.6279809433E-02         20.4204       6
    5.4042867874E-04   -4.0648358861E-02         23.5619       7
    4.4422450506E-04   -3.6188612309E-02         26.7035       8
    3.5711102239E-04   -3.2589946683E-02         29.8451       9
    2.9953238492E-04   -2.9624372679E-02         32.9867      10
    2.7351488956E-04   -2.7156962304E-02         36.1283      11
    2.2276596951E-04   -2.5056019830E-02         39.2699      12
    1.9560474669E-04   -2.3251156724E-02         42.4115      13
    1.7322410533E-04   -2.1685129117E-02         45.5531      14
    1.5053332710E-04   -2.0337954170E-02         48.6947      15
    1.3757685476E-04   -1.9112720791E-02         51.8363      16
    1.2036065792E-04   -1.8050571930E-02         54.9779      17
    1.0997497887E-04   -1.7098435444E-02         58.1195      18
    9.5978600787E-05   -1.6219924888E-02         61.2611      19
    1.0136626311E-04   -1.5428569799E-02         64.4026      20
    6.9400972397E-05   -1.4718413506E-02         67.5442      21
    7.4007236176E-05   -1.4071397041E-02         70.6858      22
    6.3321143448E-05   -1.3473270351E-02         73.8274      23
    5.8236814639E-05   -1.2946885582E-02         76.9690      24
    5.7038750724E-05   -1.2440660159E-02         80.1106      25
    5.4653238285E-05   -1.1962685553E-02         83.2522      26
    4.5067569285E-05   -1.1549900274E-02         86.3938      27
    5.0420792392E-05   -1.1135777743E-02         89.5354      28
    4.2058697620E-05   -1.0758283108E-02         92.6770      29
    2.8164882073E-05   -1.0411288772E-02         95.8186      30
    3.9264617050E-05   -1.0070960897E-02         98.9602      31
    4.3698762694E-05   -9.7751059330E-03        102.1018      32
    4.2932670711E-05   -9.4761488521E-03        105.2434      33
    3.6489883848E-05   -9.2079585803E-03        108.3849      34
    3.2511271198E-05   -8.9561235907E-03        111.5265      35
    3.7194539518E-05   -8.7118492762E-03        114.6681      36
    2.9909452065E-05   -8.4717750664E-03        117.8097      37
    3.0862560340E-05   -8.2608427581E-03        120.9513      38
    2.2544431685E-05   -8.0549995802E-03        124.0929      39
    1.8502034210E-05   -7.8575065949E-03        127.2345      40
    3.2754663145E-05   -7.6646405914E-03        130.3761      41
    2.3377328256E-05   -7.4767737965E-03        133.5177      42
    1.5568902472E-05   -7.3145616150E-03        136.6593      43
    2.5258193332E-05   -7.1343882685E-03        139.8009      44
    2.7904097821E-05   -6.9881848352E-03        142.9425      45
    2.5353751993E-05   -6.8302243721E-03        146.0841      46
    1.8793872680E-05   -6.6859927823E-03        149.2257      47
    1.0260277665E-05   -6.5534863204E-03        152.3672      48
    5.8463812437E-06   -6.4278091435E-03        155.5088      49
    1.3497650775E-05   -6.3163218007E-03        158.6504      50
    2.2940365253E-05   -6.1857081654E-03        161.7920      51
    2.0184219852E-05   -6.0618156644E-03        164.9336      52
    1.6576411108E-05   -5.9572426517E-03        168.0752      53
    1.3264993881E-05   -5.8400671467E-03        171.2168      54
    1.6444830813E-05   -5.7358133544E-03        174.3584      55
    1.5717866172E-05   -5.6239745287E-03        177.5000      56
   -1.8360838454E-06   -5.5368262570E-03        180.6416      57
    5.3809672628E-06   -5.4326488986E-03        183.7832      58
    1.8548531598E-05   -5.3377814451E-03        186.9248      59
    1.0073988890E-05   -5.2596706021E-03        190.0664      60
    8.2467440134E-06   -5.1774317874E-03        193.2079      61
    9.9874014735E-06   -5.0864225840E-03        196.3495      62
    6.4842476039E-06   -5.0023470269E-03        199.4911      63
    8.1029561799E-06   -4.9420836030E-03        202.6327      64
    1.4947793139E-05   -4.8607979656E-03        205.7743      65
    7.0643456991E-06   -4.7865688052E-03        208.9159      66
    9.6084942894E-06   -4.7054353804E-03        212.0575      67
    1.1911866578E-05   -4.6538000924E-03        215.1991      68
    1.0604315320E-05   -4.5845286452E-03        218.3407      69
    6.4740467050E-06   -4.5135379793E-03        221.4823      70
    6.0598375184E-06   -4.4487741453E-03        224.6239      71
    1.0178703336E-05   -4.3805050223E-03        227.7655      72
    1.5786112326E-05   -4.3248173422E-03        230.9071      73
    1.2713738894E-05   -4.2716353874E-03        234.0487      74
    4.1140668216E-06   -4.2118508459E-03        237.1902      75
    6.3471467724E-06   -4.1540790932E-03        240.3318      76
   -1.0448126844E-06   -4.1107907859E-03        243.4734      77
    2.8188217193E-05   -4.0563640416E-03        246.6150      78
    1.0102867775E-05   -4.0131822322E-03        249.7566      79
    8.0914679447E-06   -3.9433648621E-03        252.8982      80
    1.3924851798E-05   -3.9086554555E-03        256.0398      81
    2.3998130857E-06   -3.8618686595E-03        259.1814      82
    5.5482647214E-06   -3.8116694842E-03        262.3230      83
    3.9255646154E-06   -3.7691093759E-03        265.4646      84
    1.7174924222E-05   -3.7295901352E-03        268.6062      85
   -1.3372324830E-06   -3.6770644960E-03        271.7478      86
   -6.9105963644E-08   -3.6404372444E-03        274.8894      87
   -1.5997554040E-06   -3.5919556449E-03        278.0309      88
   -9.3363798172E-07   -3.5437313347E-03        281.1725      89
    3.2792967084E-06   -3.5122155200E-03        284.3141      90
    8.9582350259E-06   -3.4833256644E-03        287.4557      91
    5.4497144361E-06   -3.4411280180E-03        290.5973      92
    9.9974334969E-06   -3.4088612549E-03        293.7389      93
    1.1852147625E-05   -3.3657125342E-03        296.8805      94
    8.3438770124E-06   -3.3356436524E-03        300.0221      95
    5.8704699529E-06   -3.2962477223E-03        303.1637      96
   -1.0895217462E-05   -3.2560034919E-03        306.3053      97
    2.0833700063E-06   -3.2388174430E-03        309.4469      98
   -2.8045286450E-06   -3.1998665432E-03        312.5885      99
    6.2191393653E-06   -3.1780382505E-03        315.7301     100
   -5.2643437339E-06   -3.1446430064E-03        318.8717     101
   -2.9795191097E-06   -3.1073850771E-03        322.0132     102
   -1.1558248791E-06   -3.0767877779E-03        325.1548     103
   -6.4469850179E-06   -3.0499884931E-03        328.2964     104
    1.9443258304E-06   -3.0160623745E-03        331.4380     105
   -5.6318917998E-06   -2.9869881529E-03        334.5796     106
    1.1816395257E-05   -2.9579286021E-03        337.7212     107
   -8.8477267586E-07   -2.9416320516E-03        340.8628     108
    3.8490932966E-06   -2.9165976284E-03        344.0044     109
    3.6764578696E-06   -2.8975897331E-03        347.1460     110
    4.9098715741E-06   -2.8626648389E-03        350.2876     111
    3.0030749439E-06   -2.8289213665E-03        353.4292     112
    5.2989349528E-06   -2.8172482425E-03        356.5708     113
   -1.1861696748E-06   -2.7798655220E-03        359.7124     114
    7.1049728043E-06   -2.7652447939E-03        362.8540     115
   -2.9477272651E-06   -2.7237423892E-03        365.9955     116
   -2.1845397499E-06   -2.7096387695E-03        369.1371     117
   -8.1172652904E-06   -2.6877053232E-03        372.2787     118
    4.1593412866E-06   -2.6610157668E-03        375.4203     119
    2.5442378403E-06   -2.6514357837E-03        378.5619     120
    1.2299359808E-05   -2.6206419033E-03        381.7035     121
   -2.0749944648E-06   -2.5979542411E-03        384.8451     122
    6.6442051126E-07   -2.5782202964E-03        387.9867     123
    4.5636581153E-06   -2.5637599323E-03        391.1283     124
    1.8198967006E-07   -2.5424131179E-03        394.2699     125
   -7.3617435037E-06   -2.5282338004E-03        397.4115     126
    3.0870876406E-06   -2.4942870602E-03        400.5531     127


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0/D_MRPHF_size4x4.dat <==
1.0 0 0.1606 0


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0/D_MRPHF_size6x6.dat <==
1.0 0 0.1926 0


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0/D_MRPHF_size8x8.dat <==
1.0 0 0.1822 0


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0/D_UCCSD_size10x10.dat <==
1 0 0.1862 0


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0/D_UCCSD_size6x6.dat <==
1 0 0.1764 0


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0/D_UCCSD_size8x8.dat <==
1 0 0.1826 0


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0/D_VMC.dat <==
# Extrapolation to the TDL
1 0 0.202 0.001


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0/D_VMC_size162.dat <==
1 0 0.2019 0.0001


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0/D_VMC_size242.dat <==
1 0 0.2025 0.0001


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0/D_VMC_size98.dat <==
1 0  0.2022 0.0001


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0/Delta_DMET.dat <==
1 1.0e-04 0.000250201293784 1.4e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0/Delta_DMET.size2x2.dat <==
1 1.0e-04 2.540866e-06 8.4e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0/Delta_DMET.size4x2.dat <==
1 1.0e-04 1.63991221903e-05 3.9e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0/Delta_DMET.size4x4.dat <==
1 1.0e-04 0.00014355799647 7.7e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0/E_DMET.dat <==
1 1.0e-04 -1.19069895103 4.2e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0/E_DMET.size2x2.dat <==
1 1.0e-04 -1.19358727747 2.9e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0/E_DMET.size4x2.dat <==
1 1.0e-04 -1.19271018888 2.2e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0/E_DMET.size4x4.dat <==
1 1.0e-04 -1.19215222832 1.8e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0/E_DMET.size8x2.dat <==
1 1.0e-04 -1.1917227412 1.7e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0/E_MRPHF_size4x4.dat <==
1.0 0 -1.1261 0


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0/E_MRPHF_size6x6.dat <==
1.0 0 -1.1574 0.0001 # (extrapolated)
#1.0 0 -1.1542 0 # (variational)


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0/E_MRPHF_size8x8.dat <==
1.0 0 -1.1632 0.0000 # (extrapolated)
#1.0 0 -1.1627 0 # (variational)


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0/E_UCCSD_size10x10.dat <==
1 0 -1.1677 0


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0/E_UCCSD_size6x6.dat <==
1 0 -1.1495 0


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0/E_UCCSD_size8x8.dat <==
1 0 -1.1620 0


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0/E_VMC.dat <==
# Extrapolation to the TDL
1 0 -1.182 0.002


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0/E_VMC_size162.dat <==
1 0 -1.18575 0.00001


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0/E_VMC_size242.dat <==
1 0 -1.18407 0.00001


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0/E_VMC_size98.dat <==
1 0  -1.19633 0.00001


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0/M_DMET.dat <==
1 1.0e-04 0.0 4.4e-03


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0/M_DMET.size2x2.dat <==
1 1.0e-04 0.009650060248 2.6e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0/M_DMET.size4x2.dat <==
1 1.0e-04 0.0034644635523 9.3e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U2_n1_T0/M_DMET.size4x4.dat <==
1 1.0e-04 0.00344776332641 4.3e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.3_T0.125/D_DCA <==
0.3 0.0106181692608 2.890082874e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.3_T0.125/D_DCA_size20.0 <==
0.297989194764 0.000138558100688 -4.11947126654 0.0106948440186 1.42908696572e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.3_T0.125/D_DCA_size32.0 <==
0.297972958854 0.000222418777562 -4.12093098594 0.0106730613778 5.95208945092e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.3_T0.125/D_DCA_size34.0 <==
0.297890759674 0.000505290542526 -4.12213103768 0.0106576062852 0.000153204400216


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.3_T0.125/D_DiagMC_GGam <==
0.3000    0.0003    -4.1033   0.0020    0.01076    0.00020


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.3_T0.125/E_DCA <==
0.3 -1.01100124369 0.00277835823226


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.3_T0.125/E_DCA_size20.0 <==
0.297989194764 0.000138558100688 -4.11947126654 -1.0078582695 0.000811713220413


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.3_T0.125/E_DCA_size32.0 <==
0.297972958854 0.000222418777562 -4.12093098594 -1.00813909547 0.000850716357655


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.3_T0.125/E_DCA_size34.0 <==
0.297890759674 0.000505290542526 -4.12213103768 -1.00988218926 0.000164588111757


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.3_T0.125/E_DiagMC_GGam <==
0.3000    0.0003    -4.1033   0.0020    -1.0151    0.0008


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.3_T0.125/GGam.Sig_local_w_O1n0.300T0.125U4.0tp0.20 <==
   -1.4428931385E-01   -1.2904844843E-02          0.3927       0
   -1.4254147355E-01   -3.3807054147E-02          1.1781       1
   -1.3916802238E-01   -5.0404536958E-02          1.9635       2
   -1.3443301605E-01   -6.3401668148E-02          2.7489       3
   -1.2867341614E-01   -7.3426938393E-02          3.5343       4
   -1.2222849026E-01   -8.1011688972E-02          4.3197       5
   -1.1540070820E-01   -8.6599204951E-02          5.1051       6
   -1.0843788600E-01   -9.0558212139E-02          5.8905       7
   -1.0153084611E-01   -9.3195553698E-02          6.6759       8
   -9.4817499601E-02   -9.4768392856E-02          7.4613       9
   -8.8391692316E-02   -9.5490527973E-02          8.2467      10
   -8.2312131333E-02   -9.5539875766E-02          9.0321      11
   -7.6609570781E-02   -9.5061925072E-02          9.8175      12
   -7.1296004626E-02   -9.4175832080E-02         10.6029      13
   -6.6368355341E-02   -9.2980143087E-02         11.3883      14
   -6.1814711344E-02   -9.1553451936E-02         12.1737      15
   -5.7617234112E-02   -8.9959710135E-02         12.9591      16
   -5.3754796644E-02   -8.8248615124E-02         13.7445      17
   -5.0203202728E-02   -8.6460323075E-02         14.5299      18
   -4.6939523167E-02   -8.4626156095E-02         15.3153      19
   -4.3940439637E-02   -8.2771343047E-02         16.1007      20
   -4.1183864428E-02   -8.0914580304E-02         16.8861      21
   -3.8649348242E-02   -7.9071113813E-02         17.6715      22
   -3.6316654156E-02   -7.7251774642E-02         18.4569      23
   -3.4168286273E-02   -7.5464615092E-02         19.2423      24
   -3.2187215026E-02   -7.3715956062E-02         20.0277      25
   -3.0358395026E-02   -7.2010935629E-02         20.8131      26
   -2.8669136675E-02   -7.0352333218E-02         21.5984      27
   -2.7106137773E-02   -6.8741323232E-02         22.3838      28
   -2.5657966974E-02   -6.7178983555E-02         23.1692      29
   -2.4315116739E-02   -6.5665452698E-02         23.9546      30
   -2.3067807100E-02   -6.4200483530E-02         24.7400      31
   -2.1907539774E-02   -6.2783913355E-02         25.5254      32
   -2.0826937104E-02   -6.1415073378E-02         26.3108      33
   -1.9820632880E-02   -6.0092839386E-02         27.0962      34
   -1.8881870839E-02   -5.8815504430E-02         27.8816      35
   -1.8004801740E-02   -5.7581453467E-02         28.6670      36
   -1.7184762520E-02   -5.6389527340E-02         29.4524      37
   -1.6417200178E-02   -5.5238544264E-02         30.2378      38
   -1.5697320013E-02   -5.4126296094E-02         31.0232      39
   -1.5021916100E-02   -5.3052659872E-02         31.8086      40
   -1.4387724216E-02   -5.2015359121E-02         32.5940      41
   -1.3791020362E-02   -5.1013653851E-02         33.3794      42
   -1.3229965468E-02   -5.0045546650E-02         34.1648      43
   -1.2701033498E-02   -4.9109418276E-02         34.9502      44
   -1.2201716188E-02   -4.8203684836E-02         35.7356      45
   -1.1730215712E-02   -4.7327471655E-02         36.5210      46
   -1.1285134118E-02   -4.6479398370E-02         37.3064      47
   -1.0863656779E-02   -4.5658860862E-02         38.0918      48
   -1.0464704363E-02   -4.4864449787E-02         38.8772      49
   -1.0086720322E-02   -4.4094853503E-02         39.6626      50
   -9.7277242803E-03   -4.3349385161E-02         40.4480      51
   -9.3868500092E-03   -4.2627008898E-02         41.2334      52
   -9.0631624995E-03   -4.1926599481E-02         42.0188      53
   -8.7558248658E-03   -4.1247216694E-02         42.8042      54
   -8.4634575026E-03   -4.0588253655E-02         43.5896      55
   -8.1846471872E-03   -3.9948528891E-02         44.3750      56
   -7.9186897411E-03   -3.9328096314E-02         45.1604      57
   -7.6657666321E-03   -3.8724791432E-02         45.9458      58
   -7.4244158878E-03   -3.8138318834E-02         46.7312      59
   -7.1940597658E-03   -3.7568041723E-02         47.5166      60
   -6.9746777926E-03   -3.7013767675E-02         48.3020      61
   -6.7649659421E-03   -3.6475296239E-02         49.0874      62
   -6.5637008662E-03   -3.5951478449E-02         49.8728      63
   -6.3707059024E-03   -3.5441509114E-02         50.6582      64
   -6.1867370463E-03   -3.4945828492E-02         51.4436      65
   -6.0103369373E-03   -3.4463988450E-02         52.2290      66
   -5.8410561137E-03   -3.3994242779E-02         53.0144      67
   -5.6779730648E-03   -3.3536167541E-02         53.7998      68
   -5.5215181479E-03   -3.3090328023E-02         54.5852      69
   -5.3708110612E-03   -3.2655273051E-02         55.3706      70
   -5.2261199067E-03   -3.2230947425E-02         56.1560      71
   -5.0868070047E-03   -3.1816642108E-02         56.9414      72
   -4.9531972143E-03   -3.1413017069E-02         57.7268      73
   -4.8249440658E-03   -3.1019356239E-02         58.5122      74
   -4.7014176535E-03   -3.0634669295E-02         59.2976      75
   -4.5830152542E-03   -3.0259584467E-02         60.0830      76
   -4.4685238023E-03   -2.9893339874E-02         60.8684      77
   -4.3591095306E-03   -2.9536291849E-02         61.6538      78
   -4.2537808047E-03   -2.9187156579E-02         62.4392      79
   -4.1519339884E-03   -2.8845512920E-02         63.2246      80
   -4.0532052649E-03   -2.8511319103E-02         64.0100      81
   -3.9575946589E-03   -2.8184662885E-02         64.7953      82
   -3.8655581989E-03   -2.7864955224E-02         65.5807      83
   -3.7765956210E-03   -2.7552189229E-02         66.3661      84
   -3.6901608307E-03   -2.7246563458E-02         67.1515      85
   -3.6066662980E-03   -2.6947604012E-02         67.9369      86
   -3.5264262177E-03   -2.6654904827E-02         68.7223      87
   -3.4491304993E-03   -2.6368666403E-02         69.5077      88
   -3.3745316538E-03   -2.6088732453E-02         70.2931      89
   -3.3019450841E-03   -2.5813632232E-02         71.0785      90
   -3.2309782631E-03   -2.5544133614E-02         71.8639      91
   -3.1624501617E-03   -2.5280192664E-02         72.6493      92
   -3.0964662582E-03   -2.5021683717E-02         73.4347      93
   -3.0323445539E-03   -2.4767728671E-02         74.2201      94
   -2.9693272158E-03   -2.4519313259E-02         75.0055      95
   -2.9077688657E-03   -2.4276376528E-02         75.7909      96
   -2.8482605171E-03   -2.4037956432E-02         76.5763      97
   -2.7903601367E-03   -2.3803540910E-02         77.3617      98
   -2.7346437713E-03   -2.3574153190E-02         78.1471      99
   -2.6804415375E-03   -2.3349011427E-02         78.9325     100
   -2.6276382833E-03   -2.3127993121E-02         79.7179     101
   -2.5768822384E-03   -2.2910713106E-02         80.5033     102
   -2.5275682812E-03   -2.2697445163E-02         81.2887     103
   -2.4788988985E-03   -2.2487701796E-02         82.0741     104
   -2.4313345514E-03   -2.2281580167E-02         82.8595     105
   -2.3851910419E-03   -2.2079180523E-02         83.6449     106
   -2.3404738766E-03   -2.1880194022E-02         84.4303     107
   -2.2966246732E-03   -2.1684514847E-02         85.2157     108
   -2.2537298972E-03   -2.1491773585E-02         86.0011     109
   -2.2118526595E-03   -2.1303471859E-02         86.7865     110
   -2.1718133749E-03   -2.1118812999E-02         87.5719     111
   -2.1338617133E-03   -2.0937217779E-02         88.3573     112
   -2.0965777254E-03   -2.0758238265E-02         89.1427     113
   -2.0601910011E-03   -2.0582698576E-02         89.9281     114
   -2.0240701637E-03   -2.0410433635E-02         90.7135     115
   -1.9893474434E-03   -2.0240516630E-02         91.4989     116
   -1.9550261508E-03   -2.0073607990E-02         92.2843     117
   -1.9216516387E-03   -1.9909404266E-02         93.0697     118
   -1.8892264363E-03   -1.9747594305E-02         93.8551     119
   -1.8577346075E-03   -1.9588522715E-02         94.6405     120
   -1.8266028016E-03   -1.9431249479E-02         95.4259     121
   -1.7959873127E-03   -1.9276173168E-02         96.2113     122
   -1.7665964040E-03   -1.9123679112E-02         96.9967     123
   -1.7378974449E-03   -1.8973735092E-02         97.7821     124
   -1.7103355277E-03   -1.8826149036E-02         98.5675     125
   -1.6833061487E-03   -1.8681291199E-02         99.3529     126
   -1.6575617352E-03   -1.8538133418E-02        100.1383     127


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.3_T0.125/GGam.Sig_local_w_O3n0.300T0.125U4.0tp0.20 <==
   -1.6216613598E-01   -1.5386015148E-02          0.3927       0
   -1.6023032845E-01   -3.9557050328E-02          1.1781       1
   -1.5641320223E-01   -5.8295915202E-02          1.9635       2
   -1.5100071740E-01   -7.2705995222E-02          2.7489       3
   -1.4438610592E-01   -8.3669823661E-02          3.5343       4
   -1.3697435753E-01   -9.1867556673E-02          4.3197       5
   -1.2912394403E-01   -9.7837553792E-02          5.1051       6
   -1.2112430643E-01   -1.0200669845E-01          5.8905       7
   -1.1320171198E-01   -1.0472338153E-01          6.6759       8
   -1.0551507757E-01   -1.0627222341E-01          7.4613       9
   -9.8172497675E-02   -1.0689285457E-01          8.2467      10
   -9.1239655416E-02   -1.0678064678E-01          9.0321      11
   -8.4751713201E-02   -1.0609529804E-01          9.8175      12
   -7.8717520976E-02   -1.0497166112E-01         10.6029      13
   -7.3133498981E-02   -1.0351556960E-01         11.3883      14
   -6.7984840358E-02   -1.0181372323E-01         12.1737      15
   -6.3249609587E-02   -9.9935264419E-02         12.9591      16
   -5.8900600476E-02   -9.7935936014E-02         13.7445      17
   -5.4912519810E-02   -9.5860996702E-02         14.5299      18
   -5.1255287521E-02   -9.3740321050E-02         15.3153      19
   -4.7902856491E-02   -9.1605174599E-02         16.1007      20
   -4.4825414832E-02   -8.9475403412E-02         16.8861      21
   -4.2002763625E-02   -8.7367667360E-02         17.6715      22
   -3.9409992634E-02   -8.5292786105E-02         18.4569      23
   -3.7028039510E-02   -8.3260376968E-02         19.2423      24
   -3.4833852073E-02   -8.1275534323E-02         20.0277      25
   -3.2813378543E-02   -7.9343343536E-02         20.8131      26
   -3.0949279433E-02   -7.7466121306E-02         21.5984      27
   -2.9228157337E-02   -7.5647829678E-02         22.3838      28
   -2.7636960803E-02   -7.3886604912E-02         23.1692      29
   -2.6165128916E-02   -7.2183682395E-02         23.9546      30
   -2.4799328788E-02   -7.0535879976E-02         24.7400      31
   -2.3531889067E-02   -6.8947010139E-02         25.5254      32
   -2.2353892441E-02   -6.7413066869E-02         26.3108      33
   -2.1256461522E-02   -6.5933768022E-02         27.0962      34
   -2.0234192790E-02   -6.4505463546E-02         27.8816      35
   -1.9280365099E-02   -6.3127940247E-02         28.6670      36
   -1.8387603391E-02   -6.1800139374E-02         29.4524      37
   -1.7552560241E-02   -6.0519973895E-02         30.2378      38
   -1.6772120942E-02   -5.9283188697E-02         31.0232      39
   -1.6041613832E-02   -5.8089451837E-02         31.8086      40
   -1.5355977744E-02   -5.6935770755E-02         32.5940      41
   -1.4712046839E-02   -5.5822036904E-02         33.3794      42
   -1.4108122985E-02   -5.4748165025E-02         34.1648      43
   -1.3538169731E-02   -5.3710382539E-02         34.9502      44
   -1.2999340138E-02   -5.2705665048E-02         35.7356      45
   -1.2491054824E-02   -5.1736267151E-02         36.5210      46
   -1.2012443038E-02   -5.0796908011E-02         37.3064      47
   -1.1560789549E-02   -4.9887474984E-02         38.0918      48
   -1.1133957433E-02   -4.9010949761E-02         38.8772      49
   -1.0727498188E-02   -4.8162332516E-02         39.6626      50
   -1.0342453723E-02   -4.7340148197E-02         40.4480      51
   -9.9782265510E-03   -4.6542393736E-02         41.2334      52
   -9.6313108834E-03   -4.5770700215E-02         42.0188      53
   -9.3010382028E-03   -4.5022326054E-02         42.8042      54
   -8.9888773873E-03   -4.4298459061E-02         43.5896      55
   -8.6893698507E-03   -4.3594214543E-02         44.3750      56
   -8.4037685133E-03   -4.2909098777E-02         45.1604      57
   -8.1327850089E-03   -4.2244811677E-02         45.9458      58
   -7.8740943281E-03   -4.1600932610E-02         46.7312      59
   -7.6288858635E-03   -4.0976668611E-02         47.5166      60
   -7.3932428620E-03   -4.0368103081E-02         48.3020      61
   -7.1669111171E-03   -3.9778291010E-02         49.0874      62
   -6.9523370659E-03   -3.9203335110E-02         49.8728      63
   -6.7487865868E-03   -3.8642123320E-02         50.6582      64
   -6.5532184231E-03   -3.8095033765E-02         51.4436      65
   -6.3637710987E-03   -3.7563633337E-02         52.2290      66
   -6.1829919898E-03   -3.7049209344E-02         53.0144      67
   -6.0088238981E-03   -3.6546947890E-02         53.7998      68
   -5.8413616360E-03   -3.6057677357E-02         54.5852      69
   -5.6805976328E-03   -3.5581671035E-02         55.3706      70
   -5.5283802306E-03   -3.5114894605E-02         56.1560      71
   -5.3815837370E-03   -3.4660452043E-02         56.9414      72
   -5.2387750725E-03   -3.4217061331E-02         57.7268      73
   -5.1011159490E-03   -3.3784944407E-02         58.5122      74
   -4.9688944993E-03   -3.3363253118E-02         59.2976      75
   -4.8449188547E-03   -3.2952224829E-02         60.0830      76
   -4.7253460626E-03   -3.2553170631E-02         60.8684      77
   -4.6096852920E-03   -3.2162671462E-02         61.6538      78
   -4.4965738331E-03   -3.1780197038E-02         62.4392      79
   -4.3885460026E-03   -3.1409074924E-02         63.2246      80
   -4.2845114184E-03   -3.1043959058E-02         64.0100      81
   -4.1828616865E-03   -3.0688205063E-02         64.7953      82
   -4.0857592630E-03   -3.0338706102E-02         65.5807      83
   -3.9880221093E-03   -2.9996332199E-02         66.3661      84
   -3.8927384746E-03   -2.9662532974E-02         67.1515      85
   -3.8034802517E-03   -2.9335146982E-02         67.9369      86
   -3.7176675670E-03   -2.9015181976E-02         68.7223      87
   -3.6306889711E-03   -2.8701542477E-02         69.5077      88
   -3.5493922782E-03   -2.8394741040E-02         70.2931      89
   -3.4751853705E-03   -2.8095312846E-02         71.0785      90
   -3.4013185006E-03   -2.7798739582E-02         71.8639      91
   -3.3278932678E-03   -2.7508492803E-02         72.6493      92
   -3.2582049458E-03   -2.7226819624E-02         73.4347      93
   -3.1893888986E-03   -2.6950675272E-02         74.2201      94
   -3.1230955289E-03   -2.6680541668E-02         75.0055      95
   -3.0586542415E-03   -2.6415793919E-02         75.7909      96
   -2.9967186936E-03   -2.6155380720E-02         76.5763      97
   -2.9388229960E-03   -2.5897136357E-02         77.3617      98
   -2.8809856173E-03   -2.5645758324E-02         78.1471      99
   -2.8219297360E-03   -2.5400163700E-02         78.9325     100
   -2.7645012047E-03   -2.5158527812E-02         79.7179     101
   -2.7104081666E-03   -2.4919913555E-02         80.5033     102
   -2.6602673987E-03   -2.4687695270E-02         81.2887     103
   -2.6103019807E-03   -2.4457661197E-02         82.0741     104
   -2.5600146501E-03   -2.4231717274E-02         82.8595     105
   -2.5126190865E-03   -2.4009949468E-02         83.6449     106
   -2.4645664793E-03   -2.3791595043E-02         84.4303     107
   -2.4189420531E-03   -2.3577684437E-02         85.2157     108
   -2.3757380691E-03   -2.3368663893E-02         86.0011     109
   -2.3336199898E-03   -2.3162896882E-02         86.7865     110
   -2.2917113319E-03   -2.2963083568E-02         87.5719     111
   -2.2527278675E-03   -2.2766112462E-02         88.3573     112
   -2.2150070867E-03   -2.2572812426E-02         89.1427     113
   -2.1762959682E-03   -2.2381229551E-02         89.9281     114
   -2.1362086303E-03   -2.2192072481E-02         90.7135     115
   -2.0987644750E-03   -2.2006191124E-02         91.4989     116
   -2.0614050072E-03   -2.1822836438E-02         92.2843     117
   -2.0251406104E-03   -2.1642325287E-02         93.0697     118
   -1.9899490570E-03   -2.1466613869E-02         93.8551     119
   -1.9579970187E-03   -2.1292756321E-02         94.6405     120
   -1.9264464400E-03   -2.1121363315E-02         95.4259     121
   -1.8970007277E-03   -2.0952331814E-02         96.2113     122
   -1.8666474358E-03   -2.0786474896E-02         96.9967     123
   -1.8371978520E-03   -2.0624856354E-02         97.7821     124
   -1.8096739476E-03   -2.0464309875E-02         98.5675     125
   -1.7815425009E-03   -2.0305203105E-02         99.3529     126
   -1.7537274901E-03   -2.0149459092E-02        100.1383     127


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.3_T0.125/GGam.Sig_local_w_O4n0.300T0.125U4.0tp0.20 <==
   -1.6738348465E-01   -1.6417796774E-02          0.3927       0
   -1.6529196485E-01   -4.1788678075E-02          1.1781       1
   -1.6120904226E-01   -6.1201106064E-02          1.9635       2
   -1.5546133308E-01   -7.5976853044E-02          2.7489       3
   -1.4847738226E-01   -8.7122368348E-02          3.5343       4
   -1.4068647922E-01   -9.5391077082E-02          4.3197       5
   -1.3246171883E-01   -1.0136314899E-01          5.1051       6
   -1.2410630334E-01   -1.0548781697E-01          5.8905       7
   -1.1585072870E-01   -1.0812824105E-01          6.6759       8
   -1.0785557338E-01   -1.0958103585E-01          7.4613       9
   -1.0023187284E-01   -1.1008820848E-01          8.2467      10
   -9.3043435320E-02   -1.0985301881E-01          9.0321      11
   -8.6326233777E-02   -1.0904068491E-01          9.8175      12
   -8.0088387005E-02   -1.0778486178E-01         10.6029      13
   -7.4326174141E-02   -1.0619688013E-01         11.3883      14
   -6.9020846516E-02   -1.0436495517E-01         12.1737      15
   -6.4148545534E-02   -1.0235884004E-01         12.9591      16
   -5.9681564222E-02   -1.0023872301E-01         13.7445      17
   -5.5588611494E-02   -9.8045798399E-02         14.5299      18
   -5.1839215829E-02   -9.5817751126E-02         15.3153      19
   -4.8406263411E-02   -9.3580147937E-02         16.1007      20
   -4.5260599692E-02   -9.1354508215E-02         16.8861      21
   -4.2376299157E-02   -8.9157693261E-02         17.6715      22
   -3.9730825843E-02   -8.6996238063E-02         18.4569      23
   -3.7300783922E-02   -8.4883126867E-02         19.2423      24
   -3.5068842494E-02   -8.2824402330E-02         20.0277      25
   -3.3014862004E-02   -8.0822368141E-02         20.8131      26
   -3.1120800030E-02   -7.8879848801E-02         21.5984      27
   -2.9373533760E-02   -7.6998462046E-02         22.3838      28
   -2.7760237866E-02   -7.5179035519E-02         23.1692      29
   -2.6266559105E-02   -7.3420437108E-02         23.9546      30
   -2.4884118745E-02   -7.1724198111E-02         24.7400      31
   -2.3601350956E-02   -7.0088677177E-02         25.5254      32
   -2.2411491131E-02   -6.8511409845E-02         26.3108      33
   -2.1304390569E-02   -6.6989142473E-02         27.0962      34
   -2.0272563367E-02   -6.5523768601E-02         27.8816      35
   -1.9311236197E-02   -6.4111388578E-02         28.6670      36
   -1.8413811177E-02   -6.2748149192E-02         29.4524      37
   -1.7572806185E-02   -6.1433515112E-02         30.2378      38
   -1.6783089556E-02   -6.0167975083E-02         31.0232      39
   -1.6046455604E-02   -5.8947797864E-02         31.8086      40
   -1.5353722420E-02   -5.7768035281E-02         32.5940      41
   -1.4703636413E-02   -5.6629501501E-02         33.3794      42
   -1.4094709187E-02   -5.5529766840E-02         34.1648      43
   -1.3521483216E-02   -5.4466045291E-02         34.9502      44
   -1.2980348017E-02   -5.3439831275E-02         35.7356      45
   -1.2470189574E-02   -5.2449772435E-02         36.5210      46
   -1.1989215742E-02   -5.1493060862E-02         37.3064      47
   -1.1536182454E-02   -5.0567394837E-02         38.0918      48
   -1.1106623823E-02   -4.9671768367E-02         38.8772      49
   -1.0700642393E-02   -4.8805164767E-02         39.6626      50
   -1.0314834207E-02   -4.7968087357E-02         40.4480      51
   -9.9497041351E-03   -4.7156575831E-02         41.2334      52
   -9.6037648983E-03   -4.6368404688E-02         42.0188      53
   -9.2751654583E-03   -4.5606372475E-02         42.8042      54
   -8.9616928685E-03   -4.4867591694E-02         43.5896      55
   -8.6614945070E-03   -4.4149579849E-02         44.3750      56
   -8.3774393580E-03   -4.3453260313E-02         45.1604      57
   -8.1047775126E-03   -4.2778447842E-02         45.9458      58
   -7.8448846608E-03   -4.2123067742E-02         46.7312      59
   -7.5985201906E-03   -4.1485379478E-02         47.5166      60
   -7.3650923268E-03   -4.0862449165E-02         48.3020      61
   -7.1412697278E-03   -4.0261153593E-02         49.0874      62
   -6.9271510525E-03   -3.9676607758E-02         49.8728      63
   -6.7193775522E-03   -3.9106981917E-02         50.6582      64
   -6.5232241962E-03   -3.8553954465E-02         51.4436      65
   -6.3327060742E-03   -3.8016577619E-02         52.2290      66
   -6.1510888033E-03   -3.7494802693E-02         53.0144      67
   -5.9767873545E-03   -3.6986667582E-02         53.7998      68
   -5.8131630826E-03   -3.6490285877E-02         54.5852      69
   -5.6529004216E-03   -3.6005395693E-02         55.3706      70
   -5.4997053464E-03   -3.5532545073E-02         56.1560      71
   -5.3508186077E-03   -3.5073515296E-02         56.9414      72
   -5.2097135427E-03   -3.4625822052E-02         57.7268      73
   -5.0744619434E-03   -3.4188929798E-02         58.5122      74
   -4.9435758186E-03   -3.3761070926E-02         59.2976      75
   -4.8192490751E-03   -3.3344148261E-02         60.0830      76
   -4.6997387212E-03   -3.2937461397E-02         60.8684      77
   -4.5841670643E-03   -3.2538198661E-02         61.6538      78
   -4.4694905173E-03   -3.2147254671E-02         62.4392      79
   -4.3602781197E-03   -3.1768171516E-02         63.2246      80
   -4.2550052977E-03   -3.1398695948E-02         64.0100      81
   -4.1525375253E-03   -3.1035213096E-02         64.7953      82
   -4.0564537750E-03   -3.0680940986E-02         65.5807      83
   -3.9609664460E-03   -3.0333490243E-02         66.3661      84
   -3.8700163258E-03   -2.9995651555E-02         67.1515      85
   -3.7848635943E-03   -2.9660961304E-02         67.9369      86
   -3.6978267570E-03   -2.9335283782E-02         68.7223      87
   -3.6147519636E-03   -2.9016589586E-02         69.5077      88
   -3.5331415065E-03   -2.8703834709E-02         70.2931      89
   -3.4538825706E-03   -2.8401104564E-02         71.0785      90
   -3.3775466124E-03   -2.8100218601E-02         71.8639      91
   -3.3041936449E-03   -2.7808994821E-02         72.6493      92
   -3.2342413541E-03   -2.7522094372E-02         73.4347      93
   -3.1685094468E-03   -2.7241374810E-02         74.2201      94
   -3.1060650130E-03   -2.6968507461E-02         75.0055      95
   -3.0437826277E-03   -2.6700444784E-02         75.7909      96
   -2.9826670236E-03   -2.6437626481E-02         76.5763      97
   -2.9226196583E-03   -2.6178624915E-02         77.3617      98
   -2.8652601873E-03   -2.5924419782E-02         78.1471      99
   -2.8105482462E-03   -2.5675514010E-02         78.9325     100
   -2.7558745023E-03   -2.5429368283E-02         79.7179     101
   -2.7025332164E-03   -2.5188925396E-02         80.5033     102
   -2.6516940824E-03   -2.4952640288E-02         81.2887     103
   -2.6013898716E-03   -2.4719927631E-02         82.0741     104
   -2.5533835963E-03   -2.4490145814E-02         82.8595     105
   -2.5057143090E-03   -2.4266671369E-02         83.6449     106
   -2.4561433846E-03   -2.4049471334E-02         84.4303     107
   -2.4102768642E-03   -2.3834306954E-02         85.2157     108
   -2.3639132986E-03   -2.3622851133E-02         86.0011     109
   -2.3186387175E-03   -2.3416356796E-02         86.7865     110
   -2.2790473093E-03   -2.3210146252E-02         87.5719     111
   -2.2391353895E-03   -2.3009091754E-02         88.3573     112
   -2.2021540373E-03   -2.2810883662E-02         89.1427     113
   -2.1621394625E-03   -2.2617533152E-02         89.9281     114
   -2.1272511604E-03   -2.2427383083E-02         90.7135     115
   -2.0914078808E-03   -2.2240434690E-02         91.4989     116
   -2.0549998288E-03   -2.2058461758E-02         92.2843     117
   -2.0199876316E-03   -2.1878478254E-02         93.0697     118
   -1.9850945150E-03   -2.1700743708E-02         93.8551     119
   -1.9512610670E-03   -2.1524124186E-02         94.6405     120
   -1.9204948924E-03   -2.1350370269E-02         95.4259     121
   -1.8891249387E-03   -2.1178336895E-02         96.2113     122
   -1.8592561107E-03   -2.1010705563E-02         96.9967     123
   -1.8279660865E-03   -2.0844371390E-02         97.7821     124
   -1.7990827642E-03   -2.0682304826E-02         98.5675     125
   -1.7718481308E-03   -2.0522388490E-02         99.3529     126
   -1.7437415426E-03   -2.0366302391E-02        100.1383     127


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.3_T0.125/GGam.Sig_local_w_O5n0.300T0.125U4.0tp0.20 <==
   -1.6764005130E-01   -1.6440013101E-02          0.3927       0
   -1.6556598503E-01   -4.1864231087E-02          1.1781       1
   -1.6148908948E-01   -6.1344064692E-02          1.9635       2
   -1.5572736143E-01   -7.6191843086E-02          2.7489       3
   -1.4871046301E-01   -8.7403130193E-02          3.5343       4
   -1.4086986314E-01   -9.5724719340E-02          4.3197       5
   -1.3258701553E-01   -1.0172895572E-01          5.1051       6
   -1.2416790277E-01   -1.0586864249E-01          5.8905       7
   -1.1584646510E-01   -1.0850883138E-01          6.6759       8
   -1.0778898609E-01   -1.0994869142E-01          7.4613       9
   -1.0010530127E-01   -1.1043670274E-01          8.2467      10
   -9.2867337749E-02   -1.1017187703E-01          9.0321      11
   -8.6108538832E-02   -1.0932449163E-01          9.8175      12
   -7.9837247116E-02   -1.0803115736E-01         10.6029      13
   -7.4046467613E-02   -1.0640364667E-01         11.3883      14
   -6.8722008052E-02   -1.0453224715E-01         12.1737      15
   -6.3833291832E-02   -1.0248884582E-01         12.9591      16
   -5.9354050242E-02   -1.0033478235E-01         13.7445      17
   -5.5255041707E-02   -9.8109887187E-02         14.5299      18
   -5.1504978898E-02   -9.5851141021E-02         15.3153      19
   -4.8072183773E-02   -9.3587204832E-02         16.1007      20
   -4.4929887973E-02   -9.1337466846E-02         16.8861      21
   -4.2049402277E-02   -8.9115611869E-02         17.6715      22
   -3.9409913027E-02   -8.6935238432E-02         18.4569      23
   -3.6989656571E-02   -8.4804565396E-02         19.2423      24
   -3.4765365165E-02   -8.2728793267E-02         20.0277      25
   -3.2720253083E-02   -8.0713191271E-02         20.8131      26
   -3.0835944376E-02   -7.8758786050E-02         21.5984      27
   -2.9097575356E-02   -7.6866359492E-02         22.3838      28
   -2.7493514779E-02   -7.5038964736E-02         23.1692      29
   -2.6010418271E-02   -7.3276065886E-02         23.9546      30
   -2.4638872054E-02   -7.1574318454E-02         24.7400      31
   -2.3364254281E-02   -6.9932518648E-02         25.5254      32
   -2.2179266253E-02   -6.8351824645E-02         26.3108      33
   -2.1079216557E-02   -6.6829536915E-02         27.0962      34
   -2.0055456743E-02   -6.5358069651E-02         27.8816      35
   -1.9098930092E-02   -6.3940514642E-02         28.6670      36
   -1.8207763132E-02   -6.2574742236E-02         29.4524      37
   -1.7375378111E-02   -6.1260182956E-02         30.2378      38
   -1.6594886970E-02   -5.9989728128E-02         31.0232      39
   -1.5866753993E-02   -5.8765592537E-02         31.8086      40
   -1.5181549342E-02   -5.7583797943E-02         32.5940      41
   -1.4538984095E-02   -5.6443901640E-02         33.3794      42
   -1.3931783544E-02   -5.5345239039E-02         34.1648      43
   -1.3359252462E-02   -5.4285483204E-02         34.9502      44
   -1.2823370145E-02   -5.3261637784E-02         35.7356      45
   -1.2319483093E-02   -5.2270575452E-02         36.5210      46
   -1.1842849242E-02   -5.1313142124E-02         37.3064      47
   -1.1392427520E-02   -5.0386668551E-02         38.0918      48
   -1.0964583177E-02   -4.9491620415E-02         38.8772      49
   -1.0564433478E-02   -4.8623372375E-02         39.6626      50
   -1.0182199203E-02   -4.7783193554E-02         40.4480      51
   -9.8193979481E-03   -4.6971448679E-02         41.2334      52
   -9.4765327445E-03   -4.6188221518E-02         42.0188      53
   -9.1529802222E-03   -4.5425067019E-02         42.8042      54
   -8.8423621774E-03   -4.4684050412E-02         43.5896      55
   -8.5471236315E-03   -4.3968946740E-02         44.3750      56
   -8.2668364710E-03   -4.3272647826E-02         45.1604      57
   -8.0007651676E-03   -4.2598821078E-02         45.9458      58
   -7.7439153026E-03   -4.1944128030E-02         46.7312      59
   -7.4993764840E-03   -4.1309846009E-02         47.5166      60
   -7.2681170939E-03   -4.0694668419E-02         48.3020      61
   -7.0452026698E-03   -4.0095323966E-02         49.0874      62
   -6.8322541431E-03   -3.9511027031E-02         49.8728      63
   -6.6288845403E-03   -3.8942786361E-02         50.6582      64
   -6.4347426539E-03   -3.8391566023E-02         51.4436      65
   -6.2480479162E-03   -3.7854802864E-02         52.2290      66
   -6.0679115086E-03   -3.7331325674E-02         53.0144      67
   -5.8968720675E-03   -3.6823446816E-02         53.7998      68
   -5.7351335899E-03   -3.6328765433E-02         54.5852      69
   -5.5756973887E-03   -3.5844466996E-02         55.3706      70
   -5.4259782438E-03   -3.5373739247E-02         56.1560      71
   -5.2835292653E-03   -3.4914816032E-02         56.9414      72
   -5.1464160564E-03   -3.4466649264E-02         57.7268      73
   -5.0127132852E-03   -3.4030612225E-02         58.5122      74
   -4.8827972667E-03   -3.3603737150E-02         59.2976      75
   -4.7600611162E-03   -3.3187872540E-02         60.0830      76
   -4.6419016577E-03   -3.2782497082E-02         60.8684      77
   -4.5267505665E-03   -3.2386951415E-02         61.6538      78
   -4.4148299876E-03   -3.1999801708E-02         62.4392      79
   -4.3083029901E-03   -3.1622568486E-02         63.2246      80
   -4.2047820710E-03   -3.1252449581E-02         64.0100      81
   -4.1027073485E-03   -3.0889350240E-02         64.7953      82
   -4.0070811230E-03   -3.0536974920E-02         65.5807      83
   -3.9147152788E-03   -3.0191020261E-02         66.3661      84
   -3.8249740034E-03   -2.9853504840E-02         67.1515      85
   -3.7404485442E-03   -2.9524401488E-02         67.9369      86
   -3.6557677661E-03   -2.9200233239E-02         68.7223      87
   -3.5757440350E-03   -2.8885790051E-02         69.5077      88
   -3.4984783777E-03   -2.8576534689E-02         70.2931      89
   -3.4218685232E-03   -2.8273067977E-02         71.0785      90
   -3.3483760133E-03   -2.7977149857E-02         71.8639      91
   -3.2766792545E-03   -2.7689987217E-02         72.6493      92
   -3.2094088433E-03   -2.7404854603E-02         73.4347      93
   -3.1429325685E-03   -2.7124797571E-02         74.2201      94
   -3.0766460783E-03   -2.6850417177E-02         75.0055      95
   -3.0117477754E-03   -2.6584304634E-02         75.7909      96
   -2.9507692297E-03   -2.6320949724E-02         76.5763      97
   -2.8900412312E-03   -2.6062037375E-02         77.3617      98
   -2.8312300004E-03   -2.5807924790E-02         78.1471      99
   -2.7747187740E-03   -2.5559289585E-02         78.9325     100
   -2.7190215601E-03   -2.5316221632E-02         79.7179     101
   -2.6684229841E-03   -2.5076236818E-02         80.5033     102
   -2.6164598161E-03   -2.4841598742E-02         81.2887     103
   -2.5661517945E-03   -2.4613720181E-02         82.0741     104
   -2.5176583448E-03   -2.4388105734E-02         82.8595     105
   -2.4688637068E-03   -2.4165464973E-02         83.6449     106
   -2.4208356499E-03   -2.3947478695E-02         84.4303     107
   -2.3749853038E-03   -2.3734645589E-02         85.2157     108
   -2.3323462731E-03   -2.3524839855E-02         86.0011     109
   -2.2896770270E-03   -2.3317458532E-02         86.7865     110
   -2.2492040009E-03   -2.3113589865E-02         87.5719     111
   -2.2079906277E-03   -2.2914447946E-02         88.3573     112
   -2.1698699915E-03   -2.2718724968E-02         89.1427     113
   -2.1290106563E-03   -2.2523098898E-02         89.9281     114
   -2.0918855196E-03   -2.2333121124E-02         90.7135     115
   -2.0586595117E-03   -2.2147023669E-02         91.4989     116
   -2.0250078742E-03   -2.1961313482E-02         92.2843     117
   -1.9885127308E-03   -2.1779577783E-02         93.0697     118
   -1.9541982326E-03   -2.1603278022E-02         93.8551     119
   -1.9201855593E-03   -2.1427518477E-02         94.6405     120
   -1.8862002136E-03   -2.1254390495E-02         95.4259     121
   -1.8546187822E-03   -2.1082834422E-02         96.2113     122
   -1.8213578404E-03   -2.0917236827E-02         96.9967     123
   -1.7934053025E-03   -2.0754349719E-02         97.7821     124
   -1.7680497980E-03   -2.0592424908E-02         98.5675     125
   -1.7399369544E-03   -2.0431884686E-02         99.3529     126
   -1.7120428033E-03   -2.0274648385E-02        100.1383     127


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.3_T0.125/GGam.Sig_local_w_O6n0.300T0.125U4.0tp0.20 <==
   -1.6726596290E-01   -1.6245878396E-02          0.3927       0
   -1.6525746833E-01   -4.1484877529E-02          1.1781       1
   -1.6125979530E-01   -6.0910702854E-02          1.9635       2
   -1.5555912702E-01   -7.5774554698E-02          2.7489       3
   -1.4857895729E-01   -8.7033369974E-02          3.5343       4
   -1.4075511073E-01   -9.5408467311E-02          4.3197       5
   -1.3247157598E-01   -1.0146160339E-01          5.1051       6
   -1.2403960292E-01   -1.0564156810E-01          5.8905       7
   -1.1570246410E-01   -1.0830823054E-01          6.6759       8
   -1.0762859284E-01   -1.0976478064E-01          7.4613       9
   -9.9932108907E-02   -1.1025935457E-01          8.2467      10
   -9.2681777917E-02   -1.0999741855E-01          9.0321      11
   -8.5912129812E-02   -1.0914868032E-01          9.8175      12
   -7.9632346484E-02   -1.0785336057E-01         10.6029      13
   -7.3840466865E-02   -1.0622185613E-01         11.3883      14
   -6.8512864494E-02   -1.0434431055E-01         12.1737      15
   -6.3627944589E-02   -1.0229790503E-01         12.9591      16
   -5.9154346429E-02   -1.0013632015E-01         13.7445      17
   -5.5060087071E-02   -9.7907944920E-02         14.5299      18
   -5.1318282104E-02   -9.5644661828E-02         15.3153      19
   -4.7893017173E-02   -9.3376614139E-02         16.1007      20
   -4.4760155485E-02   -9.1122972373E-02         16.8861      21
   -4.1888826781E-02   -8.8899322914E-02         17.6715      22
   -3.9257870617E-02   -8.6718376167E-02         18.4569      23
   -3.6842643207E-02   -8.4587609439E-02         19.2423      24
   -3.4626011047E-02   -8.2514167234E-02         20.0277      25
   -3.2586491985E-02   -8.0500932361E-02         20.8131      26
   -3.0711128695E-02   -7.8550827903E-02         21.5984      27
   -2.8980552618E-02   -7.6661614942E-02         22.3838      28
   -2.7384887975E-02   -7.4841386684E-02         23.1692      29
   -2.5907547765E-02   -7.3080388751E-02         23.9546      30
   -2.4540769294E-02   -7.1380969716E-02         24.7400      31
   -2.3270930963E-02   -6.9741268703E-02         25.5254      32
   -2.2092626610E-02   -6.8163084482E-02         26.3108      33
   -2.0995808399E-02   -6.6640350849E-02         27.0962      34
   -1.9975279144E-02   -6.5174327292E-02         27.8816      35
   -1.9022071842E-02   -6.3761071824E-02         28.6670      36
   -1.8133908589E-02   -6.2398306346E-02         29.4524      37
   -1.7302256620E-02   -6.1083370789E-02         30.2378      38
   -1.6524859593E-02   -5.9816674314E-02         31.0232      39
   -1.5798840607E-02   -5.8593043567E-02         31.8086      40
   -1.5116403778E-02   -5.7414103832E-02         32.5940      41
   -1.4475804406E-02   -5.6278926909E-02         33.3794      42
   -1.3875667115E-02   -5.5184033052E-02         34.1648      43
   -1.3308383550E-02   -5.4127422899E-02         34.9502      44
   -1.2775685453E-02   -5.3105713737E-02         35.7356      45
   -1.2274883219E-02   -5.2117677907E-02         36.5210      46
   -1.1795498602E-02   -5.1163532997E-02         37.3064      47
   -1.1346425977E-02   -5.0239206357E-02         38.0918      48
   -1.0922907756E-02   -4.9346961496E-02         38.8772      49
   -1.0520434327E-02   -4.8483077938E-02         39.6626      50
   -1.0141276183E-02   -4.7648360604E-02         40.4480      51
   -9.7818823301E-03   -4.6838468348E-02         41.2334      52
   -9.4394038041E-03   -4.6054137097E-02         42.0188      53
   -9.1172311143E-03   -4.5296363849E-02         42.8042      54
   -8.8080365100E-03   -4.4557314671E-02         43.5896      55
   -8.5101192790E-03   -4.3844197795E-02         44.3750      56
   -8.2306091487E-03   -4.3151293502E-02         45.1604      57
   -7.9645415025E-03   -4.2478007547E-02         45.9458      58
   -7.7100483089E-03   -4.1823490585E-02         46.7312      59
   -7.4664918127E-03   -4.1187475148E-02         47.5166      60
   -7.2357217297E-03   -4.0571295156E-02         48.3020      61
   -7.0183154654E-03   -3.9974060382E-02         49.0874      62
   -6.8088859312E-03   -3.9395126714E-02         49.8728      63
   -6.6092644915E-03   -3.8831612256E-02         50.6582      64
   -6.4149301598E-03   -3.8281699285E-02         51.4436      65
   -6.2269948082E-03   -3.7745859579E-02         52.2290      66
   -6.0476510315E-03   -3.7225141303E-02         53.0144      67
   -5.8791240573E-03   -3.6716380017E-02         53.7998      68
   -5.7152804430E-03   -3.6223475097E-02         54.5852      69
   -5.5573090960E-03   -3.5743584286E-02         55.3706      70
   -5.4048024214E-03   -3.5277906753E-02         56.1560      71
   -5.2602059407E-03   -3.4817663370E-02         56.9414      72
   -5.1213505018E-03   -3.4372028614E-02         57.7268      73
   -4.9906588195E-03   -3.3937916150E-02         58.5122      74
   -4.8608695693E-03   -3.3510175736E-02         59.2976      75
   -4.7375731724E-03   -3.3096471086E-02         60.0830      76
   -4.6170001355E-03   -3.2687183117E-02         60.8684      77
   -4.5031509358E-03   -3.2295630736E-02         61.6538      78
   -4.3928919568E-03   -3.1909666308E-02         62.4392      79
   -4.2844443751E-03   -3.1534491095E-02         63.2246      80
   -4.1823639583E-03   -3.1164201691E-02         64.0100      81
   -4.0844059930E-03   -3.0801971605E-02         64.7953      82
   -3.9892358999E-03   -3.0445723716E-02         65.5807      83
   -3.8949080209E-03   -3.0102079111E-02         66.3661      84
   -3.8053756430E-03   -2.9760520009E-02         67.1515      85
   -3.7165834016E-03   -2.9428546757E-02         67.9369      86
   -3.6341301240E-03   -2.9108016563E-02         68.7223      87
   -3.5558494108E-03   -2.8793522398E-02         69.5077      88
   -3.4800390604E-03   -2.8485627136E-02         70.2931      89
   -3.4056397852E-03   -2.8182537884E-02         71.0785      90
   -3.3347155893E-03   -2.7888776549E-02         71.8639      91
   -3.2610402173E-03   -2.7605493727E-02         72.6493      92
   -3.1916576397E-03   -2.7324703514E-02         73.4347      93
   -3.1214241712E-03   -2.7046103585E-02         74.2201      94
   -3.0561796832E-03   -2.6772504550E-02         75.0055      95
   -2.9885772785E-03   -2.6506219721E-02         75.7909      96
   -2.9258306782E-03   -2.6245236524E-02         76.5763      97
   -2.8637614460E-03   -2.5989826664E-02         77.3617      98
   -2.8033945366E-03   -2.5739709853E-02         78.1471      99
   -2.7495881347E-03   -2.5490932448E-02         78.9325     100
   -2.6980158499E-03   -2.5245046670E-02         79.7179     101
   -2.6469652219E-03   -2.5004068056E-02         80.5033     102
   -2.5984539277E-03   -2.4768303343E-02         81.2887     103
   -2.5509906178E-03   -2.4536785940E-02         82.0741     104
   -2.5034689767E-03   -2.4312827801E-02         82.8595     105
   -2.4544502435E-03   -2.4089521829E-02         83.6449     106
   -2.4083569223E-03   -2.3875636079E-02         84.4303     107
   -2.3629628077E-03   -2.3662613519E-02         85.2157     108
   -2.3199265724E-03   -2.3450743978E-02         86.0011     109
   -2.2751381526E-03   -2.3241570106E-02         86.7865     110
   -2.2347748363E-03   -2.3034044894E-02         87.5719     111
   -2.1966100399E-03   -2.2833816711E-02         88.3573     112
   -2.1606641276E-03   -2.2638431227E-02         89.1427     113
   -2.1228697040E-03   -2.2445456168E-02         89.9281     114
   -2.0860086941E-03   -2.2256087292E-02         90.7135     115
   -2.0499648867E-03   -2.2068713431E-02         91.4989     116
   -2.0181537554E-03   -2.1887328273E-02         92.2843     117
   -1.9843777660E-03   -2.1707134924E-02         93.0697     118
   -1.9538996550E-03   -2.1526057638E-02         93.8551     119
   -1.9202081404E-03   -2.1353027280E-02         94.6405     120
   -1.8907310214E-03   -2.1184019918E-02         95.4259     121
   -1.8597209179E-03   -2.1017892664E-02         96.2113     122
   -1.8295713219E-03   -2.0853853472E-02         96.9967     123
   -1.7990166422E-03   -2.0689941611E-02         97.7821     124
   -1.7705740099E-03   -2.0527409831E-02         98.5675     125
   -1.7411880694E-03   -2.0367624033E-02         99.3529     126
   -1.7134937638E-03   -2.0211273777E-02        100.1383     127


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.3_T0.125/GGam.Sig_local_w_O7n0.300T0.125U4.0tp0.20 <==
   -1.6703834139E-01   -1.6153790362E-02          0.3927       0
   -1.6506351389E-01   -4.1307180913E-02          1.1781       1
   -1.6109999514E-01   -6.0703803485E-02          1.9635       2
   -1.5542886392E-01   -7.5570671450E-02          2.7489       3
   -1.4847039685E-01   -8.6842626796E-02          3.5343       4
   -1.4065790262E-01   -9.5237439095E-02          4.3197       5
   -1.3238174985E-01   -1.0131020227E-01          5.1051       6
   -1.2395525744E-01   -1.0550607181E-01          5.8905       7
   -1.1561550731E-01   -1.0818732324E-01          6.6759       8
   -1.0753895792E-01   -1.0965397926E-01          7.4613       9
   -9.9842485804E-02   -1.1015250583E-01          8.2467      10
   -9.2593424266E-02   -1.0989147627E-01          9.0321      11
   -8.5824680728E-02   -1.0904364374E-01          9.8175      12
   -7.9550606042E-02   -1.0774838429E-01         10.6029      13
   -7.3762715384E-02   -1.0611690719E-01         11.3883      14
   -6.8440467657E-02   -1.0424396271E-01         12.1737      15
   -6.3562794317E-02   -1.0219940610E-01         12.9591      16
   -5.9090760651E-02   -1.0003727844E-01         13.7445      17
   -5.5000566634E-02   -9.7810801924E-02         14.5299      18
   -5.1261086428E-02   -9.5549913343E-02         15.3153      19
   -4.7841759852E-02   -9.3283807552E-02         16.1007      20
   -4.4710316783E-02   -9.1033987700E-02         16.8861      21
   -4.1844120934E-02   -8.8812794290E-02         17.6715      22
   -3.9219663118E-02   -8.6637440254E-02         18.4569      23
   -3.6812484964E-02   -8.4511699101E-02         19.2423      24
   -3.4599579850E-02   -8.2438256270E-02         20.0277      25
   -3.2563021458E-02   -8.0427735504E-02         20.8131      26
   -3.0687227831E-02   -7.8481631963E-02         21.5984      27
   -2.8958595423E-02   -7.6594867219E-02         22.3838      28
   -2.7361032494E-02   -7.4774404927E-02         23.1692      29
   -2.5884145539E-02   -7.3015382443E-02         23.9546      30
   -2.4516167751E-02   -7.1315935846E-02         24.7400      31
   -2.3244925474E-02   -6.9678362578E-02         25.5254      32
   -2.2068739387E-02   -6.8095756323E-02         26.3108      33
   -2.0974720965E-02   -6.6574039410E-02         27.0962      34
   -1.9956817141E-02   -6.5107262536E-02         27.8816      35
   -1.9008792815E-02   -6.3695174351E-02         28.6670      36
   -1.8118654062E-02   -6.2337284166E-02         29.4524      37
   -1.7288466091E-02   -6.1027096985E-02         30.2378      38
   -1.6512375877E-02   -5.9760174997E-02         31.0232      39
   -1.5787470829E-02   -5.8540443608E-02         31.8086      40
   -1.5107117809E-02   -5.7362233821E-02         32.5940      41
   -1.4470267268E-02   -5.6229410719E-02         33.3794      42
   -1.3875185076E-02   -5.5134457360E-02         34.1648      43
   -1.3307613115E-02   -5.4075040315E-02         34.9502      44
   -1.2774285754E-02   -5.3053666859E-02         35.7356      45
   -1.2272304551E-02   -5.2072777854E-02         36.5210      46
   -1.1799497906E-02   -5.1117048645E-02         37.3064      47
   -1.1353145760E-02   -5.0191625027E-02         38.0918      48
   -1.0928106643E-02   -4.9304162866E-02         38.8772      49
   -1.0525505359E-02   -4.8444058808E-02         39.6626      50
   -1.0144338869E-02   -4.7614689980E-02         40.4480      51
   -9.7828538519E-03   -4.6805064058E-02         41.2334      52
   -9.4399757431E-03   -4.6023718486E-02         42.0188      53
   -9.1160629643E-03   -4.5262103807E-02         42.8042      54
   -8.8056591145E-03   -4.4528367427E-02         43.5896      55
   -8.5081699598E-03   -4.3814502611E-02         44.3750      56
   -8.2307614812E-03   -4.3119020890E-02         45.1604      57
   -7.9609935539E-03   -4.2450467717E-02         45.9458      58
   -7.7058778724E-03   -4.1800836262E-02         46.7312      59
   -7.4648044126E-03   -4.1167050440E-02         47.5166      60
   -7.2349296505E-03   -4.0550472902E-02         48.3020      61
   -7.0166974675E-03   -3.9946255075E-02         49.0874      62
   -6.8066238330E-03   -3.9364830629E-02         49.8728      63
   -6.6033534344E-03   -3.8802430444E-02         50.6582      64
   -6.4080800199E-03   -3.8252655713E-02         51.4436      65
   -6.2190969759E-03   -3.7718950231E-02         52.2290      66
   -6.0418034270E-03   -3.7200349956E-02         53.0144      67
   -5.8780868014E-03   -3.6689746013E-02         53.7998      68
   -5.7143203376E-03   -3.6196776434E-02         54.5852      69
   -5.5520373307E-03   -3.5713820017E-02         55.3706      70
   -5.4055377286E-03   -3.5244814309E-02         56.1560      71
   -5.2622749100E-03   -3.4789805860E-02         56.9414      72
   -5.1216824992E-03   -3.4348020953E-02         57.7268      73
   -4.9894039451E-03   -3.3912740021E-02         58.5122      74
   -4.8630910811E-03   -3.3488326837E-02         59.2976      75
   -4.7399636895E-03   -3.3072503644E-02         60.0830      76
   -4.6225155552E-03   -3.2667538665E-02         60.8684      77
   -4.5052402168E-03   -3.2270389240E-02         61.6538      78
   -4.3947225674E-03   -3.1882092268E-02         62.4392      79
   -4.2919220080E-03   -3.1507759999E-02         63.2246      80
   -4.1900013327E-03   -3.1137954281E-02         64.0100      81
   -4.0906904344E-03   -3.0777803179E-02         64.7953      82
   -3.9926704696E-03   -3.0426088933E-02         65.5807      83
   -3.9028147919E-03   -3.0081770772E-02         66.3661      84
   -3.8129922444E-03   -2.9744926658E-02         67.1515      85
   -3.7293262545E-03   -2.9418025087E-02         67.9369      86
   -3.6467126150E-03   -2.9095210346E-02         68.7223      87
   -3.5627608446E-03   -2.8779414913E-02         69.5077      88
   -3.4788698593E-03   -2.8471937277E-02         70.2931      89
   -3.4010403039E-03   -2.8170931357E-02         71.0785      90
   -3.3276014226E-03   -2.7875677688E-02         71.8639      91
   -3.2535511650E-03   -2.7585182624E-02         72.6493      92
   -3.1818557556E-03   -2.7304138858E-02         73.4347      93
   -3.1136375801E-03   -2.7028859655E-02         74.2201      94
   -3.0510990142E-03   -2.6754478392E-02         75.0055      95
   -2.9855853691E-03   -2.6485344583E-02         75.7909      96
   -2.9276237341E-03   -2.6217196684E-02         76.5763      97
   -2.8703244283E-03   -2.5959490688E-02         77.3617      98
   -2.8127621324E-03   -2.5706884983E-02         78.1471      99
   -2.7590617045E-03   -2.5461287820E-02         78.9325     100
   -2.7073516102E-03   -2.5218145119E-02         79.7179     101
   -2.6526289757E-03   -2.4980947029E-02         80.5033     102
   -2.6007990270E-03   -2.4748014107E-02         81.2887     103
   -2.5478456760E-03   -2.4518550855E-02         82.0741     104
   -2.5055875236E-03   -2.4291762248E-02         82.8595     105
   -2.4608907424E-03   -2.4065299875E-02         83.6449     106
   -2.4144029373E-03   -2.3851733180E-02         84.4303     107
   -2.3720148826E-03   -2.3642037520E-02         85.2157     108
   -2.3306513870E-03   -2.3434454469E-02         86.0011     109
   -2.2852783676E-03   -2.3228276424E-02         86.7865     110
   -2.2425111548E-03   -2.3023270190E-02         87.5719     111
   -2.2021967582E-03   -2.2826852830E-02         88.3573     112
   -2.1592457292E-03   -2.2631548967E-02         89.1427     113
   -2.1177038083E-03   -2.2439750605E-02         89.9281     114
   -2.0818778012E-03   -2.2252488167E-02         90.7135     115
   -2.0454305285E-03   -2.2060907253E-02         91.4989     116
   -2.0127190459E-03   -2.1877294355E-02         92.2843     117
   -1.9805588311E-03   -2.1697226042E-02         93.0697     118
   -1.9457228517E-03   -2.1520167475E-02         93.8551     119
   -1.9105707135E-03   -2.1343489151E-02         94.6405     120
   -1.8780441396E-03   -2.1171607865E-02         95.4259     121
   -1.8484565868E-03   -2.1001185559E-02         96.2113     122
   -1.8187395463E-03   -2.0834568078E-02         96.9967     123
   -1.7893763033E-03   -2.0671212314E-02         97.7821     124
   -1.7613745127E-03   -2.0503458008E-02         98.5675     125
   -1.7383959187E-03   -2.0345630724E-02         99.3529     126
   -1.7141218845E-03   -2.0196667998E-02        100.1383     127


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.3_T0.25/D_DCA <==
0.3 0.0105247968843 0.0


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.3_T0.25/D_DCA_size20.0 <==
0.299061016992 9.03023085782e-05 -4.12741363629 0.0105857364528 8.29238720038e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.3_T0.25/D_DCA_size32.0 <==
0.29905612017 0.000137864837351 -4.12844605219 0.0105628841146 2.80989409011e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.3_T0.25/D_DiagMC_GGam <==
0.3000    0.0003    -4.1205   0.0020    0.01060    0.00015


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.3_T0.25/E_DCA <==
0.3 -0.997908766169 -0.00997908766169


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.3_T0.25/E_DCA_size20.0 <==
0.299061016992 9.03023085782e-05 -4.12741363629 -0.997422849342 0.000910924873341


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.3_T0.25/E_DCA_size32.0 <==
0.29905612017 0.000137864837351 -4.12844605219 -0.997908766169 0.000889689455357


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.3_T0.25/E_DiagMC_GGam <==
0.3000    0.0003    -4.1205   0.0020    -1.0020    0.0006


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.3_T0.25/GGam.Sig_local_w_O1n0.300T0.250U4.0tp0.20 <==
   -1.4456612408E-01   -2.5838611431E-02          0.7854       0
   -1.3768229413E-01   -5.8716351683E-02          2.3562       1
   -1.2599711767E-01   -7.8495415462E-02          3.9270       2
   -1.1220413465E-01   -8.9468863935E-02          5.4978       3
   -9.8287836443E-02   -9.4596583240E-02          7.0686       4
   -8.5363901019E-02   -9.5933497543E-02          8.6394       5
   -7.3909644940E-02   -9.4899594279E-02         10.2102       6
   -6.4022101307E-02   -9.2450597159E-02         11.7810       7
   -5.5606003441E-02   -8.9218432708E-02         13.3518       8
   -4.8489563030E-02   -8.5608231206E-02         14.9226       9
   -4.2483907185E-02   -8.1873037130E-02         16.4934      10
   -3.7409501616E-02   -7.8165010249E-02         18.0642      11
   -3.3109397544E-02   -7.4576499252E-02         19.6350      12
   -2.9453035759E-02   -7.1154424819E-02         21.2058      13
   -2.6328646211E-02   -6.7921935941E-02         22.7765      14
   -2.3644764455E-02   -6.4887391114E-02         24.3473      15
   -2.1327708862E-02   -6.2048698424E-02         25.9181      16
   -1.9318051532E-02   -5.9398958852E-02         27.4889      17
   -1.7566333743E-02   -5.6927489100E-02         29.0597      18
   -1.6031690644E-02   -5.4624352858E-02         30.6305      19
   -1.4682204862E-02   -5.2475117256E-02         32.2013      20
   -1.3490686609E-02   -5.0468386979E-02         33.7721      21
   -1.2433131015E-02   -4.8594436026E-02         35.3429      22
   -1.1492044445E-02   -4.6841619989E-02         36.9137      23
   -1.0649766525E-02   -4.5199546532E-02         38.4845      24
   -9.8953556479E-03   -4.3661374154E-02         40.0553      25
   -9.2165819542E-03   -4.2216733362E-02         41.6261      26
   -8.6018974596E-03   -4.0859443123E-02         43.1969      27
   -8.0466961456E-03   -3.9580917880E-02         44.7677      28
   -7.5413200811E-03   -3.8374617757E-02         46.3385      29
   -7.0804803712E-03   -3.7235882808E-02         47.9093      30
   -6.6601490910E-03   -3.6159257107E-02         49.4801      31
   -6.2757514564E-03   -3.5139568383E-02         51.0509      32
   -5.9228683161E-03   -3.4174117774E-02         52.6217      33
   -5.5985159943E-03   -3.3257376975E-02         54.1925      34
   -5.2999735526E-03   -3.2387226158E-02         55.7633      35
   -5.0248691015E-03   -3.1560415011E-02         57.3341      36
   -4.7705957919E-03   -3.0772883327E-02         58.9049      37
   -4.5342252303E-03   -3.0023127951E-02         60.4757      38
   -4.3139593653E-03   -2.9308063112E-02         62.0465      39
   -4.1093519550E-03   -2.8625005028E-02         63.6173      40
   -3.9183609311E-03   -2.7971314586E-02         65.1880      41
   -3.7402289286E-03   -2.7346318096E-02         66.7588      42
   -3.5736180090E-03   -2.6747064177E-02         68.3296      43
   -3.4172533109E-03   -2.6173693834E-02         69.9004      44
   -3.2710385452E-03   -2.5623832328E-02         71.4712      45
   -3.1352170934E-03   -2.5096136309E-02         73.0420      46
   -3.0066521746E-03   -2.4589105112E-02         74.6128      47
   -2.8849498307E-03   -2.4103415516E-02         76.1836      48
   -2.7720797283E-03   -2.3635618682E-02         77.7544      49
   -2.6650456613E-03   -2.3183819742E-02         79.3252      50
   -2.5636085674E-03   -2.2749131103E-02         80.8960      51
   -2.4685466763E-03   -2.2329832734E-02         82.4668      52
   -2.3771379291E-03   -2.1925433388E-02         84.0376      53
   -2.2905119633E-03   -2.1535439165E-02         85.6084      54
   -2.2084035288E-03   -2.1158984326E-02         87.1792      55
   -2.1316724565E-03   -2.0794897794E-02         88.7500      56
   -2.0592430724E-03   -2.0442215579E-02         90.3208      57
   -1.9898537220E-03   -2.0101575842E-02         91.8916      58
   -1.9250557055E-03   -1.9770614485E-02         93.4624      59
   -1.8620955734E-03   -1.9451532415E-02         95.0332      60
   -1.8020943849E-03   -1.9143363990E-02         96.6040      61
   -1.7449229246E-03   -1.8844844467E-02         98.1748      62
   -1.6900929362E-03   -1.8556140878E-02         99.7456      63
   -1.6393652007E-03   -1.8275298441E-02        101.3164      64
   -1.5906135925E-03   -1.8002442158E-02        102.8872      65
   -1.5436271305E-03   -1.7737353650E-02        104.4580      66
   -1.4991665705E-03   -1.7480759729E-02        106.0288      67
   -1.4564044728E-03   -1.7231379210E-02        107.5995      68
   -1.4148976825E-03   -1.6987875073E-02        109.1703      69
   -1.3743826770E-03   -1.6751567113E-02        110.7411      70
   -1.3361233235E-03   -1.6522206620E-02        112.3119      71
   -1.2998579063E-03   -1.6298385744E-02        113.8827      72
   -1.2642458339E-03   -1.6080718974E-02        115.4535      73
   -1.2292228390E-03   -1.5869141968E-02        117.0243      74
   -1.1956884993E-03   -1.5661906066E-02        118.5951      75
   -1.1654261214E-03   -1.5460562587E-02        120.1659      76
   -1.1356509955E-03   -1.5264129394E-02        121.7367      77
   -1.1060142853E-03   -1.5072884053E-02        123.3075      78
   -1.0781649241E-03   -1.4886029730E-02        124.8783      79
   -1.0517448447E-03   -1.4702435202E-02        126.4491      80
   -1.0257555027E-03   -1.4523664185E-02        128.0199      81
   -1.0006653058E-03   -1.4350801071E-02        129.5907      82
   -9.7715600945E-04   -1.4181061890E-02        131.1615      83
   -9.5374797203E-04   -1.4014825173E-02        132.7323      84
   -9.3119435745E-04   -1.3852806468E-02        134.3031      85
   -9.0902321785E-04   -1.3696306919E-02        135.8739      86
   -8.8788271407E-04   -1.3543467792E-02        137.4447      87
   -8.6834212648E-04   -1.3392837254E-02        139.0155      88
   -8.5020704429E-04   -1.3244535186E-02        140.5863      89
   -8.3196838049E-04   -1.3099515706E-02        142.1571      90
   -8.1477854208E-04   -1.2958200089E-02        143.7279      91
   -7.9799567286E-04   -1.2821748068E-02        145.2987      92
   -7.8108263948E-04   -1.2687567818E-02        146.8695      93
   -7.6426115857E-04   -1.2554714277E-02        148.4403      94
   -7.4957505447E-04   -1.2425263228E-02        150.0110      95
   -7.3396834145E-04   -1.2297849731E-02        151.5818      96
   -7.1792032666E-04   -1.2173816884E-02        153.1526      97
   -7.0248260827E-04   -1.2054463818E-02        154.7234      98
   -6.8675256827E-04   -1.1935772345E-02        156.2942      99
   -6.7259058790E-04   -1.1818375066E-02        157.8650     100
   -6.5780487672E-04   -1.1703150660E-02        159.4358     101
   -6.4419179941E-04   -1.1591127196E-02        161.0066     102
   -6.3080863909E-04   -1.1479141048E-02        162.5774     103
   -6.1756663840E-04   -1.1371489631E-02        164.1482     104
   -6.0507569458E-04   -1.1264996896E-02        165.7190     105
   -5.9326022252E-04   -1.1159361257E-02        167.2898     106
   -5.8013207228E-04   -1.1055572210E-02        168.8606     107
   -5.6831955362E-04   -1.0953509516E-02        170.4314     108
   -5.5826149592E-04   -1.0854904041E-02        172.0022     109
   -5.4921187090E-04   -1.0757139358E-02        173.5730     110
   -5.3865196839E-04   -1.0660213852E-02        175.1438     111
   -5.2840453312E-04   -1.0564962856E-02        176.7146     112
   -5.1811983543E-04   -1.0473062708E-02        178.2854     113
   -5.0827115270E-04   -1.0382455593E-02        179.8562     114
   -4.9966741318E-04   -1.0293565941E-02        181.4270     115
   -4.9119271481E-04   -1.0205519349E-02        182.9978     116
   -4.8222060959E-04   -1.0118393232E-02        184.5686     117
   -4.7468231840E-04   -1.0033698248E-02        186.1394     118
   -4.6710987293E-04   -9.9507455714E-03        187.7102     119
   -4.6011394231E-04   -9.8699111131E-03        189.2810     120
   -4.5194179735E-04   -9.7894340553E-03        190.8518     121
   -4.4448083327E-04   -9.7114063098E-03        192.4226     122
   -4.3705417141E-04   -9.6337282821E-03        193.9933     123
   -4.2878148653E-04   -9.5568982052E-03        195.5641     124
   -4.2166789529E-04   -9.4820410154E-03        197.1349     125
   -4.1486791380E-04   -9.4084041926E-03        198.7057     126
   -4.0812409476E-04   -9.3354943160E-03        200.2765     127


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.3_T0.25/GGam.Sig_local_w_O3n0.300T0.250U4.0tp0.20 <==
   -1.6279572177E-01   -3.0692110321E-02          0.7854       0
   -1.5497188095E-01   -6.7655836682E-02          2.3562       1
   -1.4152247118E-01   -8.9223183796E-02          3.9270       2
   -1.2563872996E-01   -1.0092746496E-01          5.4978       3
   -1.0965399364E-01   -1.0620598960E-01          7.0686       4
   -9.4863337440E-02   -1.0734184968E-01          8.6394       5
   -8.1808280004E-02   -1.0589418684E-01         10.2102       6
   -7.0589110151E-02   -1.0292374183E-01         11.7810       7
   -6.1078537333E-02   -9.9121790100E-02         13.3518       8
   -5.3075527502E-02   -9.4929231885E-02         14.9226       9
   -4.6348968982E-02   -9.0629956267E-02         16.4934      10
   -4.0689848677E-02   -8.6392532156E-02         18.0642      11
   -3.5912769165E-02   -8.2306883782E-02         19.6350      12
   -3.1865475043E-02   -7.8429558438E-02         21.2058      13
   -2.8418206955E-02   -7.4779526528E-02         22.7765      14
   -2.5469332187E-02   -7.1360106394E-02         24.3473      15
   -2.2933610568E-02   -6.8173485183E-02         25.9181      16
   -2.0739098448E-02   -6.5208670459E-02         27.4889      17
   -1.8833056432E-02   -6.2450563601E-02         29.0597      18
   -1.7166689730E-02   -5.9882667265E-02         30.6305      19
   -1.5704025988E-02   -5.7494279979E-02         32.2013      20
   -1.4414700707E-02   -5.5264773090E-02         33.7721      21
   -1.3273043862E-02   -5.3182261709E-02         35.3429      22
   -1.2258794884E-02   -5.1238850227E-02         36.9137      23
   -1.1351515137E-02   -4.9424627514E-02         38.4845      24
   -1.0537042689E-02   -4.7726851968E-02         40.0553      25
   -9.8059577050E-03   -4.6129888859E-02         41.6261      26
   -9.1471307424E-03   -4.4628803693E-02         43.1969      27
   -8.5508889164E-03   -4.3218630667E-02         44.7677      28
   -8.0125586270E-03   -4.1885614453E-02         46.3385      29
   -7.5165632621E-03   -4.0632514656E-02         47.9093      30
   -7.0691080367E-03   -3.9448873191E-02         49.4801      31
   -6.6628557306E-03   -3.8329352202E-02         51.0509      32
   -6.2901228451E-03   -3.7267793416E-02         52.6217      33
   -5.9439682215E-03   -3.6263266151E-02         54.1925      34
   -5.6274289900E-03   -3.5308908108E-02         55.7633      35
   -5.3302143048E-03   -3.4408337806E-02         57.3341      36
   -5.0566934785E-03   -3.3549021535E-02         58.9049      37
   -4.8049083784E-03   -3.2724601451E-02         60.4757      38
   -4.5697263195E-03   -3.1937137542E-02         62.0465      39
   -4.3512655442E-03   -3.1191875431E-02         63.6173      40
   -4.1418339549E-03   -3.0479516569E-02         65.1880      41
   -3.9526738575E-03   -2.9796127808E-02         66.7588      42
   -3.7787573895E-03   -2.9139932774E-02         68.3296      43
   -3.6139331051E-03   -2.8509021074E-02         69.9004      44
   -3.4591310277E-03   -2.7906235854E-02         71.4712      45
   -3.3198914978E-03   -2.7329075702E-02         73.0420      46
   -3.1865792622E-03   -2.6776214064E-02         74.6128      47
   -3.0543559544E-03   -2.6242841775E-02         76.1836      48
   -2.9361504980E-03   -2.5731817438E-02         77.7544      49
   -2.8223455083E-03   -2.5238061990E-02         79.3252      50
   -2.7147417863E-03   -2.4762737900E-02         80.8960      51
   -2.6121860840E-03   -2.4303197526E-02         82.4668      52
   -2.5181829173E-03   -2.3865621781E-02         84.0376      53
   -2.4250631330E-03   -2.3441817917E-02         85.6084      54
   -2.3379712383E-03   -2.3029286381E-02         87.1792      55
   -2.2583200490E-03   -2.2630573458E-02         88.7500      56
   -2.1834396225E-03   -2.2246929696E-02         90.3208      57
   -2.1119343125E-03   -2.1877074261E-02         91.8916      58
   -2.0428293160E-03   -2.1520618306E-02         93.4624      59
   -1.9749393059E-03   -2.1174944421E-02         95.0332      60
   -1.9080461333E-03   -2.0842294680E-02         96.6040      61
   -1.8443592428E-03   -2.0516173339E-02         98.1748      62
   -1.7875335861E-03   -2.0200884637E-02         99.7456      63
   -1.7320119375E-03   -1.9896671823E-02        101.3164      64
   -1.6810909885E-03   -1.9601101012E-02        102.8872      65
   -1.6290428912E-03   -1.9311994831E-02        104.4580      66
   -1.5834241992E-03   -1.9033306223E-02        106.0288      67
   -1.5377672018E-03   -1.8758107042E-02        107.5995      68
   -1.4938344045E-03   -1.8491816596E-02        109.1703      69
   -1.4503174218E-03   -1.8234221351E-02        110.7411      70
   -1.4118222272E-03   -1.7984611514E-02        112.3119      71
   -1.3749396076E-03   -1.7739889545E-02        113.8827      72
   -1.3356901818E-03   -1.7502685546E-02        115.4535      73
   -1.2972948416E-03   -1.7270157157E-02        117.0243      74
   -1.2619600619E-03   -1.7042040568E-02        118.5951      75
   -1.2312472884E-03   -1.6821881379E-02        120.1659      76
   -1.1982010394E-03   -1.6606032712E-02        121.7367      77
   -1.1683288019E-03   -1.6395182799E-02        123.3075      78
   -1.1388453501E-03   -1.6194747527E-02        124.8783      79
   -1.1115800537E-03   -1.5998829716E-02        126.4491      80
   -1.0860135714E-03   -1.5808269032E-02        128.0199      81
   -1.0591347932E-03   -1.5618849108E-02        129.5907      82
   -1.0343876428E-03   -1.5432327022E-02        131.1615      83
   -1.0073706589E-03   -1.5249958036E-02        132.7323      84
   -9.8554247708E-04   -1.5074257849E-02        134.3031      85
   -9.5915273873E-04   -1.4901157464E-02        135.8739      86
   -9.3834398882E-04   -1.4734060708E-02        137.4447      87
   -9.1596487680E-04   -1.4567464059E-02        139.0155      88
   -8.9613370012E-04   -1.4404991163E-02        140.5863      89
   -8.7398751613E-04   -1.4249050475E-02        142.1571      90
   -8.5697025712E-04   -1.4096100325E-02        143.7279      91
   -8.3650190612E-04   -1.3947179547E-02        145.2987      92
   -8.2270126547E-04   -1.3800603800E-02        146.8695      93
   -8.0652427681E-04   -1.3655592032E-02        148.4403      94
   -7.9143230355E-04   -1.3515350462E-02        150.0110      95
   -7.7273988095E-04   -1.3380918884E-02        151.5818      96
   -7.5458323777E-04   -1.3245114909E-02        153.1526      97
   -7.3989038840E-04   -1.3111577931E-02        154.7234      98
   -7.2465361096E-04   -1.2980632289E-02        156.2942      99
   -7.0867507933E-04   -1.2851527866E-02        157.8650     100
   -6.9226013820E-04   -1.2729038189E-02        159.4358     101
   -6.7741649175E-04   -1.2608008666E-02        161.0066     102
   -6.6245448118E-04   -1.2486432003E-02        162.5774     103
   -6.5209286858E-04   -1.2366791414E-02        164.1482     104
   -6.3858306231E-04   -1.2250803947E-02        165.7190     105
   -6.2387075680E-04   -1.2131696081E-02        167.2898     106
   -6.1211239719E-04   -1.2019013653E-02        168.8606     107
   -6.0142463665E-04   -1.1909817748E-02        170.4314     108
   -5.9161355833E-04   -1.1801087618E-02        172.0022     109
   -5.8151860000E-04   -1.1694695138E-02        173.5730     110
   -5.7351862434E-04   -1.1592101683E-02        175.1438     111
   -5.6195818248E-04   -1.1490774670E-02        176.7146     112
   -5.4729008087E-04   -1.1391306356E-02        178.2854     113
   -5.3761513213E-04   -1.1290936094E-02        179.8562     114
   -5.2971365556E-04   -1.1192733068E-02        181.4270     115
   -5.2291893236E-04   -1.1098415382E-02        182.9978     116
   -5.1177632305E-04   -1.1003785460E-02        184.5686     117
   -5.0204417408E-04   -1.0914019358E-02        186.1394     118
   -4.9408251642E-04   -1.0823433520E-02        187.7102     119
   -4.8464684594E-04   -1.0734893078E-02        189.2810     120
   -4.7608982868E-04   -1.0644573039E-02        190.8518     121
   -4.7003680763E-04   -1.0556892682E-02        192.4226     122
   -4.6414985349E-04   -1.0472072877E-02        193.9933     123
   -4.5685016596E-04   -1.0387816478E-02        195.5641     124
   -4.4801368219E-04   -1.0309581098E-02        197.1349     125
   -4.3892216489E-04   -1.0229404785E-02        198.7057     126
   -4.3492491756E-04   -1.0148395695E-02        200.2765     127


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.3_T0.25/GGam.Sig_local_w_O4n0.300T0.250U4.0tp0.20 <==
   -1.6832341634E-01   -3.2775575204E-02          0.7854       0
   -1.5990222428E-01   -7.1066476963E-02          2.3562       1
   -1.4564068365E-01   -9.2982820613E-02          3.9270       2
   -1.2895234769E-01   -1.0467091728E-01          5.4978       3
   -1.1225644016E-01   -1.0977527374E-01          7.0686       4
   -9.6872888481E-02   -1.1066300756E-01          8.6394       5
   -8.3340156763E-02   -1.0894103667E-01         10.2102       6
   -7.1746778875E-02   -1.0568861440E-01         11.7810       7
   -6.1952137312E-02   -1.0161871660E-01         13.3518       8
   -5.3729605771E-02   -9.7185668435E-02         14.9226       9
   -4.6838495962E-02   -9.2673094513E-02         16.4934      10
   -4.1053845952E-02   -8.8242184166E-02         18.0642      11
   -3.6182850874E-02   -8.3989512317E-02         19.6350      12
   -3.2065179204E-02   -7.9964644768E-02         21.2058      13
   -2.8566710156E-02   -7.6184573180E-02         22.7765      14
   -2.5574284051E-02   -7.2657822803E-02         24.3473      15
   -2.3003057579E-02   -6.9376265490E-02         25.9181      16
   -2.0780841222E-02   -6.6323710060E-02         27.4889      17
   -1.8854861406E-02   -6.3488025391E-02         29.0597      18
   -1.7176504187E-02   -6.0848994102E-02         30.6305      19
   -1.5703875818E-02   -5.8397440365E-02         32.2013      20
   -1.4409296450E-02   -5.6115845599E-02         33.7721      21
   -1.3262800260E-02   -5.3984790834E-02         35.3429      22
   -1.2242872440E-02   -5.2000375947E-02         36.9137      23
   -1.1333010458E-02   -5.0146941317E-02         38.4845      24
   -1.0517958468E-02   -4.8409717330E-02         40.0553      25
   -9.7847246400E-03   -4.6783223748E-02         41.6261      26
   -9.1235131516E-03   -4.5253789636E-02         43.1969      27
   -8.5278989086E-03   -4.3820106061E-02         44.7677      28
   -7.9875884954E-03   -4.2470030687E-02         46.3385      29
   -7.4920076600E-03   -4.1191245402E-02         47.9093      30
   -7.0425660829E-03   -3.9986046251E-02         49.4801      31
   -6.6332088813E-03   -3.8844873937E-02         51.0509      32
   -6.2577119666E-03   -3.7766002103E-02         52.6217      33
   -5.9097013943E-03   -3.6744276100E-02         54.1925      34
   -5.5939147254E-03   -3.5771757993E-02         55.7633      35
   -5.3014945944E-03   -3.4847587319E-02         57.3341      36
   -5.0303188938E-03   -3.3971109035E-02         58.9049      37
   -4.7816525993E-03   -3.3134687121E-02         60.4757      38
   -4.5445539896E-03   -3.2339375276E-02         62.0465      39
   -4.3249997655E-03   -3.1583779648E-02         63.6173      40
   -4.1230435048E-03   -3.0856611248E-02         65.1880      41
   -3.9389994994E-03   -3.0161507044E-02         66.7588      42
   -3.7624932697E-03   -2.9496565947E-02         68.3296      43
   -3.5977150903E-03   -2.8857872342E-02         69.9004      44
   -3.4428992166E-03   -2.8247495875E-02         71.4712      45
   -3.2993354518E-03   -2.7664391223E-02         73.0420      46
   -3.1643718211E-03   -2.7103766461E-02         74.6128      47
   -3.0373005156E-03   -2.6561655705E-02         76.1836      48
   -2.9144264565E-03   -2.6041551201E-02         77.7544      49
   -2.8013965318E-03   -2.5546382085E-02         79.3252      50
   -2.6936347168E-03   -2.5064148809E-02         80.8960      51
   -2.5933677820E-03   -2.4600017586E-02         82.4668      52
   -2.4958602699E-03   -2.4151118778E-02         84.0376      53
   -2.4053389937E-03   -2.3719292741E-02         85.6084      54
   -2.3210371651E-03   -2.3307017698E-02         87.1792      55
   -2.2401046346E-03   -2.2905561747E-02         88.7500      56
   -2.1644265098E-03   -2.2518928969E-02         90.3208      57
   -2.0897526761E-03   -2.2143405216E-02         91.8916      58
   -2.0219723970E-03   -2.1778415132E-02         93.4624      59
   -1.9564353113E-03   -2.1423617649E-02         95.0332      60
   -1.8917038738E-03   -2.1081205547E-02         96.6040      61
   -1.8322135747E-03   -2.0749682506E-02         98.1748      62
   -1.7767863170E-03   -2.0430802681E-02         99.7456      63
   -1.7192794344E-03   -2.0120482174E-02        101.3164      64
   -1.6634294819E-03   -1.9818232052E-02        102.8872      65
   -1.6152528113E-03   -1.9525604207E-02        104.4580      66
   -1.5681459575E-03   -1.9241780914E-02        106.0288      67
   -1.5265690666E-03   -1.8963622324E-02        107.5995      68
   -1.4826453156E-03   -1.8693976372E-02        109.1703      69
   -1.4408005123E-03   -1.8435580085E-02        110.7411      70
   -1.4038045533E-03   -1.8182067852E-02        112.3119      71
   -1.3626934097E-03   -1.7938339063E-02        113.8827      72
   -1.3208012593E-03   -1.7696560007E-02        115.4535      73
   -1.2862361833E-03   -1.7460425917E-02        117.0243      74
   -1.2533371035E-03   -1.7234631412E-02        118.5951      75
   -1.2264005940E-03   -1.7012339658E-02        120.1659      76
   -1.1928658881E-03   -1.6796882496E-02        121.7367      77
   -1.1603916595E-03   -1.6587281076E-02        123.3075      78
   -1.1285288682E-03   -1.6384413155E-02        124.8783      79
   -1.0995158856E-03   -1.6186487690E-02        126.4491      80
   -1.0739712051E-03   -1.5992673539E-02        128.0199      81
   -1.0479830445E-03   -1.5801195349E-02        129.5907      82
   -1.0223559802E-03   -1.5614932520E-02        131.1615      83
   -9.9666290786E-04   -1.5430219141E-02        132.7323      84
   -9.7412493994E-04   -1.5249802169E-02        134.3031      85
   -9.4781944086E-04   -1.5073785285E-02        135.8739      86
   -9.2859657084E-04   -1.4902825183E-02        137.4447      87
   -9.0782508431E-04   -1.4735288591E-02        139.0155      88
   -8.8827104208E-04   -1.4570421747E-02        140.5863      89
   -8.6635926419E-04   -1.4409807731E-02        142.1571      90
   -8.4656736747E-04   -1.4254070433E-02        143.7279      91
   -8.2914442374E-04   -1.4103063045E-02        145.2987      92
   -8.1174563499E-04   -1.3956139116E-02        146.8695      93
   -7.8883065583E-04   -1.3806713496E-02        148.4403      94
   -7.7072550310E-04   -1.3662302718E-02        150.0110      95
   -7.5293788562E-04   -1.3521240763E-02        151.5818      96
   -7.3850914906E-04   -1.3383014984E-02        153.1526      97
   -7.2575931414E-04   -1.3248565630E-02        154.7234      98
   -7.1395155871E-04   -1.3118982103E-02        156.2942      99
   -7.0219602478E-04   -1.2989580652E-02        157.8650     100
   -6.9082199222E-04   -1.2864209312E-02        159.4358     101
   -6.7680225633E-04   -1.2740660687E-02        161.0066     102
   -6.6252931912E-04   -1.2620681764E-02        162.5774     103
   -6.4684797962E-04   -1.2501835676E-02        164.1482     104
   -6.3413175738E-04   -1.2386072531E-02        165.7190     105
   -6.1968486911E-04   -1.2270603335E-02        167.2898     106
   -6.0868595491E-04   -1.2156358340E-02        168.8606     107
   -5.9843872330E-04   -1.2044407070E-02        170.4314     108
   -5.8729955605E-04   -1.1936684757E-02        172.0022     109
   -5.7589353342E-04   -1.1830189496E-02        173.5730     110
   -5.6294281851E-04   -1.1726082064E-02        175.1438     111
   -5.5369212739E-04   -1.1622656297E-02        176.7146     112
   -5.4319883698E-04   -1.1520355917E-02        178.2854     113
   -5.3469515111E-04   -1.1418627759E-02        179.8562     114
   -5.2315945227E-04   -1.1319793974E-02        181.4270     115
   -5.1633529810E-04   -1.1224192553E-02        182.9978     116
   -5.0856428329E-04   -1.1129606139E-02        184.5686     117
   -4.9990268983E-04   -1.1033035282E-02        186.1394     118
   -4.9106595074E-04   -1.0939477298E-02        187.7102     119
   -4.8008943692E-04   -1.0848862374E-02        189.2810     120
   -4.7283838611E-04   -1.0760259465E-02        190.8518     121
   -4.6382512736E-04   -1.0673289337E-02        192.4226     122
   -4.5558827250E-04   -1.0587523976E-02        193.9933     123
   -4.4748012342E-04   -1.0502170193E-02        195.5641     124
   -4.3956473142E-04   -1.0424054707E-02        197.1349     125
   -4.3035164019E-04   -1.0342892772E-02        198.7057     126
   -4.2251173242E-04   -1.0259537595E-02        200.2765     127


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.3_T0.25/GGam.Sig_local_w_O5n0.300T0.250U4.0tp0.20 <==
   -1.6864157466E-01   -3.2857321912E-02          0.7854       0
   -1.6021569725E-01   -7.1301137193E-02          2.3562       1
   -1.4586930019E-01   -9.3343173314E-02          3.9270       2
   -1.2904691169E-01   -1.0509112993E-01          5.4978       3
   -1.1220953991E-01   -1.1018621389E-01          7.0686       4
   -9.6704051212E-02   -1.1102274182E-01          8.6394       5
   -8.3085659789E-02   -1.0921850020E-01         10.2102       6
   -7.1433454156E-02   -1.0588016403E-01         11.7810       7
   -6.1611521321E-02   -1.0173697070E-01         13.3518       8
   -5.3383311711E-02   -9.7233894307E-02         14.9226       9
   -4.6492377526E-02   -9.2661435788E-02         16.4934      10
   -4.0718236531E-02   -8.8188154268E-02         18.0642      11
   -3.5865331028E-02   -8.3895110577E-02         19.6350      12
   -3.1765373520E-02   -7.9842903416E-02         21.2058      13
   -2.8284854127E-02   -7.6044477202E-02         22.7765      14
   -2.5311824830E-02   -7.2499029824E-02         24.3473      15
   -2.2759040528E-02   -6.9201277489E-02         25.9181      16
   -2.0560567139E-02   -6.6137560174E-02         27.4889      17
   -1.8652489856E-02   -6.3298192175E-02         29.0597      18
   -1.6989353908E-02   -6.0657610199E-02         30.6305      19
   -1.5528267363E-02   -5.8206160359E-02         32.2013      20
   -1.4241673862E-02   -5.5927108271E-02         33.7721      21
   -1.3108229694E-02   -5.3799036862E-02         35.3429      22
   -1.2092885510E-02   -5.1813527910E-02         36.9137      23
   -1.1195213113E-02   -4.9959505474E-02         38.4845      24
   -1.0390880983E-02   -4.8220621972E-02         40.0553      25
   -9.6650517522E-03   -4.6599301263E-02         41.6261      26
   -9.0140866314E-03   -4.5078477717E-02         43.1969      27
   -8.4207094841E-03   -4.3640780615E-02         44.7677      28
   -7.8862009503E-03   -4.2290560085E-02         46.3385      29
   -7.3994023624E-03   -4.1017050611E-02         47.9093      30
   -6.9559886461E-03   -3.9814472245E-02         49.4801      31
   -6.5492169863E-03   -3.8676814879E-02         51.0509      32
   -6.1813200034E-03   -3.7601582285E-02         52.6217      33
   -5.8431447643E-03   -3.6581983694E-02         54.1925      34
   -5.5260678111E-03   -3.5615908947E-02         55.7633      35
   -5.2388034934E-03   -3.4697390758E-02         57.3341      36
   -4.9699947074E-03   -3.3826638462E-02         58.9049      37
   -4.7194747689E-03   -3.2990857021E-02         60.4757      38
   -4.4892827031E-03   -3.2198212380E-02         62.0465      39
   -4.2769252816E-03   -3.1440881688E-02         63.6173      40
   -4.0761961603E-03   -3.0714567404E-02         65.1880      41
   -3.8909299355E-03   -3.0025869135E-02         66.7588      42
   -3.7230822249E-03   -2.9359059512E-02         68.3296      43
   -3.5587749822E-03   -2.8723645274E-02         69.9004      44
   -3.4083662986E-03   -2.8117890364E-02         71.4712      45
   -3.2716416173E-03   -2.7534833666E-02         73.0420      46
   -3.1329121828E-03   -2.6979734608E-02         74.6128      47
   -3.0024645614E-03   -2.6446907929E-02         76.1836      48
   -2.8828978767E-03   -2.5928607216E-02         77.7544      49
   -2.7740460302E-03   -2.5433127732E-02         79.3252      50
   -2.6697722075E-03   -2.4958778877E-02         80.8960      51
   -2.5699684460E-03   -2.4491178423E-02         82.4668      52
   -2.4771184093E-03   -2.4045501554E-02         84.0376      53
   -2.3823802280E-03   -2.3617570908E-02         85.6084      54
   -2.3009868934E-03   -2.3206707024E-02         87.1792      55
   -2.2218445550E-03   -2.2805712510E-02         88.7500      56
   -2.1457685615E-03   -2.2422854218E-02         90.3208      57
   -2.0736847706E-03   -2.2049589273E-02         91.8916      58
   -2.0043717868E-03   -2.1676782325E-02         93.4624      59
   -1.9357820743E-03   -2.1324127980E-02         95.0332      60
   -1.8741079179E-03   -2.0988198570E-02         96.6040      61
   -1.8157832611E-03   -2.0662181480E-02         98.1748      62
   -1.7556378284E-03   -2.0349243858E-02         99.7456      63
   -1.7021383955E-03   -2.0037984590E-02        101.3164      64
   -1.6517373545E-03   -1.9734791649E-02        102.8872      65
   -1.5983701949E-03   -1.9442290096E-02        104.4580      66
   -1.5537963127E-03   -1.9156067233E-02        106.0288      67
   -1.5102427959E-03   -1.8882639314E-02        107.5995      68
   -1.4683025154E-03   -1.8614826576E-02        109.1703      69
   -1.4232625804E-03   -1.8356774966E-02        110.7411      70
   -1.3890042687E-03   -1.8101975634E-02        112.3119      71
   -1.3505388940E-03   -1.7853608222E-02        113.8827      72
   -1.3078077862E-03   -1.7617813505E-02        115.4535      73
   -1.2685216388E-03   -1.7391159229E-02        117.0243      74
   -1.2327165990E-03   -1.7160669951E-02        118.5951      75
   -1.2017554318E-03   -1.6940060283E-02        120.1659      76
   -1.1757369416E-03   -1.6722899333E-02        121.7367      77
   -1.1431385777E-03   -1.6512451416E-02        123.3075      78
   -1.1145407526E-03   -1.6310738739E-02        124.8783      79
   -1.0887634260E-03   -1.6111329977E-02        126.4491      80
   -1.0610667726E-03   -1.5918833496E-02        128.0199      81
   -1.0353155946E-03   -1.5731552176E-02        129.5907      82
   -1.0099383801E-03   -1.5545406722E-02        131.1615      83
   -9.8315822452E-04   -1.5365356728E-02        132.7323      84
   -9.6409880047E-04   -1.5185773192E-02        134.3031      85
   -9.3953521495E-04   -1.5012166238E-02        135.8739      86
   -9.1605729161E-04   -1.4843433360E-02        137.4447      87
   -8.9403471580E-04   -1.4678275899E-02        139.0155      88
   -8.6784127889E-04   -1.4516935283E-02        140.5863      89
   -8.5027294923E-04   -1.4355969398E-02        142.1571      90
   -8.3218325771E-04   -1.4198146111E-02        143.7279      91
   -8.1446233380E-04   -1.4052599611E-02        145.2987      92
   -7.9507513129E-04   -1.3904354006E-02        146.8695      93
   -7.7365415999E-04   -1.3757378653E-02        148.4403      94
   -7.5728796182E-04   -1.3614551326E-02        150.0110      95
   -7.4074371403E-04   -1.3473832944E-02        151.5818      96
   -7.2696139838E-04   -1.3334546592E-02        153.1526      97
   -7.1383416941E-04   -1.3199419871E-02        154.7234      98
   -6.9998293897E-04   -1.3064673128E-02        156.2942      99
   -6.8441867032E-04   -1.2937068631E-02        157.8650     100
   -6.7068532435E-04   -1.2812887550E-02        159.4358     101
   -6.6005579548E-04   -1.2691341088E-02        161.0066     102
   -6.4550645802E-04   -1.2570273332E-02        162.5774     103
   -6.2898645769E-04   -1.2452704704E-02        164.1482     104
   -6.1677463579E-04   -1.2333720671E-02        165.7190     105
   -6.0365078893E-04   -1.2214618895E-02        167.2898     106
   -5.8926463538E-04   -1.2103308914E-02        168.8606     107
   -5.8207177838E-04   -1.1994284158E-02        170.4314     108
   -5.7366315070E-04   -1.1881874923E-02        172.0022     109
   -5.6581395629E-04   -1.1778121789E-02        173.5730     110
   -5.5606539762E-04   -1.1676352863E-02        175.1438     111
   -5.4376904760E-04   -1.1568587391E-02        176.7146     112
   -5.2925675829E-04   -1.1467257744E-02        178.2854     113
   -5.2041010593E-04   -1.1365626320E-02        179.8562     114
   -5.0991978229E-04   -1.1266905628E-02        181.4270     115
   -5.0063938259E-04   -1.1170690626E-02        182.9978     116
   -4.9143126239E-04   -1.1076394083E-02        184.5686     117
   -4.8005286157E-04   -1.0979943393E-02        186.1394     118
   -4.7408133824E-04   -1.0886947539E-02        187.7102     119
   -4.6630365402E-04   -1.0795425895E-02        189.2810     120
   -4.6316062900E-04   -1.0710740533E-02        190.8518     121
   -4.5706454488E-04   -1.0625467555E-02        192.4226     122
   -4.4987075578E-04   -1.0538604384E-02        193.9933     123
   -4.4096232349E-04   -1.0453323644E-02        195.5641     124
   -4.3084828338E-04   -1.0368254703E-02        197.1349     125
   -4.2290319313E-04   -1.0291641634E-02        198.7057     126
   -4.1859962712E-04   -1.0210494371E-02        200.2765     127


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.3_T0.25/GGam.Sig_local_w_O6n0.300T0.250U4.0tp0.20 <==
   -1.6832599546E-01   -3.2480284801E-02          0.7854       0
   -1.6004258165E-01   -7.0836989787E-02          2.3562       1
   -1.4575447650E-01   -9.2989556270E-02          3.9270       2
   -1.2891471646E-01   -1.0483989172E-01          5.4978       3
   -1.1203532844E-01   -1.0998806258E-01          7.0686       4
   -9.6492526076E-02   -1.1083596726E-01          8.6394       5
   -8.2852289345E-02   -1.0902786249E-01         10.2102       6
   -7.1195684381E-02   -1.0567549625E-01         11.7810       7
   -6.1379687475E-02   -1.0151542527E-01         13.3518       8
   -5.3162274319E-02   -9.7003894572E-02         14.9226       9
   -4.6292156146E-02   -9.2425258637E-02         16.4934      10
   -4.0539147777E-02   -8.7946104460E-02         18.0642      11
   -3.5701097328E-02   -8.3653793424E-02         19.6350      12
   -3.1613866877E-02   -7.9600048575E-02         21.2058      13
   -2.8148044531E-02   -7.5805731182E-02         22.7765      14
   -2.5190376350E-02   -7.2271293403E-02         24.3473      15
   -2.2653791282E-02   -6.8978231441E-02         25.9181      16
   -2.0464852729E-02   -6.5924923304E-02         27.4889      17
   -1.8565173129E-02   -6.3088826109E-02         29.0597      18
   -1.6906831904E-02   -6.0456116258E-02         30.6305      19
   -1.5453325452E-02   -5.8007044143E-02         32.2013      20
   -1.4170246027E-02   -5.5732786352E-02         33.7721      21
   -1.3041075232E-02   -5.3615935917E-02         35.3429      22
   -1.2038167982E-02   -5.1633536161E-02         36.9137      23
   -1.1139561469E-02   -4.9788254972E-02         38.4845      24
   -1.0340173321E-02   -4.8058094867E-02         40.0553      25
   -9.6210827312E-03   -4.6440360496E-02         41.6261      26
   -8.9707404259E-03   -4.4917443723E-02         43.1969      27
   -8.3830514149E-03   -4.3487864548E-02         44.7677      28
   -7.8537291056E-03   -4.2143682590E-02         46.3385      29
   -7.3701861759E-03   -4.0869609441E-02         47.9093      30
   -6.9275172617E-03   -3.9668496877E-02         49.4801      31
   -6.5265979503E-03   -3.8539787266E-02         51.0509      32
   -6.1567613168E-03   -3.7471485832E-02         52.6217      33
   -5.8178324857E-03   -3.6450749442E-02         54.1925      34
   -5.5022910578E-03   -3.5487722292E-02         55.7633      35
   -5.2138194152E-03   -3.4572848533E-02         57.3341      36
   -4.9481736628E-03   -3.3702203721E-02         58.9049      37
   -4.7044885157E-03   -3.2870598112E-02         60.4757      38
   -4.4760174071E-03   -3.2079229083E-02         62.0465      39
   -4.2575997260E-03   -3.1327897628E-02         63.6173      40
   -4.0578825554E-03   -3.0602984891E-02         65.1880      41
   -3.8749112351E-03   -2.9910608271E-02         66.7588      42
   -3.7019792380E-03   -2.9249492268E-02         68.3296      43
   -3.5389239678E-03   -2.8621033968E-02         69.9004      44
   -3.3867198953E-03   -2.8014894674E-02         71.4712      45
   -3.2492515054E-03   -2.7437507328E-02         73.0420      46
   -3.1126500869E-03   -2.6882634206E-02         74.6128      47
   -2.9870181559E-03   -2.6345611351E-02         76.1836      48
   -2.8697678834E-03   -2.5830052244E-02         77.7544      49
   -2.7611428688E-03   -2.5333336701E-02         79.3252      50
   -2.6589418220E-03   -2.4857384408E-02         80.8960      51
   -2.5610963490E-03   -2.4399923448E-02         82.4668      52
   -2.4668266351E-03   -2.3954721744E-02         84.0376      53
   -2.3781432614E-03   -2.3529158166E-02         85.6084      54
   -2.2954947067E-03   -2.3114313587E-02         87.1792      55
   -2.2138235202E-03   -2.2710692501E-02         88.7500      56
   -2.1406065861E-03   -2.2331856467E-02         90.3208      57
   -2.0679201564E-03   -2.1960671149E-02         91.8916      58
   -2.0031493267E-03   -2.1601442109E-02         93.4624      59
   -1.9362261189E-03   -2.1256125905E-02         95.0332      60
   -1.8728226208E-03   -2.0922797480E-02         96.6040      61
   -1.8091474683E-03   -2.0595239476E-02         98.1748      62
   -1.7540796571E-03   -2.0281342534E-02         99.7456      63
   -1.6981368525E-03   -1.9972370476E-02        101.3164      64
   -1.6499323409E-03   -1.9672419724E-02        102.8872      65
   -1.5965956635E-03   -1.9379825566E-02        104.4580      66
   -1.5481603461E-03   -1.9095557207E-02        106.0288      67
   -1.5004911860E-03   -1.8819914945E-02        107.5995      68
   -1.4554135055E-03   -1.8553027691E-02        109.1703      69
   -1.4164637328E-03   -1.8291311957E-02        110.7411      70
   -1.3788295578E-03   -1.8042000234E-02        112.3119      71
   -1.3411010924E-03   -1.7796695829E-02        113.8827      72
   -1.3050200099E-03   -1.7556621208E-02        115.4535      73
   -1.2705596650E-03   -1.7329927816E-02        117.0243      74
   -1.2301436452E-03   -1.7107169365E-02        118.5951      75
   -1.1955003778E-03   -1.6889011433E-02        120.1659      76
   -1.1620566267E-03   -1.6667876701E-02        121.7367      77
   -1.1338947143E-03   -1.6462421509E-02        123.3075      78
   -1.1019292147E-03   -1.6260183757E-02        124.8783      79
   -1.0801623712E-03   -1.6058173080E-02        126.4491      80
   -1.0541879603E-03   -1.5863229763E-02        128.0199      81
   -1.0236330618E-03   -1.5681109461E-02        129.5907      82
   -9.9841422187E-04   -1.5495786449E-02        131.1615      83
   -9.7289503750E-04   -1.5305449182E-02        132.7323      84
   -9.5117527989E-04   -1.5128820964E-02        134.3031      85
   -9.2779432866E-04   -1.4955726098E-02        135.8739      86
   -9.0814319626E-04   -1.4783634713E-02        137.4447      87
   -8.8692015966E-04   -1.4619255541E-02        139.0155      88
   -8.6904762525E-04   -1.4461238044E-02        140.5863      89
   -8.5020870761E-04   -1.4304154184E-02        142.1571      90
   -8.3437465518E-04   -1.4146956709E-02        143.7279      91
   -8.1785512600E-04   -1.3992485430E-02        145.2987      92
   -8.0092995094E-04   -1.3842022383E-02        146.8695      93
   -7.7899772694E-04   -1.3701520839E-02        148.4403      94
   -7.5920845278E-04   -1.3560522704E-02        150.0110      95
   -7.4262427721E-04   -1.3419032875E-02        151.5818      96
   -7.3040606534E-04   -1.3281937951E-02        153.1526      97
   -7.1019204765E-04   -1.3150905777E-02        154.7234      98
   -6.9490237845E-04   -1.3019752535E-02        156.2942      99
   -6.8396142396E-04   -1.2892577919E-02        157.8650     100
   -6.7372275453E-04   -1.2767713621E-02        159.4358     101
   -6.6164135865E-04   -1.2642523673E-02        161.0066     102
   -6.4929438225E-04   -1.2517434129E-02        162.5774     103
   -6.3064907265E-04   -1.2404468621E-02        164.1482     104
   -6.1946545218E-04   -1.2284859552E-02        165.7190     105
   -6.1104264991E-04   -1.2173262406E-02        167.2898     106
   -6.0015872570E-04   -1.2060451547E-02        168.8606     107
   -5.8890061891E-04   -1.1952495147E-02        170.4314     108
   -5.7727536740E-04   -1.1838734156E-02        172.0022     109
   -5.6150550024E-04   -1.1737225722E-02        173.5730     110
   -5.5357208950E-04   -1.1638570338E-02        175.1438     111
   -5.4128884715E-04   -1.1533998403E-02        176.7146     112
   -5.3746613762E-04   -1.1427935631E-02        178.2854     113
   -5.2800679366E-04   -1.1331476059E-02        179.8562     114
   -5.1633241104E-04   -1.1236978006E-02        181.4270     115
   -5.0489673472E-04   -1.1138474931E-02        182.9978     116
   -4.9566048405E-04   -1.1042678440E-02        184.5686     117
   -4.8994188778E-04   -1.0952592345E-02        186.1394     118
   -4.7981972293E-04   -1.0861951733E-02        187.7102     119
   -4.6815176411E-04   -1.0767112798E-02        189.2810     120
   -4.5879172932E-04   -1.0677592444E-02        190.8518     121
   -4.5265723609E-04   -1.0593846591E-02        192.4226     122
   -4.4201603383E-04   -1.0510111050E-02        193.9933     123
   -4.2980217172E-04   -1.0424856541E-02        195.5641     124
   -4.2319988625E-04   -1.0344210400E-02        197.1349     125
   -4.1583054648E-04   -1.0261058083E-02        198.7057     126
   -4.0981151796E-04   -1.0181522762E-02        200.2765     127


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.3_T0.25/GGam.Sig_local_w_O7n0.300T0.250U4.0tp0.20 <==
   -1.6810289259E-01   -3.2297327274E-02          0.7854       0
   -1.5989582452E-01   -7.0600097221E-02          2.3562       1
   -1.4565643871E-01   -9.2788604121E-02          3.9270       2
   -1.2883715297E-01   -1.0468451406E-01          5.4978       3
   -1.1196220474E-01   -1.0986133339E-01          7.0686       4
   -9.6423599505E-02   -1.1072346864E-01          8.6394       5
   -8.2789485850E-02   -1.0892168361E-01         10.2102       6
   -7.1143278434E-02   -1.0557870277E-01         11.7810       7
   -6.1332598594E-02   -1.0141944139E-01         13.3518       8
   -5.3122503582E-02   -9.6911248022E-02         14.9226       9
   -4.6257724790E-02   -9.2336543581E-02         16.4934      10
   -4.0508739625E-02   -8.7863618997E-02         18.0642      11
   -3.5679965119E-02   -8.3582848438E-02         19.6350      12
   -3.1599850418E-02   -7.9533306555E-02         21.2058      13
   -2.8139129349E-02   -7.5746570672E-02         22.7765      14
   -2.5185443191E-02   -7.2211765277E-02         24.3473      15
   -2.2649001581E-02   -6.8922318513E-02         25.9181      16
   -2.0461574005E-02   -6.5868647220E-02         27.4889      17
   -1.8565085519E-02   -6.3041984476E-02         29.0597      18
   -1.6902859200E-02   -6.0420475380E-02         30.6305      19
   -1.5449782246E-02   -5.7978777481E-02         32.2013      20
   -1.4168107607E-02   -5.5702267466E-02         33.7721      21
   -1.3034544326E-02   -5.3582529621E-02         35.3429      22
   -1.2031153981E-02   -5.1606145262E-02         36.9137      23
   -1.1137729179E-02   -4.9752746798E-02         38.4845      24
   -1.0338278395E-02   -4.8023874260E-02         40.0553      25
   -9.6167606130E-03   -4.6408567269E-02         41.6261      26
   -8.9688501853E-03   -4.4887561773E-02         43.1969      27
   -8.3863751747E-03   -4.3458494819E-02         44.7677      28
   -7.8556130096E-03   -4.2114553046E-02         46.3385      29
   -7.3718587196E-03   -4.0847429091E-02         47.9093      30
   -6.9303207061E-03   -3.9656614072E-02         49.4801      31
   -6.5287354715E-03   -3.8522727252E-02         51.0509      32
   -6.1535319344E-03   -3.7452568557E-02         52.6217      33
   -5.8152595667E-03   -3.6431531760E-02         54.1925      34
   -5.4993692183E-03   -3.5462650099E-02         55.7633      35
   -5.2114567815E-03   -3.4541576496E-02         57.3341      36
   -4.9485099272E-03   -3.3675662596E-02         58.9049      37
   -4.7063556184E-03   -3.2851760562E-02         60.4757      38
   -4.4759217036E-03   -3.2059896428E-02         62.0465      39
   -4.2555169602E-03   -3.1308252323E-02         63.6173      40
   -4.0614396480E-03   -3.0587130052E-02         65.1880      41
   -3.8769561798E-03   -2.9899762173E-02         66.7588      42
   -3.7024072713E-03   -2.9240953902E-02         68.3296      43
   -3.5373277842E-03   -2.8606585704E-02         69.9004      44
   -3.3892235873E-03   -2.8000695235E-02         71.4712      45
   -3.2535418404E-03   -2.7423924171E-02         73.0420      46
   -3.1224186601E-03   -2.6872234672E-02         74.6128      47
   -2.9941877918E-03   -2.6338009375E-02         76.1836      48
   -2.8763027402E-03   -2.5824327413E-02         77.7544      49
   -2.7600416801E-03   -2.5328633252E-02         79.3252      50
   -2.6531055808E-03   -2.4851746887E-02         80.8960      51
   -2.5562473143E-03   -2.4388403230E-02         82.4668      52
   -2.4596328427E-03   -2.3954463089E-02         84.0376      53
   -2.3699630566E-03   -2.3519508756E-02         85.6084      54
   -2.2890940025E-03   -2.3110028614E-02         87.1792      55
   -2.2140841774E-03   -2.2707941433E-02         88.7500      56
   -2.1341970264E-03   -2.2323387062E-02         90.3208      57
   -2.0603888367E-03   -2.1949337708E-02         91.8916      58
   -1.9947073848E-03   -2.1591298509E-02         93.4624      59
   -1.9288673487E-03   -2.1247849161E-02         95.0332      60
   -1.8613133407E-03   -2.0911595283E-02         96.6040      61
   -1.7933744811E-03   -2.0579244758E-02         98.1748      62
   -1.7442635480E-03   -2.0264127223E-02         99.7456      63
   -1.6887861808E-03   -1.9955072494E-02        101.3164      64
   -1.6385678728E-03   -1.9653172497E-02        102.8872      65
   -1.5906893080E-03   -1.9366365346E-02        104.4580      66
   -1.5397295776E-03   -1.9081290093E-02        106.0288      67
   -1.4898366995E-03   -1.8810284738E-02        107.5995      68
   -1.4521458773E-03   -1.8542272258E-02        109.1703      69
   -1.4081346155E-03   -1.8282215010E-02        110.7411      70
   -1.3722931070E-03   -1.8026460284E-02        112.3119      71
   -1.3366502354E-03   -1.7784866972E-02        113.8827      72
   -1.2928222807E-03   -1.7548055512E-02        115.4535      73
   -1.2589294869E-03   -1.7321821152E-02        117.0243      74
   -1.2231842040E-03   -1.7094836209E-02        118.5951      75
   -1.1908255140E-03   -1.6873196146E-02        120.1659      76
   -1.1618846951E-03   -1.6658633339E-02        121.7367      77
   -1.1291252811E-03   -1.6440099238E-02        123.3075      78
   -1.1013107784E-03   -1.6234585519E-02        124.8783      79
   -1.0769115518E-03   -1.6033347418E-02        126.4491      80
   -1.0478647661E-03   -1.5839941229E-02        128.0199      81
   -1.0305813888E-03   -1.5647958262E-02        129.5907      82
   -1.0133791275E-03   -1.5468081781E-02        131.1615      83
   -9.8487906537E-04   -1.5287800228E-02        132.7323      84
   -9.6403069324E-04   -1.5113235262E-02        134.3031      85
   -9.3666000618E-04   -1.4940972265E-02        135.8739      86
   -9.1234732875E-04   -1.4774664764E-02        137.4447      87
   -8.9212044994E-04   -1.4609802527E-02        139.0155      88
   -8.7184239841E-04   -1.4448638995E-02        140.5863      89
   -8.5354694411E-04   -1.4293347058E-02        142.1571      90
   -8.3287871108E-04   -1.4138477032E-02        143.7279      91
   -8.1310601884E-04   -1.3986786375E-02        145.2987      92
   -7.9574043438E-04   -1.3837826759E-02        146.8695      93
   -7.7891371706E-04   -1.3696903213E-02        148.4403      94
   -7.6264456513E-04   -1.3549333815E-02        150.0110      95
   -7.4911501761E-04   -1.3408398747E-02        151.5818      96
   -7.3355337438E-04   -1.3274205353E-02        153.1526      97
   -7.1113233400E-04   -1.3142924847E-02        154.7234      98
   -6.9722538914E-04   -1.3009569645E-02        156.2942      99
   -6.9100303177E-04   -1.2878771276E-02        157.8650     100
   -6.7296782241E-04   -1.2754338300E-02        159.4358     101
   -6.6218882164E-04   -1.2631982481E-02        161.0066     102
   -6.5225156122E-04   -1.2512232858E-02        162.5774     103
   -6.3598521381E-04   -1.2394134278E-02        164.1482     104
   -6.2457110897E-04   -1.2277115757E-02        165.7190     105
   -6.1284557090E-04   -1.2162507688E-02        167.2898     106
   -5.9477566229E-04   -1.2052960728E-02        168.8606     107
   -5.8224071189E-04   -1.1951768158E-02        170.4314     108
   -5.7181395083E-04   -1.1840265066E-02        172.0022     109
   -5.6437172838E-04   -1.1730000657E-02        173.5730     110
   -5.5362036218E-04   -1.1625113754E-02        175.1438     111
   -5.4328884401E-04   -1.1522270177E-02        176.7146     112
   -5.3241577759E-04   -1.1419649040E-02        178.2854     113
   -5.2687714445E-04   -1.1319826843E-02        179.8562     114
   -5.1630139870E-04   -1.1218497940E-02        181.4270     115
   -5.0812660812E-04   -1.1123305217E-02        182.9978     116
   -5.0526577573E-04   -1.1037984241E-02        184.5686     117
   -4.9284331146E-04   -1.0953094693E-02        186.1394     118
   -4.8313327566E-04   -1.0868239498E-02        187.7102     119
   -4.7117287291E-04   -1.0772985083E-02        189.2810     120
   -4.6449063398E-04   -1.0682772168E-02        190.8518     121
   -4.5790236404E-04   -1.0594192307E-02        192.4226     122
   -4.4807569614E-04   -1.0511613925E-02        193.9933     123
   -4.3629225097E-04   -1.0426734509E-02        195.5641     124
   -4.2641802697E-04   -1.0346860801E-02        197.1349     125
   -4.1739468355E-04   -1.0262347505E-02        198.7057     126
   -4.1810946577E-04   -1.0179229733E-02        200.2765     127


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.3_T0.5/D_DCA <==
0.3 0.00988557489779 1.78887599628e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.3_T0.5/D_DCA_size20.0 <==
0.299562548804 6.81838505986e-05 -4.19795302309 0.00994082871585 2.14141453062e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.3_T0.5/D_DCA_size32.0 <==
0.29955323141 0.0001017075163 -4.19816367947 0.00992335939216 4.52607637532e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.3_T0.5/D_DCA_size34.0 <==
0.29943592292 0.000164078124674 -4.19913393588 0.009915434735 7.97551132344e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.3_T0.5/D_DiagMC_GGam <==
0.3000    0.0003    -4.194   0.003    0.00995    0.0015


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.3_T0.5/E_DCA <==
0.3 -0.950354502705 0.00260275091132


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.3_T0.5/E_DCA_size20.0 <==
0.299562548804 6.81838505986e-05 -4.19795302309 -0.947641386658 0.000856750073548


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.3_T0.5/E_DCA_size32.0 <==
0.29955323141 0.0001017075163 -4.19816367947 -0.947813353883 0.000921486278472


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.3_T0.5/E_DCA_size34.0 <==
0.29943592292 0.000164078124674 -4.19913393588 -0.949445763835 3.70290095498e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.3_T0.5/E_DiagMC_GGam <==
0.3000    0.0003    -4.194   0.003    -0.9510    0.0006


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.3_T0.5/GGam.Sig_local_w_O1n0.300T0.500U4.0tp0.20 <==
   -1.4556936084E-01   -5.0742479872E-02          1.5708       0
   -1.2075453214E-01   -8.8162545513E-02          4.7124       1
   -9.2064129883E-02   -9.7298948008E-02          7.8540       2
   -6.8748613177E-02   -9.4624604833E-02         10.9956       3
   -5.1737056277E-02   -8.7820040989E-02         14.1372       4
   -3.9653091233E-02   -8.0151253714E-02         17.2788       5
   -3.1026623049E-02   -7.2857035296E-02         20.4204       6
   -2.4771560156E-02   -6.6323638488E-02         23.5619       7
   -2.0146005451E-02   -6.0604639030E-02         26.7035       8
   -1.6654956590E-02   -5.5637387179E-02         29.8451       9
   -1.3966974004E-02   -5.1325028470E-02         32.9867      10
   -1.1861712130E-02   -4.7574764676E-02         36.1283      11
   -1.0185752036E-02   -4.4288011604E-02         39.2699      12
   -8.8350677391E-03   -4.1395781258E-02         42.4115      13
   -7.7303659964E-03   -3.8836956349E-02         45.5531      14
   -6.8174305196E-03   -3.6562031985E-02         48.6947      15
   -6.0559465268E-03   -3.4524967345E-02         51.8363      16
   -5.4127754686E-03   -3.2694327955E-02         54.9779      17
   -4.8647057696E-03   -3.1043141565E-02         58.1195      18
   -4.3925057552E-03   -2.9545911137E-02         61.2611      19
   -3.9858501452E-03   -2.8182177459E-02         64.4026      20
   -3.6322915215E-03   -2.6935420281E-02         67.5442      21
   -3.3231840918E-03   -2.5789915137E-02         70.6858      22
   -3.0508139915E-03   -2.4736153215E-02         73.8274      23
   -2.8138432531E-03   -2.3762294756E-02         76.9690      24
   -2.6005981299E-03   -2.2862721939E-02         80.1106      25
   -2.4136020475E-03   -2.2027794808E-02         83.2522      26
   -2.2430583333E-03   -2.1249530387E-02         86.3938      27
   -2.0921619723E-03   -2.0525876281E-02         89.5354      28
   -1.9567626340E-03   -1.9849371138E-02         92.6770      29
   -1.8315729873E-03   -1.9215451726E-02         95.8186      30
   -1.7204077988E-03   -1.8620818899E-02         98.9602      31
   -1.6159387276E-03   -1.8060157842E-02        102.1018      32
   -1.5189635360E-03   -1.7532657861E-02        105.2434      33
   -1.4308617704E-03   -1.7034980200E-02        108.3849      34
   -1.3508657398E-03   -1.6565921555E-02        111.5265      35
   -1.2783591967E-03   -1.6120025413E-02        114.6681      36
   -1.2106344486E-03   -1.5694584072E-02        117.8097      37
   -1.1488942568E-03   -1.5291672814E-02        120.9513      38
   -1.0925027835E-03   -1.4909950947E-02        124.0929      39
   -1.0426001257E-03   -1.4546802364E-02        127.2345      40
   -9.9134610263E-04   -1.4199773617E-02        130.3761      41
   -9.4288839353E-04   -1.3871864223E-02        133.5177      42
   -9.0011118294E-04   -1.3556330580E-02        136.6593      43
   -8.6159780016E-04   -1.3255885633E-02        139.8009      44
   -8.2480691580E-04   -1.2968437283E-02        142.9425      45
   -7.8814807405E-04   -1.2691967469E-02        146.0841      46
   -7.5528886759E-04   -1.2429043431E-02        149.2257      47
   -7.2321391325E-04   -1.2177710398E-02        152.3672      48
   -6.9361536783E-04   -1.1931520103E-02        155.5088      49
   -6.6553599197E-04   -1.1698243035E-02        158.6504      50
   -6.4056580677E-04   -1.1472544830E-02        161.7920      51
   -6.1535408486E-04   -1.1256716043E-02        164.9336      52
   -5.9506902226E-04   -1.1047131830E-02        168.0752      53
   -5.7448259690E-04   -1.0845858687E-02        171.2168      54
   -5.5444517076E-04   -1.0651837292E-02        174.3584      55
   -5.3227142108E-04   -1.0465831812E-02        177.5000      56
   -5.1477001514E-04   -1.0286084180E-02        180.6416      57
   -4.9584077415E-04   -1.0110562561E-02        183.7832      58
   -4.7972425944E-04   -9.9435822254E-03        186.9248      59
   -4.6415358420E-04   -9.7794140615E-03        190.0664      60
   -4.4977505023E-04   -9.6221582287E-03        193.2079      61
   -4.3413551501E-04   -9.4688489017E-03        196.3495      62
   -4.2107272687E-04   -9.3201784657E-03        199.4911      63
   -4.0623808135E-04   -9.1771607364E-03        202.6327      64
   -3.9498087752E-04   -9.0387882925E-03        205.7743      65
   -3.8149328195E-04   -8.9045671870E-03        208.9159      66
   -3.7107491950E-04   -8.7745743984E-03        212.0575      67
   -3.5645451185E-04   -8.6463714294E-03        215.1991      68
   -3.4773855788E-04   -8.5235369258E-03        218.3407      69
   -3.3789447168E-04   -8.4018991157E-03        221.4823      70
   -3.2529536317E-04   -8.2853446465E-03        224.6239      71
   -3.1756009611E-04   -8.1723357586E-03        227.7655      72
   -3.0992017049E-04   -8.0621734394E-03        230.9071      73
   -3.0213568816E-04   -7.9518583641E-03        234.0487      74
   -2.9094547847E-04   -7.8480990813E-03        237.1902      75
   -2.8307577099E-04   -7.7467995040E-03        240.3318      76
   -2.7461613731E-04   -7.6486183093E-03        243.4734      77
   -2.6712313474E-04   -7.5500379552E-03        246.6150      78
   -2.5812532488E-04   -7.4572780841E-03        249.7566      79
   -2.5228582422E-04   -7.3636173081E-03        252.8982      80
   -2.4720918528E-04   -7.2717601766E-03        256.0398      81
   -2.4397714575E-04   -7.1846251038E-03        259.1814      82
   -2.3793843419E-04   -7.0975576876E-03        262.3230      83
   -2.3267003277E-04   -7.0126443826E-03        265.4646      84
   -2.2522040130E-04   -6.9320959036E-03        268.6062      85
   -2.2195734002E-04   -6.8535866745E-03        271.7478      86
   -2.1674912539E-04   -6.7740635455E-03        274.8894      87
   -2.1301933255E-04   -6.6996222687E-03        278.0309      88
   -2.0801412201E-04   -6.6255226559E-03        281.1725      89
   -2.0335082912E-04   -6.5520775626E-03        284.3141      90
   -1.9977341688E-04   -6.4800774959E-03        287.4557      91
   -1.9314479011E-04   -6.4108953953E-03        290.5973      92
   -1.8821514842E-04   -6.3416143277E-03        293.7389      93
   -1.8553351563E-04   -6.2738304430E-03        296.8805      94
   -1.8000931714E-04   -6.2089266220E-03        300.0221      95
   -1.7575812488E-04   -6.1454035144E-03        303.1637      96
   -1.7343755804E-04   -6.0847115182E-03        306.3053      97
   -1.6947776322E-04   -6.0236022826E-03        309.4469      98
   -1.6459193012E-04   -5.9675460705E-03        312.5885      99
   -1.6015778780E-04   -5.9088940570E-03        315.7301     100
   -1.5658078437E-04   -5.8523204312E-03        318.8717     101
   -1.5235540244E-04   -5.7941117555E-03        322.0132     102
   -1.4950816369E-04   -5.7363205442E-03        325.1548     103
   -1.4683064026E-04   -5.6812490342E-03        328.2964     104
   -1.4364975013E-04   -5.6280012707E-03        331.4380     105
   -1.4017033579E-04   -5.5739761770E-03        334.5796     106
   -1.3776618076E-04   -5.5219615207E-03        337.7212     107
   -1.3538224114E-04   -5.4709681504E-03        340.8628     108
   -1.3327061724E-04   -5.4178318932E-03        344.0044     109
   -1.2936574323E-04   -5.3697364012E-03        347.1460     110
   -1.2616747735E-04   -5.3228567321E-03        350.2876     111
   -1.2397843709E-04   -5.2733024179E-03        353.4292     112
   -1.2285058086E-04   -5.2265573649E-03        356.5708     113
   -1.2181293013E-04   -5.1801260796E-03        359.7124     114
   -1.2139665347E-04   -5.1343466852E-03        362.8540     115
   -1.2044937846E-04   -5.0916414987E-03        365.9955     116
   -1.1817502776E-04   -5.0475514822E-03        369.1371     117
   -1.1663568983E-04   -5.0049572336E-03        372.2787     118
   -1.1627389054E-04   -4.9634951339E-03        375.4203     119
   -1.1335667372E-04   -4.9228248053E-03        378.5619     120
   -1.1214801142E-04   -4.8831872131E-03        381.7035     121
   -1.0946232109E-04   -4.8459384373E-03        384.8451     122
   -1.0575897887E-04   -4.8078654789E-03        387.9867     123
   -1.0390266972E-04   -4.7682724660E-03        391.1283     124
   -1.0158849953E-04   -4.7295263487E-03        394.2699     125
   -9.9546469821E-05   -4.6902730832E-03        397.4115     126
   -9.7092365348E-05   -4.6565261551E-03        400.5531     127


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.3_T0.5/GGam.Sig_local_w_O3n0.300T0.500U4.0tp0.20 <==
   -1.6513783621E-01   -5.9579646718E-02          1.5708       0
   -1.3619064956E-01   -1.0013912044E-01          4.7124       1
   -1.0299865335E-01   -1.0947111615E-01          7.8540       2
   -7.6275421536E-02   -1.0590176170E-01         10.9956       3
   -5.6962723331E-02   -9.7886271969E-02         14.1372       4
   -4.3364774945E-02   -8.9031913682E-02         17.2788       5
   -3.3746427530E-02   -8.0702472414E-02         20.4204       6
   -2.6823320088E-02   -7.3296316821E-02         23.5619       7
   -2.1734240385E-02   -6.6855107287E-02         26.7035       8
   -1.7909229254E-02   -6.1284254779E-02         29.8451       9
   -1.4983109158E-02   -5.6467615360E-02         32.9867      10
   -1.2696194092E-02   -5.2284608056E-02         36.1283      11
   -1.0884627286E-02   -4.8632661141E-02         39.2699      12
   -9.4280532670E-03   -4.5423846785E-02         42.4115      13
   -8.2397592691E-03   -4.2592007662E-02         45.5531      14
   -7.2600592556E-03   -4.0072185223E-02         48.6947      15
   -6.4424351971E-03   -3.7826232024E-02         51.8363      16
   -5.7596916897E-03   -3.5804703132E-02         54.9779      17
   -5.1745608022E-03   -3.3987015123E-02         58.1195      18
   -4.6737117721E-03   -3.2338607961E-02         61.2611      19
   -4.2389749115E-03   -3.0833908908E-02         64.4026      20
   -3.8632894661E-03   -2.9468767074E-02         67.5442      21
   -3.5294431217E-03   -2.8212084782E-02         70.6858      22
   -3.2393524268E-03   -2.7056551945E-02         73.8274      23
   -2.9861971672E-03   -2.5992091274E-02         76.9690      24
   -2.7553846859E-03   -2.5009059372E-02         80.1106      25
   -2.5539036399E-03   -2.4092122727E-02         83.2522      26
   -2.3785396854E-03   -2.3240391732E-02         86.3938      27
   -2.2173970129E-03   -2.2446221849E-02         89.5354      28
   -2.0716968466E-03   -2.1700805760E-02         92.6770      29
   -1.9386475313E-03   -2.1006446924E-02         95.8186      30
   -1.8174231203E-03   -2.0348400519E-02         98.9602      31
   -1.7063449235E-03   -1.9731291991E-02        102.1018      32
   -1.6089217951E-03   -1.9151411774E-02        105.2434      33
   -1.5186166180E-03   -1.8604675420E-02        108.3849      34
   -1.4358090146E-03   -1.8092434107E-02        111.5265      35
   -1.3558535835E-03   -1.7603084541E-02        114.6681      36
   -1.2865021207E-03   -1.7147584726E-02        117.8097      37
   -1.2225499903E-03   -1.6706710955E-02        120.9513      38
   -1.1579512865E-03   -1.6289902762E-02        124.0929      39
   -1.1005839064E-03   -1.5896170336E-02        127.2345      40
   -1.0496612644E-03   -1.5520012888E-02        130.3761      41
   -9.9915695658E-04   -1.5155977084E-02        133.5177      42
   -9.4941409155E-04   -1.4813018701E-02        136.6593      43
   -9.1078070464E-04   -1.4483564470E-02        139.8009      44
   -8.7262492656E-04   -1.4166698702E-02        142.9425      45
   -8.3409691798E-04   -1.3870427286E-02        146.0841      46
   -7.9611594303E-04   -1.3582380662E-02        149.2257      47
   -7.6386850771E-04   -1.3304054548E-02        152.3672      48
   -7.3489976828E-04   -1.3035460670E-02        155.5088      49
   -7.1421086257E-04   -1.2778940450E-02        158.6504      50
   -6.8357761860E-04   -1.2534867123E-02        161.7920      51
   -6.5449384437E-04   -1.2299972439E-02        164.9336      52
   -6.2785857278E-04   -1.2069320963E-02        168.0752      53
   -6.0708317768E-04   -1.1848648576E-02        171.2168      54
   -5.8055474597E-04   -1.1635836994E-02        174.3584      55
   -5.5844619018E-04   -1.1430048661E-02        177.5000      56
   -5.4014148450E-04   -1.1236468545E-02        180.6416      57
   -5.1778326151E-04   -1.1047086680E-02        183.7832      58
   -5.0196936503E-04   -1.0863090320E-02        186.9248      59
   -4.8726322291E-04   -1.0684677965E-02        190.0664      60
   -4.7028736697E-04   -1.0507683019E-02        193.2079      61
   -4.5366699029E-04   -1.0337482445E-02        196.3495      62
   -4.4429572195E-04   -1.0172721475E-02        199.4911      63
   -4.2613010866E-04   -1.0023797491E-02        202.6327      64
   -4.1757102922E-04   -9.8768708563E-03        205.7743      65
   -3.9937701572E-04   -9.7299540111E-03        208.9159      66
   -3.8874030093E-04   -9.5864519993E-03        212.0575      67
   -3.7631297320E-04   -9.4487591997E-03        215.1991      68
   -3.6248020582E-04   -9.3089895518E-03        218.3407      69
   -3.5397446481E-04   -9.1738638049E-03        221.4823      70
   -3.3964576350E-04   -9.0478460417E-03        224.6239      71
   -3.3145818628E-04   -8.9249248595E-03        227.7655      72
   -3.2816261011E-04   -8.7984658188E-03        230.9071      73
   -3.1511994646E-04   -8.6830166156E-03        234.0487      74
   -3.0612855291E-04   -8.5689115055E-03        237.1902      75
   -3.0174239894E-04   -8.4526177526E-03        240.3318      76
   -2.9387166366E-04   -8.3417755689E-03        243.4734      77
   -2.8508294642E-04   -8.2361880396E-03        246.6150      78
   -2.7972982644E-04   -8.1334767914E-03        249.7566      79
   -2.6994552722E-04   -8.0280896732E-03        252.8982      80
   -2.6440203867E-04   -7.9313967540E-03        256.0398      81
   -2.5661798855E-04   -7.8381950554E-03        259.1814      82
   -2.5459367097E-04   -7.7442222934E-03        262.3230      83
   -2.4730876869E-04   -7.6548333387E-03        265.4646      84
   -2.4270731467E-04   -7.5725903091E-03        268.6062      85
   -2.3576219547E-04   -7.4857174857E-03        271.7478      86
   -2.3320885684E-04   -7.4005311634E-03        274.8894      87
   -2.2250369308E-04   -7.3180990127E-03        278.0309      88
   -2.1936822114E-04   -7.2368235773E-03        281.1725      89
   -2.1780805080E-04   -7.1575459323E-03        284.3141      90
   -2.1618079481E-04   -7.0845146439E-03        287.4557      91
   -2.0987486927E-04   -7.0098076871E-03        290.5973      92
   -1.9946329450E-04   -6.9357964697E-03        293.7389      93
   -1.9737855336E-04   -6.8580931204E-03        296.8805      94
   -1.8767794216E-04   -6.7908668824E-03        300.0221      95
   -1.8474952177E-04   -6.7207265480E-03        303.1637      96
   -1.7806520179E-04   -6.6484333036E-03        306.3053      97
   -1.7221604970E-04   -6.5796949913E-03        309.4469      98
   -1.7179328432E-04   -6.5131455071E-03        312.5885      99
   -1.7184092350E-04   -6.4511181808E-03        315.7301     100
   -1.6280098234E-04   -6.3866808378E-03        318.8717     101
   -1.6099914932E-04   -6.3260968609E-03        322.0132     102
   -1.5896195449E-04   -6.2640204860E-03        325.1548     103
   -1.5754358535E-04   -6.2033421880E-03        328.2964     104
   -1.4935082128E-04   -6.1450266801E-03        331.4380     105
   -1.4722613594E-04   -6.0863072965E-03        334.5796     106
   -1.4624810942E-04   -6.0271321927E-03        337.7212     107
   -1.4605319049E-04   -5.9704847445E-03        340.8628     108
   -1.4774087980E-04   -5.9227973816E-03        344.0044     109
   -1.3858642014E-04   -5.8693294164E-03        347.1460     110
   -1.3383675467E-04   -5.8170503621E-03        350.2876     111
   -1.3553627198E-04   -5.7658532801E-03        353.4292     112
   -1.3186854185E-04   -5.7154406388E-03        356.5708     113
   -1.2771502475E-04   -5.6670467603E-03        359.7124     114
   -1.2986120354E-04   -5.6228614122E-03        362.8540     115
   -1.2435346675E-04   -5.5670501523E-03        365.9955     116
   -1.2396271127E-04   -5.5193856529E-03        369.1371     117
   -1.2024504616E-04   -5.4700357989E-03        372.2787     118
   -1.2046853055E-04   -5.4264208847E-03        375.4203     119
   -1.1727086099E-04   -5.3826322503E-03        378.5619     120
   -1.1261907627E-04   -5.3337460537E-03        381.7035     121
   -1.1348886195E-04   -5.2887410495E-03        384.8451     122
   -1.1385674736E-04   -5.2492356668E-03        387.9867     123
   -1.0775329159E-04   -5.2083628168E-03        391.1283     124
   -1.0673912156E-04   -5.1724775626E-03        394.2699     125
   -1.0004678910E-04   -5.1278382861E-03        397.4115     126
   -9.6393034116E-05   -5.0844328445E-03        400.5531     127


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.3_T0.5/GGam.Sig_local_w_O4n0.300T0.500U4.0tp0.20 <==
   -1.7132234156E-01   -6.3347421876E-02          1.5708       0
   -1.4044731840E-01   -1.0439190845E-01          4.7124       1
   -1.0561781207E-01   -1.1328863127E-01          7.8540       2
   -7.7807915316E-02   -1.0910239372E-01         10.9956       3
   -5.7841522713E-02   -1.0050677643E-01         14.1372       4
   -4.3874393909E-02   -9.1183935318E-02         17.2788       5
   -3.4046386642E-02   -8.2486081318E-02         20.4204       6
   -2.7000070985E-02   -7.4807202184E-02         23.5619       7
   -2.1837821771E-02   -6.8152242506E-02         26.7035       8
   -1.7969684729E-02   -6.2418573194E-02         29.8451       9
   -1.5012188230E-02   -5.7466016808E-02         32.9867      10
   -1.2714201288E-02   -5.3169150569E-02         36.1283      11
   -1.0896045094E-02   -4.9426760703E-02         39.2699      12
   -9.4337713147E-03   -4.6146922338E-02         42.4115      13
   -8.2365033189E-03   -4.3257054127E-02         45.5531      14
   -7.2504914454E-03   -4.0690163207E-02         48.6947      15
   -6.4254506353E-03   -3.8395595838E-02         51.8363      16
   -5.7373280205E-03   -3.6336665455E-02         54.9779      17
   -5.1524869316E-03   -3.4480280864E-02         58.1195      18
   -4.6576707512E-03   -3.2805764860E-02         61.2611      19
   -4.2263494574E-03   -3.1282583551E-02         64.4026      20
   -3.8463123836E-03   -2.9885153156E-02         67.5442      21
   -3.5203136039E-03   -2.8605929460E-02         70.6858      22
   -3.2370192770E-03   -2.7440172862E-02         73.8274      23
   -2.9804791223E-03   -2.6352034266E-02         76.9690      24
   -2.7530430049E-03   -2.5351321493E-02         80.1106      25
   -2.5459084803E-03   -2.4419093402E-02         83.2522      26
   -2.3686252118E-03   -2.3555108675E-02         86.3938      27
   -2.2107189091E-03   -2.2749176783E-02         89.5354      28
   -2.0646287424E-03   -2.1994596807E-02         92.6770      29
   -1.9260536067E-03   -2.1291788587E-02         95.8186      30
   -1.8093090188E-03   -2.0625884121E-02         98.9602      31
   -1.7021895090E-03   -2.0001225249E-02        102.1018      32
   -1.6056766637E-03   -1.9413597282E-02        105.2434      33
   -1.5139299852E-03   -1.8864747942E-02        108.3849      34
   -1.4319518148E-03   -1.8346378227E-02        111.5265      35
   -1.3508772722E-03   -1.7854174164E-02        114.6681      36
   -1.2859156272E-03   -1.7383739217E-02        117.8097      37
   -1.2173455447E-03   -1.6938136754E-02        120.9513      38
   -1.1579484657E-03   -1.6511538983E-02        124.0929      39
   -1.1035031179E-03   -1.6112444204E-02        127.2345      40
   -1.0458383396E-03   -1.5734888601E-02        130.3761      41
   -9.9113975662E-04   -1.5372058119E-02        133.5177      42
   -9.4173651976E-04   -1.5022387454E-02        136.6593      43
   -8.9977688294E-04   -1.4690301365E-02        139.8009      44
   -8.5558040160E-04   -1.4369635347E-02        142.9425      45
   -8.2227834381E-04   -1.4062982272E-02        146.0841      46
   -7.8882443017E-04   -1.3766854795E-02        149.2257      47
   -7.5374794349E-04   -1.3483241294E-02        152.3672      48
   -7.2786774992E-04   -1.3213604885E-02        155.5088      49
   -6.9891763656E-04   -1.2952845562E-02        158.6504      50
   -6.7056779708E-04   -1.2707069301E-02        161.7920      51
   -6.4441753650E-04   -1.2467613073E-02        164.9336      52
   -6.1625913541E-04   -1.2233535323E-02        168.0752      53
   -5.9579912159E-04   -1.2005443005E-02        171.2168      54
   -5.7452070567E-04   -1.1790458235E-02        174.3584      55
   -5.5728832395E-04   -1.1583435978E-02        177.5000      56
   -5.3377156325E-04   -1.1387144073E-02        180.6416      57
   -5.1196334387E-04   -1.1191873112E-02        183.7832      58
   -4.9524054914E-04   -1.1002975346E-02        186.9248      59
   -4.7871018211E-04   -1.0823580732E-02        190.0664      60
   -4.6739723207E-04   -1.0645939377E-02        193.2079      61
   -4.5668535223E-04   -1.0473407120E-02        196.3495      62
   -4.4818218126E-04   -1.0311684939E-02        199.4911      63
   -4.2997728923E-04   -1.0155183115E-02        202.6327      64
   -4.1311614226E-04   -9.9966828790E-03        205.7743      65
   -4.0287834030E-04   -9.8493886562E-03        208.9159      66
   -3.9498207530E-04   -9.7057914348E-03        212.0575      67
   -3.8649867922E-04   -9.5650498680E-03        215.1991      68
   -3.7056793913E-04   -9.4309167020E-03        218.3407      69
   -3.5705318319E-04   -9.2937775804E-03        221.4823      70
   -3.4217464707E-04   -9.1642879011E-03        224.6239      71
   -3.3443867905E-04   -9.0393580326E-03        227.7655      72
   -3.2261117947E-04   -8.9196708296E-03        230.9071      73
   -3.1320295659E-04   -8.8011167543E-03        234.0487      74
   -3.0586958837E-04   -8.6805787558E-03        237.1902      75
   -2.9904455921E-04   -8.5635607825E-03        240.3318      76
   -2.9435362083E-04   -8.4551198301E-03        243.4734      77
   -2.8453727599E-04   -8.3525935943E-03        246.6150      78
   -2.7525235015E-04   -8.2508694205E-03        249.7566      79
   -2.5950341787E-04   -8.1448010610E-03        252.8982      80
   -2.5496671191E-04   -8.0385217802E-03        256.0398      81
   -2.5088632163E-04   -7.9409442211E-03        259.1814      82
   -2.4848134296E-04   -7.8478554251E-03        262.3230      83
   -2.4486002612E-04   -7.7608789706E-03        265.4646      84
   -2.3771594380E-04   -7.6725496710E-03        268.6062      85
   -2.2730560269E-04   -7.5828938984E-03        271.7478      86
   -2.2277113856E-04   -7.4917348756E-03        274.8894      87
   -2.2011080947E-04   -7.4069826954E-03        278.0309      88
   -2.1017354701E-04   -7.3269160412E-03        281.1725      89
   -2.0900158403E-04   -7.2524378251E-03        284.3141      90
   -2.0357351072E-04   -7.1716134659E-03        287.4557      91
   -1.9500481958E-04   -7.0932991923E-03        290.5973      92
   -1.8976626997E-04   -7.0154307159E-03        293.7389      93
   -1.8301782742E-04   -6.9431270660E-03        296.8805      94
   -1.8300138762E-04   -6.8674575402E-03        300.0221      95
   -1.7723464212E-04   -6.7988740611E-03        303.1637      96
   -1.7756757889E-04   -6.7263071331E-03        306.3053      97
   -1.7270993399E-04   -6.6615593843E-03        309.4469      98
   -1.7473439617E-04   -6.5963851586E-03        312.5885      99
   -1.6952214424E-04   -6.5348914192E-03        315.7301     100
   -1.6095761295E-04   -6.4688571156E-03        318.8717     101
   -1.5813975990E-04   -6.4066026285E-03        322.0132     102
   -1.5725639419E-04   -6.3380072266E-03        325.1548     103
   -1.6090267542E-04   -6.2791843330E-03        328.2964     104
   -1.6100095292E-04   -6.2229789219E-03        331.4380     105
   -1.5333543340E-04   -6.1692849971E-03        334.5796     106
   -1.4468145265E-04   -6.1074373245E-03        337.7212     107
   -1.3551744690E-04   -6.0472235941E-03        340.8628     108
   -1.3783020936E-04   -5.9907656648E-03        344.0044     109
   -1.3893566812E-04   -5.9406189713E-03        347.1460     110
   -1.3866804678E-04   -5.8928641099E-03        350.2876     111
   -1.3605521896E-04   -5.8418377652E-03        353.4292     112
   -1.3005538699E-04   -5.7895790138E-03        356.5708     113
   -1.2467288098E-04   -5.7354248481E-03        359.7124     114
   -1.2732084663E-04   -5.6853025374E-03        362.8540     115
   -1.2575703624E-04   -5.6410137352E-03        365.9955     116
   -1.1985442669E-04   -5.5903979859E-03        369.1371     117
   -1.1951962951E-04   -5.5443470531E-03        372.2787     118
   -1.1260787471E-04   -5.4968193313E-03        375.4203     119
   -1.1123675086E-04   -5.4555628419E-03        378.5619     120
   -1.0701996554E-04   -5.4090976798E-03        381.7035     121
   -1.0581785617E-04   -5.3661221886E-03        384.8451     122
   -1.0340594065E-04   -5.3204133130E-03        387.9867     123
   -9.9707106792E-05   -5.2712333645E-03        391.1283     124
   -1.0228636136E-04   -5.2293314809E-03        394.2699     125
   -9.7825524407E-05   -5.1894226001E-03        397.4115     126
   -9.7357180029E-05   -5.1473651385E-03        400.5531     127


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.3_T0.5/GGam.Sig_local_w_O5n0.300T0.500U4.0tp0.20 <==
   -1.7177016243E-01   -6.3584892980E-02          1.5708       0
   -1.4061544114E-01   -1.0488041080E-01          4.7124       1
   -1.0544392337E-01   -1.1372241233E-01          7.8540       2
   -7.7443205328E-02   -1.0934364342E-01         10.9956       3
   -5.7425195771E-02   -1.0057279185E-01         14.1372       4
   -4.3471954718E-02   -9.1125754052E-02         17.2788       5
   -3.3673149973E-02   -8.2347180282E-02         20.4204       6
   -2.6672495516E-02   -7.4614266296E-02         23.5619       7
   -2.1553148157E-02   -6.7929373079E-02         26.7035       8
   -1.7726731735E-02   -6.2182303811E-02         29.8451       9
   -1.4804973108E-02   -5.7229500558E-02         32.9867      10
   -1.2533379097E-02   -5.2935826590E-02         36.1283      11
   -1.0736331005E-02   -4.9194312098E-02         39.2699      12
   -9.2959999347E-03   -4.5924704327E-02         42.4115      13
   -8.1219466419E-03   -4.3041603768E-02         45.5531      14
   -7.1466375029E-03   -4.0481477625E-02         48.6947      15
   -6.3387134367E-03   -3.8197458109E-02         51.8363      16
   -5.6565424645E-03   -3.6152888777E-02         54.9779      17
   -5.0719125061E-03   -3.4307624461E-02         58.1195      18
   -4.5863785949E-03   -3.2631341669E-02         61.2611      19
   -4.1639249858E-03   -3.1114446979E-02         64.4026      20
   -3.7870233224E-03   -2.9725719642E-02         67.5442      21
   -3.4664716538E-03   -2.8451674068E-02         70.6858      22
   -3.1837238198E-03   -2.7286733336E-02         73.8274      23
   -2.9316701390E-03   -2.6212033124E-02         76.9690      24
   -2.7067344366E-03   -2.5215428267E-02         80.1106      25
   -2.5064932065E-03   -2.4291437696E-02         83.2522      26
   -2.3255201436E-03   -2.3433298343E-02         86.3938      27
   -2.1570763294E-03   -2.2627792409E-02         89.5354      28
   -2.0225180697E-03   -2.1874363178E-02         92.6770      29
   -1.8960355129E-03   -2.1169160570E-02         95.8186      30
   -1.7765656354E-03   -2.0510655065E-02         98.9602      31
   -1.6711181843E-03   -1.9890550469E-02        102.1018      32
   -1.5747593770E-03   -1.9307784437E-02        105.2434      33
   -1.4826874261E-03   -1.8765053328E-02        108.3849      34
   -1.4002825615E-03   -1.8243985841E-02        111.5265      35
   -1.3286523873E-03   -1.7751892181E-02        114.6681      36
   -1.2616449447E-03   -1.7282429616E-02        117.8097      37
   -1.1932107988E-03   -1.6836822635E-02        120.9513      38
   -1.1317120536E-03   -1.6415126163E-02        124.0929      39
   -1.0758227936E-03   -1.6014192382E-02        127.2345      40
   -1.0261056946E-03   -1.5635202210E-02        130.3761      41
   -9.8395128391E-04   -1.5271314188E-02        133.5177      42
   -9.3851851070E-04   -1.4926779290E-02        136.6593      43
   -8.9441769548E-04   -1.4592755234E-02        139.8009      44
   -8.5229836289E-04   -1.4279729721E-02        142.9425      45
   -8.1458735225E-04   -1.3974775257E-02        146.0841      46
   -7.7348458854E-04   -1.3678794150E-02        149.2257      47
   -7.4199001695E-04   -1.3393012381E-02        152.3672      48
   -7.1681990336E-04   -1.3120332861E-02        155.5088      49
   -6.9466296509E-04   -1.2864067505E-02        158.6504      50
   -6.6336855866E-04   -1.2621846130E-02        161.7920      51
   -6.4356969785E-04   -1.2387281731E-02        164.9336      52
   -6.1227749787E-04   -1.2160650025E-02        168.0752      53
   -5.9172268339E-04   -1.1939225042E-02        171.2168      54
   -5.7028530771E-04   -1.1726647153E-02        174.3584      55
   -5.5247575074E-04   -1.1515797857E-02        177.5000      56
   -5.3216795280E-04   -1.1311901804E-02        180.6416      57
   -5.1871708534E-04   -1.1117270380E-02        183.7832      58
   -4.9867429653E-04   -1.0939309120E-02        186.9248      59
   -4.8183909492E-04   -1.0759512329E-02        190.0664      60
   -4.6075718949E-04   -1.0589403369E-02        193.2079      61
   -4.4537877201E-04   -1.0425363303E-02        196.3495      62
   -4.3045856708E-04   -1.0261291376E-02        199.4911      63
   -4.1927757118E-04   -1.0102797366E-02        202.6327      64
   -4.0629372111E-04   -9.9475474636E-03        205.7743      65
   -3.9489078916E-04   -9.8002729494E-03        208.9159      66
   -3.8522229001E-04   -9.6553438526E-03        212.0575      67
   -3.7010455127E-04   -9.5174724431E-03        215.1991      68
   -3.6121613495E-04   -9.3750142203E-03        218.3407      69
   -3.4999541817E-04   -9.2463836439E-03        221.4823      70
   -3.4305560825E-04   -9.1132577032E-03        224.6239      71
   -3.2759703496E-04   -8.9960370830E-03        227.7655      72
   -3.1968755638E-04   -8.8728789125E-03        230.9071      73
   -3.1135266604E-04   -8.7478317300E-03        234.0487      74
   -3.0455006715E-04   -8.6336531843E-03        237.1902      75
   -2.8725311333E-04   -8.5216418081E-03        240.3318      76
   -2.8055252910E-04   -8.4153327045E-03        243.4734      77
   -2.7073082490E-04   -8.3101964968E-03        246.6150      78
   -2.6757630906E-04   -8.2043029207E-03        249.7566      79
   -2.5955807362E-04   -8.1024891514E-03        252.8982      80
   -2.5696848594E-04   -8.0027954723E-03        256.0398      81
   -2.5072449577E-04   -7.9010714488E-03        259.1814      82
   -2.4939997716E-04   -7.8102115586E-03        262.3230      83
   -2.3994507231E-04   -7.7158624194E-03        265.4646      84
   -2.3513981376E-04   -7.6239670856E-03        268.6062      85
   -2.2125032884E-04   -7.5422431389E-03        271.7478      86
   -2.2211391975E-04   -7.4534303604E-03        274.8894      87
   -2.1235729253E-04   -7.3758995676E-03        278.0309      88
   -2.0726483608E-04   -7.2934539084E-03        281.1725      89
   -2.0041276580E-04   -7.2121811083E-03        284.3141      90
   -1.9673696183E-04   -7.1286391815E-03        287.4557      91
   -1.9124805239E-04   -7.0515334030E-03        290.5973      92
   -1.9115945784E-04   -6.9776310501E-03        293.7389      93
   -1.8772766521E-04   -6.9074486562E-03        296.8805      94
   -1.8117025032E-04   -6.8331101151E-03        300.0221      95
   -1.7748569556E-04   -6.7591145908E-03        303.1637      96
   -1.7549197616E-04   -6.6930477738E-03        306.3053      97
   -1.6677929423E-04   -6.6229901721E-03        309.4469      98
   -1.6401001669E-04   -6.5576469603E-03        312.5885      99
   -1.6659629383E-04   -6.4962542616E-03        315.7301     100
   -1.6494336390E-04   -6.4323928763E-03        318.8717     101
   -1.5745007858E-04   -6.3713473358E-03        322.0132     102
   -1.6086858935E-04   -6.3095156383E-03        325.1548     103
   -1.5934647735E-04   -6.2476317002E-03        328.2964     104
   -1.5029092625E-04   -6.1898295729E-03        331.4380     105
   -1.4194266074E-04   -6.1340965401E-03        334.5796     106
   -1.3933436154E-04   -6.0736545945E-03        337.7212     107
   -1.3499262084E-04   -6.0138590916E-03        340.8628     108
   -1.3301355612E-04   -5.9607628610E-03        344.0044     109
   -1.3166989368E-04   -5.9073274603E-03        347.1460     110
   -1.2679343330E-04   -5.8592194290E-03        350.2876     111
   -1.2245465720E-04   -5.8038570767E-03        353.4292     112
   -1.1790421314E-04   -5.7544514471E-03        356.5708     113
   -1.2026353701E-04   -5.7011918137E-03        359.7124     114
   -1.1627001392E-04   -5.6484988689E-03        362.8540     115
   -1.2079342382E-04   -5.6004933786E-03        365.9955     116
   -1.1533841560E-04   -5.5601511561E-03        369.1371     117
   -1.0943625645E-04   -5.5136783980E-03        372.2787     118
   -1.0810634979E-04   -5.4664310422E-03        375.4203     119
   -1.0596121433E-04   -5.4238588433E-03        378.5619     120
   -1.0022975117E-04   -5.3760756423E-03        381.7035     121
   -9.9713243888E-05   -5.3309553156E-03        384.8451     122
   -9.8263660235E-05   -5.2888649490E-03        387.9867     123
   -8.9619424836E-05   -5.2437600388E-03        391.1283     124
   -9.0722474499E-05   -5.2014384968E-03        394.2699     125
   -9.3842621213E-05   -5.1583133867E-03        397.4115     126
   -9.3967966820E-05   -5.1175220498E-03        400.5531     127


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.3_T0.5/GGam.Sig_local_w_O6n0.300T0.500U4.0tp0.20 <==
   -1.7143369363E-01   -6.2933037345E-02          1.5708       0
   -1.4037966070E-01   -1.0449211422E-01          4.7124       1
   -1.0512712104E-01   -1.1344135211E-01          7.8540       2
   -7.7107113662E-02   -1.0903850856E-01         10.9956       3
   -5.7121375488E-02   -1.0024199700E-01         14.1372       4
   -4.3225416227E-02   -9.0786925999E-02         17.2788       5
   -3.3472220189E-02   -8.2017707560E-02         20.4204       6
   -2.6512146084E-02   -7.4305673356E-02         23.5619       7
   -2.1427805809E-02   -6.7634845565E-02         26.7035       8
   -1.7621094505E-02   -6.1912584242E-02         29.8451       9
   -1.4721341311E-02   -5.6975884876E-02         32.9867      10
   -1.2458341356E-02   -5.2695182946E-02         36.1283      11
   -1.0680089591E-02   -4.8982429032E-02         39.2699      12
   -9.2486474928E-03   -4.5723993112E-02         42.4115      13
   -8.0702438818E-03   -4.2852601482E-02         45.5531      14
   -7.1140755512E-03   -4.0309313960E-02         48.6947      15
   -6.3048055458E-03   -3.8031323410E-02         51.8363      16
   -5.6370588243E-03   -3.5993922939E-02         54.9779      17
   -5.0570285826E-03   -3.4158088904E-02         58.1195      18
   -4.5487700015E-03   -3.2494809076E-02         61.2611      19
   -4.1362893436E-03   -3.0979667746E-02         64.4026      20
   -3.7639556876E-03   -2.9589850954E-02         67.5442      21
   -3.4401741822E-03   -2.8333682002E-02         70.6858      22
   -3.1601856841E-03   -2.7163496501E-02         73.8274      23
   -2.9079043461E-03   -2.6088187367E-02         76.9690      24
   -2.6934933492E-03   -2.5098265242E-02         80.1106      25
   -2.4857793817E-03   -2.4170442229E-02         83.2522      26
   -2.3216783425E-03   -2.3314363054E-02         86.3938      27
   -2.1641711004E-03   -2.2517845036E-02         89.5354      28
   -2.0152183705E-03   -2.1776973349E-02         92.6770      29
   -1.8896806780E-03   -2.1079473452E-02         95.8186      30
   -1.7748721414E-03   -2.0429587071E-02         98.9602      31
   -1.6631241537E-03   -1.9810738290E-02        102.1018      32
   -1.5699143083E-03   -1.9233018452E-02        105.2434      33
   -1.4798153572E-03   -1.8678406935E-02        108.3849      34
   -1.3985526666E-03   -1.8161237026E-02        111.5265      35
   -1.3210241813E-03   -1.7671386158E-02        114.6681      36
   -1.2442238346E-03   -1.7203538918E-02        117.8097      37
   -1.1814436351E-03   -1.6764014308E-02        120.9513      38
   -1.1238055014E-03   -1.6339190549E-02        124.0929      39
   -1.0702995452E-03   -1.5943493619E-02        127.2345      40
   -1.0275592483E-03   -1.5571435083E-02        130.3761      41
   -9.7439691366E-04   -1.5204205782E-02        133.5177      42
   -9.2941147828E-04   -1.4867881848E-02        136.6593      43
   -8.8290936992E-04   -1.4532486830E-02        139.8009      44
   -8.4617169593E-04   -1.4215802386E-02        142.9425      45
   -8.1273959872E-04   -1.3914147834E-02        146.0841      46
   -7.7187325940E-04   -1.3622070152E-02        149.2257      47
   -7.3914521059E-04   -1.3346823150E-02        152.3672      48
   -7.1551567345E-04   -1.3065979881E-02        155.5088      49
   -6.8239095454E-04   -1.2817474207E-02        158.6504      50
   -6.6342049430E-04   -1.2574075618E-02        161.7920      51
   -6.2675940441E-04   -1.2331370105E-02        164.9336      52
   -6.0203696080E-04   -1.2111912730E-02        168.0752      53
   -5.7897889038E-04   -1.1876957415E-02        171.2168      54
   -5.5207009877E-04   -1.1669463809E-02        174.3584      55
   -5.3885429090E-04   -1.1467858119E-02        177.5000      56
   -5.2130755666E-04   -1.1262948860E-02        180.6416      57
   -4.9856169999E-04   -1.1073348174E-02        183.7832      58
   -4.8942045150E-04   -1.0885993440E-02        186.9248      59
   -4.6741006112E-04   -1.0710712645E-02        190.0664      60
   -4.5320096471E-04   -1.0536897184E-02        193.2079      61
   -4.3910464053E-04   -1.0367079382E-02        196.3495      62
   -4.2723481132E-04   -1.0201077840E-02        199.4911      63
   -4.1833220026E-04   -1.0045660315E-02        202.6327      64
   -4.0354174412E-04   -9.8930910091E-03        205.7743      65
   -3.8678495041E-04   -9.7404939765E-03        208.9159      66
   -3.7361820557E-04   -9.6038588897E-03        212.0575      67
   -3.6217509553E-04   -9.4637237508E-03        215.1991      68
   -3.5467627518E-04   -9.3286279150E-03        218.3407      69
   -3.4638228387E-04   -9.2000812287E-03        221.4823      70
   -3.3536092331E-04   -9.0693789574E-03        224.6239      71
   -3.2632581053E-04   -8.9434375373E-03        227.7655      72
   -3.2198957645E-04   -8.8217825486E-03        230.9071      73
   -3.1097186847E-04   -8.7137109351E-03        234.0487      74
   -3.0246290128E-04   -8.5956237802E-03        237.1902      75
   -2.9276802292E-04   -8.4881008378E-03        240.3318      76
   -2.8964245806E-04   -8.3809961535E-03        243.4734      77
   -2.7847670240E-04   -8.2745881972E-03        246.6150      78
   -2.6961405833E-04   -8.1690229765E-03        249.7566      79
   -2.6367425264E-04   -8.0673638038E-03        252.8982      80
   -2.5054164636E-04   -7.9688078602E-03        256.0398      81
   -2.4887967226E-04   -7.8765193103E-03        259.1814      82
   -2.4310761154E-04   -7.7696770282E-03        262.3230      83
   -2.3005838224E-04   -7.6872350094E-03        265.4646      84
   -2.2783838261E-04   -7.5935105062E-03        268.6062      85
   -2.1273813313E-04   -7.5014173322E-03        271.7478      86
   -2.1570949724E-04   -7.4227057206E-03        274.8894      87
   -2.1030879746E-04   -7.3358305399E-03        278.0309      88
   -2.0338868881E-04   -7.2568367690E-03        281.1725      89
   -2.0013433567E-04   -7.1718755295E-03        284.3141      90
   -1.9465858031E-04   -7.0917365349E-03        287.4557      91
   -1.8845225845E-04   -7.0195948068E-03        290.5973      92
   -1.9041533248E-04   -6.9408792460E-03        293.7389      93
   -1.8672676344E-04   -6.8715708113E-03        296.8805      94
   -1.8233809350E-04   -6.7966445493E-03        300.0221      95
   -1.7727907956E-04   -6.7285788749E-03        303.1637      96
   -1.7810761827E-04   -6.6574245409E-03        306.3053      97
   -1.7512323414E-04   -6.5975758658E-03        309.4469      98
   -1.6705447607E-04   -6.5308034095E-03        312.5885      99
   -1.6249830653E-04   -6.4690382697E-03        315.7301     100
   -1.6336952780E-04   -6.4041653268E-03        318.8717     101
   -1.5891810197E-04   -6.3402745591E-03        322.0132     102
   -1.5186925253E-04   -6.2850107952E-03        325.1548     103
   -1.4542801644E-04   -6.2167649266E-03        328.2964     104
   -1.3340545528E-04   -6.1558854669E-03        331.4380     105
   -1.3899232270E-04   -6.0959343126E-03        334.5796     106
   -1.2966433724E-04   -6.0356227860E-03        337.7212     107
   -1.2855663929E-04   -5.9857762447E-03        340.8628     108
   -1.3407737577E-04   -5.9150330598E-03        344.0044     109
   -1.3050629403E-04   -5.8716132223E-03        347.1460     110
   -1.2936133803E-04   -5.8255221138E-03        350.2876     111
   -1.2299019988E-04   -5.7680323919E-03        353.4292     112
   -1.2081077551E-04   -5.7239365322E-03        356.5708     113
   -1.1693436803E-04   -5.6643600550E-03        359.7124     114
   -1.2090548097E-04   -5.6179247233E-03        362.8540     115
   -1.2650508378E-04   -5.5750568838E-03        365.9955     116
   -1.1493222321E-04   -5.5251133789E-03        369.1371     117
   -1.1960368945E-04   -5.4875250641E-03        372.2787     118
   -1.1845997782E-04   -5.4321939951E-03        375.4203     119
   -1.0809980041E-04   -5.4003473192E-03        378.5619     120
   -1.0863390262E-04   -5.3540387430E-03        381.7035     121
   -1.0603483137E-04   -5.3033667081E-03        384.8451     122
   -1.0287969713E-04   -5.2611531822E-03        387.9867     123
   -1.0024540519E-04   -5.2173930835E-03        391.1283     124
   -9.3601679122E-05   -5.1763844341E-03        394.2699     125
   -9.3450396817E-05   -5.1279298175E-03        397.4115     126
   -9.3084651609E-05   -5.0926493767E-03        400.5531     127


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.3_T0.5/GGam.Sig_local_w_O7n0.300T0.500U4.0tp0.20 <==
   -1.7118564329E-01   -6.2606127733E-02          1.5708       0
   -1.4023664202E-01   -1.0428590683E-01          4.7124       1
   -1.0500385981E-01   -1.1329039191E-01          7.8540       2
   -7.7010234075E-02   -1.0890922703E-01         10.9956       3
   -5.7054299245E-02   -1.0012577127E-01         14.1372       4
   -4.3166392544E-02   -9.0675340158E-02         17.2788       5
   -3.3448382579E-02   -8.1916916925E-02         20.4204       6
   -2.6488991973E-02   -7.4225488211E-02         23.5619       7
   -2.1414636980E-02   -6.7563034618E-02         26.7035       8
   -1.7614086011E-02   -6.1850337263E-02         29.8451       9
   -1.4715640057E-02   -5.6918025734E-02         32.9867      10
   -1.2461479672E-02   -5.2652050097E-02         36.1283      11
   -1.0672242648E-02   -4.8936733487E-02         39.2699      12
   -9.2388979107E-03   -4.5681738535E-02         42.4115      13
   -8.0767820340E-03   -4.2813503865E-02         45.5531      14
   -7.1156937824E-03   -4.0269238724E-02         48.6947      15
   -6.3036729372E-03   -3.8007263547E-02         51.8363      16
   -5.6198959406E-03   -3.5964432462E-02         54.9779      17
   -5.0525288743E-03   -3.4129313020E-02         58.1195      18
   -4.5658015085E-03   -3.2464589467E-02         61.2611      19
   -4.1429044581E-03   -3.0958610003E-02         64.4026      20
   -3.7639955996E-03   -2.9571881929E-02         67.5442      21
   -3.4448135119E-03   -2.8304854876E-02         70.6858      22
   -3.1656161425E-03   -2.7146338033E-02         73.8274      23
   -2.9097050020E-03   -2.6071048564E-02         76.9690      24
   -2.6958389048E-03   -2.5078089700E-02         80.1106      25
   -2.5038858411E-03   -2.4152474668E-02         83.2522      26
   -2.3325625722E-03   -2.3300738685E-02         86.3938      27
   -2.1715182378E-03   -2.2518137819E-02         89.5354      28
   -2.0227397564E-03   -2.1757554885E-02         92.6770      29
   -1.8928661551E-03   -2.1069530065E-02         95.8186      30
   -1.7661612316E-03   -2.0416556398E-02         98.9602      31
   -1.6609727349E-03   -1.9806087648E-02        102.1018      32
   -1.5695264176E-03   -1.9212487497E-02        105.2434      33
   -1.4832749436E-03   -1.8660098895E-02        108.3849      34
   -1.4032117253E-03   -1.8149279345E-02        111.5265      35
   -1.3168150703E-03   -1.7662739207E-02        114.6681      36
   -1.2413293043E-03   -1.7198473879E-02        117.8097      37
   -1.1791611520E-03   -1.6748269706E-02        120.9513      38
   -1.1153378550E-03   -1.6327581402E-02        124.0929      39
   -1.0678642595E-03   -1.5933946629E-02        127.2345      40
   -1.0197192484E-03   -1.5562775498E-02        130.3761      41
   -9.7118452158E-04   -1.5195975048E-02        133.5177      42
   -9.2747728505E-04   -1.4846551808E-02        136.6593      43
   -8.8797189332E-04   -1.4520018158E-02        139.8009      44
   -8.4628618160E-04   -1.4193172271E-02        142.9425      45
   -8.0118311536E-04   -1.3905340157E-02        146.0841      46
   -7.6630186981E-04   -1.3607855173E-02        149.2257      47
   -7.4609633835E-04   -1.3325185957E-02        152.3672      48
   -7.1164284933E-04   -1.3060284842E-02        155.5088      49
   -6.8984865332E-04   -1.2813518599E-02        158.6504      50
   -6.6534199854E-04   -1.2563881606E-02        161.7920      51
   -6.4040848038E-04   -1.2331646825E-02        164.9336      52
   -6.1537747632E-04   -1.2099158841E-02        168.0752      53
   -5.8518512241E-04   -1.1878127916E-02        171.2168      54
   -5.5802118229E-04   -1.1657183548E-02        174.3584      55
   -5.4827858969E-04   -1.1456439239E-02        177.5000      56
   -5.2662201693E-04   -1.1256606778E-02        180.6416      57
   -5.1933063238E-04   -1.1068450253E-02        183.7832      58
   -4.9129227305E-04   -1.0885813446E-02        186.9248      59
   -4.6917005477E-04   -1.0709970922E-02        190.0664      60
   -4.5718578396E-04   -1.0539523688E-02        193.2079      61
   -4.3470732605E-04   -1.0362530616E-02        196.3495      62
   -4.2466562723E-04   -1.0196601942E-02        199.4911      63
   -4.1351155594E-04   -1.0037236646E-02        202.6327      64
   -4.0511363588E-04   -9.8918540689E-03        205.7743      65
   -3.8281628373E-04   -9.7534585945E-03        208.9159      66
   -3.8120102797E-04   -9.6002213200E-03        212.0575      67
   -3.6603205912E-04   -9.4628681585E-03        215.1991      68
   -3.6014630415E-04   -9.3331146609E-03        218.3407      69
   -3.4083359457E-04   -9.1925039508E-03        221.4823      70
   -3.3352034168E-04   -9.0642637176E-03        224.6239      71
   -3.2907081642E-04   -8.9351138821E-03        227.7655      72
   -3.1851669985E-04   -8.8219163552E-03        230.9071      73
   -2.9626785001E-04   -8.7096882021E-03        234.0487      74
   -2.9034492028E-04   -8.5797844299E-03        237.1902      75
   -2.9078847953E-04   -8.4671676074E-03        240.3318      76
   -2.8641614990E-04   -8.3611587945E-03        243.4734      77
   -2.8346980389E-04   -8.2556258952E-03        246.6150      78
   -2.6969242170E-04   -8.1575611172E-03        249.7566      79
   -2.6106673876E-04   -8.0520910000E-03        252.8982      80
   -2.5947043057E-04   -7.9503465521E-03        256.0398      81
   -2.4916476527E-04   -7.8648955375E-03        259.1814      82
   -2.4114235339E-04   -7.7679558540E-03        262.3230      83
   -2.3821344279E-04   -7.6775462156E-03        265.4646      84
   -2.3286087009E-04   -7.5833354227E-03        268.6062      85
   -2.3041400218E-04   -7.5055679635E-03        271.7478      86
   -2.1823711159E-04   -7.4185995917E-03        274.8894      87
   -2.1453677062E-04   -7.3292058800E-03        278.0309      88
   -2.0591016615E-04   -7.2462484915E-03        281.1725      89
   -2.0025084738E-04   -7.1586208887E-03        284.3141      90
   -2.0265962875E-04   -7.0949538480E-03        287.4557      91
   -1.9215716678E-04   -7.0103828186E-03        290.5973      92
   -1.9003574595E-04   -6.9372709466E-03        293.7389      93
   -1.9821334318E-04   -6.8642769173E-03        296.8805      94
   -1.8953121468E-04   -6.7878985664E-03        300.0221      95
   -1.8356857050E-04   -6.7267171942E-03        303.1637      96
   -1.7398284516E-04   -6.6517108757E-03        306.3053      97
   -1.7498741774E-04   -6.5857350424E-03        309.4469      98
   -1.6943207173E-04   -6.5236355901E-03        312.5885      99
   -1.6471303157E-04   -6.4582155161E-03        315.7301     100
   -1.5970845065E-04   -6.3922372037E-03        318.8717     101
   -1.6351297955E-04   -6.3319156001E-03        322.0132     102
   -1.6190276942E-04   -6.2698437899E-03        325.1548     103
   -1.5548800602E-04   -6.2150838564E-03        328.2964     104
   -1.5037890776E-04   -6.1539583312E-03        331.4380     105
   -1.4492764668E-04   -6.0942774819E-03        334.5796     106
   -1.3875641361E-04   -6.0411030866E-03        337.7212     107
   -1.3583275470E-04   -5.9968339744E-03        340.8628     108
   -1.3691811550E-04   -5.9307134287E-03        344.0044     109
   -1.3137730008E-04   -5.8789273453E-03        347.1460     110
   -1.3075953751E-04   -5.8257710549E-03        350.2876     111
   -1.2307049079E-04   -5.7757874611E-03        353.4292     112
   -1.1609850486E-04   -5.7246680138E-03        356.5708     113
   -1.1491197131E-04   -5.6647894595E-03        359.7124     114
   -1.1957847757E-04   -5.6233097958E-03        362.8540     115
   -1.2070797034E-04   -5.5729527862E-03        365.9955     116
   -1.1251743315E-04   -5.5246773444E-03        369.1371     117
   -1.0919074076E-04   -5.4864948445E-03        372.2787     118
   -1.1899429643E-04   -5.4355877737E-03        375.4203     119
   -1.1064617676E-04   -5.3985740406E-03        378.5619     120
   -1.1374795756E-04   -5.3459728768E-03        381.7035     121
   -1.0890247181E-04   -5.3110635787E-03        384.8451     122
   -9.6844434108E-05   -5.2594807747E-03        387.9867     123
   -1.0460778362E-04   -5.2136614044E-03        391.1283     124
   -9.7794911561E-05   -5.1816218177E-03        394.2699     125
   -1.0031440828E-04   -5.1324076834E-03        397.4115     126
   -9.3248720432E-05   -5.1066247588E-03        400.5531     127


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0.125/D_DCA <==
0.6 0.0454931146111 0.000311843252332


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0.125/D_DCA_size20.0 <==
0.599042308178 0.00059973186437 -1.99778015212 0.0459769467255 4.31348878126e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0.125/D_DCA_size32.0 <==
0.599044016362 0.00067382037315 -1.99277885437 0.0455939783727 0.000101305886893


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0.125/D_DCA_size34.0 <==
0.59905615979 0.000568161831058 -1.99192424919 0.0456480275182 7.99181288078e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0.125/D_DCA_size50.0 <==
0.599377620776 0.00068861941693 -1.99185009571 0.0458037511757 0.000127855821928


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0.125/D_DiagMC_GGam <==
0.6000    0.0006    -1.995    0.008    0.0459    0.0010


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0.125/E_DCA <==
0.6 -1.31115869477 0.00174747485753


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0.125/E_DCA_size20.0 <==
0.599042308178 0.00059973186437 -1.99778015212 -1.31120506508 5.54122250434e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0.125/E_DCA_size32.0 <==
0.599044016362 0.00067382037315 -1.99277885437 -1.31240236155 0.000113078783023


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0.125/E_DCA_size34.0 <==
0.59905615979 0.000568161831058 -1.99192424919 -1.31207992254 5.46554575896e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0.125/E_DCA_size50.0 <==
0.599377620776 0.00068861941693 -1.99185009571 -1.31042403405 0.000581387663743


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0.125/E_DiagMC_GGam <==
0.6000    0.0006    -1.995    0.008    -1.3131    0.0017


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0.125/GGam.Sig_local_w_O1n0.600T0.125U4.0tp0.20 <==
   -1.8220514029E-01   -3.2106905568E-02          0.3927       0
   -1.7853729745E-01   -8.2611571614E-02          1.1781       1
   -1.7157342764E-01   -1.2020077207E-01          1.9635       2
   -1.6223469294E-01   -1.4699669253E-01          2.7489       3
   -1.5152959133E-01   -1.6523688661E-01          3.5343       4
   -1.4029568479E-01   -1.7691059549E-01          4.3197       5
   -1.2913052791E-01   -1.8366304010E-01          5.1051       6
   -1.1841612161E-01   -1.8679510080E-01          5.8905       7
   -1.0836967614E-01   -1.8730652886E-01          6.6759       8
   -9.9095654367E-02   -1.8595483259E-01          7.4613       9
   -9.0622519083E-02   -1.8330538066E-01          8.2467      10
   -8.2935347870E-02   -1.7977480280E-01          9.0321      11
   -7.5987955396E-02   -1.7566556570E-01          9.8175      12
   -6.9722855123E-02   -1.7120327227E-01         10.6029      13
   -6.4080120526E-02   -1.6655196259E-01         11.3883      14
   -5.9002609682E-02   -1.6182793651E-01         12.1737      15
   -5.4431003806E-02   -1.5711039364E-01         12.9591      16
   -5.0313187149E-02   -1.5245691868E-01         13.7445      17
   -4.6596873441E-02   -1.4790838505E-01         14.5299      18
   -4.3236565015E-02   -1.4348956443E-01         15.3153      19
   -4.0196001973E-02   -1.3921768390E-01         16.1007      20
   -3.7440030808E-02   -1.3510372817E-01         16.8861      21
   -3.4936544177E-02   -1.3114903174E-01         17.6715      22
   -3.2658263473E-02   -1.2735448496E-01         18.4569      23
   -3.0580508058E-02   -1.2371967274E-01         19.2423      24
   -2.8682404957E-02   -1.2024167216E-01         20.0277      25
   -2.6945689310E-02   -1.1691671901E-01         20.8131      26
   -2.5352469236E-02   -1.1373699752E-01         21.5984      27
   -2.3888684159E-02   -1.1069613124E-01         22.3838      28
   -2.2539356383E-02   -1.0778817302E-01         23.1692      29
   -2.1298394533E-02   -1.0500870468E-01         23.9546      30
   -2.0152763076E-02   -1.0235090284E-01         24.7400      31
   -1.9093440616E-02   -9.9807815637E-02         25.5254      32
   -1.8112616534E-02   -9.7373176735E-02         26.3108      33
   -1.7199839438E-02   -9.5043629875E-02         27.0962      34
   -1.6352905745E-02   -9.2812004545E-02         27.8816      35
   -1.5563884926E-02   -9.0673931504E-02         28.6670      36
   -1.4830059758E-02   -8.8620863890E-02         29.4524      37
   -1.4145662023E-02   -8.6652440675E-02         30.2378      38
   -1.3505654240E-02   -8.4763523000E-02         31.0232      39
   -1.2907584667E-02   -8.2947931942E-02         31.8086      40
   -1.2345834533E-02   -8.1203058331E-02         32.5940      41
   -1.1818482243E-02   -7.9524234210E-02         33.3794      42
   -1.1322804644E-02   -7.7907700046E-02         34.1648      43
   -1.0854501209E-02   -7.6352801884E-02         34.9502      44
   -1.0414854213E-02   -7.4857740289E-02         35.7356      45
   -1.0003025347E-02   -7.3416236605E-02         36.5210      46
   -9.6141036432E-03   -7.2024555086E-02         37.3064      47
   -9.2460163978E-03   -7.0678877329E-02         38.0918      48
   -8.8979945996E-03   -6.9379406196E-02         38.8772      49
   -8.5684254629E-03   -6.8127297013E-02         39.6626      50
   -8.2556229017E-03   -6.6918381412E-02         40.4480      51
   -7.9617388524E-03   -6.5749197036E-02         41.2334      52
   -7.6809557813E-03   -6.4619410473E-02         42.0188      53
   -7.4144171850E-03   -6.3526647265E-02         42.8042      54
   -7.1611435961E-03   -6.2468437208E-02         43.5896      55
   -6.9217117601E-03   -6.1443102343E-02         44.3750      56
   -6.6927905590E-03   -6.0448872960E-02         45.1604      57
   -6.4743209512E-03   -5.9487153205E-02         45.9458      58
   -6.2675716991E-03   -5.8554998737E-02         46.7312      59
   -6.0695035798E-03   -5.7650030252E-02         47.5166      60
   -5.8799872197E-03   -5.6773171281E-02         48.3020      61
   -5.6998213096E-03   -5.5922311327E-02         49.0874      62
   -5.5270168541E-03   -5.5095318599E-02         49.8728      63
   -5.3600843193E-03   -5.4290218088E-02         50.6582      64
   -5.1997290515E-03   -5.3508777158E-02         51.4436      65
   -5.0484828120E-03   -5.2748442795E-02         52.2290      66
   -4.9028408644E-03   -5.2007971545E-02         53.0144      67
   -4.7626789931E-03   -5.1287800485E-02         53.7998      68
   -4.6279603016E-03   -5.0585686875E-02         54.5852      69
   -4.5002407787E-03   -4.9901394978E-02         55.3706      70
   -4.3782799243E-03   -4.9236285832E-02         56.1560      71
   -4.2608544041E-03   -4.8588732841E-02         56.9414      72
   -4.1477121984E-03   -4.7959555339E-02         57.7268      73
   -4.0396756070E-03   -4.7344690341E-02         58.5122      74
   -3.9340532539E-03   -4.6744993549E-02         59.2976      75
   -3.8338088074E-03   -4.6159822916E-02         60.0830      76
   -3.7377262680E-03   -4.5588509921E-02         60.8684      77
   -3.6439873478E-03   -4.5030920059E-02         61.6538      78
   -3.5543304271E-03   -4.4487511599E-02         62.4392      79
   -3.4687787461E-03   -4.3956381801E-02         63.2246      80
   -3.3861576993E-03   -4.3438372989E-02         64.0100      81
   -3.3040592343E-03   -4.2930246107E-02         64.7953      82
   -3.2233153714E-03   -4.2433630768E-02         65.5807      83
   -3.1437713272E-03   -4.1947581868E-02         66.3661      84
   -3.0695799008E-03   -4.1475207029E-02         67.1515      85
   -2.9991732620E-03   -4.1014199913E-02         67.9369      86
   -2.9321291336E-03   -4.0564377138E-02         68.7223      87
   -2.8686761926E-03   -4.0121567830E-02         69.5077      88
   -2.8054418052E-03   -3.9688216946E-02         70.2931      89
   -2.7423473499E-03   -3.9261861657E-02         71.0785      90
   -2.6817711694E-03   -3.8845775516E-02         71.8639      91
   -2.6242774111E-03   -3.8438775093E-02         72.6493      92
   -2.5683794204E-03   -3.8038995891E-02         73.4347      93
   -2.5130352152E-03   -3.7647888969E-02         74.2201      94
   -2.4588605855E-03   -3.7265978711E-02         75.0055      95
   -2.4062420759E-03   -3.6891265979E-02         75.7909      96
   -2.3570518569E-03   -3.6525434584E-02         76.5763      97
   -2.3095291103E-03   -3.6165065369E-02         77.3617      98
   -2.2621275585E-03   -3.5810424391E-02         78.1471      99
   -2.2154184027E-03   -3.5462809214E-02         78.9325     100
   -2.1715238585E-03   -3.5123240379E-02         79.7179     101
   -2.1291436976E-03   -3.4789664924E-02         80.5033     102
   -2.0864633288E-03   -3.4461562011E-02         81.2887     103
   -2.0459522916E-03   -3.4137610856E-02         82.0741     104
   -2.0061099652E-03   -3.3821587507E-02         82.8595     105
   -1.9670969076E-03   -3.3512129041E-02         83.6449     106
   -1.9307211557E-03   -3.3209044577E-02         84.4303     107
   -1.8954599027E-03   -3.2908096272E-02         85.2157     108
   -1.8598741252E-03   -3.2614212302E-02         86.0011     109
   -1.8248519141E-03   -3.2323735083E-02         86.7865     110
   -1.7903679567E-03   -3.2040367766E-02         87.5719     111
   -1.7559916309E-03   -3.1761573646E-02         88.3573     112
   -1.7236534984E-03   -3.1488548274E-02         89.1427     113
   -1.6908919103E-03   -3.1218883145E-02         89.9281     114
   -1.6589516009E-03   -3.0953069288E-02         90.7135     115
   -1.6297324732E-03   -3.0693218733E-02         91.4989     116
   -1.6016141249E-03   -3.0437028382E-02         92.2843     117
   -1.5729186510E-03   -3.0184905936E-02         93.0697     118
   -1.5439456945E-03   -2.9935826068E-02         93.8551     119
   -1.5155393512E-03   -2.9692358625E-02         94.6405     120
   -1.4899435895E-03   -2.9454869368E-02         95.4259     121
   -1.4648000122E-03   -2.9219539729E-02         96.2113     122
   -1.4413547579E-03   -2.8987573667E-02         96.9967     123
   -1.4202028421E-03   -2.8759041982E-02         97.7821     124
   -1.3993365223E-03   -2.8534650524E-02         98.5675     125
   -1.3754415471E-03   -2.8312488019E-02         99.3529     126
   -1.3516390223E-03   -2.8094344092E-02        100.1383     127


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0.125/GGam.Sig_local_w_O3n0.600T0.125U4.0tp0.20 <==
   -2.3859874175E-01   -4.5691126751E-02          0.3927       0
   -2.3396224682E-01   -1.1412165563E-01          1.1781       1
   -2.2473146252E-01   -1.6268701701E-01          1.9635       2
   -2.1206800073E-01   -1.9574408552E-01          2.7489       3
   -1.9738712209E-01   -2.1714248927E-01          3.5343       4
   -1.8191087461E-01   -2.2994096980E-01          4.3197       5
   -1.6652096783E-01   -2.3649221383E-01          5.1051       6
   -1.5178433831E-01   -2.3857811499E-01          5.8905       7
   -1.3801663013E-01   -2.3752279141E-01          6.6759       8
   -1.2537636916E-01   -2.3431180261E-01          7.4613       9
   -1.1390673946E-01   -2.2965072270E-01          8.2467      10
   -1.0356713329E-01   -2.2406263954E-01          9.0321      11
   -9.4288145910E-02   -2.1791827170E-01          9.8175      12
   -8.5989333517E-02   -2.1147084486E-01         10.6029      13
   -7.8571013674E-02   -2.0491982524E-01         11.3883      14
   -7.1949279054E-02   -1.9838607048E-01         12.1737      15
   -6.6024720892E-02   -1.9196539290E-01         12.9591      16
   -6.0724848930E-02   -1.8571352198E-01         13.7445      17
   -5.5971271180E-02   -1.7966435236E-01         14.5299      18
   -5.1699319456E-02   -1.7384480861E-01         15.3153      19
   -4.7858661454E-02   -1.6826811041E-01         16.1007      20
   -4.4391509577E-02   -1.6292678095E-01         16.8861      21
   -4.1268936724E-02   -1.5782859048E-01         17.6715      22
   -3.8449809225E-02   -1.5297172940E-01         18.4569      23
   -3.5891000327E-02   -1.4834438226E-01         19.2423      24
   -3.3560741564E-02   -1.4394192020E-01         20.0277      25
   -3.1439458057E-02   -1.3974433622E-01         20.8131      26
   -2.9504349895E-02   -1.3575236135E-01         21.5984      27
   -2.7738591439E-02   -1.3194738317E-01         22.3838      28
   -2.6120736320E-02   -1.2832345468E-01         23.1692      29
   -2.4633851507E-02   -1.2487324814E-01         23.9546      30
   -2.3266252639E-02   -1.2158556050E-01         24.7400      31
   -2.2003228040E-02   -1.1845106398E-01         25.5254      32
   -2.0836536854E-02   -1.1546249715E-01         26.3108      33
   -1.9755089923E-02   -1.1260440290E-01         27.0962      34
   -1.8757736474E-02   -1.0987478650E-01         27.8816      35
   -1.7829259046E-02   -1.0725910530E-01         28.6670      36
   -1.6957942337E-02   -1.0475268756E-01         29.4524      37
   -1.6140696923E-02   -1.0235580963E-01         30.2378      38
   -1.5389335895E-02   -1.0005721014E-01         31.0232      39
   -1.4687714092E-02   -9.7860889648E-02         31.8086      40
   -1.4035990856E-02   -9.5749095385E-02         32.5940      41
   -1.3419306204E-02   -9.3715971823E-02         33.3794      42
   -1.2846726813E-02   -9.1769781413E-02         34.1648      43
   -1.2313697089E-02   -8.9892359927E-02         34.9502      44
   -1.1813901796E-02   -8.8089979944E-02         35.7356      45
   -1.1336909029E-02   -8.6352033580E-02         36.5210      46
   -1.0882076988E-02   -8.4684188819E-02         37.3064      47
   -1.0456298762E-02   -8.3069371415E-02         38.0918      48
   -1.0060239313E-02   -8.1515115968E-02         38.8772      49
   -9.6809639331E-03   -8.0012322801E-02         39.6626      50
   -9.3216880795E-03   -7.8566793646E-02         40.4480      51
   -8.9804319032E-03   -7.7173357167E-02         41.2334      52
   -8.6644948535E-03   -7.5829587699E-02         42.0188      53
   -8.3654239005E-03   -7.4525761144E-02         42.8042      54
   -8.0784883794E-03   -7.3262229209E-02         43.5896      55
   -7.8123179533E-03   -7.2040816092E-02         44.3750      56
   -7.5531710621E-03   -7.0855711691E-02         45.1604      57
   -7.3050516613E-03   -6.9714845533E-02         45.9458      58
   -7.0642681958E-03   -6.8615638803E-02         46.7312      59
   -6.8277974357E-03   -6.7538649034E-02         47.5166      60
   -6.6118015945E-03   -6.6493604002E-02         48.3020      61
   -6.4065996340E-03   -6.5480000477E-02         49.0874      62
   -6.2054926941E-03   -6.4504858008E-02         49.8728      63
   -6.0120915612E-03   -6.3559288547E-02         50.6582      64
   -5.8360285099E-03   -6.2634555410E-02         51.4436      65
   -5.6643021958E-03   -6.1730411406E-02         52.2290      66
   -5.4994629490E-03   -6.0849519666E-02         53.0144      67
   -5.3377141505E-03   -5.9991154803E-02         53.7998      68
   -5.1740979348E-03   -5.9165093508E-02         54.5852      69
   -5.0307807983E-03   -5.8358640823E-02         55.3706      70
   -4.8939898613E-03   -5.7572993855E-02         56.1560      71
   -4.7646072970E-03   -5.6814624914E-02         56.9414      72
   -4.6380647259E-03   -5.6069284268E-02         57.7268      73
   -4.5223197906E-03   -5.5332690992E-02         58.5122      74
   -4.3994722771E-03   -5.4629547660E-02         59.2976      75
   -4.2863428208E-03   -5.3948817116E-02         60.0830      76
   -4.1770397966E-03   -5.3280053829E-02         60.8684      77
   -4.0696941097E-03   -5.2629584541E-02         61.6538      78
   -3.9740127362E-03   -5.1989692807E-02         62.4392      79
   -3.8767372210E-03   -5.1364414487E-02         63.2246      80
   -3.7839179767E-03   -5.0757346246E-02         64.0100      81
   -3.7039278762E-03   -5.0162236958E-02         64.7953      82
   -3.6154933732E-03   -4.9575154788E-02         65.5807      83
   -3.5311031421E-03   -4.9006222867E-02         66.3661      84
   -3.4473378808E-03   -4.8447021380E-02         67.1515      85
   -3.3617818026E-03   -4.7899726622E-02         67.9369      86
   -3.2885110064E-03   -4.7363776342E-02         68.7223      87
   -3.2207214484E-03   -4.6846593866E-02         69.5077      88
   -3.1538340664E-03   -4.6340556230E-02         70.2931      89
   -3.0807819623E-03   -4.5841187128E-02         71.0785      90
   -3.0116869932E-03   -4.5356400031E-02         71.8639      91
   -2.9420581309E-03   -4.4881694716E-02         72.6493      92
   -2.8705722095E-03   -4.4416329395E-02         73.4347      93
   -2.8001648166E-03   -4.3953505317E-02         74.2201      94
   -2.7424651644E-03   -4.3499997532E-02         75.0055      95
   -2.6866054834E-03   -4.3061147572E-02         75.7909      96
   -2.6344949147E-03   -4.2626086750E-02         76.5763      97
   -2.5782840472E-03   -4.2197735632E-02         77.3617      98
   -2.5227887866E-03   -4.1775612557E-02         78.1471      99
   -2.4730042715E-03   -4.1357097790E-02         78.9325     100
   -2.4209385042E-03   -4.0958533436E-02         79.7179     101
   -2.3725138513E-03   -4.0567431861E-02         80.5033     102
   -2.3265450299E-03   -4.0182587181E-02         81.2887     103
   -2.2858988298E-03   -3.9805557777E-02         82.0741     104
   -2.2388118490E-03   -3.9440536809E-02         82.8595     105
   -2.1979728134E-03   -3.9082094728E-02         83.6449     106
   -2.1589210818E-03   -3.8730918347E-02         84.4303     107
   -2.1185070567E-03   -3.8380282831E-02         85.2157     108
   -2.0824526335E-03   -3.8030318127E-02         86.0011     109
   -2.0387617381E-03   -3.7686597675E-02         86.7865     110
   -1.9955322093E-03   -3.7356687187E-02         87.5719     111
   -1.9622854502E-03   -3.7043017135E-02         88.3573     112
   -1.9239856839E-03   -3.6725868121E-02         89.1427     113
   -1.8894880007E-03   -3.6411375122E-02         89.9281     114
   -1.8603012284E-03   -3.6108151623E-02         90.7135     115
   -1.8335455163E-03   -3.5800509945E-02         91.4989     116
   -1.7968288600E-03   -3.5501366785E-02         92.2843     117
   -1.7594967956E-03   -3.5201398633E-02         93.0697     118
   -1.7285595878E-03   -3.4908742479E-02         93.8551     119
   -1.6989951092E-03   -3.4616181686E-02         94.6405     120
   -1.6611825945E-03   -3.4327499889E-02         95.4259     121
   -1.6342667129E-03   -3.4052443601E-02         96.2113     122
   -1.6067099992E-03   -3.3780506741E-02         96.9967     123
   -1.5805593266E-03   -3.3513705329E-02         97.7821     124
   -1.5482113031E-03   -3.3250607270E-02         98.5675     125
   -1.5153398907E-03   -3.2996736106E-02         99.3529     126
   -1.4797669668E-03   -3.2751019834E-02        100.1383     127


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0.125/GGam.Sig_local_w_O4n0.600T0.125U4.0tp0.20 <==
   -2.6085324625E-01   -5.5731029518E-02          0.3927       0
   -2.5459264046E-01   -1.3451922955E-01          1.1781       1
   -2.4306760126E-01   -1.8745210999E-01          1.9635       2
   -2.2801060174E-01   -2.2170762104E-01          2.7489       3
   -2.1110949568E-01   -2.4270834939E-01          3.5343       4
   -1.9367875332E-01   -2.5436406764E-01          4.3197       5
   -1.7661189766E-01   -2.5945700290E-01          5.1051       6
   -1.6046727700E-01   -2.6000473783E-01          5.8905       7
   -1.4553892214E-01   -2.5744528461E-01          6.6759       8
   -1.3191924252E-01   -2.5281695932E-01          7.4613       9
   -1.1961051276E-01   -2.4684490256E-01          8.2467      10
   -1.0857580053E-01   -2.4004723396E-01          9.0321      11
   -9.8709593186E-02   -2.3280554523E-01          9.8175      12
   -8.9912552579E-02   -2.2537620818E-01         10.6029      13
   -8.2066951250E-02   -2.1793215852E-01         11.3883      14
   -7.5070344466E-02   -2.1059028805E-01         12.1737      15
   -6.8828157206E-02   -2.0344392326E-01         12.9591      16
   -6.3257541723E-02   -1.9654039557E-01         13.7445      17
   -5.8274401565E-02   -1.8989776346E-01         14.5299      18
   -5.3801761027E-02   -1.8354015157E-01         15.3153      19
   -4.9773922943E-02   -1.7746617080E-01         16.1007      20
   -4.6154105379E-02   -1.7167551130E-01         16.8861      21
   -4.2883598378E-02   -1.6616083970E-01         17.6715      22
   -3.9928240307E-02   -1.6092341792E-01         18.4569      23
   -3.7250072950E-02   -1.5595415931E-01         19.2423      24
   -3.4801858238E-02   -1.5121753805E-01         20.0277      25
   -3.2574886528E-02   -1.4672356370E-01         20.8131      26
   -3.0551337211E-02   -1.4245158801E-01         21.5984      27
   -2.8700985236E-02   -1.3839121476E-01         22.3838      28
   -2.6998759038E-02   -1.3452470112E-01         23.1692      29
   -2.5445692172E-02   -1.3084786796E-01         23.9546      30
   -2.4008337509E-02   -1.2734626180E-01         24.7400      31
   -2.2686792551E-02   -1.2401728485E-01         25.5254      32
   -2.1480461484E-02   -1.2083882408E-01         26.3108      33
   -2.0357433334E-02   -1.1779657198E-01         27.0962      34
   -1.9314639409E-02   -1.1489875468E-01         27.8816      35
   -1.8339606673E-02   -1.1212543201E-01         28.6670      36
   -1.7451228380E-02   -1.0947051238E-01         29.4524      37
   -1.6620021090E-02   -1.0693575484E-01         30.2378      38
   -1.5841733957E-02   -1.0450636972E-01         31.0232      39
   -1.5114623718E-02   -1.0217159767E-01         31.8086      40
   -1.4443463623E-02   -9.9935543170E-02         32.5940      41
   -1.3806733436E-02   -9.7798428543E-02         33.3794      42
   -1.3216824884E-02   -9.5749440845E-02         34.1648      43
   -1.2654173706E-02   -9.3777852422E-02         34.9502      44
   -1.2134350186E-02   -9.1879604362E-02         35.7356      45
   -1.1636434959E-02   -9.0058707518E-02         36.5210      46
   -1.1170804949E-02   -8.8313821083E-02         37.3064      47
   -1.0735538107E-02   -8.6624097571E-02         38.0918      48
   -1.0321232482E-02   -8.4988460116E-02         38.8772      49
   -9.9204889557E-03   -8.3421535476E-02         39.6626      50
   -9.5388573246E-03   -8.1909466267E-02         40.4480      51
   -9.1833408140E-03   -8.0443510822E-02         41.2334      52
   -8.8623905307E-03   -7.9026771787E-02         42.0188      53
   -8.5481739959E-03   -7.7648491074E-02         42.8042      54
   -8.2487998988E-03   -7.6322893272E-02         43.5896      55
   -7.9696808322E-03   -7.5040489858E-02         44.3750      56
   -7.6950178574E-03   -7.3796305335E-02         45.1604      57
   -7.4357532882E-03   -7.2592437412E-02         45.9458      58
   -7.1913539116E-03   -7.1418879463E-02         46.7312      59
   -6.9649671705E-03   -7.0298074341E-02         47.5166      60
   -6.7462650844E-03   -6.9210729329E-02         48.3020      61
   -6.5477868824E-03   -6.8150046772E-02         49.0874      62
   -6.3390833690E-03   -6.7127889794E-02         49.8728      63
   -6.1425371186E-03   -6.6130538067E-02         50.6582      64
   -5.9594772825E-03   -6.5157738741E-02         51.4436      65
   -5.7851941888E-03   -6.4208585198E-02         52.2290      66
   -5.6221849674E-03   -6.3284530637E-02         53.0144      67
   -5.4586751106E-03   -6.2396250656E-02         53.7998      68
   -5.2986686804E-03   -6.1525461021E-02         54.5852      69
   -5.1354403961E-03   -6.0691184592E-02         55.3706      70
   -4.9907117298E-03   -5.9877542840E-02         56.1560      71
   -4.8636874556E-03   -5.9083902212E-02         56.9414      72
   -4.7302765389E-03   -5.8309099706E-02         57.7268      73
   -4.6048917510E-03   -5.7550955328E-02         58.5122      74
   -4.4700622873E-03   -5.6817575103E-02         59.2976      75
   -4.3551752763E-03   -5.6087942204E-02         60.0830      76
   -4.2547676058E-03   -5.5389306976E-02         60.8684      77
   -4.1516999000E-03   -5.4694889626E-02         61.6538      78
   -4.0439417739E-03   -5.4028522979E-02         62.4392      79
   -3.9406748569E-03   -5.3375336524E-02         63.2246      80
   -3.8387176144E-03   -5.2735112410E-02         64.0100      81
   -3.7473359896E-03   -5.2110665071E-02         64.7953      82
   -3.6681835840E-03   -5.1505069940E-02         65.5807      83
   -3.5856262709E-03   -5.0918959752E-02         66.3661      84
   -3.5056378600E-03   -5.0344869187E-02         67.1515      85
   -3.4246555496E-03   -4.9787937420E-02         67.9369      86
   -3.3424001731E-03   -4.9234068141E-02         68.7223      87
   -3.2722235124E-03   -4.8695212132E-02         69.5077      88
   -3.2005104076E-03   -4.8159210592E-02         70.2931      89
   -3.1186907762E-03   -4.7640177207E-02         71.0785      90
   -3.0477234817E-03   -4.7127649977E-02         71.8639      91
   -2.9829408835E-03   -4.6637071857E-02         72.6493      92
   -2.9160080299E-03   -4.6156906641E-02         73.4347      93
   -2.8502239536E-03   -4.5674380482E-02         74.2201      94
   -2.7785175014E-03   -4.5213538059E-02         75.0055      95
   -2.7089570484E-03   -4.4746625245E-02         75.7909      96
   -2.6537451043E-03   -4.4291393041E-02         76.5763      97
   -2.6020912137E-03   -4.3844905848E-02         77.3617      98
   -2.5539286292E-03   -4.3408253029E-02         78.1471      99
   -2.5089990852E-03   -4.2994179414E-02         78.9325     100
   -2.4573866184E-03   -4.2574694855E-02         79.7179     101
   -2.4181420507E-03   -4.2174633707E-02         80.5033     102
   -2.3852459968E-03   -4.1784404019E-02         81.2887     103
   -2.3351784058E-03   -4.1392925368E-02         82.0741     104
   -2.2953398659E-03   -4.1000811801E-02         82.8595     105
   -2.2393427122E-03   -4.0623458505E-02         83.6449     106
   -2.1904644425E-03   -4.0265884274E-02         84.4303     107
   -2.1632705286E-03   -3.9899696182E-02         85.2157     108
   -2.1265501959E-03   -3.9534231158E-02         86.0011     109
   -2.0757981955E-03   -3.9188694155E-02         86.7865     110
   -2.0254177760E-03   -3.8843311252E-02         87.5719     111
   -1.9905378768E-03   -3.8502071177E-02         88.3573     112
   -1.9621384243E-03   -3.8169222789E-02         89.1427     113
   -1.9121945626E-03   -3.7847311540E-02         89.9281     114
   -1.8718846261E-03   -3.7537014004E-02         90.7135     115
   -1.8377817362E-03   -3.7230978598E-02         91.4989     116
   -1.8054237053E-03   -3.6914347792E-02         92.2843     117
   -1.7690298547E-03   -3.6598720289E-02         93.0697     118
   -1.7295774476E-03   -3.6280658026E-02         93.8551     119
   -1.7018628307E-03   -3.5982880240E-02         94.6405     120
   -1.6724258761E-03   -3.5679598231E-02         95.4259     121
   -1.6466845684E-03   -3.5393741647E-02         96.2113     122
   -1.6309397397E-03   -3.5111473933E-02         96.9967     123
   -1.6171841348E-03   -3.4822290711E-02         97.7821     124
   -1.5894522532E-03   -3.4554296605E-02         98.5675     125
   -1.5569695154E-03   -3.4278579003E-02         99.3529     126
   -1.5260799540E-03   -3.4008616613E-02        100.1383     127


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0.125/GGam.Sig_local_w_O5n0.600T0.125U4.0tp0.20 <==
   -2.6654169750E-01   -5.7638424672E-02          0.3927       0
   -2.6042510137E-01   -1.3845729018E-01          1.1781       1
   -2.4870501358E-01   -1.9246950789E-01          1.9635       2
   -2.3314285645E-01   -2.2728917933E-01          2.7489       3
   -2.1556197237E-01   -2.4849502533E-01          3.5343       4
   -1.9738090213E-01   -2.6009644724E-01          4.3197       5
   -1.7958181454E-01   -2.6499535891E-01          5.1051       6
   -1.6275773785E-01   -2.6523083611E-01          5.8905       7
   -1.4720971503E-01   -2.6229978705E-01          6.6759       8
   -1.3305852886E-01   -2.5724600029E-01          7.4613       9
   -1.2030415848E-01   -2.5086984586E-01          8.2467      10
   -1.0890033647E-01   -2.4366418447E-01          9.0321      11
   -9.8739669535E-02   -2.3604175467E-01          9.8175      12
   -8.9696862935E-02   -2.2825576794E-01         10.6029      13
   -8.1662442720E-02   -2.2046508249E-01         11.3883      14
   -7.4525657530E-02   -2.1280098186E-01         12.1737      15
   -6.8180799537E-02   -2.0534676687E-01         12.9591      16
   -6.2521058986E-02   -1.9816714221E-01         13.7445      17
   -5.7473300484E-02   -1.9128323633E-01         14.5299      18
   -5.2966860072E-02   -1.8471322333E-01         15.3153      19
   -4.8912436968E-02   -1.7846191598E-01         16.1007      20
   -4.5263628334E-02   -1.7251938339E-01         16.8861      21
   -4.2002095006E-02   -1.6686577892E-01         17.6715      22
   -3.9056308363E-02   -1.6150353246E-01         18.4569      23
   -3.6379986494E-02   -1.5641616914E-01         19.2423      24
   -3.3963835071E-02   -1.5158392662E-01         20.0277      25
   -3.1758158881E-02   -1.4699258084E-01         20.8131      26
   -2.9741156692E-02   -1.4263916623E-01         21.5984      27
   -2.7920180284E-02   -1.3850914086E-01         22.3838      28
   -2.6245961176E-02   -1.3458686337E-01         23.1692      29
   -2.4713417983E-02   -1.3084816023E-01         23.9546      30
   -2.3328507438E-02   -1.2729735909E-01         24.7400      31
   -2.2043469625E-02   -1.2391681839E-01         25.5254      32
   -2.0848248556E-02   -1.2070769336E-01         26.3108      33
   -1.9735833951E-02   -1.1765119811E-01         27.0962      34
   -1.8712706592E-02   -1.1473114500E-01         27.8816      35
   -1.7777588438E-02   -1.1194203737E-01         28.6670      36
   -1.6924316833E-02   -1.0926963204E-01         29.4524      37
   -1.6102831932E-02   -1.0671023590E-01         30.2378      38
   -1.5320998980E-02   -1.0427407581E-01         31.0232      39
   -1.4606018210E-02   -1.0194679564E-01         31.8086      40
   -1.3934174732E-02   -9.9718223157E-02         32.5940      41
   -1.3328318068E-02   -9.7565469070E-02         33.3794      42
   -1.2763495391E-02   -9.5497350586E-02         34.1648      43
   -1.2230158221E-02   -9.3513581725E-02         34.9502      44
   -1.1729565265E-02   -9.1610815218E-02         35.7356      45
   -1.1243817026E-02   -8.9756130981E-02         36.5210      46
   -1.0788118650E-02   -8.8003109002E-02         37.3064      47
   -1.0352039544E-02   -8.6296608130E-02         38.0918      48
   -9.9499677138E-03   -8.4667217625E-02         38.8772      49
   -9.5710529755E-03   -8.3103320029E-02         39.6626      50
   -9.2110886369E-03   -8.1577230154E-02         40.4480      51
   -8.8619866051E-03   -8.0110184726E-02         41.2334      52
   -8.5275703689E-03   -7.8688130488E-02         42.0188      53
   -8.2111367872E-03   -7.7311574102E-02         42.8042      54
   -7.9259319728E-03   -7.5979702086E-02         43.5896      55
   -7.6495173215E-03   -7.4707961231E-02         44.3750      56
   -7.3801690093E-03   -7.3472091178E-02         45.1604      57
   -7.1498193512E-03   -7.2274917029E-02         45.9458      58
   -6.9242627391E-03   -7.1115145805E-02         46.7312      59
   -6.6797338782E-03   -6.9984096144E-02         47.5166      60
   -6.4710024648E-03   -6.8891353012E-02         48.3020      61
   -6.2735942759E-03   -6.7830433127E-02         49.0874      62
   -6.0877746278E-03   -6.6807177191E-02         49.8728      63
   -5.9104576189E-03   -6.5825599272E-02         50.6582      64
   -5.7361506807E-03   -6.4870710141E-02         51.4436      65
   -5.5735855847E-03   -6.3924840939E-02         52.2290      66
   -5.4095009313E-03   -6.2994271043E-02         53.0144      67
   -5.2466931041E-03   -6.2091831914E-02         53.7998      68
   -5.0936610493E-03   -6.1219493104E-02         54.5852      69
   -4.9509476875E-03   -6.0389944627E-02         55.3706      70
   -4.7998388348E-03   -5.9576852096E-02         56.1560      71
   -4.6513237516E-03   -5.8787442334E-02         56.9414      72
   -4.5283194432E-03   -5.8003516759E-02         57.7268      73
   -4.4047368188E-03   -5.7253062116E-02         58.5122      74
   -4.2993276772E-03   -5.6514204101E-02         59.2976      75
   -4.1829221546E-03   -5.5796542425E-02         60.0830      76
   -4.0702479994E-03   -5.5114203375E-02         60.8684      77
   -3.9749337578E-03   -5.4430079780E-02         61.6538      78
   -3.8761073283E-03   -5.3746864884E-02         62.4392      79
   -3.7837728998E-03   -5.3088469090E-02         63.2246      80
   -3.6922120088E-03   -5.2473231686E-02         64.0100      81
   -3.5840498147E-03   -5.1850323145E-02         64.7953      82
   -3.4922433523E-03   -5.1239763537E-02         65.5807      83
   -3.4142115460E-03   -5.0650469941E-02         66.3661      84
   -3.3358442481E-03   -5.0075941427E-02         67.1515      85
   -3.2581792675E-03   -4.9530167881E-02         67.9369      86
   -3.1752422689E-03   -4.8964143220E-02         68.7223      87
   -3.1111763192E-03   -4.8413422966E-02         69.5077      88
   -3.0356952451E-03   -4.7873970393E-02         70.2931      89
   -2.9695430455E-03   -4.7337183316E-02         71.0785      90
   -2.9130233417E-03   -4.6827262300E-02         71.8639      91
   -2.8420434252E-03   -4.6333669260E-02         72.6493      92
   -2.7801821555E-03   -4.5858477692E-02         73.4347      93
   -2.7103524084E-03   -4.5398196003E-02         74.2201      94
   -2.6355410543E-03   -4.4933857189E-02         75.0055      95
   -2.5776584495E-03   -4.4475757738E-02         75.7909      96
   -2.5265002582E-03   -4.4011801197E-02         76.5763      97
   -2.4850057117E-03   -4.3569155897E-02         77.3617      98
   -2.4477050987E-03   -4.3152119663E-02         78.1471      99
   -2.4103955097E-03   -4.2743050261E-02         78.9325     100
   -2.3604026693E-03   -4.2326435236E-02         79.7179     101
   -2.3161344060E-03   -4.1909403922E-02         80.5033     102
   -2.2673557295E-03   -4.1508977426E-02         81.2887     103
   -2.2293326134E-03   -4.1112876200E-02         82.0741     104
   -2.2008637434E-03   -4.0737071637E-02         82.8595     105
   -2.1524775598E-03   -4.0357978860E-02         83.6449     106
   -2.1086450094E-03   -3.9988445702E-02         84.4303     107
   -2.0643445657E-03   -3.9611272250E-02         85.2157     108
   -2.0080443975E-03   -3.9270343211E-02         86.0011     109
   -1.9678670687E-03   -3.8912819097E-02         86.7865     110
   -1.9394679857E-03   -3.8567195858E-02         87.5719     111
   -1.9011800240E-03   -3.8231800977E-02         88.3573     112
   -1.8593715668E-03   -3.7908309643E-02         89.1427     113
   -1.8310725397E-03   -3.7580141874E-02         89.9281     114
   -1.7821028253E-03   -3.7246155635E-02         90.7135     115
   -1.7482383166E-03   -3.6923219010E-02         91.4989     116
   -1.7249346327E-03   -3.6614806725E-02         92.2843     117
   -1.7120478550E-03   -3.6326964684E-02         93.0697     118
   -1.6873695015E-03   -3.6024660259E-02         93.8551     119
   -1.6624603346E-03   -3.5736246052E-02         94.6405     120
   -1.6402093251E-03   -3.5448042849E-02         95.4259     121
   -1.6031371433E-03   -3.5172289995E-02         96.2113     122
   -1.5740927619E-03   -3.4890807466E-02         96.9967     123
   -1.5409757755E-03   -3.4594794611E-02         97.7821     124
   -1.5143165256E-03   -3.4316861242E-02         98.5675     125
   -1.4943489608E-03   -3.4050681785E-02         99.3529     126
   -1.4702314845E-03   -3.3795854979E-02        100.1383     127


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0.125/GGam.Sig_local_w_O6n0.600T0.125U4.0tp0.20 <==
   -2.6893258935E-01   -5.6512588710E-02          0.3927       0
   -2.6367738318E-01   -1.3720577398E-01          1.1781       1
   -2.5230466631E-01   -1.9204009788E-01          1.9635       2
   -2.3650159162E-01   -2.2773141718E-01          2.7489       3
   -2.1835574683E-01   -2.4954794719E-01          3.5343       4
   -1.9951207641E-01   -2.6148367802E-01          4.3197       5
   -1.8103350406E-01   -2.6645116759E-01          5.1051       6
   -1.6363020843E-01   -2.6659726987E-01          5.8905       7
   -1.4758416141E-01   -2.6348048105E-01          6.6759       8
   -1.3302748067E-01   -2.5820809230E-01          7.4613       9
   -1.1999153107E-01   -2.5156521864E-01          8.2467      10
   -1.0838934797E-01   -2.4410011171E-01          9.0321      11
   -9.8073758199E-02   -2.3622522170E-01          9.8175      12
   -8.8927133537E-02   -2.2821352082E-01         10.6029      13
   -8.0835599879E-02   -2.2026476227E-01         11.3883      14
   -7.3672972723E-02   -2.1245643555E-01         12.1737      15
   -6.7337985482E-02   -2.0489570242E-01         12.9591      16
   -6.1674645139E-02   -1.9760764583E-01         13.7445      17
   -5.6668936554E-02   -1.9063554630E-01         14.5299      18
   -5.2170121050E-02   -1.8400142225E-01         15.3153      19
   -4.8143176941E-02   -1.7769598717E-01         16.1007      20
   -4.4563052559E-02   -1.7173916200E-01         16.8861      21
   -4.1353088722E-02   -1.6606397630E-01         17.6715      22
   -3.8423382422E-02   -1.6067580501E-01         18.4569      23
   -3.5796964831E-02   -1.5555435090E-01         19.2423      24
   -3.3396701201E-02   -1.5071108158E-01         20.0277      25
   -3.1232138674E-02   -1.4614073928E-01         20.8131      26
   -2.9230395916E-02   -1.4179536789E-01         21.5984      27
   -2.7433376490E-02   -1.3765113837E-01         22.3838      28
   -2.5788810230E-02   -1.3373215505E-01         23.1692      29
   -2.4304995139E-02   -1.3000826426E-01         23.9546      30
   -2.2921409349E-02   -1.2645478286E-01         24.7400      31
   -2.1620692627E-02   -1.2309537280E-01         25.5254      32
   -2.0406754653E-02   -1.1989029933E-01         26.3108      33
   -1.9328075004E-02   -1.1685017654E-01         27.0962      34
   -1.8320982489E-02   -1.1392764624E-01         27.8816      35
   -1.7435492203E-02   -1.1114216961E-01         28.6670      36
   -1.6580000948E-02   -1.0850129889E-01         29.4524      37
   -1.5771881231E-02   -1.0596429470E-01         30.2378      38
   -1.5063802065E-02   -1.0354572785E-01         31.0232      39
   -1.4349487312E-02   -1.0119574109E-01         31.8086      40
   -1.3670396350E-02   -9.8951115342E-02         32.5940      41
   -1.3110768856E-02   -9.6835492693E-02         33.3794      42
   -1.2510564760E-02   -9.4800621828E-02         34.1648      43
   -1.1915966355E-02   -9.2810927926E-02         34.9502      44
   -1.1392383358E-02   -9.0917767165E-02         35.7356      45
   -1.0930319871E-02   -8.9057688006E-02         36.5210      46
   -1.0505205041E-02   -8.7310111064E-02         37.3064      47
   -1.0100920330E-02   -8.5609109977E-02         38.0918      48
   -9.7123927838E-03   -8.3978707911E-02         38.8772      49
   -9.3292992175E-03   -8.2449101068E-02         39.6626      50
   -9.0084826253E-03   -8.0947631710E-02         40.4480      51
   -8.6709407992E-03   -7.9496639922E-02         41.2334      52
   -8.3800910961E-03   -7.8055294499E-02         42.0188      53
   -8.0965709014E-03   -7.6712608632E-02         42.8042      54
   -7.8216677295E-03   -7.5383587334E-02         43.5896      55
   -7.5504055491E-03   -7.4097586564E-02         44.3750      56
   -7.2570594661E-03   -7.2900747385E-02         45.1604      57
   -6.9959733057E-03   -7.1724912758E-02         45.9458      58
   -6.7504414943E-03   -7.0579188614E-02         46.7312      59
   -6.4799710086E-03   -6.9438015267E-02         47.5166      60
   -6.2857062853E-03   -6.8372864916E-02         48.3020      61
   -6.0978736846E-03   -6.7306629599E-02         49.0874      62
   -5.9061428431E-03   -6.6285723299E-02         49.8728      63
   -5.7598027919E-03   -6.5241216676E-02         50.6582      64
   -5.5981739762E-03   -6.4297239557E-02         51.4436      65
   -5.4037850174E-03   -6.3389473796E-02         52.2290      66
   -5.2819228137E-03   -6.2480738518E-02         53.0144      67
   -5.1563236121E-03   -6.1594807704E-02         53.7998      68
   -5.0344585495E-03   -6.0742853604E-02         54.5852      69
   -4.9002334035E-03   -5.9942928988E-02         55.3706      70
   -4.7828994936E-03   -5.9155595843E-02         56.1560      71
   -4.6127221742E-03   -5.8391610688E-02         56.9414      72
   -4.4297449550E-03   -5.7622418534E-02         57.7268      73
   -4.2994963923E-03   -5.6868953560E-02         58.5122      74
   -4.1491455522E-03   -5.6112555116E-02         59.2976      75
   -4.0736172043E-03   -5.5370901902E-02         60.0830      76
   -3.9762269921E-03   -5.4647529133E-02         60.8684      77
   -3.8586192650E-03   -5.3952492141E-02         61.6538      78
   -3.7628979044E-03   -5.3330966954E-02         62.4392      79
   -3.6801103523E-03   -5.2696632399E-02         63.2246      80
   -3.5689433840E-03   -5.2053664093E-02         64.0100      81
   -3.5059040181E-03   -5.1412280157E-02         64.7953      82
   -3.3972429853E-03   -5.0792026024E-02         65.5807      83
   -3.2865400232E-03   -5.0208609678E-02         66.3661      84
   -3.2179066000E-03   -4.9675298384E-02         67.1515      85
   -3.1552493256E-03   -4.9119972253E-02         67.9369      86
   -3.0955529040E-03   -4.8591832362E-02         68.7223      87
   -3.0496617599E-03   -4.8039708318E-02         69.5077      88
   -2.9942766232E-03   -4.7514778549E-02         70.2931      89
   -2.9200624679E-03   -4.6972490166E-02         71.0785      90
   -2.8521459584E-03   -4.6437012914E-02         71.8639      91
   -2.7865487470E-03   -4.5969967790E-02         72.6493      92
   -2.6924019300E-03   -4.5471581032E-02         73.4347      93
   -2.6224509352E-03   -4.5015355696E-02         74.2201      94
   -2.5828287860E-03   -4.4548336657E-02         75.0055      95
   -2.5053005118E-03   -4.4116172779E-02         75.7909      96
   -2.4446430617E-03   -4.3669312664E-02         76.5763      97
   -2.4241254843E-03   -4.3225076805E-02         77.3617      98
   -2.3740754460E-03   -4.2814210767E-02         78.1471      99
   -2.3367324030E-03   -4.2402711618E-02         78.9325     100
   -2.2680984895E-03   -4.2000702014E-02         79.7179     101
   -2.2338879101E-03   -4.1587109753E-02         80.5033     102
   -2.2042527567E-03   -4.1204893988E-02         81.2887     103
   -2.1458299560E-03   -4.0828534203E-02         82.0741     104
   -2.1135309810E-03   -4.0480080500E-02         82.8595     105
   -2.0931338355E-03   -4.0095689923E-02         83.6449     106
   -2.0595079145E-03   -3.9722947271E-02         84.4303     107
   -2.0227131825E-03   -3.9327271004E-02         85.2157     108
   -1.9821636697E-03   -3.8957890265E-02         86.0011     109
   -1.9894468841E-03   -3.8618297236E-02         86.7865     110
   -1.9407491832E-03   -3.8274039545E-02         87.5719     111
   -1.8909713973E-03   -3.7916382750E-02         88.3573     112
   -1.8494454299E-03   -3.7636385444E-02         89.1427     113
   -1.8496049969E-03   -3.7301830913E-02         89.9281     114
   -1.8102231852E-03   -3.6987391814E-02         90.7135     115
   -1.7662018900E-03   -3.6652868880E-02         91.4989     116
   -1.7385673970E-03   -3.6357820806E-02         92.2843     117
   -1.7277162518E-03   -3.6051971413E-02         93.0697     118
   -1.7233294936E-03   -3.5752883433E-02         93.8551     119
   -1.6626455333E-03   -3.5443155864E-02         94.6405     120
   -1.6435425138E-03   -3.5168187331E-02         95.4259     121
   -1.6302199718E-03   -3.4866219454E-02         96.2113     122
   -1.6151939735E-03   -3.4584422222E-02         96.9967     123
   -1.5292797592E-03   -3.4334149679E-02         97.7821     124
   -1.5210293883E-03   -3.4081298617E-02         98.5675     125
   -1.4983960039E-03   -3.3845606160E-02         99.3529     126
   -1.4549017140E-03   -3.3581527210E-02        100.1383     127


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0.125/GGam.Sig_local_w_O7n0.600T0.125U4.0tp0.20 <==
   -2.6948703414E-01   -5.5421512201E-02          0.3927       0
   -2.6483293583E-01   -1.3556996148E-01          1.1781       1
   -2.5373760636E-01   -1.9066748355E-01          1.9635       2
   -2.3786633678E-01   -2.2679996426E-01          2.7489       3
   -2.1948562833E-01   -2.4892778653E-01          3.5343       4
   -2.0027413260E-01   -2.6107314534E-01          4.3197       5
   -1.8154258175E-01   -2.6610111056E-01          5.1051       6
   -1.6389738535E-01   -2.6621466249E-01          5.8905       7
   -1.4767303767E-01   -2.6309049360E-01          6.6759       8
   -1.3300332094E-01   -2.5779974012E-01          7.4613       9
   -1.1984828762E-01   -2.5117771140E-01          8.2467      10
   -1.0815797074E-01   -2.4364110307E-01          9.0321      11
   -9.7797241620E-02   -2.3575046051E-01          9.8175      12
   -8.8691340886E-02   -2.2763597464E-01         10.6029      13
   -8.0576671871E-02   -2.1966718501E-01         11.3883      14
   -7.3400796917E-02   -2.1185019843E-01         12.1737      15
   -6.7079873988E-02   -2.0426285705E-01         12.9591      16
   -6.1461823993E-02   -1.9699982762E-01         13.7445      17
   -5.6428701316E-02   -1.9006841029E-01         14.5299      18
   -5.1908666281E-02   -1.8350949827E-01         15.3153      19
   -4.7917680316E-02   -1.7724270647E-01         16.1007      20
   -4.4329939910E-02   -1.7124020703E-01         16.8861      21
   -4.1098289728E-02   -1.6549580371E-01         17.6715      22
   -3.8139277078E-02   -1.6013335145E-01         18.4569      23
   -3.5575850768E-02   -1.5504175078E-01         19.2423      24
   -3.3173980537E-02   -1.5027655720E-01         20.0277      25
   -3.1036816620E-02   -1.4571527864E-01         20.8131      26
   -2.9076803548E-02   -1.4133063183E-01         21.5984      27
   -2.7312285661E-02   -1.3724355371E-01         22.3838      28
   -2.5785579059E-02   -1.3336917557E-01         23.1692      29
   -2.4283860164E-02   -1.2966171782E-01         23.9546      30
   -2.2846637880E-02   -1.2611741213E-01         24.7400      31
   -2.1561796128E-02   -1.2272482778E-01         25.5254      32
   -2.0385893459E-02   -1.1950515696E-01         26.3108      33
   -1.9303091074E-02   -1.1647258953E-01         27.0962      34
   -1.8337323219E-02   -1.1356930554E-01         27.8816      35
   -1.7471855098E-02   -1.1083344291E-01         28.6670      36
   -1.6526420238E-02   -1.0825375133E-01         29.4524      37
   -1.5683163687E-02   -1.0577571875E-01         30.2378      38
   -1.4978130880E-02   -1.0330553892E-01         31.0232      39
   -1.4299503668E-02   -1.0092705976E-01         31.8086      40
   -1.3586624698E-02   -9.8682643726E-02         32.5940      41
   -1.2961153543E-02   -9.6533929549E-02         33.3794      42
   -1.2454255386E-02   -9.4538268723E-02         34.1648      43
   -1.1987979328E-02   -9.2527567254E-02         34.9502      44
   -1.1493767718E-02   -9.0651847039E-02         35.7356      45
   -1.0992490821E-02   -8.8844345232E-02         36.5210      46
   -1.0511999995E-02   -8.7125362521E-02         37.3064      47
   -1.0153243727E-02   -8.5456111935E-02         38.0918      48
   -9.7639498756E-03   -8.3884962585E-02         38.8772      49
   -9.3882307503E-03   -8.2299070526E-02         39.6626      50
   -8.9724073349E-03   -8.0803956560E-02         40.4480      51
   -8.6132379302E-03   -7.9379186162E-02         41.2334      52
   -8.3087814556E-03   -7.7953155614E-02         42.0188      53
   -7.9282189764E-03   -7.6458320939E-02         42.8042      54
   -7.6533458832E-03   -7.5066812053E-02         43.5896      55
   -7.4057985881E-03   -7.3792895691E-02         44.3750      56
   -7.1638985295E-03   -7.2603198076E-02         45.1604      57
   -6.9228695329E-03   -7.1444715641E-02         45.9458      58
   -6.6424268116E-03   -7.0264123166E-02         46.7312      59
   -6.3989799322E-03   -6.9145948941E-02         47.5166      60
   -6.1791175480E-03   -6.8080986434E-02         48.3020      61
   -5.9404401644E-03   -6.7048201181E-02         49.0874      62
   -5.8301237846E-03   -6.6141048181E-02         49.8728      63
   -5.7693503815E-03   -6.5148318369E-02         50.6582      64
   -5.5625417480E-03   -6.4183181872E-02         51.4436      65
   -5.3961549828E-03   -6.3267694720E-02         52.2290      66
   -5.2306103204E-03   -6.2315653927E-02         53.0144      67
   -5.0375487162E-03   -6.1410156749E-02         53.7998      68
   -4.8902435591E-03   -6.0523610887E-02         54.5852      69
   -4.8197285519E-03   -5.9701183927E-02         55.3706      70
   -4.6871534066E-03   -5.8956811867E-02         56.1560      71
   -4.5641527376E-03   -5.8120548331E-02         56.9414      72
   -4.3198939425E-03   -5.7300474155E-02         57.7268      73
   -4.2543256872E-03   -5.6507664040E-02         58.5122      74
   -4.1944452216E-03   -5.5819568547E-02         59.2976      75
   -4.0577315077E-03   -5.5106710155E-02         60.0830      76
   -3.9717714421E-03   -5.4415302048E-02         60.8684      77
   -3.8750669382E-03   -5.3757729277E-02         61.6538      78
   -3.7755769740E-03   -5.3062919567E-02         62.4392      79
   -3.6767923483E-03   -5.2422841204E-02         63.2246      80
   -3.6068788237E-03   -5.1812193843E-02         64.0100      81
   -3.5764386594E-03   -5.1298027662E-02         64.7953      82
   -3.4618678113E-03   -5.0743173012E-02         65.5807      83
   -3.3908253606E-03   -5.0106170790E-02         66.3661      84
   -3.2420320354E-03   -4.9490921434E-02         67.1515      85
   -3.1512662278E-03   -4.8941020600E-02         67.9369      86
   -3.0159066705E-03   -4.8367784924E-02         68.7223      87
   -2.8990657033E-03   -4.7856982818E-02         69.5077      88
   -2.9200442369E-03   -4.7288814488E-02         70.2931      89
   -2.8461245181E-03   -4.6780723808E-02         71.0785      90
   -2.8437424367E-03   -4.6228437144E-02         71.8639      91
   -2.8448930575E-03   -4.5761405258E-02         72.6493      92
   -2.7306516955E-03   -4.5302937100E-02         73.4347      93
   -2.6287474696E-03   -4.4720851734E-02         74.2201      94
   -2.5798112967E-03   -4.4352965163E-02         75.0055      95
   -2.6003543420E-03   -4.3885133123E-02         75.7909      96
   -2.5147279857E-03   -4.3372337338E-02         76.5763      97
   -2.4892521423E-03   -4.2938416403E-02         77.3617      98
   -2.4823028889E-03   -4.2584386391E-02         78.1471      99
   -2.3781298003E-03   -4.2211545385E-02         78.9325     100
   -2.3263679921E-03   -4.1835654418E-02         79.7179     101
   -2.3608856240E-03   -4.1456543804E-02         80.5033     102
   -2.3198411016E-03   -4.1013422848E-02         81.2887     103
   -2.2433854073E-03   -4.0648149256E-02         82.0741     104
   -2.2137333763E-03   -4.0309977088E-02         82.8595     105
   -2.0962512440E-03   -3.9976538578E-02         83.6449     106
   -2.0770761537E-03   -3.9625396806E-02         84.4303     107
   -1.9265023781E-03   -3.9198067809E-02         85.2157     108
   -1.9152018173E-03   -3.8776901864E-02         86.0011     109
   -1.8892324641E-03   -3.8326308259E-02         86.7865     110
   -1.9423998610E-03   -3.8103604408E-02         87.5719     111
   -1.9854429455E-03   -3.7758228381E-02         88.3573     112
   -1.8950900473E-03   -3.7494296667E-02         89.1427     113
   -1.7486148524E-03   -3.7250505306E-02         89.9281     114
   -1.7101957981E-03   -3.6865349375E-02         90.7135     115
   -1.6858138881E-03   -3.6592534780E-02         91.4989     116
   -1.7077242867E-03   -3.6292995580E-02         92.2843     117
   -1.6452680841E-03   -3.5919845063E-02         93.0697     118
   -1.5811736283E-03   -3.5589314074E-02         93.8551     119
   -1.5110968218E-03   -3.5278477009E-02         94.6405     120
   -1.5015463030E-03   -3.5012314946E-02         95.4259     121
   -1.4865345339E-03   -3.4746306123E-02         96.2113     122
   -1.5081293901E-03   -3.4449389945E-02         96.9967     123
   -1.4621045262E-03   -3.4201238865E-02         97.7821     124
   -1.5115800695E-03   -3.3937854967E-02         98.5675     125
   -1.4114527363E-03   -3.3600414648E-02         99.3529     126
   -1.4376672108E-03   -3.3212526011E-02        100.1383     127


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0.25/D_DCA <==
0.6 0.0446964469432 0.00021214210519


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0.25/D_DCA_size20.0 <==
0.59951564949 0.000245140079706 -2.02779919346 0.0450756738669 1.35748402007e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0.25/D_DCA_size32.0 <==
0.599520330474 0.000442990586574 -2.02543173853 0.0448010288136 3.93882312284e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0.25/D_DCA_size34.0 <==
0.599514283402 0.000290401276248 -2.02446430885 0.044833052837 2.56986188002e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0.25/D_DCA_size50.0 <==
0.599815129636 0.000521196731368 -2.02397633492 0.0449256156346 5.78477299118e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0.25/D_DiagMC_GGam <==
0.6000    0.0006    -2.025    0.006    0.0449    0.0010


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0.25/E_DCA <==
0.6 -1.29078578324 0.00183091256141


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0.25/E_DCA_size20.0 <==
0.59951564949 0.000245140079706 -2.02779919346 -1.29100985806 3.91830774608e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0.25/E_DCA_size32.0 <==
0.599520330474 0.000442990586574 -2.02543173853 -1.29221310576 6.27142791955e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0.25/E_DCA_size34.0 <==
0.599514283402 0.000290401276248 -2.02446430885 -1.29184639374 5.11022162112e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0.25/E_DCA_size50.0 <==
0.599815129636 0.000521196731368 -2.02397633492 -1.29008503352 0.000660556203348


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0.25/E_DiagMC_GGam <==
0.6000    0.0006    -2.025    0.006    -1.2923    0.0015


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0.25/GGam.Sig_local_w_O1n0.600T0.250U4.0tp0.20 <==
   -1.8165325925E-01   -6.4545469213E-02          0.7854       0
   -1.6756439279E-01   -1.3845601169E-01          2.3562       1
   -1.4606364827E-01   -1.7393642225E-01          3.9270       2
   -1.2369065985E-01   -1.8680198063E-01          5.4978       3
   -1.0357872776E-01   -1.8743339931E-01          7.0686       4
   -8.6622944684E-02   -1.8189101873E-01          8.6394       5
   -7.2720336621E-02   -1.7352769439E-01         10.2102       6
   -6.1440977644E-02   -1.6413138274E-01         11.7810       7
   -5.2300446788E-02   -1.5463106923E-01         13.3518       8
   -4.4867593139E-02   -1.4549043229E-01         14.9226       9
   -3.8788641765E-02   -1.3692081365E-01         16.4934      10
   -3.3781234503E-02   -1.2900002980E-01         18.0642      11
   -2.9622151272E-02   -1.2172263461E-01         19.6350      12
   -2.6147396836E-02   -1.1506602213E-01         21.2058      13
   -2.3222933382E-02   -1.0898445674E-01         22.7765      14
   -2.0744160100E-02   -1.0342625905E-01         24.3473      15
   -1.8622835313E-02   -9.8344101937E-02         25.9181      16
   -1.6801866632E-02   -9.3686674510E-02         27.4889      17
   -1.5225156983E-02   -8.9410428480E-02         29.0597      18
   -1.3854136035E-02   -8.5475954748E-02         30.6305      19
   -1.2656110406E-02   -8.1848752930E-02         32.2013      20
   -1.1604454404E-02   -7.8494973588E-02         33.7721      21
   -1.0666932509E-02   -7.5390816044E-02         35.3429      22
   -9.8372240246E-03   -7.2513946106E-02         36.9137      23
   -9.0995345132E-03   -6.9836612108E-02         38.4845      24
   -8.4425786745E-03   -6.7339505468E-02         40.0553      25
   -7.8530121715E-03   -6.5005942281E-02         41.6261      26
   -7.3183924600E-03   -6.2825881716E-02         43.1969      27
   -6.8355152123E-03   -6.0781058192E-02         44.7677      28
   -6.3981331469E-03   -5.8860591289E-02         46.3385      29
   -6.0021771866E-03   -5.7051526289E-02         47.9093      30
   -5.6391495390E-03   -5.5347812770E-02         49.4801      31
   -5.3064008512E-03   -5.3741404239E-02         51.0509      32
   -5.0019753796E-03   -5.2222131661E-02         52.6217      33
   -4.7238237463E-03   -5.0782431535E-02         54.1925      34
   -4.4709560343E-03   -4.9418071500E-02         55.7633      35
   -4.2365170678E-03   -4.8123020619E-02         57.3341      36
   -4.0179107591E-03   -4.6899528616E-02         58.9049      37
   -3.8167989221E-03   -4.5731305058E-02         60.4757      38
   -3.6287186971E-03   -4.4619496209E-02         62.0465      39
   -3.4585055661E-03   -4.3557824328E-02         63.6173      40
   -3.2950352165E-03   -4.2543784306E-02         65.1880      41
   -3.1424728329E-03   -4.1575540420E-02         66.7588      42
   -2.9986294191E-03   -4.0653419800E-02         68.3296      43
   -2.8640398991E-03   -3.9766462557E-02         69.9004      44
   -2.7423975180E-03   -3.8916924649E-02         71.4712      45
   -2.6291748530E-03   -3.8103191042E-02         73.0420      46
   -2.5215436530E-03   -3.7324140351E-02         74.6128      47
   -2.4182194806E-03   -3.6577399539E-02         76.1836      48
   -2.3188598178E-03   -3.5858374588E-02         77.7544      49
   -2.2252879427E-03   -3.5167242532E-02         79.3252      50
   -2.1412749689E-03   -3.4500048072E-02         80.8960      51
   -2.0625537431E-03   -3.3853824748E-02         82.4668      52
   -1.9886844358E-03   -3.3232863207E-02         84.0376      53
   -1.9168299596E-03   -3.2632830790E-02         85.6084      54
   -1.8499826536E-03   -3.2055653992E-02         87.1792      55
   -1.7862769024E-03   -3.1500528159E-02         88.7500      56
   -1.7250441963E-03   -3.0964088742E-02         90.3208      57
   -1.6689499654E-03   -3.0447486457E-02         91.8916      58
   -1.6136798935E-03   -2.9946704417E-02         93.4624      59
   -1.5587889504E-03   -2.9461940076E-02         95.0332      60
   -1.5043541398E-03   -2.8990322856E-02         96.6040      61
   -1.4542963220E-03   -2.8534588353E-02         98.1748      62
   -1.4119297867E-03   -2.8091480420E-02         99.7456      63
   -1.3693235648E-03   -2.7662111569E-02        101.3164      64
   -1.3261381996E-03   -2.7246891843E-02        102.8872      65
   -1.2844618254E-03   -2.6845923839E-02        104.4580      66
   -1.2471315821E-03   -2.6452452851E-02        106.0288      67
   -1.2082248109E-03   -2.6069706054E-02        107.5995      68
   -1.1729984934E-03   -2.5703237432E-02        109.1703      69
   -1.1412365563E-03   -2.5344789051E-02        110.7411      70
   -1.1062080598E-03   -2.4997318350E-02        112.3119      71
   -1.0702963755E-03   -2.4657332966E-02        113.8827      72
   -1.0375900318E-03   -2.4326572255E-02        115.4535      73
   -1.0086179227E-03   -2.3998947977E-02        117.0243      74
   -9.8134901313E-04   -2.3684205224E-02        118.5951      75
   -9.5452778344E-04   -2.3377151430E-02        120.1659      76
   -9.2941878871E-04   -2.3075222528E-02        121.7367      77
   -9.0391651466E-04   -2.2782525455E-02        123.3075      78
   -8.8128138961E-04   -2.2501898794E-02        124.8783      79
   -8.6126153076E-04   -2.2227289831E-02        126.4491      80
   -8.4146446572E-04   -2.1958341578E-02        128.0199      81
   -8.1878201019E-04   -2.1693300747E-02        129.5907      82
   -7.9890334143E-04   -2.1435960611E-02        131.1615      83
   -7.7813633894E-04   -2.1184719917E-02        132.7323      84
   -7.5635571280E-04   -2.0943608442E-02        134.3031      85
   -7.3583861819E-04   -2.0705369036E-02        135.8739      86
   -7.1958511605E-04   -2.0470040253E-02        137.4447      87
   -7.0477040382E-04   -2.0238582756E-02        139.0155      88
   -6.8646976346E-04   -2.0014357100E-02        140.5863      89
   -6.7038652539E-04   -1.9797689925E-02        142.1571      90
   -6.5332150187E-04   -1.9580676370E-02        143.7279      91
   -6.4149957534E-04   -1.9372066598E-02        145.2987      92
   -6.2774677217E-04   -1.9168591034E-02        146.8695      93
   -6.1111056984E-04   -1.8965333379E-02        148.4403      94
   -5.9431695038E-04   -1.8768054011E-02        150.0110      95
   -5.8438580615E-04   -1.8574171579E-02        151.5818      96
   -5.7265974037E-04   -1.8386072936E-02        153.1526      97
   -5.6094209587E-04   -1.8200704891E-02        154.7234      98
   -5.5070206789E-04   -1.8019624049E-02        156.2942      99
   -5.3911318806E-04   -1.7839477316E-02        157.8650     100
   -5.2338934325E-04   -1.7665683744E-02        159.4358     101
   -5.1143448427E-04   -1.7497008833E-02        161.0066     102
   -4.9683364331E-04   -1.7329442804E-02        162.5774     103
   -4.8753236184E-04   -1.7167605451E-02        164.1482     104
   -4.8084399359E-04   -1.7004963399E-02        165.7190     105
   -4.6966756910E-04   -1.6846084191E-02        167.2898     106
   -4.6421701430E-04   -1.6690151105E-02        168.8606     107
   -4.5294076362E-04   -1.6536014941E-02        170.4314     108
   -4.4323858897E-04   -1.6386350139E-02        172.0022     109
   -4.3223694553E-04   -1.6238414670E-02        173.5730     110
   -4.2423464269E-04   -1.6094764138E-02        175.1438     111
   -4.1617069897E-04   -1.5951007329E-02        176.7146     112
   -4.0903044790E-04   -1.5811304904E-02        178.2854     113
   -4.0363129071E-04   -1.5674799357E-02        179.8562     114
   -3.9864229620E-04   -1.5536625459E-02        181.4270     115
   -3.9272968156E-04   -1.5402329799E-02        182.9978     116
   -3.8858714445E-04   -1.5275620536E-02        184.5686     117
   -3.8225621748E-04   -1.5146611058E-02        186.1394     118
   -3.7340877078E-04   -1.5019657757E-02        187.7102     119
   -3.6345559528E-04   -1.4896526279E-02        189.2810     120
   -3.5691425224E-04   -1.4776767387E-02        190.8518     121
   -3.4871967574E-04   -1.4656956546E-02        192.4226     122
   -3.4263236525E-04   -1.4540608406E-02        193.9933     123
   -3.3302670685E-04   -1.4423513812E-02        195.5641     124
   -3.2219723344E-04   -1.4308658540E-02        197.1349     125
   -3.1684222248E-04   -1.4201112745E-02        198.7057     126
   -3.1555318835E-04   -1.4088640364E-02        200.2765     127


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0.25/GGam.Sig_local_w_O3n0.600T0.250U4.0tp0.20 <==
   -2.3985299863E-01   -9.1909594289E-02          0.7854       0
   -2.2083899270E-01   -1.8719350064E-01          2.3562       1
   -1.9095970494E-01   -2.2862386097E-01          3.9270       2
   -1.5978902516E-01   -2.4080679464E-01          5.4978       3
   -1.3199013717E-01   -2.3809503958E-01          7.0686       4
   -1.0887308668E-01   -2.2836173146E-01          8.6394       5
   -9.0211790018E-02   -2.1577667713E-01         10.2102       6
   -7.5304718537E-02   -2.0246408173E-01         11.7810       7
   -6.3409019796E-02   -1.8948322520E-01         13.3518       8
   -5.3875025344E-02   -1.7727018978E-01         14.9226       9
   -4.6189048802E-02   -1.6601762606E-01         16.4934      10
   -3.9926491957E-02   -1.5577353499E-01         18.0642      11
   -3.4784947238E-02   -1.4647695472E-01         19.6350      12
   -3.0529631224E-02   -1.3803625195E-01         21.2058      13
   -2.6976658005E-02   -1.3040260427E-01         22.7765      14
   -2.3979458892E-02   -1.2347551629E-01         24.3473      15
   -2.1438287564E-02   -1.1717890485E-01         25.9181      16
   -1.9261569871E-02   -1.1145965596E-01         27.4889      17
   -1.7381222275E-02   -1.0620632607E-01         29.0597      18
   -1.5779313511E-02   -1.0138390255E-01         30.6305      19
   -1.4390716628E-02   -9.6949966935E-02         32.2013      20
   -1.3171512802E-02   -9.2877125475E-02         33.7721      21
   -1.2082333243E-02   -8.9129739644E-02         35.3429      22
   -1.1111685688E-02   -8.5657984259E-02         36.9137      23
   -1.0261713506E-02   -8.2428944608E-02         38.4845      24
   -9.5017104287E-03   -7.9433903456E-02         40.0553      25
   -8.8184901710E-03   -7.6620392438E-02         41.6261      26
   -8.2207869661E-03   -7.4002948171E-02         43.1969      27
   -7.6792974953E-03   -7.1543467220E-02         44.7677      28
   -7.1981513986E-03   -6.9258930972E-02         46.3385      29
   -6.7382263913E-03   -6.7108260419E-02         47.9093      30
   -6.3210867218E-03   -6.5081907813E-02         49.4801      31
   -5.9454382535E-03   -6.3172419027E-02         51.0509      32
   -5.5952855079E-03   -6.1369066416E-02         52.6217      33
   -5.2776182568E-03   -5.9656138160E-02         54.1925      34
   -4.9830721228E-03   -5.8049225131E-02         55.7633      35
   -4.7241524833E-03   -5.6510847100E-02         57.3341      36
   -4.4796095194E-03   -5.5043883141E-02         58.9049      37
   -4.2565961292E-03   -5.3659532777E-02         60.4757      38
   -4.0335316561E-03   -5.2351828995E-02         62.0465      39
   -3.8394798336E-03   -5.1092911025E-02         63.6173      40
   -3.6647419710E-03   -4.9884821077E-02         65.1880      41
   -3.5001966897E-03   -4.8741258603E-02         66.7588      42
   -3.3409702529E-03   -4.7662330863E-02         68.3296      43
   -3.1919055155E-03   -4.6625569128E-02         69.9004      44
   -3.0455953314E-03   -4.5622785352E-02         71.4712      45
   -2.9200046497E-03   -4.4658055724E-02         73.0420      46
   -2.7970933581E-03   -4.3719708149E-02         74.6128      47
   -2.6759637933E-03   -4.2833039181E-02         76.1836      48
   -2.5676846961E-03   -4.1992574405E-02         77.7544      49
   -2.4651323250E-03   -4.1180424677E-02         79.3252      50
   -2.3656373488E-03   -4.0388539085E-02         80.8960      51
   -2.2807536556E-03   -3.9618491473E-02         82.4668      52
   -2.2004103831E-03   -3.8894286837E-02         84.0376      53
   -2.1373814767E-03   -3.8192426027E-02         85.6084      54
   -2.0689093711E-03   -3.7521820816E-02         87.1792      55
   -1.9887827986E-03   -3.6865216478E-02         88.7500      56
   -1.9273824380E-03   -3.6241894825E-02         90.3208      57
   -1.8512659634E-03   -3.5638847657E-02         91.8916      58
   -1.7728757056E-03   -3.5053321265E-02         93.4624      59
   -1.7074524114E-03   -3.4485556535E-02         95.0332      60
   -1.6483710986E-03   -3.3938176719E-02         96.6040      61
   -1.6071501854E-03   -3.3402307639E-02         98.1748      62
   -1.5615701635E-03   -3.2880730518E-02         99.7456      63
   -1.5168442536E-03   -3.2372525227E-02        101.3164      64
   -1.4782205128E-03   -3.1868507717E-02        102.8872      65
   -1.4369158484E-03   -3.1392419056E-02        104.4580      66
   -1.3944396695E-03   -3.0934593236E-02        106.0288      67
   -1.3508816817E-03   -3.0487298763E-02        107.5995      68
   -1.3027615255E-03   -3.0052333189E-02        109.1703      69
   -1.2688304681E-03   -2.9644780814E-02        110.7411      70
   -1.2296645024E-03   -2.9235074474E-02        112.3119      71
   -1.1946166996E-03   -2.8827800014E-02        113.8827      72
   -1.1642040563E-03   -2.8432579327E-02        115.4535      73
   -1.1215687139E-03   -2.8049945531E-02        117.0243      74
   -1.0943286271E-03   -2.7685408833E-02        118.5951      75
   -1.0706807800E-03   -2.7328844663E-02        120.1659      76
   -1.0463441033E-03   -2.6981277406E-02        121.7367      77
   -1.0247290490E-03   -2.6641898385E-02        123.3075      78
   -9.8659045294E-04   -2.6307368564E-02        124.8783      79
   -9.6727468619E-04   -2.5972344999E-02        126.4491      80
   -9.3622260706E-04   -2.5661024203E-02        128.0199      81
   -9.0683193121E-04   -2.5354429979E-02        129.5907      82
   -8.9483851353E-04   -2.5051795316E-02        131.1615      83
   -8.8252684892E-04   -2.4747077882E-02        132.7323      84
   -8.5537785533E-04   -2.4460733444E-02        134.3031      85
   -8.1696755251E-04   -2.4187507509E-02        135.8739      86
   -7.8882307018E-04   -2.3921972339E-02        137.4447      87
   -7.6856248578E-04   -2.3654078203E-02        139.0155      88
   -7.5915769797E-04   -2.3398350706E-02        140.5863      89
   -7.3987439797E-04   -2.3148479455E-02        142.1571      90
   -7.2643001210E-04   -2.2882871483E-02        143.7279      91
   -7.2514314353E-04   -2.2648266821E-02        145.2987      92
   -7.0124854091E-04   -2.2392737202E-02        146.8695      93
   -6.7606599888E-04   -2.2158973638E-02        148.4403      94
   -6.6933310149E-04   -2.1925188315E-02        150.0110      95
   -6.5612335804E-04   -2.1694128254E-02        151.5818      96
   -6.4429110106E-04   -2.1478082462E-02        153.1526      97
   -6.2525993519E-04   -2.1272186702E-02        154.7234      98
   -6.1864621012E-04   -2.1069984454E-02        156.2942      99
   -6.2007152448E-04   -2.0859890130E-02        157.8650     100
   -5.9262033521E-04   -2.0650442442E-02        159.4358     101
   -5.8488707604E-04   -2.0464442280E-02        161.0066     102
   -5.7842626547E-04   -2.0272326940E-02        162.5774     103
   -5.7523517855E-04   -2.0070786956E-02        164.1482     104
   -5.5618110030E-04   -1.9882775225E-02        165.7190     105
   -5.3259099884E-04   -1.9695329709E-02        167.2898     106
   -5.3658503452E-04   -1.9511165501E-02        168.8606     107
   -5.1660596872E-04   -1.9320200794E-02        170.4314     108
   -4.8600642654E-04   -1.9146504367E-02        172.0022     109
   -4.6906743661E-04   -1.8977536885E-02        173.5730     110
   -4.6695383095E-04   -1.8795410365E-02        175.1438     111
   -4.6106478084E-04   -1.8636656170E-02        176.7146     112
   -4.6333061923E-04   -1.8477952331E-02        178.2854     113
   -4.6282017986E-04   -1.8325634552E-02        179.8562     114
   -4.4503364084E-04   -1.8157188323E-02        181.4270     115
   -4.3772952496E-04   -1.7987852273E-02        182.9978     116
   -4.3894186649E-04   -1.7834939974E-02        184.5686     117
   -4.3077898151E-04   -1.7697727555E-02        186.1394     118
   -4.1127654897E-04   -1.7544947548E-02        187.7102     119
   -4.2521171007E-04   -1.7393900086E-02        189.2810     120
   -4.1513847177E-04   -1.7257000728E-02        190.8518     121
   -4.0964234136E-04   -1.7125576223E-02        192.4226     122
   -4.0427822564E-04   -1.6992723679E-02        193.9933     123
   -3.9590174201E-04   -1.6866153600E-02        195.5641     124
   -3.8997328930E-04   -1.6732009064E-02        197.1349     125
   -3.8115509694E-04   -1.6592899198E-02        198.7057     126
   -3.6816129220E-04   -1.6462207835E-02        200.2765     127


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0.25/GGam.Sig_local_w_O4n0.600T0.250U4.0tp0.20 <==
   -2.6274734993E-01   -1.1125344810E-01          0.7854       0
   -2.3903959480E-01   -2.1392552113E-01          2.3562       1
   -2.0461984800E-01   -2.5406593130E-01          3.9270       2
   -1.6999985192E-01   -2.6315471954E-01          5.4978       3
   -1.3974973314E-01   -2.5735598068E-01          7.0686       4
   -1.1486808378E-01   -2.4496980799E-01          8.6394       5
   -9.4929927715E-02   -2.3020601140E-01         10.2102       6
   -7.9089308580E-02   -2.1512292940E-01         11.7810       7
   -6.6474195778E-02   -2.0066958555E-01         13.3518       8
   -5.6385426253E-02   -1.8726508532E-01         14.9226       9
   -4.8266592693E-02   -1.7501950173E-01         16.4934      10
   -4.1648835092E-02   -1.6393832728E-01         18.0642      11
   -3.6235097609E-02   -1.5393023721E-01         19.6350      12
   -3.1767543503E-02   -1.4488089870E-01         21.2058      13
   -2.8051280267E-02   -1.3672130476E-01         22.7765      14
   -2.4908600654E-02   -1.2934533070E-01         24.3473      15
   -2.2254645999E-02   -1.2265070528E-01         25.9181      16
   -1.9988743081E-02   -1.1655843015E-01         27.4889      17
   -1.8016853506E-02   -1.1100901350E-01         29.0597      18
   -1.6348852467E-02   -1.0592350003E-01         30.6305      19
   -1.4883978988E-02   -1.0123321061E-01         32.2013      20
   -1.3618951146E-02   -9.6935945908E-02         33.7721      21
   -1.2505460698E-02   -9.2995627426E-02         35.3429      22
   -1.1512101839E-02   -8.9337645344E-02         36.9137      23
   -1.0640395881E-02   -8.5939227698E-02         38.4845      24
   -9.8546437627E-03   -8.2778961116E-02         40.0553      25
   -9.1625016243E-03   -7.9833662631E-02         41.6261      26
   -8.5371884118E-03   -7.7089581182E-02         43.1969      27
   -7.9628294624E-03   -7.4536553345E-02         44.7677      28
   -7.4270989893E-03   -7.2120525030E-02         46.3385      29
   -6.9431788989E-03   -6.9855856603E-02         47.9093      30
   -6.5123822500E-03   -6.7751226018E-02         49.4801      31
   -6.1196233985E-03   -6.5751017477E-02         51.0509      32
   -5.7681912566E-03   -6.3859719389E-02         52.6217      33
   -5.4544134546E-03   -6.2084754935E-02         54.1925      34
   -5.1605937360E-03   -6.0406188552E-02         55.7633      35
   -4.8821400331E-03   -5.8792019123E-02         57.3341      36
   -4.6193584373E-03   -5.7249146499E-02         58.9049      37
   -4.3965860871E-03   -5.5811459826E-02         60.4757      38
   -4.1923237410E-03   -5.4444527993E-02         62.0465      39
   -3.9933487323E-03   -5.3136490871E-02         63.6173      40
   -3.8001500884E-03   -5.1870343369E-02         65.1880      41
   -3.6233807876E-03   -5.0660549338E-02         66.7588      42
   -3.4530784156E-03   -4.9528886603E-02         68.3296      43
   -3.2973092579E-03   -4.8444258662E-02         69.9004      44
   -3.1657049770E-03   -4.7395126166E-02         71.4712      45
   -3.0388733675E-03   -4.6382745493E-02         73.0420      46
   -2.9137413233E-03   -4.5453578763E-02         74.6128      47
   -2.7958140226E-03   -4.4534271633E-02         76.1836      48
   -2.6808542519E-03   -4.3653304844E-02         77.7544      49
   -2.5552531103E-03   -4.2823214582E-02         79.3252      50
   -2.4542598578E-03   -4.1994103418E-02         80.8960      51
   -2.3628507876E-03   -4.1206010462E-02         82.4668      52
   -2.2646016786E-03   -4.0448571102E-02         84.0376      53
   -2.1737779272E-03   -3.9723608314E-02         85.6084      54
   -2.1016166222E-03   -3.9013777872E-02         87.1792      55
   -2.0266436647E-03   -3.8320875877E-02         88.7500      56
   -1.9519103176E-03   -3.7665908774E-02         90.3208      57
   -1.8947435407E-03   -3.7029067877E-02         91.8916      58
   -1.8344459787E-03   -3.6413583920E-02         93.4624      59
   -1.7792500150E-03   -3.5823467055E-02         95.0332      60
   -1.7098488583E-03   -3.5257474055E-02         96.6040      61
   -1.6627996402E-03   -3.4692984056E-02         98.1748      62
   -1.6067098437E-03   -3.4160097333E-02         99.7456      63
   -1.5353988900E-03   -3.3635037736E-02        101.3164      64
   -1.4960432378E-03   -3.3123481053E-02        102.8872      65
   -1.4503357529E-03   -3.2619852135E-02        104.4580      66
   -1.4083303912E-03   -3.2149153996E-02        106.0288      67
   -1.3599640772E-03   -3.1692386002E-02        107.5995      68
   -1.3095378373E-03   -3.1242508091E-02        109.1703      69
   -1.2799241876E-03   -3.0817148487E-02        110.7411      70
   -1.2344157131E-03   -3.0392946867E-02        112.3119      71
   -1.1936386293E-03   -2.9965052476E-02        113.8827      72
   -1.1789346797E-03   -2.9552116780E-02        115.4535      73
   -1.1364494842E-03   -2.9168162727E-02        117.0243      74
   -1.1086761572E-03   -2.8779826377E-02        118.5951      75
   -1.0731726707E-03   -2.8417084337E-02        120.1659      76
   -1.0482077361E-03   -2.8057844770E-02        121.7367      77
   -1.0144855560E-03   -2.7691371122E-02        123.3075      78
   -9.8664372004E-04   -2.7348340416E-02        124.8783      79
   -9.5549185711E-04   -2.6999164568E-02        126.4491      80
   -9.3775862056E-04   -2.6669105803E-02        128.0199      81
   -9.2964409833E-04   -2.6350975692E-02        129.5907      82
   -9.1063571505E-04   -2.6039719845E-02        131.1615      83
   -8.9417524517E-04   -2.5731271159E-02        132.7323      84
   -8.6150187401E-04   -2.5432486515E-02        134.3031      85
   -8.4766666202E-04   -2.5139973550E-02        135.8739      86
   -8.1911463665E-04   -2.4844739362E-02        137.4447      87
   -8.1063310999E-04   -2.4555170422E-02        139.0155      88
   -7.6831058471E-04   -2.4294947179E-02        140.5863      89
   -7.4876318893E-04   -2.4037330015E-02        142.1571      90
   -7.4957400988E-04   -2.3787913940E-02        143.7279      91
   -7.2757932224E-04   -2.3554627670E-02        145.2987      92
   -7.1487590865E-04   -2.3300387654E-02        146.8695      93
   -6.9788108643E-04   -2.3051974591E-02        148.4403      94
   -6.8662566522E-04   -2.2811232627E-02        150.0110      95
   -6.7336428818E-04   -2.2564981012E-02        151.5818      96
   -6.5023423486E-04   -2.2342402160E-02        153.1526      97
   -6.3330187978E-04   -2.2105221947E-02        154.7234      98
   -6.2322019592E-04   -2.1884972254E-02        156.2942      99
   -6.1020156708E-04   -2.1654924283E-02        157.8650     100
   -5.9906581703E-04   -2.1438851207E-02        159.4358     101
   -5.9501773031E-04   -2.1246783264E-02        161.0066     102
   -5.8992442082E-04   -2.1046631327E-02        162.5774     103
   -5.7301876746E-04   -2.0856574257E-02        164.1482     104
   -5.4910414924E-04   -2.0651127570E-02        165.7190     105
   -5.2446080877E-04   -2.0452161727E-02        167.2898     106
   -5.2660698193E-04   -2.0263591100E-02        168.8606     107
   -5.2544734886E-04   -2.0080014059E-02        170.4314     108
   -5.0693844798E-04   -1.9889962440E-02        172.0022     109
   -4.7950405652E-04   -1.9700256377E-02        173.5730     110
   -4.8952130950E-04   -1.9527979767E-02        175.1438     111
   -4.7446127969E-04   -1.9364183741E-02        176.7146     112
   -4.6107114241E-04   -1.9209564562E-02        178.2854     113
   -4.4314819250E-04   -1.9032623043E-02        179.8562     114
   -4.3594184900E-04   -1.8846813822E-02        181.4270     115
   -4.3174980032E-04   -1.8695201106E-02        182.9978     116
   -4.0918462249E-04   -1.8538913346E-02        184.5686     117
   -3.9827719528E-04   -1.8386165771E-02        186.1394     118
   -4.0625414141E-04   -1.8229316042E-02        187.7102     119
   -4.0199964311E-04   -1.8093734076E-02        189.2810     120
   -3.8175646054E-04   -1.7953326921E-02        190.8518     121
   -3.8240943229E-04   -1.7808897465E-02        192.4226     122
   -3.7093452920E-04   -1.7673183041E-02        193.9933     123
   -3.6281375428E-04   -1.7531981078E-02        195.5641     124
   -3.6558350789E-04   -1.7392645609E-02        197.1349     125
   -3.5178022498E-04   -1.7265621893E-02        198.7057     126
   -3.4359289024E-04   -1.7125130771E-02        200.2765     127


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0.25/GGam.Sig_local_w_O5n0.600T0.250U4.0tp0.20 <==
   -2.6920721354E-01   -1.1505253310E-01          0.7854       0
   -2.4475937386E-01   -2.1979495389E-01          2.3562       1
   -2.0879926224E-01   -2.6018956184E-01          3.9270       2
   -1.7264234283E-01   -2.6876259256E-01          5.4978       3
   -1.4111995989E-01   -2.6213758839E-01          7.0686       4
   -1.1530643725E-01   -2.4885222891E-01          8.6394       5
   -9.4751874562E-02   -2.3324985897E-01         10.2102       6
   -7.8516216425E-02   -2.1744721457E-01         11.7810       7
   -6.5690529896E-02   -2.0238642525E-01         13.3518       8
   -5.5503214728E-02   -1.8849618924E-01         14.9226       9
   -4.7354866422E-02   -1.7588434016E-01         16.4934      10
   -4.0774870249E-02   -1.6448213466E-01         18.0642      11
   -3.5403472598E-02   -1.5423476306E-01         19.6350      12
   -3.0986973269E-02   -1.4502531122E-01         21.2058      13
   -2.7295918485E-02   -1.3675201273E-01         22.7765      14
   -2.4195612193E-02   -1.2927780271E-01         24.3473      15
   -2.1584520167E-02   -1.2247565383E-01         25.9181      16
   -1.9374890837E-02   -1.1629813536E-01         27.4889      17
   -1.7480751892E-02   -1.1069616899E-01         29.0597      18
   -1.5853483018E-02   -1.0559634406E-01         30.6305      19
   -1.4434273404E-02   -1.0090086754E-01         32.2013      20
   -1.3179950149E-02   -9.6589895188E-02         33.7721      21
   -1.2076051019E-02   -9.2611023394E-02         35.3429      22
   -1.1090221193E-02   -8.8935285536E-02         36.9137      23
   -1.0240002963E-02   -8.5548219725E-02         38.4845      24
   -9.4866739542E-03   -8.2399888217E-02         40.0553      25
   -8.8151198476E-03   -7.9433622578E-02         41.6261      26
   -8.1961993304E-03   -7.6687615821E-02         43.1969      27
   -7.6353576812E-03   -7.4149564763E-02         44.7677      28
   -7.1348868870E-03   -7.1760424320E-02         46.3385      29
   -6.6927667116E-03   -6.9490176776E-02         47.9093      30
   -6.2655736794E-03   -6.7369517353E-02         49.4801      31
   -5.8966738362E-03   -6.5351113102E-02         51.0509      32
   -5.5464703848E-03   -6.3479794438E-02         52.6217      33
   -5.2397153976E-03   -6.1698303102E-02         54.1925      34
   -4.9800421353E-03   -6.0046595617E-02         55.7633      35
   -4.7124313785E-03   -5.8447687791E-02         57.3341      36
   -4.4862897204E-03   -5.6936744328E-02         58.9049      37
   -4.2479971541E-03   -5.5496774344E-02         60.4757      38
   -4.0086965035E-03   -5.4134924264E-02         62.0465      39
   -3.8189500621E-03   -5.2823963569E-02         63.6173      40
   -3.6354477628E-03   -5.1557709338E-02         65.1880      41
   -3.4918763224E-03   -5.0358779621E-02         66.7588      42
   -3.3392585478E-03   -4.9220776502E-02         68.3296      43
   -3.1956059778E-03   -4.8140948100E-02         69.9004      44
   -3.0555454994E-03   -4.7103045187E-02         71.4712      45
   -2.9390771325E-03   -4.6144573698E-02         73.0420      46
   -2.8073530886E-03   -4.5188737029E-02         74.6128      47
   -2.6611999209E-03   -4.4269193538E-02         76.1836      48
   -2.5436490713E-03   -4.3383845612E-02         77.7544      49
   -2.4413168376E-03   -4.2551379295E-02         79.3252      50
   -2.3460799829E-03   -4.1720224431E-02         80.8960      51
   -2.2693781005E-03   -4.0926852944E-02         82.4668      52
   -2.1993936958E-03   -4.0172333090E-02         84.0376      53
   -2.1256101693E-03   -3.9439856595E-02         85.6084      54
   -2.0567912186E-03   -3.8754521998E-02         87.1792      55
   -1.9633828625E-03   -3.8072517296E-02         88.7500      56
   -1.8945981186E-03   -3.7408084734E-02         90.3208      57
   -1.8523883240E-03   -3.6764241158E-02         91.8916      58
   -1.7676713418E-03   -3.6140932739E-02         93.4624      59
   -1.7084527620E-03   -3.5571941820E-02         95.0332      60
   -1.6365590629E-03   -3.5015456620E-02         96.6040      61
   -1.5804651340E-03   -3.4473341718E-02         98.1748      62
   -1.5257329367E-03   -3.3947767676E-02         99.7456      63
   -1.4609078985E-03   -3.3414846712E-02        101.3164      64
   -1.3996724087E-03   -3.2929684950E-02        102.8872      65
   -1.3707836691E-03   -3.2410202106E-02        104.4580      66
   -1.3566308785E-03   -3.1933462854E-02        106.0288      67
   -1.3276413580E-03   -3.1492881250E-02        107.5995      68
   -1.3060351317E-03   -3.1035182740E-02        109.1703      69
   -1.2746152626E-03   -3.0621114818E-02        110.7411      70
   -1.2022281158E-03   -3.0199110907E-02        112.3119      71
   -1.1703230495E-03   -2.9763584371E-02        113.8827      72
   -1.1698897389E-03   -2.9339055897E-02        115.4535      73
   -1.1275748291E-03   -2.8944526255E-02        117.0243      74
   -1.0912598948E-03   -2.8541567307E-02        118.5951      75
   -1.0357575527E-03   -2.8154328826E-02        120.1659      76
   -1.0305362637E-03   -2.7795652108E-02        121.7367      77
   -9.9509677514E-04   -2.7478341170E-02        123.3075      78
   -9.7369502374E-04   -2.7176043680E-02        124.8783      79
   -9.4114229055E-04   -2.6820423387E-02        126.4491      80
   -9.0894219705E-04   -2.6474999689E-02        128.0199      81
   -8.7839479091E-04   -2.6162538220E-02        129.5907      82
   -8.7586707425E-04   -2.5843697907E-02        131.1615      83
   -8.5789153227E-04   -2.5561617738E-02        132.7323      84
   -8.4156183335E-04   -2.5273991123E-02        134.3031      85
   -7.9968126468E-04   -2.4973718576E-02        135.8739      86
   -7.7627733577E-04   -2.4656575780E-02        137.4447      87
   -7.5173246265E-04   -2.4384541577E-02        139.0155      88
   -7.2645155019E-04   -2.4147231224E-02        140.5863      89
   -7.1849316555E-04   -2.3849882642E-02        142.1571      90
   -7.1031352374E-04   -2.3594396553E-02        143.7279      91
   -7.1559280854E-04   -2.3339983209E-02        145.2987      92
   -6.9041944279E-04   -2.3083982142E-02        146.8695      93
   -6.6959677455E-04   -2.2865550482E-02        148.4403      94
   -6.6952595007E-04   -2.2631356434E-02        150.0110      95
   -6.2540925148E-04   -2.2426298951E-02        151.5818      96
   -6.0421381314E-04   -2.2177981755E-02        153.1526      97
   -5.9343639915E-04   -2.1941966838E-02        154.7234      98
   -5.8227859416E-04   -2.1728319342E-02        156.2942      99
   -5.8208121427E-04   -2.1500620699E-02        157.8650     100
   -5.7349319280E-04   -2.1284229146E-02        159.4358     101
   -5.4386820013E-04   -2.1088069577E-02        161.0066     102
   -5.2001882919E-04   -2.0887291786E-02        162.5774     103
   -5.2183243164E-04   -2.0720741592E-02        164.1482     104
   -5.2134497189E-04   -2.0524627857E-02        165.7190     105
   -4.9529268018E-04   -2.0332298811E-02        167.2898     106
   -4.8801042965E-04   -2.0120632942E-02        168.8606     107
   -4.7967300563E-04   -1.9921630893E-02        170.4314     108
   -4.8687913305E-04   -1.9740920900E-02        172.0022     109
   -4.7572631788E-04   -1.9567811020E-02        173.5730     110
   -4.6843564406E-04   -1.9417826099E-02        175.1438     111
   -4.4853694028E-04   -1.9254823128E-02        176.7146     112
   -4.5277316371E-04   -1.9061023866E-02        178.2854     113
   -4.4200079190E-04   -1.8888321473E-02        179.8562     114
   -4.4095770856E-04   -1.8724516683E-02        181.4270     115
   -4.2890722903E-04   -1.8554339860E-02        182.9978     116
   -4.3146412346E-04   -1.8407732282E-02        184.5686     117
   -4.1738433998E-04   -1.8259125631E-02        186.1394     118
   -3.8640344019E-04   -1.8107464774E-02        187.7102     119
   -3.6730191402E-04   -1.7947123226E-02        189.2810     120
   -3.6083593703E-04   -1.7797520191E-02        190.8518     121
   -3.5443825153E-04   -1.7672961788E-02        192.4226     122
   -3.5438572919E-04   -1.7526138541E-02        193.9933     123
   -3.7182237586E-04   -1.7367744205E-02        195.5641     124
   -3.6667946769E-04   -1.7223248016E-02        197.1349     125
   -3.7662049211E-04   -1.7096283788E-02        198.7057     126
   -3.7198028159E-04   -1.6978294371E-02        200.2765     127


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0.25/GGam.Sig_local_w_O6n0.600T0.250U4.0tp0.20 <==
   -2.7293159956E-01   -1.1321256879E-01          0.7854       0
   -2.4876957471E-01   -2.2002731561E-01          2.3562       1
   -2.1143984732E-01   -2.6170419101E-01          3.9270       2
   -1.7380189821E-01   -2.7036082161E-01          5.4978       3
   -1.4119176927E-01   -2.6329843018E-01          7.0686       4
   -1.1482023294E-01   -2.4947616045E-01          8.6394       5
   -9.3926042774E-02   -2.3341165443E-01         10.2102       6
   -7.7612338234E-02   -2.1724350221E-01         11.7810       7
   -6.4793943926E-02   -2.0193282736E-01         13.3518       8
   -5.4618920330E-02   -1.8787887679E-01         14.9226       9
   -4.6512299718E-02   -1.7511231133E-01         16.4934      10
   -3.9966579565E-02   -1.6360701800E-01         18.0642      11
   -3.4707684195E-02   -1.5332119347E-01         19.6350      12
   -3.0368282084E-02   -1.4413419078E-01         21.2058      13
   -2.6752548701E-02   -1.3582401044E-01         22.7765      14
   -2.3715265230E-02   -1.2840035677E-01         24.3473      15
   -2.1156478969E-02   -1.2168842129E-01         25.9181      16
   -1.8961134382E-02   -1.1548626511E-01         27.4889      17
   -1.7105016309E-02   -1.0988785738E-01         29.0597      18
   -1.5533934886E-02   -1.0479097068E-01         30.6305      19
   -1.4118383570E-02   -1.0009367702E-01         32.2013      20
   -1.2905364585E-02   -9.5872475140E-02         33.7721      21
   -1.1794174514E-02   -9.1938951487E-02         35.3429      22
   -1.0854781536E-02   -8.8227548752E-02         36.9137      23
   -1.0007719159E-02   -8.4868013692E-02         38.4845      24
   -9.2443529484E-03   -8.1702633160E-02         40.0553      25
   -8.5788075559E-03   -7.8733254374E-02         41.6261      26
   -7.9648766360E-03   -7.6034377762E-02         43.1969      27
   -7.4635453538E-03   -7.3500945209E-02         44.7677      28
   -6.9767579963E-03   -7.1100787351E-02         46.3385      29
   -6.5265514572E-03   -6.8903360417E-02         47.9093      30
   -6.1379832417E-03   -6.6793786661E-02         49.4801      31
   -5.8009940290E-03   -6.4837629828E-02         51.0509      32
   -5.4268164788E-03   -6.2962388425E-02         52.6217      33
   -5.1113067475E-03   -6.1184674299E-02         54.1925      34
   -4.8369876484E-03   -5.9480450925E-02         55.7633      35
   -4.5912627172E-03   -5.7927273671E-02         57.3341      36
   -4.3357506238E-03   -5.6490862781E-02         58.9049      37
   -4.0870607241E-03   -5.5014812337E-02         60.4757      38
   -3.8722886021E-03   -5.3613883847E-02         62.0465      39
   -3.7119927943E-03   -5.2368755301E-02         63.6173      40
   -3.5741171816E-03   -5.1160111240E-02         65.1880      41
   -3.3971242678E-03   -4.9966906518E-02         66.7588      42
   -3.2357356590E-03   -4.8777489479E-02         68.3296      43
   -3.1441132774E-03   -4.7705252505E-02         69.9004      44
   -3.0222390265E-03   -4.6698873045E-02         71.4712      45
   -2.9157681437E-03   -4.5714706286E-02         73.0420      46
   -2.8144355382E-03   -4.4790881111E-02         74.6128      47
   -2.6687825577E-03   -4.3892489260E-02         76.1836      48
   -2.5296135204E-03   -4.3008063432E-02         77.7544      49
   -2.4009609286E-03   -4.2171595502E-02         79.3252      50
   -2.3128586525E-03   -4.1393010605E-02         80.8960      51
   -2.2370366710E-03   -4.0580215207E-02         82.4668      52
   -2.1496700806E-03   -3.9842273531E-02         84.0376      53
   -2.0509935400E-03   -3.9100718243E-02         85.6084      54
   -2.0182877641E-03   -3.8455132152E-02         87.1792      55
   -1.9053217163E-03   -3.7779290824E-02         88.7500      56
   -1.7879843076E-03   -3.7085067647E-02         90.3208      57
   -1.7537656373E-03   -3.6457606789E-02         91.8916      58
   -1.6888444297E-03   -3.5893887687E-02         93.4624      59
   -1.6452353976E-03   -3.5318606253E-02         95.0332      60
   -1.5784688017E-03   -3.4699075921E-02         96.6040      61
   -1.5220585679E-03   -3.4173882976E-02         98.1748      62
   -1.4541691966E-03   -3.3599036016E-02         99.7456      63
   -1.4131152903E-03   -3.3084806733E-02        101.3164      64
   -1.3954795183E-03   -3.2580461992E-02        102.8872      65
   -1.3326796516E-03   -3.2110221644E-02        104.4580      66
   -1.3216446821E-03   -3.1663863802E-02        106.0288      67
   -1.2712760754E-03   -3.1171467992E-02        107.5995      68
   -1.2624510573E-03   -3.0732123049E-02        109.1703      69
   -1.2738199634E-03   -3.0318598197E-02        110.7411      70
   -1.1801717112E-03   -2.9882772514E-02        112.3119      71
   -1.1358371684E-03   -2.9465083532E-02        113.8827      72
   -1.1059125774E-03   -2.9080305238E-02        115.4535      73
   -1.0660185365E-03   -2.8718728012E-02        117.0243      74
   -1.0185592419E-03   -2.8350220030E-02        118.5951      75
   -1.0135543515E-03   -2.7963596297E-02        120.1659      76
   -1.0138679781E-03   -2.7620617080E-02        121.7367      77
   -9.5405060813E-04   -2.7257118571E-02        123.3075      78
   -9.3992970799E-04   -2.6915766190E-02        124.8783      79
   -9.3329988946E-04   -2.6645102893E-02        126.4491      80
   -8.9175024930E-04   -2.6278401556E-02        128.0199      81
   -8.9648320288E-04   -2.5957901236E-02        129.5907      82
   -8.5556386410E-04   -2.5676946903E-02        131.1615      83
   -8.9173717307E-04   -2.5377657229E-02        132.7323      84
   -8.4009883244E-04   -2.5083424605E-02        134.3031      85
   -8.0987567868E-04   -2.4763259602E-02        135.8739      86
   -7.8904655292E-04   -2.4448448003E-02        137.4447      87
   -7.5888877733E-04   -2.4234043852E-02        139.0155      88
   -7.0031322378E-04   -2.3981224432E-02        140.5863      89
   -6.7217191887E-04   -2.3695243958E-02        142.1571      90
   -6.5372707449E-04   -2.3404099809E-02        143.7279      91
   -6.6010712245E-04   -2.3132894517E-02        145.2987      92
   -6.9142580926E-04   -2.2904656286E-02        146.8695      93
   -6.4357900988E-04   -2.2710930108E-02        148.4403      94
   -6.7625285518E-04   -2.2460697298E-02        150.0110      95
   -6.5319978994E-04   -2.2185319049E-02        151.5818      96
   -6.0770770271E-04   -2.1964900357E-02        153.1526      97
   -6.3394732185E-04   -2.1769251169E-02        154.7234      98
   -6.0145900865E-04   -2.1607824361E-02        156.2942      99
   -5.6281522892E-04   -2.1362310948E-02        157.8650     100
   -5.5029850897E-04   -2.1121383748E-02        159.4358     101
   -5.5578598472E-04   -2.0906844677E-02        161.0066     102
   -5.3486041463E-04   -2.0687582297E-02        162.5774     103
   -5.5457887674E-04   -2.0523241933E-02        164.1482     104
   -4.8466173514E-04   -2.0311384952E-02        165.7190     105
   -4.8482282653E-04   -2.0094091220E-02        167.2898     106
   -4.7852626386E-04   -1.9924212594E-02        168.8606     107
   -4.8212114930E-04   -1.9753421957E-02        170.4314     108
   -4.2930553742E-04   -1.9576275403E-02        172.0022     109
   -4.5297881528E-04   -1.9424978709E-02        173.5730     110
   -4.3942131808E-04   -1.9274665153E-02        175.1438     111
   -4.5947552886E-04   -1.9034455754E-02        176.7146     112
   -4.1141584060E-04   -1.8879509294E-02        178.2854     113
   -4.2201092862E-04   -1.8788592849E-02        179.8562     114
   -4.2490523329E-04   -1.8571968712E-02        181.4270     115
   -4.1896420905E-04   -1.8344186788E-02        182.9978     116
   -3.8746639885E-04   -1.8250182458E-02        184.5686     117
   -3.9568835338E-04   -1.8106107617E-02        186.1394     118
   -4.0247007426E-04   -1.7996634634E-02        187.7102     119
   -4.0016916412E-04   -1.7834256094E-02        189.2810     120
   -3.9045138200E-04   -1.7700666570E-02        190.8518     121
   -3.6130870352E-04   -1.7544201496E-02        192.4226     122
   -3.0780871824E-04   -1.7381033064E-02        193.9933     123
   -2.9408612369E-04   -1.7240900681E-02        195.5641     124
   -3.4001780877E-04   -1.7107240440E-02        197.1349     125
   -3.8432979312E-04   -1.6952054561E-02        198.7057     126
   -3.6585211016E-04   -1.6777363216E-02        200.2765     127


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0.25/GGam.Sig_local_w_O7n0.600T0.250U4.0tp0.20 <==
   -2.7399174578E-01   -1.1107549721E-01          0.7854       0
   -2.5017853703E-01   -2.1856904535E-01          2.3562       1
   -2.1230619095E-01   -2.6091424067E-01          3.9270       2
   -1.7401858004E-01   -2.6978200015E-01          5.4978       3
   -1.4110597858E-01   -2.6272795083E-01          7.0686       4
   -1.1453135030E-01   -2.4881784926E-01          8.6394       5
   -9.3613921497E-02   -2.3259836238E-01         10.2102       6
   -7.7333960737E-02   -2.1636834913E-01         11.7810       7
   -6.4489511084E-02   -2.0110564592E-01         13.3518       8
   -5.4359824829E-02   -1.8717444408E-01         14.9226       9
   -4.6222176193E-02   -1.7443423096E-01         16.4934      10
   -3.9760350581E-02   -1.6301399175E-01         18.0642      11
   -3.4536274816E-02   -1.5275721178E-01         19.6350      12
   -3.0228068528E-02   -1.4353972801E-01         21.2058      13
   -2.6743052401E-02   -1.3530851695E-01         22.7765      14
   -2.3684044638E-02   -1.2786184333E-01         24.3473      15
   -2.0937672328E-02   -1.2129153979E-01         25.9181      16
   -1.8628849116E-02   -1.1504758204E-01         27.4889      17
   -1.6836658278E-02   -1.0954618056E-01         29.0597      18
   -1.5265670622E-02   -1.0424172640E-01         30.6305      19
   -1.3927312889E-02   -9.9641831134E-02         32.2013      20
   -1.2846933802E-02   -9.5492139559E-02         33.7721      21
   -1.1756310350E-02   -9.1574638008E-02         35.3429      22
   -1.0811637435E-02   -8.8020523813E-02         36.9137      23
   -9.9453339903E-03   -8.4616343517E-02         38.4845      24
   -9.1811792672E-03   -8.1405954529E-02         40.0553      25
   -8.5757485937E-03   -7.8380246761E-02         41.6261      26
   -8.0920041240E-03   -7.5807129024E-02         43.1969      27
   -7.5389718018E-03   -7.3330682277E-02         44.7677      28
   -6.9908175812E-03   -7.0961370692E-02         46.3385      29
   -6.4900366275E-03   -6.8796255539E-02         47.9093      30
   -5.9585586331E-03   -6.6604828724E-02         49.4801      31
   -5.6688557807E-03   -6.4518629761E-02         51.0509      32
   -5.4984461704E-03   -6.2695571119E-02         52.6217      33
   -5.2248843831E-03   -6.0970954786E-02         54.1925      34
   -4.8368820424E-03   -5.9337447264E-02         55.7633      35
   -4.5692164173E-03   -5.7800981403E-02         57.3341      36
   -4.3297186145E-03   -5.6257339691E-02         58.9049      37
   -4.0979981374E-03   -5.4735515967E-02         60.4757      38
   -3.8710059457E-03   -5.3359044560E-02         62.0465      39
   -3.7218111318E-03   -5.2047454834E-02         63.6173      40
   -3.5649581466E-03   -5.0973362189E-02         65.1880      41
   -3.4406580866E-03   -4.9860015342E-02         66.7588      42
   -3.2245487777E-03   -4.8781760179E-02         68.3296      43
   -3.0465500922E-03   -4.7680892025E-02         69.9004      44
   -2.9002115526E-03   -4.6692293578E-02         71.4712      45
   -2.8617614575E-03   -4.5630183202E-02         73.0420      46
   -2.7157843404E-03   -4.4806934903E-02         74.6128      47
   -2.7263194417E-03   -4.3817524135E-02         76.1836      48
   -2.5516182063E-03   -4.2991259134E-02         77.7544      49
   -2.3773862588E-03   -4.2085575440E-02         79.3252      50
   -2.1789170055E-03   -4.1200450886E-02         80.8960      51
   -1.9821743505E-03   -4.0371567081E-02         82.4668      52
   -2.0444609735E-03   -3.9582091187E-02         84.0376      53
   -1.9785799258E-03   -3.8785024528E-02         85.6084      54
   -1.9337596287E-03   -3.8240577888E-02         87.1792      55
   -1.8488791830E-03   -3.7687411611E-02         88.7500      56
   -1.7735848569E-03   -3.7066896454E-02         90.3208      57
   -1.5666052827E-03   -3.6337781948E-02         91.8916      58
   -1.6622681119E-03   -3.5739976603E-02         93.4624      59
   -1.6111418140E-03   -3.5154045179E-02         95.0332      60
   -1.6293825290E-03   -3.4574524764E-02         96.6040      61
   -1.5800631229E-03   -3.4094673070E-02         98.1748      62
   -1.4650167540E-03   -3.3500830639E-02         99.7456      63
   -1.3932493904E-03   -3.3024105156E-02        101.3164      64
   -1.2641216217E-03   -3.2479261006E-02        102.8872      65
   -1.3347599043E-03   -3.1822304852E-02        104.4580      66
   -1.4695511588E-03   -3.1404665315E-02        106.0288      67
   -1.3701567185E-03   -3.1098462155E-02        107.5995      68
   -1.3292527971E-03   -3.0651519980E-02        109.1703      69
   -1.1148436761E-03   -3.0233617255E-02        110.7411      70
   -1.0375682174E-03   -2.9818782099E-02        112.3119      71
   -9.8986435047E-04   -2.9371884657E-02        113.8827      72
   -1.0160147423E-03   -2.8940214603E-02        115.4535      73
   -1.1428046506E-03   -2.8612047981E-02        117.0243      74
   -1.0268195609E-03   -2.8226086001E-02        118.5951      75
   -9.1136183395E-04   -2.7899384553E-02        120.1659      76
   -9.5393024754E-04   -2.7563036442E-02        121.7367      77
   -9.3877303868E-04   -2.7134366579E-02        123.3075      78
   -9.9733988571E-04   -2.6727769714E-02        124.8783      79
   -9.6247532352E-04   -2.6490088318E-02        126.4491      80
   -9.7952885915E-04   -2.6333720459E-02        128.0199      81
   -9.5902478265E-04   -2.5964393393E-02        129.5907      82
   -8.2266785986E-04   -2.5686800334E-02        131.1615      83
   -7.7160767541E-04   -2.5286054856E-02        132.7323      84
   -6.8586736919E-04   -2.5044226266E-02        134.3031      85
   -6.5872826202E-04   -2.4712552086E-02        135.8739      86
   -7.0955370816E-04   -2.4326260782E-02        137.4447      87
   -7.6257239094E-04   -2.4084218934E-02        139.0155      88
   -7.8733127009E-04   -2.3849405454E-02        140.5863      89
   -6.7111247245E-04   -2.3660809080E-02        142.1571      90
   -6.4917831195E-04   -2.3387228968E-02        143.7279      91
   -5.6448538086E-04   -2.3069228214E-02        145.2987      92
   -6.1324491675E-04   -2.2756046235E-02        146.8695      93
   -6.6532292261E-04   -2.2433654692E-02        148.4403      94
   -6.0850527131E-04   -2.2332650667E-02        150.0110      95
   -5.8131002585E-04   -2.2151929823E-02        151.5818      96
   -5.6144302814E-04   -2.1991909839E-02        153.1526      97
   -5.6683738135E-04   -2.1716059488E-02        154.7234      98
   -5.7124825753E-04   -2.1426226103E-02        156.2942      99
   -5.7734715197E-04   -2.1166000890E-02        157.8650     100
   -5.0243689353E-04   -2.1032085437E-02        159.4358     101
   -4.2574106966E-04   -2.0807415098E-02        161.0066     102
   -3.9062079147E-04   -2.0670441022E-02        162.5774     103
   -4.7668467782E-04   -2.0450942973E-02        164.1482     104
   -5.2004532153E-04   -2.0261020928E-02        165.7190     105
   -3.9424537954E-04   -1.9968484089E-02        167.2898     106
   -5.0416445006E-04   -1.9848980216E-02        168.8606     107
   -4.5227043556E-04   -1.9679344357E-02        170.4314     108
   -4.8184391051E-04   -1.9601217317E-02        172.0022     109
   -5.4707072796E-04   -1.9321747136E-02        173.5730     110
   -4.2213405868E-04   -1.9240010227E-02        175.1438     111
   -3.6731112744E-04   -1.9025999215E-02        176.7146     112
   -4.6832459326E-04   -1.8893881942E-02        178.2854     113
   -4.5252542948E-04   -1.8800326969E-02        179.8562     114
   -3.6860711146E-04   -1.8560783574E-02        181.4270     115
   -4.3196286609E-04   -1.8393130071E-02        182.9978     116
   -4.7288062882E-04   -1.8270439349E-02        184.5686     117
   -4.1436590224E-04   -1.8021248643E-02        186.1394     118
   -3.9712001582E-04   -1.7966558535E-02        187.7102     119
   -3.8124851895E-04   -1.7748088690E-02        189.2810     120
   -3.4253176620E-04   -1.7616823359E-02        190.8518     121
   -3.2617456636E-04   -1.7478072811E-02        192.4226     122
   -2.9754486188E-04   -1.7237912592E-02        193.9933     123
   -2.4048558743E-04   -1.7204212109E-02        195.5641     124
   -2.9735637785E-04   -1.7015036517E-02        197.1349     125
   -2.1259987911E-04   -1.6848792558E-02        198.7057     126
   -2.1059871463E-04   -1.6714858521E-02        200.2765     127


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0.5/D_DCA <==
0.6 0.041533365143 9.81544702956e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0.5/D_DCA_size20.0 <==
0.59972464562 0.000156416139124 -2.15696467844 0.0417428486356 6.47175519544e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0.5/D_DCA_size32.0 <==
0.599733796858 0.00019007229563 -2.15742792764 0.0416133713611 8.40436061575e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0.5/D_DCA_size34.0 <==
0.599741278522 0.000278686988004 -2.15703699608 0.0416107338515 1.23754548413e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0.5/D_DCA_size50.0 <==
0.599997294636 0.000176725986033 -2.15585448449 0.0416522726197 8.25459716929e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0.5/D_DiagMC_GGam <==
0.6000    0.0006    -2.163    0.008    0.0414    0.0010


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0.5/E_DCA <==
0.6 -1.20951266469 0.00164266862815


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0.5/E_DCA_size20.0 <==
0.59972464562 0.000156416139124 -2.15696467844 -1.20950490771 7.38850079568e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0.5/E_DCA_size32.0 <==
0.599733796858 0.00019007229563 -2.15742792764 -1.21058492114 4.81885215781e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0.5/E_DCA_size34.0 <==
0.599741278522 0.000278686988004 -2.15703699608 -1.21041657272 5.80747930035e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0.5/E_DCA_size50.0 <==
0.599997294636 0.000176725986033 -2.15585448449 -1.20879278456 0.000674032856995


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0.5/E_DiagMC_GGam <==
0.6000    0.0006    -2.163    0.008    -1.2102    0.0012


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0.5/GGam.Sig_local_w_O1n0.600T0.500U4.0tp0.20 <==
   -1.7972601385E-01   -1.2564055135E-01          1.5708       0
   -1.3572826922E-01   -1.8860247816E-01          4.7124       1
   -9.5024288383E-02   -1.8681072858E-01          7.8540       2
   -6.6942380497E-02   -1.6890136942E-01         10.9956       3
   -4.8504845128E-02   -1.4942695862E-01         14.1372       4
   -3.6245042737E-02   -1.3209789152E-01         17.2788       5
   -2.7870072501E-02   -1.1748339971E-01         20.4204       6
   -2.1982892993E-02   -1.0531891572E-01         23.5619       7
   -1.7712491763E-02   -9.5166302864E-02         26.7035       8
   -1.4542820205E-02   -8.6646641807E-02         29.8451       9
   -1.2141544103E-02   -7.9418921764E-02         32.9867      10
   -1.0264823486E-02   -7.3246051613E-02         36.1283      11
   -8.7842976092E-03   -6.7922163604E-02         39.2699      12
   -7.5999401020E-03   -6.3292903525E-02         42.4115      13
   -6.6356626949E-03   -5.9227026481E-02         45.5531      14
   -5.8414217559E-03   -5.5637902088E-02         48.6947      15
   -5.1812443373E-03   -5.2443563035E-02         51.8363      16
   -4.6227714474E-03   -4.9584397718E-02         54.9779      17
   -4.1448467716E-03   -4.7022152474E-02         58.1195      18
   -3.7421545144E-03   -4.4702818219E-02         61.2611      19
   -3.3970343177E-03   -4.2595302218E-02         64.4026      20
   -3.0993423660E-03   -4.0673987788E-02         67.5442      21
   -2.8312104986E-03   -3.8926886009E-02         70.6858      22
   -2.5964035661E-03   -3.7317012277E-02         73.8274      23
   -2.3877481134E-03   -3.5835892305E-02         76.9690      24
   -2.2021553868E-03   -3.4467785395E-02         80.1106      25
   -2.0369456959E-03   -3.3194889112E-02         83.2522      26
   -1.8950107132E-03   -3.2006864541E-02         86.3938      27
   -1.7666734972E-03   -3.0910220128E-02         89.5354      28
   -1.6528889421E-03   -2.9883160683E-02         92.6770      29
   -1.5513831124E-03   -2.8921429884E-02         95.8186      30
   -1.4513431541E-03   -2.8011040543E-02         98.9602      31
   -1.3596088528E-03   -2.7162226684E-02        102.1018      32
   -1.2732058690E-03   -2.6357669354E-02        105.2434      33
   -1.1988797640E-03   -2.5606754637E-02        108.3849      34
   -1.1364288909E-03   -2.4891891828E-02        111.5265      35
   -1.0758378301E-03   -2.4221863962E-02        114.6681      36
   -1.0202280925E-03   -2.3577386863E-02        117.8097      37
   -9.6296202550E-04   -2.2973195809E-02        120.9513      38
   -9.1219001607E-04   -2.2404704108E-02        124.0929      39
   -8.7536143567E-04   -2.1859557817E-02        127.2345      40
   -8.2827093041E-04   -2.1327522835E-02        130.3761      41
   -7.9024813931E-04   -2.0832882457E-02        133.5177      42
   -7.5933646875E-04   -2.0356242831E-02        136.6593      43
   -7.2639137210E-04   -1.9901747530E-02        139.8009      44
   -6.9731968992E-04   -1.9475030626E-02        142.9425      45
   -6.6784318056E-04   -1.9057127130E-02        146.0841      46
   -6.3958551781E-04   -1.8657697701E-02        149.2257      47
   -6.2001574717E-04   -1.8271603784E-02        152.3672      48
   -5.9578987832E-04   -1.7910885414E-02        155.5088      49
   -5.6381353238E-04   -1.7560919600E-02        158.6504      50
   -5.3581893264E-04   -1.7225952166E-02        161.7920      51
   -5.1334671272E-04   -1.6903619473E-02        164.9336      52
   -4.8487657464E-04   -1.6582793326E-02        168.0752      53
   -4.7075566928E-04   -1.6281436272E-02        171.2168      54
   -4.5141157584E-04   -1.5989277379E-02        174.3584      55
   -4.3150520303E-04   -1.5707914550E-02        177.5000      56
   -4.2199113214E-04   -1.5438175367E-02        180.6416      57
   -4.1133808476E-04   -1.5172723881E-02        183.7832      58
   -3.9680590400E-04   -1.4921077282E-02        186.9248      59
   -3.8171194558E-04   -1.4677261863E-02        190.0664      60
   -3.7006443581E-04   -1.4444386510E-02        193.2079      61
   -3.4984812671E-04   -1.4205651622E-02        196.3495      62
   -3.3585992595E-04   -1.3995039126E-02        199.4911      63
   -3.3024663911E-04   -1.3776145282E-02        202.6327      64
   -3.1627717351E-04   -1.3567559345E-02        205.7743      65
   -3.0479158179E-04   -1.3361008121E-02        208.9159      66
   -2.9688884374E-04   -1.3158045655E-02        212.0575      67
   -2.8093468053E-04   -1.2964945944E-02        215.1991      68
   -2.7218135143E-04   -1.2781831408E-02        218.3407      69
   -2.6635675823E-04   -1.2597110303E-02        221.4823      70
   -2.5460495628E-04   -1.2421318628E-02        224.6239      71
   -2.4617536149E-04   -1.2251591105E-02        227.7655      72
   -2.4116272153E-04   -1.2084131031E-02        230.9071      73
   -2.4231640577E-04   -1.1920091632E-02        234.0487      74
   -2.3431363646E-04   -1.1761936577E-02        237.1902      75
   -2.2801221969E-04   -1.1614682500E-02        240.3318      76
   -2.1728765707E-04   -1.1459988278E-02        243.4734      77
   -2.1096031033E-04   -1.1315394200E-02        246.6150      78
   -2.0892808135E-04   -1.1177947229E-02        249.7566      79
   -2.0638601228E-04   -1.1043019640E-02        252.8982      80
   -2.0053292379E-04   -1.0908882412E-02        256.0398      81
   -1.9482344528E-04   -1.0781095248E-02        259.1814      82
   -1.9382602844E-04   -1.0653192539E-02        262.3230      83
   -1.8355427232E-04   -1.0525156483E-02        265.4646      84
   -1.7370980901E-04   -1.0400115797E-02        268.6062      85
   -1.6750569131E-04   -1.0278048278E-02        271.7478      86
   -1.6897193136E-04   -1.0159884444E-02        274.8894      87
   -1.6654688539E-04   -1.0045323163E-02        278.0309      88
   -1.6389733055E-04   -9.9319109080E-03        281.1725      89
   -1.5721541917E-04   -9.8202267655E-03        284.3141      90
   -1.5963462409E-04   -9.7162827726E-03        287.4557      91
   -1.4863612314E-04   -9.6060962155E-03        290.5973      92
   -1.4432197222E-04   -9.5102877435E-03        293.7389      93
   -1.4179896072E-04   -9.4096126215E-03        296.8805      94
   -1.4375999014E-04   -9.3128839845E-03        300.0221      95
   -1.3632204351E-04   -9.2130768930E-03        303.1637      96
   -1.2765994874E-04   -9.1217261293E-03        306.3053      97
   -1.2690166856E-04   -9.0296149247E-03        309.4469      98
   -1.2184669436E-04   -8.9417372755E-03        312.5885      99
   -1.1835654378E-04   -8.8543045082E-03        315.7301     100
   -1.2212050630E-04   -8.7717005461E-03        318.8717     101
   -1.1629898043E-04   -8.6828985520E-03        322.0132     102
   -1.1484250113E-04   -8.5994772315E-03        325.1548     103
   -1.1577923749E-04   -8.5096334262E-03        328.2964     104
   -1.1365858665E-04   -8.4281221734E-03        331.4380     105
   -1.1079635931E-04   -8.3456766010E-03        334.5796     106
   -1.0716224406E-04   -8.2693532502E-03        337.7212     107
   -1.1338471318E-04   -8.1919735733E-03        340.8628     108
   -1.1331610708E-04   -8.1141649805E-03        344.0044     109
   -1.0559136532E-04   -8.0382917522E-03        347.1460     110
   -1.0274361321E-04   -7.9694625543E-03        350.2876     111
   -1.0031155560E-04   -7.9024015781E-03        353.4292     112
   -9.4334137661E-05   -7.8352620085E-03        356.5708     113
   -9.5208072363E-05   -7.7669310133E-03        359.7124     114
   -9.3607587883E-05   -7.7032839697E-03        362.8540     115
   -8.6078083639E-05   -7.6347869034E-03        365.9955     116
   -8.2113182429E-05   -7.5699644356E-03        369.1371     117
   -7.8604797308E-05   -7.5053570865E-03        372.2787     118
   -6.7939611208E-05   -7.4490377511E-03        375.4203     119
   -6.3417691061E-05   -7.3832604108E-03        378.5619     120
   -6.3977538551E-05   -7.3328992383E-03        381.7035     121
   -7.2295974255E-05   -7.2649055526E-03        384.8451     122
   -6.6116137535E-05   -7.2109235206E-03        387.9867     123
   -7.1352621038E-05   -7.1482419814E-03        391.1283     124
   -7.2571268515E-05   -7.0884021289E-03        394.2699     125
   -6.7831808558E-05   -7.0290791524E-03        397.4115     126
   -6.4848187301E-05   -6.9788326729E-03        400.5531     127


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0.5/GGam.Sig_local_w_O3n0.600T0.500U4.0tp0.20 <==
   -2.4269038645E-01   -1.7576736070E-01          1.5708       0
   -1.7943373098E-01   -2.4734201606E-01          4.7124       1
   -1.2185949892E-01   -2.3782964410E-01          7.8540       2
   -8.3501362790E-02   -2.1095280790E-01         10.9956       3
   -5.9153316952E-02   -1.8417000368E-01         14.1372       4
   -4.3447449700E-02   -1.6126848045E-01         17.2788       5
   -3.2966295467E-02   -1.4242568662E-01         20.4204       6
   -2.5744392348E-02   -1.2702062960E-01         23.5619       7
   -2.0589930555E-02   -1.1432888216E-01         26.7035       8
   -1.6796065234E-02   -1.0376825212E-01         29.8451       9
   -1.3928757059E-02   -9.4890713708E-02         32.9867      10
   -1.1739161346E-02   -8.7342634869E-02         36.1283      11
   -1.0011618176E-02   -8.0874559897E-02         39.2699      12
   -8.6511846974E-03   -7.5280171170E-02         42.4115      13
   -7.5381417329E-03   -7.0378419312E-02         45.5531      14
   -6.6312669204E-03   -6.6041983471E-02         48.6947      15
   -5.8855585374E-03   -6.2215122710E-02         51.8363      16
   -5.2395730440E-03   -5.8802542853E-02         54.9779      17
   -4.7077957303E-03   -5.5729583086E-02         58.1195      18
   -4.2345090947E-03   -5.2957875201E-02         61.2611      19
   -3.8478810899E-03   -5.0463597775E-02         64.4026      20
   -3.4917919400E-03   -4.8162406365E-02         67.5442      21
   -3.1810654088E-03   -4.6075373092E-02         70.6858      22
   -2.9208815859E-03   -4.4162271996E-02         73.8274      23
   -2.6962954100E-03   -4.2379762367E-02         76.9690      24
   -2.4899672021E-03   -4.0733862032E-02         80.1106      25
   -2.2929093346E-03   -3.9232068768E-02         83.2522      26
   -2.1445169381E-03   -3.7834771252E-02         86.3938      27
   -1.9913925298E-03   -3.6523701142E-02         89.5354      28
   -1.8511092475E-03   -3.5298630021E-02         92.6770      29
   -1.7405263140E-03   -3.4172594023E-02         95.8186      30
   -1.6330223752E-03   -3.3098860820E-02         98.9602      31
   -1.5428376924E-03   -3.2090041535E-02        102.1018      32
   -1.4452239731E-03   -3.1155490797E-02        105.2434      33
   -1.3484814475E-03   -3.0261873305E-02        108.3849      34
   -1.2840747510E-03   -2.9424087057E-02        111.5265      35
   -1.2176895454E-03   -2.8619228313E-02        114.6681      36
   -1.1595487254E-03   -2.7840725475E-02        117.8097      37
   -1.0874527732E-03   -2.7132257794E-02        120.9513      38
   -1.0387249758E-03   -2.6442085286E-02        124.0929      39
   -9.7994005433E-04   -2.5807432486E-02        127.2345      40
   -9.2033455911E-04   -2.5183896572E-02        130.3761      41
   -8.8868534497E-04   -2.4589800352E-02        133.5177      42
   -8.4882550434E-04   -2.4028815866E-02        136.6593      43
   -8.1795901501E-04   -2.3504812578E-02        139.8009      44
   -7.7163086772E-04   -2.2983619141E-02        142.9425      45
   -7.3707384578E-04   -2.2468735646E-02        146.0841      46
   -7.0760647553E-04   -2.2014583615E-02        149.2257      47
   -6.8268592554E-04   -2.1573660897E-02        152.3672      48
   -6.4671415371E-04   -2.1147554043E-02        155.5088      49
   -6.3531629040E-04   -2.0736093393E-02        158.6504      50
   -6.0227400808E-04   -2.0339512166E-02        161.7920      51
   -5.5662931044E-04   -1.9927155080E-02        164.9336      52
   -5.4291579805E-04   -1.9563428358E-02        168.0752      53
   -5.1616446220E-04   -1.9186038378E-02        171.2168      54
   -4.9465596261E-04   -1.8849364891E-02        174.3584      55
   -4.8674499406E-04   -1.8529640933E-02        177.5000      56
   -4.7661337424E-04   -1.8204458033E-02        180.6416      57
   -4.3587932920E-04   -1.7905453586E-02        183.7832      58
   -4.2888279396E-04   -1.7599093460E-02        186.9248      59
   -4.1409427118E-04   -1.7315755321E-02        190.0664      60
   -4.0793782940E-04   -1.7022099833E-02        193.2079      61
   -3.8491606984E-04   -1.6737743303E-02        196.3495      62
   -3.7473061558E-04   -1.6486211457E-02        199.4911      63
   -3.6355167003E-04   -1.6235796668E-02        202.6327      64
   -3.4578121314E-04   -1.5999104614E-02        205.7743      65
   -3.5136473767E-04   -1.5752317369E-02        208.9159      66
   -3.4345051745E-04   -1.5526612382E-02        212.0575      67
   -3.1928259061E-04   -1.5293213131E-02        215.1991      68
   -3.2636957350E-04   -1.5095283115E-02        218.3407      69
   -3.1749559214E-04   -1.4874820536E-02        221.4823      70
   -3.0341153691E-04   -1.4659889915E-02        224.6239      71
   -2.8638200586E-04   -1.4461929725E-02        227.7655      72
   -2.7805860252E-04   -1.4246434832E-02        230.9071      73
   -2.8254177551E-04   -1.4065950132E-02        234.0487      74
   -2.6065225448E-04   -1.3874905332E-02        237.1902      75
   -2.5688720900E-04   -1.3705224568E-02        240.3318      76
   -2.6472182011E-04   -1.3526646267E-02        243.4734      77
   -2.4831646747E-04   -1.3349264336E-02        246.6150      78
   -2.4051979471E-04   -1.3205807085E-02        249.7566      79
   -2.4290556419E-04   -1.3033745310E-02        252.8982      80
   -2.3786555146E-04   -1.2879489398E-02        256.0398      81
   -2.3518654774E-04   -1.2708032414E-02        259.1814      82
   -2.1341171016E-04   -1.2553767872E-02        262.3230      83
   -2.1000916175E-04   -1.2397667236E-02        265.4646      84
   -1.9100836622E-04   -1.2265687813E-02        268.6062      85
   -2.0232920441E-04   -1.2116292252E-02        271.7478      86
   -1.9343747585E-04   -1.1958476721E-02        274.8894      87
   -1.8242675320E-04   -1.1825115178E-02        278.0309      88
   -1.9555490748E-04   -1.1713878150E-02        281.1725      89
   -1.8811970414E-04   -1.1591299189E-02        284.3141      90
   -1.8802285994E-04   -1.1457944764E-02        287.4557      91
   -1.7826419710E-04   -1.1332576249E-02        290.5973      92
   -1.6536734672E-04   -1.1222029017E-02        293.7389      93
   -1.6147537424E-04   -1.1102336768E-02        296.8805      94
   -1.4340057050E-04   -1.0979759313E-02        300.0221      95
   -1.4291834799E-04   -1.0874339164E-02        303.1637      96
   -1.2313156409E-04   -1.0759128891E-02        306.3053      97
   -1.3806800794E-04   -1.0643905442E-02        309.4469      98
   -1.3737152754E-04   -1.0535908298E-02        312.5885      99
   -1.3758225492E-04   -1.0445067282E-02        315.7301     100
   -1.2591055807E-04   -1.0352936972E-02        318.8717     101
   -1.3392445915E-04   -1.0229221474E-02        322.0132     102
   -1.3631426176E-04   -1.0144739977E-02        325.1548     103
   -1.4672866086E-04   -1.0052198753E-02        328.2964     104
   -1.2796917623E-04   -9.9432021409E-03        331.4380     105
   -1.3283102718E-04   -9.8477950999E-03        334.5796     106
   -1.1714083764E-04   -9.7561966371E-03        337.7212     107
   -1.1743014233E-04   -9.6613611812E-03        340.8628     108
   -1.2050134303E-04   -9.5603300020E-03        344.0044     109
   -1.0993198888E-04   -9.4852899073E-03        347.1460     110
   -1.1212519994E-04   -9.4123847034E-03        350.2876     111
   -1.0637157613E-04   -9.3224947719E-03        353.4292     112
   -9.4382291867E-05   -9.2610018068E-03        356.5708     113
   -9.9825881725E-05   -9.1869674032E-03        359.7124     114
   -1.1045485272E-04   -9.1011185600E-03        362.8540     115
   -1.0152391731E-04   -9.0191192919E-03        365.9955     116
   -9.3817004034E-05   -8.9485743146E-03        369.1371     117
   -9.3627612844E-05   -8.8521144158E-03        372.2787     118
   -8.7622856028E-05   -8.7820960323E-03        375.4203     119
   -7.6494838604E-05   -8.7015190295E-03        378.5619     120
   -6.8383317541E-05   -8.6445685060E-03        381.7035     121
   -8.3579679319E-05   -8.5704783395E-03        384.8451     122
   -8.2485827860E-05   -8.5017995881E-03        387.9867     123
   -8.5123846275E-05   -8.4321058212E-03        391.1283     124
   -8.5991590112E-05   -8.3569190079E-03        394.2699     125
   -8.2095701665E-05   -8.2862327858E-03        397.4115     126
   -8.2201361913E-05   -8.2381687499E-03        400.5531     127


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0.5/GGam.Sig_local_w_O4n0.600T0.500U4.0tp0.20 <==
   -2.6682742829E-01   -2.0799258533E-01          1.5708       0
   -1.9343087315E-01   -2.7405061009E-01          4.7124       1
   -1.3012837385E-01   -2.5749657065E-01          7.8540       2
   -8.8699466194E-02   -2.2583778804E-01         10.9956       3
   -6.2614476494E-02   -1.9587958741E-01         14.1372       4
   -4.5857840177E-02   -1.7079572514E-01         17.2788       5
   -3.4720349242E-02   -1.5039738755E-01         20.4204       6
   -2.7066509965E-02   -1.3382872470E-01         23.5619       7
   -2.1626118526E-02   -1.2025201564E-01         26.7035       8
   -1.7635729491E-02   -1.0902234808E-01         29.8451       9
   -1.4629478853E-02   -9.9581310333E-02         32.9867      10
   -1.2298595917E-02   -9.1585101868E-02         36.1283      11
   -1.0479831911E-02   -8.4757301667E-02         39.2699      12
   -9.0248391909E-03   -7.8845192551E-02         42.4115      13
   -7.8697651723E-03   -7.3652341550E-02         45.5531      14
   -6.9188409032E-03   -6.9097473831E-02         48.6947      15
   -6.1193458407E-03   -6.5081683370E-02         51.8363      16
   -5.4418749664E-03   -6.1498600563E-02         54.9779      17
   -4.8767246957E-03   -5.8286571304E-02         58.1195      18
   -4.3986618027E-03   -5.5358809805E-02         61.2611      19
   -4.0043628828E-03   -5.2739158854E-02         64.4026      20
   -3.6507997714E-03   -5.0326365099E-02         67.5442      21
   -3.3147774565E-03   -4.8144146471E-02         70.6858      22
   -3.0440389175E-03   -4.6129043915E-02         73.8274      23
   -2.8130710869E-03   -4.4271713718E-02         76.9690      24
   -2.5760910728E-03   -4.2568143230E-02         80.1106      25
   -2.3933849635E-03   -4.1009270335E-02         83.2522      26
   -2.2081556607E-03   -3.9541142435E-02         86.3938      27
   -2.0730408621E-03   -3.8175176617E-02         89.5354      28
   -1.9379375813E-03   -3.6891260858E-02         92.6770      29
   -1.8207221637E-03   -3.5714977748E-02         95.8186      30
   -1.6939822408E-03   -3.4582708323E-02         98.9602      31
   -1.5982494124E-03   -3.3510016048E-02        102.1018      32
   -1.5135432781E-03   -3.2518027409E-02        105.2434      33
   -1.4088625851E-03   -3.1594039588E-02        108.3849      34
   -1.3228114872E-03   -3.0711901020E-02        111.5265      35
   -1.2482232671E-03   -2.9887795753E-02        114.6681      36
   -1.2120622215E-03   -2.9087552250E-02        117.8097      37
   -1.1397950615E-03   -2.8337268795E-02        120.9513      38
   -1.0872260201E-03   -2.7619414718E-02        124.0929      39
   -1.0390584648E-03   -2.6933592270E-02        127.2345      40
   -9.5363192823E-04   -2.6291499656E-02        130.3761      41
   -9.0381494946E-04   -2.5661782814E-02        133.5177      42
   -8.9128878058E-04   -2.5070752425E-02        136.6593      43
   -8.1937130362E-04   -2.4508992982E-02        139.8009      44
   -7.9237056334E-04   -2.3988029887E-02        142.9425      45
   -7.5940904512E-04   -2.3472195325E-02        146.0841      46
   -7.4259343859E-04   -2.2975902490E-02        149.2257      47
   -7.0908303986E-04   -2.2506696161E-02        152.3672      48
   -6.8871032609E-04   -2.2080179769E-02        155.5088      49
   -6.4007574979E-04   -2.1643072293E-02        158.6504      50
   -6.2084170856E-04   -2.1227412097E-02        161.7920      51
   -5.8923684656E-04   -2.0828409457E-02        164.9336      52
   -5.8341980612E-04   -2.0448534964E-02        168.0752      53
   -5.4150408735E-04   -2.0058376282E-02        171.2168      54
   -5.0443613401E-04   -1.9714251302E-02        174.3584      55
   -4.7245997440E-04   -1.9355559285E-02        177.5000      56
   -4.7351450874E-04   -1.9026332596E-02        180.6416      57
   -4.5378844178E-04   -1.8704527335E-02        183.7832      58
   -4.3731742521E-04   -1.8388048555E-02        186.9248      59
   -4.3163773633E-04   -1.8074146166E-02        190.0664      60
   -4.0404283432E-04   -1.7787601287E-02        193.2079      61
   -3.7554307747E-04   -1.7482111103E-02        196.3495      62
   -3.8224975449E-04   -1.7201603396E-02        199.4911      63
   -3.6109917712E-04   -1.6921668542E-02        202.6327      64
   -3.5574927887E-04   -1.6676021180E-02        205.7743      65
   -3.4249771642E-04   -1.6437137344E-02        208.9159      66
   -3.2073777931E-04   -1.6198213257E-02        212.0575      67
   -3.3319872798E-04   -1.5960538040E-02        215.1991      68
   -3.0637562627E-04   -1.5754669832E-02        218.3407      69
   -3.2524498147E-04   -1.5519587679E-02        221.4823      70
   -2.9719320626E-04   -1.5320656641E-02        224.6239      71
   -2.7098502272E-04   -1.5081156924E-02        227.7655      72
   -2.8482122371E-04   -1.4873639152E-02        230.9071      73
   -2.9295843719E-04   -1.4677466225E-02        234.0487      74
   -2.6515211975E-04   -1.4470111285E-02        237.1902      75
   -2.6058303606E-04   -1.4285939017E-02        240.3318      76
   -2.7635162130E-04   -1.4111275973E-02        243.4734      77
   -2.4875969454E-04   -1.3940796170E-02        246.6150      78
   -2.3503622940E-04   -1.3757514864E-02        249.7566      79
   -2.2263155587E-04   -1.3586373798E-02        252.8982      80
   -2.0578124032E-04   -1.3442103735E-02        256.0398      81
   -2.0234129560E-04   -1.3262437163E-02        259.1814      82
   -2.0233057934E-04   -1.3110733104E-02        262.3230      83
   -2.0944256631E-04   -1.2935546294E-02        265.4646      84
   -2.1408480929E-04   -1.2801778604E-02        268.6062      85
   -2.0583815164E-04   -1.2668427590E-02        271.7478      86
   -1.8989736801E-04   -1.2513751366E-02        274.8894      87
   -1.7733615303E-04   -1.2371871906E-02        278.0309      88
   -1.8208254843E-04   -1.2226096832E-02        281.1725      89
   -1.8592528899E-04   -1.2088970158E-02        284.3141      90
   -1.8924655448E-04   -1.1956593992E-02        287.4557      91
   -1.8601548654E-04   -1.1822068232E-02        290.5973      92
   -1.8481257364E-04   -1.1697965200E-02        293.7389      93
   -1.7253602120E-04   -1.1592981847E-02        296.8805      94
   -1.7219492270E-04   -1.1480039054E-02        300.0221      95
   -1.6544524460E-04   -1.1341049652E-02        303.1637      96
   -1.3773571633E-04   -1.1213845235E-02        306.3053      97
   -1.3778795654E-04   -1.1098960484E-02        309.4469      98
   -1.3346896436E-04   -1.1001466975E-02        312.5885      99
   -1.2675613744E-04   -1.0891466953E-02        315.7301     100
   -1.3247110247E-04   -1.0778947985E-02        318.8717     101
   -1.1326339781E-04   -1.0688008152E-02        322.0132     102
   -1.2536083959E-04   -1.0570125712E-02        325.1548     103
   -1.2283262917E-04   -1.0461039609E-02        328.2964     104
   -1.3330914883E-04   -1.0377443195E-02        331.4380     105
   -1.3468102149E-04   -1.0270702408E-02        334.5796     106
   -1.2742722510E-04   -1.0190478413E-02        337.7212     107
   -1.0751569427E-04   -1.0085988171E-02        340.8628     108
   -1.1348217091E-04   -9.9870575380E-03        344.0044     109
   -1.1190588048E-04   -9.8987774325E-03        347.1460     110
   -9.3299314946E-05   -9.8109382637E-03        350.2876     111
   -1.0005325858E-04   -9.7345361891E-03        353.4292     112
   -8.9602012677E-05   -9.6529952233E-03        356.5708     113
   -9.3852020804E-05   -9.5586458436E-03        359.7124     114
   -8.7241583091E-05   -9.4659672173E-03        362.8540     115
   -8.7668873637E-05   -9.3742974887E-03        365.9955     116
   -1.0679514565E-04   -9.3005031277E-03        369.1371     117
   -1.1832474892E-04   -9.2311548568E-03        372.2787     118
   -9.2862771430E-05   -9.1629122875E-03        375.4203     119
   -7.8475512001E-05   -9.0820030713E-03        378.5619     120
   -7.8300900351E-05   -9.0061482163E-03        381.7035     121
   -1.1433670529E-04   -8.9416908565E-03        384.8451     122
   -9.1141965944E-05   -8.8753705894E-03        387.9867     123
   -7.9676523023E-05   -8.7870408424E-03        391.1283     124
   -6.4865238266E-05   -8.7223473528E-03        394.2699     125
   -5.3988120197E-05   -8.6519259844E-03        397.4115     126
   -8.1639634203E-05   -8.6124591608E-03        400.5531     127


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0.5/GGam.Sig_local_w_O5n0.600T0.500U4.0tp0.20 <==
   -2.7494007877E-01   -2.1536395283E-01          1.5708       0
   -1.9730041356E-01   -2.8138243350E-01          4.7124       1
   -1.3098833307E-01   -2.6255981243E-01          7.8540       2
   -8.8183802150E-02   -2.2889206576E-01         10.9956       3
   -6.1602389789E-02   -1.9752836979E-01         14.1372       4
   -4.4802210025E-02   -1.7158900113E-01         17.2788       5
   -3.3736066581E-02   -1.5068621288E-01         20.4204       6
   -2.6188738112E-02   -1.3381913332E-01         23.5619       7
   -2.0839548296E-02   -1.2005785535E-01         26.7035       8
   -1.6967913926E-02   -1.0873337397E-01         29.8451       9
   -1.4034314417E-02   -9.9258993368E-02         32.9867      10
   -1.1826508782E-02   -9.1225011719E-02         36.1283      11
   -1.0070582736E-02   -8.4355351730E-02         39.2699      12
   -8.6557104968E-03   -7.8434652002E-02         42.4115      13
   -7.5168173080E-03   -7.3254063696E-02         45.5531      14
   -6.6160959864E-03   -6.8695703425E-02         48.6947      15
   -5.8562686454E-03   -6.4687112326E-02         51.8363      16
   -5.2217266748E-03   -6.1107037795E-02         54.9779      17
   -4.6898517297E-03   -5.7894373242E-02         58.1195      18
   -4.2502913973E-03   -5.5009006279E-02         61.2611      19
   -3.8071706668E-03   -5.2406786619E-02         64.4026      20
   -3.4826482693E-03   -4.9982227055E-02         67.5442      21
   -3.1685365711E-03   -4.7835222768E-02         70.6858      22
   -2.9024520604E-03   -4.5801226669E-02         73.8274      23
   -2.6768224114E-03   -4.3940009001E-02         76.9690      24
   -2.4696369975E-03   -4.2280831357E-02         80.1106      25
   -2.2846332390E-03   -4.0708820474E-02         83.2522      26
   -2.1210747418E-03   -3.9243138098E-02         86.3938      27
   -1.9952660079E-03   -3.7889806334E-02         89.5354      28
   -1.8222172769E-03   -3.6586040677E-02         92.6770      29
   -1.6910514622E-03   -3.5436537371E-02         95.8186      30
   -1.5889502868E-03   -3.4323729628E-02         98.9602      31
   -1.4799526166E-03   -3.3292231522E-02        102.1018      32
   -1.4159037301E-03   -3.2276348201E-02        105.2434      33
   -1.3342060801E-03   -3.1358160265E-02        108.3849      34
   -1.2464496697E-03   -3.0469250041E-02        111.5265      35
   -1.1817713270E-03   -2.9658704449E-02        114.6681      36
   -1.1470867859E-03   -2.8862426051E-02        117.8097      37
   -1.0746496045E-03   -2.8135317766E-02        120.9513      38
   -1.0326245692E-03   -2.7403737088E-02        124.0929      39
   -1.0015249098E-03   -2.6728196507E-02        127.2345      40
   -9.3392487648E-04   -2.6096682934E-02        130.3761      41
   -8.7768094796E-04   -2.5465319432E-02        133.5177      42
   -8.4659823561E-04   -2.4887424513E-02        136.6593      43
   -7.9294539724E-04   -2.4341662487E-02        139.8009      44
   -7.4307046426E-04   -2.3801316944E-02        142.9425      45
   -7.3580761700E-04   -2.3295996392E-02        146.0841      46
   -6.7669497599E-04   -2.2796380341E-02        149.2257      47
   -6.6597690750E-04   -2.2345083573E-02        152.3672      48
   -6.2215278894E-04   -2.1903590629E-02        155.5088      49
   -6.1882517653E-04   -2.1451627488E-02        158.6504      50
   -5.7047700633E-04   -2.1048561490E-02        161.7920      51
   -5.3289477362E-04   -2.0635665203E-02        164.9336      52
   -5.3399315812E-04   -2.0262386884E-02        168.0752      53
   -5.0646980461E-04   -1.9874456612E-02        171.2168      54
   -5.1348859099E-04   -1.9542571027E-02        174.3584      55
   -5.0974511042E-04   -1.9211191357E-02        177.5000      56
   -4.6637918648E-04   -1.8866345778E-02        180.6416      57
   -4.5148458262E-04   -1.8507214419E-02        183.7832      58
   -4.3340353768E-04   -1.8228160466E-02        186.9248      59
   -3.8536936002E-04   -1.7928262491E-02        190.0664      60
   -3.7326022935E-04   -1.7642477125E-02        193.2079      61
   -3.8038907146E-04   -1.7345093098E-02        196.3495      62
   -3.5387857599E-04   -1.7117329407E-02        199.4911      63
   -3.3367181291E-04   -1.6819670381E-02        202.6327      64
   -3.4377055021E-04   -1.6562474160E-02        205.7743      65
   -3.3796734684E-04   -1.6347049938E-02        208.9159      66
   -3.0645056274E-04   -1.6085439272E-02        212.0575      67
   -3.0479516100E-04   -1.5809974716E-02        215.1991      68
   -3.3667198235E-04   -1.5597782977E-02        218.3407      69
   -2.9651831060E-04   -1.5395464644E-02        221.4823      70
   -2.9872526693E-04   -1.5178009997E-02        224.6239      71
   -2.7175521923E-04   -1.4997044097E-02        227.7655      72
   -2.6304027298E-04   -1.4792439600E-02        230.9071      73
   -2.7838878661E-04   -1.4573389107E-02        234.0487      74
   -2.6222188689E-04   -1.4394680476E-02        237.1902      75
   -2.3885103415E-04   -1.4217137480E-02        240.3318      76
   -2.4690260664E-04   -1.4012767850E-02        243.4734      77
   -2.4863044470E-04   -1.3827034152E-02        246.6150      78
   -2.2787827143E-04   -1.3643542518E-02        249.7566      79
   -1.9013475937E-04   -1.3501115555E-02        252.8982      80
   -1.9458928233E-04   -1.3309531747E-02        256.0398      81
   -1.9120158610E-04   -1.3155148194E-02        259.1814      82
   -1.7502841738E-04   -1.2985655816E-02        262.3230      83
   -1.9226675023E-04   -1.2853903970E-02        265.4646      84
   -1.7003003446E-04   -1.2695444862E-02        268.6062      85
   -1.6355540884E-04   -1.2550669878E-02        271.7478      86
   -1.8771829182E-04   -1.2407337807E-02        274.8894      87
   -1.8456967336E-04   -1.2289986312E-02        278.0309      88
   -1.4867357752E-04   -1.2143688861E-02        281.1725      89
   -1.8469761692E-04   -1.1994957247E-02        284.3141      90
   -1.7324552564E-04   -1.1860280245E-02        287.4557      91
   -1.7625903008E-04   -1.1724302310E-02        290.5973      92
   -1.4866246866E-04   -1.1592668191E-02        293.7389      93
   -1.6137937849E-04   -1.1483538010E-02        296.8805      94
   -1.5326057465E-04   -1.1367287910E-02        300.0221      95
   -1.5180299118E-04   -1.1258317023E-02        303.1637      96
   -1.6982715739E-04   -1.1134273991E-02        306.3053      97
   -1.5876913594E-04   -1.1047464672E-02        309.4469      98
   -1.1905814424E-04   -1.0923392587E-02        312.5885      99
   -1.4601287273E-04   -1.0796377833E-02        315.7301     100
   -9.5557057748E-05   -1.0721254529E-02        318.8717     101
   -9.7518834856E-05   -1.0584145538E-02        322.0132     102
   -1.1743180260E-04   -1.0490115650E-02        325.1548     103
   -1.3863192344E-04   -1.0405527036E-02        328.2964     104
   -1.3162027055E-04   -1.0317288866E-02        331.4380     105
   -1.3001054807E-04   -1.0211854442E-02        334.5796     106
   -1.1832521688E-04   -1.0111962069E-02        337.7212     107
   -9.9773757293E-05   -1.0002189780E-02        340.8628     108
   -1.1295156127E-04   -9.8952188091E-03        344.0044     109
   -1.2964641570E-04   -9.8317792517E-03        347.1460     110
   -9.5140084961E-05   -9.7440826407E-03        350.2876     111
   -1.0592216573E-04   -9.6509352383E-03        353.4292     112
   -9.6320261406E-05   -9.5869003304E-03        356.5708     113
   -7.7836952099E-05   -9.5156047945E-03        359.7124     114
   -7.6140182244E-05   -9.4174935647E-03        362.8540     115
   -9.2173774207E-05   -9.3254077110E-03        365.9955     116
   -8.0160703431E-05   -9.2807730382E-03        369.1371     117
   -4.7410519970E-05   -9.1763435032E-03        372.2787     118
   -8.1162387725E-05   -9.0920785403E-03        375.4203     119
   -7.3797194980E-05   -9.0370071798E-03        378.5619     120
   -6.8811449167E-05   -8.9613576746E-03        381.7035     121
   -6.8616416767E-05   -8.8802171414E-03        384.8451     122
   -6.9720478914E-05   -8.8205796904E-03        387.9867     123
   -5.9119238491E-05   -8.7264739379E-03        391.1283     124
   -9.4191015278E-05   -8.6727192200E-03        394.2699     125
   -8.1893836585E-05   -8.6106737601E-03        397.4115     126
   -9.3575344099E-05   -8.5186950349E-03        400.5531     127


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0.5/GGam.Sig_local_w_O6n0.600T0.500U4.0tp0.20 <==
   -2.8080993876E-01   -2.1485036377E-01          1.5708       0
   -1.9918749941E-01   -2.8325718188E-01          4.7124       1
   -1.3047485105E-01   -2.6329022331E-01          7.8540       2
   -8.7074952367E-02   -2.2852321934E-01         10.9956       3
   -6.0517490373E-02   -1.9660854031E-01         14.1372       4
   -4.3858574487E-02   -1.7042296781E-01         17.2788       5
   -3.2994973656E-02   -1.4949181229E-01         20.4204       6
   -2.5588316709E-02   -1.3263904625E-01         23.5619       7
   -2.0352984045E-02   -1.1895703069E-01         26.7035       8
   -1.6552297325E-02   -1.0765964796E-01         29.8451       9
   -1.3682539230E-02   -9.8277712110E-02         32.9867      10
   -1.1547885392E-02   -9.0319244387E-02         36.1283      11
   -9.8527634400E-03   -8.3487477814E-02         39.2699      12
   -8.4700380832E-03   -7.7640131298E-02         42.4115      13
   -7.4156809286E-03   -7.2457710812E-02         45.5531      14
   -6.5124628929E-03   -6.7979721937E-02         48.6947      15
   -5.6771675424E-03   -6.4019795242E-02         51.8363      16
   -5.0259133908E-03   -6.0507814000E-02         54.9779      17
   -4.5573370336E-03   -5.7323749290E-02         58.1195      18
   -4.0908886669E-03   -5.4417460497E-02         61.2611      19
   -3.7114681333E-03   -5.1846404125E-02         64.4026      20
   -3.3743632136E-03   -4.9458687967E-02         67.5442      21
   -3.0848426179E-03   -4.7296807161E-02         70.6858      22
   -2.8446681978E-03   -4.5316394184E-02         73.8274      23
   -2.5780817071E-03   -4.3488957183E-02         76.9690      24
   -2.3842770008E-03   -4.1850731354E-02         80.1106      25
   -2.2123881599E-03   -4.0266956063E-02         83.2522      26
   -2.0555169139E-03   -3.8825652044E-02         86.3938      27
   -1.9382847572E-03   -3.7442807106E-02         89.5354      28
   -1.7886150491E-03   -3.6248795845E-02         92.6770      29
   -1.6302579394E-03   -3.5120712685E-02         95.8186      30
   -1.5585794117E-03   -3.3947086565E-02         98.9602      31
   -1.4491408759E-03   -3.2915252392E-02        102.1018      32
   -1.3692323362E-03   -3.1923934512E-02        105.2434      33
   -1.2808297865E-03   -3.0990538004E-02        108.3849      34
   -1.2199973933E-03   -3.0113753346E-02        111.5265      35
   -1.1549695351E-03   -2.9314501621E-02        114.6681      36
   -1.0709370244E-03   -2.8554116266E-02        117.8097      37
   -1.0168133145E-03   -2.7794879185E-02        120.9513      38
   -1.0131626486E-03   -2.7105167274E-02        124.0929      39
   -9.5279550540E-04   -2.6453986149E-02        127.2345      40
   -8.9787564044E-04   -2.5791983535E-02        130.3761      41
   -8.5130267394E-04   -2.5164049748E-02        133.5177      42
   -8.0606146491E-04   -2.4600544733E-02        136.6593      43
   -7.5349094094E-04   -2.4043255380E-02        139.8009      44
   -7.4369770663E-04   -2.3550633561E-02        142.9425      45
   -7.2965441868E-04   -2.3050931048E-02        146.0841      46
   -6.9179811883E-04   -2.2558333609E-02        149.2257      47
   -6.3898413363E-04   -2.2068408087E-02        152.3672      48
   -6.2328193318E-04   -2.1647267482E-02        155.5088      49
   -5.6007959460E-04   -2.1251470969E-02        158.6504      50
   -5.4323006407E-04   -2.0783153706E-02        161.7920      51
   -5.6183784413E-04   -2.0414026636E-02        164.9336      52
   -5.1643527917E-04   -2.0022775826E-02        168.0752      53
   -5.0807848089E-04   -1.9664612491E-02        171.2168      54
   -4.6590225108E-04   -1.9309654069E-02        174.3584      55
   -4.5601872549E-04   -1.8984201045E-02        177.5000      56
   -4.3712087865E-04   -1.8653438784E-02        180.6416      57
   -4.5712837181E-04   -1.8337238099E-02        183.7832      58
   -4.2155040892E-04   -1.8010611484E-02        186.9248      59
   -3.5964378951E-04   -1.7756032224E-02        190.0664      60
   -3.8637206211E-04   -1.7474386603E-02        193.2079      61
   -3.2559293654E-04   -1.7219545989E-02        196.3495      62
   -2.9143673490E-04   -1.6918702701E-02        199.4911      63
   -3.5987838155E-04   -1.6639567943E-02        202.6327      64
   -3.2817498766E-04   -1.6364124314E-02        205.7743      65
   -3.0615839022E-04   -1.6119659392E-02        208.9159      66
   -3.0958177432E-04   -1.5917578961E-02        212.0575      67
   -3.0468562363E-04   -1.5713617210E-02        215.1991      68
   -3.0058651416E-04   -1.5498199881E-02        218.3407      69
   -2.8089737227E-04   -1.5259617683E-02        221.4823      70
   -2.9826460597E-04   -1.5036841354E-02        224.6239      71
   -2.3760826541E-04   -1.4778574986E-02        227.7655      72
   -2.3368929568E-04   -1.4637006499E-02        230.9071      73
   -2.2150421703E-04   -1.4438394354E-02        234.0487      74
   -2.2449820820E-04   -1.4255089566E-02        237.1902      75
   -2.4258476695E-04   -1.4062442061E-02        240.3318      76
   -2.2832338177E-04   -1.3819268557E-02        243.4734      77
   -2.3781593348E-04   -1.3692589297E-02        246.6150      78
   -2.3619995124E-04   -1.3489873490E-02        249.7566      79
   -1.9935373471E-04   -1.3337284989E-02        252.8982      80
   -2.3946954214E-04   -1.3214331434E-02        256.0398      81
   -2.1296385062E-04   -1.3055299789E-02        259.1814      82
   -1.9838910495E-04   -1.2880941907E-02        262.3230      83
   -1.9435022296E-04   -1.2762124123E-02        265.4646      84
   -1.9708825411E-04   -1.2581587399E-02        268.6062      85
   -2.0437930952E-04   -1.2373037406E-02        271.7478      86
   -1.8437775174E-04   -1.2274209165E-02        274.8894      87
   -1.7101975291E-04   -1.2159692399E-02        278.0309      88
   -1.8609475895E-04   -1.2053195731E-02        281.1725      89
   -1.5326462524E-04   -1.1892429347E-02        284.3141      90
   -1.1758240244E-04   -1.1726821566E-02        287.4557      91
   -1.3211648711E-04   -1.1628372561E-02        290.5973      92
   -1.2778650617E-04   -1.1492203182E-02        293.7389      93
   -1.1360072183E-04   -1.1404699867E-02        296.8805      94
   -1.3487150786E-04   -1.1289988124E-02        300.0221      95
   -1.1594464610E-04   -1.1119948171E-02        303.1637      96
   -1.4482710708E-04   -1.1008445869E-02        306.3053      97
   -1.2449810213E-04   -1.0910135067E-02        309.4469      98
   -9.9940572478E-05   -1.0776868997E-02        312.5885      99
   -1.2483263722E-04   -1.0656650763E-02        315.7301     100
   -1.1012649841E-04   -1.0562135884E-02        318.8717     101
   -1.2045787813E-04   -1.0475645703E-02        322.0132     102
   -1.0340228165E-04   -1.0378133715E-02        325.1548     103
   -1.4022205593E-04   -1.0257599880E-02        328.2964     104
   -8.0290556199E-05   -1.0177123988E-02        331.4380     105
   -1.0976103149E-04   -1.0101860297E-02        334.5796     106
   -1.2287346841E-04   -1.0054909517E-02        337.7212     107
   -1.2883058793E-04   -9.9425744005E-03        340.8628     108
   -9.6314908061E-05   -9.8277687496E-03        344.0044     109
   -1.2877455087E-04   -9.7205048199E-03        347.1460     110
   -7.7249015976E-05   -9.6548363532E-03        350.2876     111
   -1.1338357430E-04   -9.5246374450E-03        353.4292     112
   -1.4496137591E-04   -9.4882292610E-03        356.5708     113
   -7.2310432285E-05   -9.4139694664E-03        359.7124     114
   -6.0395054970E-05   -9.3342321283E-03        362.8540     115
   -5.2808966403E-05   -9.2412841227E-03        365.9955     116
   -1.0618330205E-04   -9.1797340996E-03        369.1371     117
   -7.2494819975E-05   -9.0326279276E-03        372.2787     118
   -1.2202377996E-04   -9.0302525503E-03        375.4203     119
   -6.2228110178E-05   -8.9317089195E-03        378.5619     120
   -4.8497002799E-05   -8.8239392155E-03        381.7035     121
   -2.9533645259E-05   -8.7581385438E-03        384.8451     122
   -1.2275757554E-05   -8.7041252050E-03        387.9867     123
   -6.0710782317E-05   -8.5992847511E-03        391.1283     124
   -5.9440902266E-05   -8.5334253269E-03        394.2699     125
   -9.0197986478E-05   -8.5028628200E-03        397.4115     126
   -1.1154114869E-04   -8.4233787780E-03        400.5531     127


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0.5/GGam.Sig_local_w_O7n0.600T0.500U4.0tp0.20 <==
   -2.8358357079E-01   -2.1295547459E-01          1.5708       0
   -1.9987444475E-01   -2.8267038548E-01          4.7124       1
   -1.3009313661E-01   -2.6254828909E-01          7.8540       2
   -8.6538793665E-02   -2.2757717116E-01         10.9956       3
   -6.0101562502E-02   -1.9579392426E-01         14.1372       4
   -4.3637448063E-02   -1.6968092988E-01         17.2788       5
   -3.2780420570E-02   -1.4869293845E-01         20.4204       6
   -2.5389979532E-02   -1.3205003550E-01         23.5619       7
   -2.0238011414E-02   -1.1834325291E-01         26.7035       8
   -1.6397904078E-02   -1.0710945392E-01         29.8451       9
   -1.3655890201E-02   -9.7884378130E-02         32.9867      10
   -1.1416348654E-02   -8.9885227901E-02         36.1283      11
   -9.7502727183E-03   -8.3213925130E-02         39.2699      12
   -8.3583478696E-03   -7.7158189056E-02         42.4115      13
   -7.2869901015E-03   -7.2151691788E-02         45.5531      14
   -6.5192875089E-03   -6.7594784975E-02         48.6947      15
   -5.6989854692E-03   -6.3575352116E-02         51.8363      16
   -5.0551519040E-03   -6.0245810910E-02         54.9779      17
   -4.5461314682E-03   -5.7075626171E-02         58.1195      18
   -4.1116889202E-03   -5.4193994315E-02         61.2611      19
   -3.7604941945E-03   -5.1592445594E-02         64.4026      20
   -3.4065252685E-03   -4.9260345685E-02         67.5442      21
   -3.0803760165E-03   -4.7055483231E-02         70.6858      22
   -2.7046976626E-03   -4.5090799356E-02         73.8274      23
   -2.6314028859E-03   -4.3298962450E-02         76.9690      24
   -2.2877007264E-03   -4.1515353724E-02         80.1106      25
   -2.2523419619E-03   -4.0099208015E-02         83.2522      26
   -1.9986548436E-03   -3.8623271212E-02         86.3938      27
   -2.0064102347E-03   -3.7149457867E-02         89.5354      28
   -1.8581110872E-03   -3.6011368670E-02         92.6770      29
   -1.6624060108E-03   -3.4939019061E-02         95.8186      30
   -1.5274378056E-03   -3.3726872701E-02         98.9602      31
   -1.3378450748E-03   -3.2802387207E-02        102.1018      32
   -1.2925880545E-03   -3.1777936066E-02        105.2434      33
   -1.2461680663E-03   -3.0818184470E-02        108.3849      34
   -1.3068633675E-03   -3.0059467942E-02        111.5265      35
   -1.1391506097E-03   -2.9189782502E-02        114.6681      36
   -1.0696381508E-03   -2.8402210880E-02        117.8097      37
   -1.0122499194E-03   -2.7721830260E-02        120.9513      38
   -9.8843149882E-04   -2.6939650737E-02        124.0929      39
   -8.9078830888E-04   -2.6316231646E-02        127.2345      40
   -8.4855324541E-04   -2.5658168580E-02        130.3761      41
   -8.5895053231E-04   -2.5092930165E-02        133.5177      42
   -8.3391921630E-04   -2.4386876291E-02        136.6593      43
   -8.2196950736E-04   -2.3875755314E-02        139.8009      44
   -7.7765384544E-04   -2.3398984740E-02        142.9425      45
   -7.5115034439E-04   -2.2976929602E-02        146.0841      46
   -7.0968936354E-04   -2.2524372071E-02        149.2257      47
   -7.3157247562E-04   -2.2040673864E-02        152.3672      48
   -6.0569722605E-04   -2.1589176600E-02        155.5088      49
   -5.4100999615E-04   -2.1177757524E-02        158.6504      50
   -5.0264642405E-04   -2.0807939288E-02        161.7920      51
   -4.4373903207E-04   -2.0250618398E-02        164.9336      52
   -4.9239445762E-04   -1.9887450067E-02        168.0752      53
   -3.8664868679E-04   -1.9564623547E-02        171.2168      54
   -4.7915746501E-04   -1.9245829733E-02        174.3584      55
   -4.4710853569E-04   -1.8922229050E-02        177.5000      56
   -4.6858142008E-04   -1.8559195289E-02        180.6416      57
   -4.2063806700E-04   -1.8150147167E-02        183.7832      58
   -3.8530758022E-04   -1.7914802436E-02        186.9248      59
   -3.6457270532E-04   -1.7655222745E-02        190.0664      60
   -3.9993402890E-04   -1.7371216108E-02        193.2079      61
   -3.7427686332E-04   -1.7166991399E-02        196.3495      62
   -4.0989946667E-04   -1.6828192828E-02        199.4911      63
   -3.8992539380E-04   -1.6568137774E-02        202.6327      64
   -4.0720374020E-04   -1.6415384708E-02        205.7743      65
   -3.7000809231E-04   -1.6067880445E-02        208.9159      66
   -2.5307154145E-04   -1.5933873403E-02        212.0575      67
   -3.7310384963E-04   -1.5574702588E-02        215.1991      68
   -3.6950102617E-04   -1.5307199894E-02        218.3407      69
   -3.0830349077E-04   -1.5146753836E-02        221.4823      70
   -2.9625604960E-04   -1.4868486107E-02        224.6239      71
   -2.4918894781E-04   -1.4759888242E-02        227.7655      72
   -2.2216804333E-04   -1.4601065994E-02        230.9071      73
   -2.6572120780E-04   -1.4366215825E-02        234.0487      74
   -1.9302232462E-04   -1.4117051794E-02        237.1902      75
   -2.0771374300E-04   -1.4051549933E-02        240.3318      76
   -1.2658683131E-04   -1.3849025013E-02        243.4734      77
   -1.8451175974E-04   -1.3631389343E-02        246.6150      78
   -1.8614289611E-04   -1.3447074738E-02        249.7566      79
   -1.8055607973E-04   -1.3428864618E-02        252.8982      80
   -1.1491721166E-04   -1.3136981621E-02        256.0398      81
   -1.2185448576E-04   -1.2949442421E-02        259.1814      82
   -2.0136637653E-04   -1.2826925672E-02        262.3230      83
   -2.9553468486E-04   -1.2755762352E-02        265.4646      84
   -1.8768873296E-04   -1.2593220857E-02        268.6062      85
   -1.3390995405E-04   -1.2466881300E-02        271.7478      86
   -2.0894513650E-04   -1.2199683898E-02        274.8894      87
   -9.9172215489E-05   -1.2033116403E-02        278.0309      88
   -1.7921076917E-04   -1.1895158892E-02        281.1725      89
   -8.5343597117E-05   -1.1793374251E-02        284.3141      90
   -5.8995114734E-05   -1.1690012217E-02        287.4557      91
   -2.1622840817E-04   -1.1513283441E-02        290.5973      92
   -2.1406035010E-04   -1.1363323941E-02        293.7389      93
   -1.2739613972E-04   -1.1343369001E-02        296.8805      94
   -1.0728054996E-05   -1.1230979292E-02        300.0221      95
   -1.1373743159E-04   -1.1165220401E-02        303.1637      96
   -8.9611229734E-05   -1.0905880174E-02        306.3053      97
   -7.8857430760E-05   -1.0834047125E-02        309.4469      98
   -9.1884646379E-05   -1.0855072762E-02        312.5885      99
   -8.6141160633E-05   -1.0656264905E-02        315.7301     100
   -1.0711626555E-04   -1.0549462057E-02        318.8717     101
   -1.1295696774E-04   -1.0416635088E-02        322.0132     102
   -7.4681945883E-05   -1.0349069768E-02        325.1548     103
   -8.6239958537E-05   -1.0231535259E-02        328.2964     104
   -1.5679690639E-04   -1.0124681817E-02        331.4380     105
   -2.0230289530E-04   -9.9653657224E-03        334.5796     106
   -1.0322691840E-04   -9.9979710449E-03        337.7212     107
   -1.2370259773E-04   -9.9052007080E-03        340.8628     108
   -2.0852091279E-04   -9.7371364169E-03        344.0044     109
   -8.3875194120E-05   -9.7101167153E-03        347.1460     110
   -1.9775630988E-05   -9.5400316977E-03        350.2876     111
   -1.7345866886E-04   -9.4665588680E-03        353.4292     112
   -6.0301833858E-05   -9.4314250735E-03        356.5708     113
    1.6509578986E-05   -9.2581381864E-03        359.7124     114
   -6.2306577739E-05   -9.2092062356E-03        362.8540     115
   -8.5969828980E-05   -9.2358189604E-03        365.9955     116
   -8.7686723704E-05   -9.1758447139E-03        369.1371     117
    1.5830183512E-05   -9.0049342288E-03        372.2787     118
   -6.2712008354E-05   -8.9656421372E-03        375.4203     119
   -1.3664214086E-04   -8.9248740907E-03        378.5619     120
   -1.1861834170E-04   -8.7962398155E-03        381.7035     121
    2.2629096053E-05   -8.7931218464E-03        384.8451     122
   -7.3419119524E-05   -8.6772749630E-03        387.9867     123
   -2.7145054042E-05   -8.5730775302E-03        391.1283     124
   -1.1336268919E-04   -8.4540298903E-03        394.2699     125
   -2.3688381751E-04   -8.4563271188E-03        397.4115     126
   -1.6591187291E-04   -8.3644877333E-03        400.5531     127


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0/Delta_DMET.dat <==
0.6 1.0e-04 6.96607695392e-06 3.5e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0/Delta_DMET.size2x2.dat <==
0.6 1.0e-04 1.274691e-06 5.1e-07


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0/Delta_DMET.size4x2.dat <==
0.6 1.0e-04 2.04060313491e-05 6.3e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0/Delta_DMET.size4x4.dat <==
0.6 1.0e-04 0 2.4e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0/E_DMET.dat <==
0.6 1.0e-04 -1.32077063948 5.9e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0/E_DMET.size2x2.dat <==
0.6 1.0e-04 -1.33175905026 3.8e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0/E_DMET.size4x2.dat <==
0.6 1.0e-04 -1.32857340095 1.9e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0/E_DMET.size4x4.dat <==
0.6 1.0e-04 -1.32625524334 3.9e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0/E_DMET.size8x2.dat <==
0.6 1.0e-04 -1.32678711331 2.2e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0/M_DMET.dat <==
0.6 1.0e-04 0.0 2.6e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0/M_DMET.size2x2.dat <==
0.6 1.0e-04 4.2656e-08 2.1e-07


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0/M_DMET.size4x2.dat <==
0.6 1.0e-04 0 4.1e-08


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.6_T0/M_DMET.size4x4.dat <==
0.6 1.0e-04 0 1.3e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.875_T0.125/D_DCA <==
0.875 0.104899478627 0.00124023214146


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.875_T0.125/D_DCA_size20.0 <==
0.874900633318 0.000765518574868 -0.401924299744 0.104919699855 0.000213562541034


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.875_T0.125/D_DCA_size32.0 <==
0.874890828596 0.00158843702691 -0.392588417423 0.105772660339 0.000460518629731


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.875_T0.125/D_DCA_size34.0 <==
0.87487326203 0.0017348495114 -0.398565310121 0.105546937724 0.000511019772276


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.875_T0.125/D_DCA_size50.0 <==
0.875056024456 0.0022493689807 -0.421296562309 0.104373008744 0.000784259708432


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.875_T0.125/E_DCA <==
0.875 -1.07432963596 0.00481840439672


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.875_T0.125/E_DCA_size20.0 <==
0.874900633318 0.000765518574868 -0.401924299744 -1.07528825801 0.00019575475682


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.875_T0.125/E_DCA_size32.0 <==
0.874890828596 0.00158843702691 -0.392588417423 -1.0715939312 0.000321693574297


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.875_T0.125/E_DCA_size34.0 <==
0.87487326203 0.0017348495114 -0.398565310121 -1.07247829882 0.000585023365568


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.875_T0.125/E_DCA_size50.0 <==
0.875056024456 0.0022493689807 -0.421296562309 -1.07676448371 0.0003241834094


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.875_T0.25/D_DCA <==
0.875 0.101067559566 0.000384498116973


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.875_T0.25/D_DCA_size20.0 <==
0.8749230271 0.000353538240176 -0.468975912964 0.101679235684 4.24747801816e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.875_T0.25/D_DCA_size32.0 <==
0.874907355894 0.00055030407949 -0.465386637196 0.101725890125 7.46648197083e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.875_T0.25/D_DCA_size34.0 <==
0.874951460724 0.000707213119292 -0.46819311146 0.101622656046 9.60893622132e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.875_T0.25/D_DCA_size50.0 <==
0.87520078767 0.000531893286956 -0.478321423158 0.101144384617 0.000103770623683


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.875_T0.25/E_DCA <==
0.875 -1.04254962543 0.0038004423132


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.875_T0.25/E_DCA_size20.0 <==
0.8749230271 0.000353538240176 -0.468975912964 -1.04526785824 0.000118213308324


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.875_T0.25/E_DCA_size32.0 <==
0.874907355894 0.00055030407949 -0.465386637196 -1.04172584323 9.33121273736e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.875_T0.25/E_DCA_size34.0 <==
0.874951460724 0.000707213119292 -0.46819311146 -1.04227521386 0.000156503176604


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.875_T0.25/E_DCA_size50.0 <==
0.87520078767 0.000531893286956 -0.478321423158 -1.04520828781 0.000517628644744


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.875_T0.5/D_DCA <==
0.875 0.0940187240118 0.000167488982189


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.875_T0.5/D_DCA_size20.0 <==
0.874947877904 0.00031885684262 -0.581268955546 0.0948113959837 2.27522573837e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.875_T0.5/D_DCA_size32.0 <==
0.874915986054 0.000392467367142 -0.581671490446 0.0945008882427 2.84122289705e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.875_T0.5/D_DCA_size34.0 <==
0.87493022736 0.000252646984058 -0.582480841352 0.0944640274424 1.83128330544e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.875_T0.5/D_DCA_size50.0 <==
0.875378915422 0.000284575350884 -0.583613465263 0.094348749094 2.11370894296e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.875_T0.5/E_DCA <==
0.875 -0.958854784382 0.000628935886937


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.875_T0.5/E_DCA_size20.0 <==
0.874947877904 0.00031885684262 -0.581268955546 -0.959103327792 9.54115444939e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.875_T0.5/E_DCA_size32.0 <==
0.874915986054 0.000392467367142 -0.581671490446 -0.958490223069 0.00010386103567


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.875_T0.5/E_DCA_size34.0 <==
0.87493022736 0.000252646984058 -0.582480841352 -0.958833798885 7.83103186719e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.875_T0.5/E_DCA_size50.0 <==
0.875378915422 0.000284575350884 -0.583613465263 -0.959185626141 0.000756914679498


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.875_T0/Delta_DMET.dat <==
0.875 1.0e-04 0.00685661972157 3.4e-03


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.875_T0/Delta_DMET.size2x2.dat <==
0.875 1.0e-04 0.000286483318 3.2e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.875_T0/Delta_DMET.size4x2.dat <==
0.875 1.0e-04 0.000516426268638 1.7e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.875_T0/Delta_DMET.size4x4.dat <==
0.875 1.0e-04 0.00406783138561 6.5e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.875_T0/E_DMET.dat <==
0.875 1.0e-04 -1.09086005496 1.6e-03


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.875_T0/E_DMET.size2x2.dat <==
0.875 1.0e-04 -1.09903802662 2.2e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.875_T0/E_DMET.size4x2.dat <==
0.875 1.0e-04 -1.09639827204 1.9e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.875_T0/E_DMET.size4x4.dat <==
0.875 1.0e-04 -1.09502064795 1.5e-03


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.875_T0/E_DMET.size8x2.dat <==
0.875 1.0e-04 -1.09438015523 1.5e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.875_T0/M_DMET.dat <==
0.875 1.0e-04 0.0675185536409 1.4e-02


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.875_T0/M_DMET.size2x2.dat <==
0.875 1.0e-04 0.138810950262 1.7e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.875_T0/M_DMET.size4x2.dat <==
0.875 1.0e-04 0.124810733642 1.7e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.875_T0/M_DMET.size4x4.dat <==
0.875 1.0e-04 0.101149399725 2.0e-03


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.8_T0.125/D_DCA <==
0.8 0.0859518703212 0.000447620208823


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.8_T0.125/D_DCA_size20.0 <==
0.799669922022 0.000566200150556 -0.816012708602 0.0857887175429 0.0001271839982


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.8_T0.125/D_DCA_size32.0 <==
0.799651607722 0.000962275666536 -0.801933821208 0.0861415496294 0.000215329566643


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.8_T0.125/D_DCA_size34.0 <==
0.799664158274 0.00105011409422 -0.806771999514 0.0860953124304 0.000228945492089


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.8_T0.125/D_DCA_size50.0 <==
0.799854581646 0.00153798710027 -0.823591258508 0.0856953016381 0.000542800993648


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.8_T0.125/E_DCA <==
0.8 -1.18125624117 0.0022004164272


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.8_T0.125/E_DCA_size20.0 <==
0.799669922022 0.000566200150556 -0.816012708602 -1.18450426641 0.000113759810818


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.8_T0.125/E_DCA_size32.0 <==
0.799651607722 0.000962275666536 -0.801933821208 -1.18200263276 0.000136137360961


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.8_T0.125/E_DCA_size34.0 <==
0.799664158274 0.00105011409422 -0.806771999514 -1.18207433585 0.000112601137619


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.8_T0.125/E_DCA_size50.0 <==
0.799854581646 0.00153798710027 -0.823591258508 -1.18341381972 0.000222461291455


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.8_T0.25/D_DCA <==
0.8 0.0830230538815 9.52604207659e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.8_T0.25/D_DCA_size20.0 <==
0.799776167076 0.000387957740076 -0.877491104136 0.0833427294947 3.89820435198e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.8_T0.25/D_DCA_size32.0 <==
0.799799422066 0.000376006498474 -0.86937942634 0.0832812367236 4.39906050602e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.8_T0.25/D_DCA_size34.0 <==
0.799806006038 0.000631338176598 -0.87235363468 0.0832562954453 7.42978218202e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.8_T0.25/D_DCA_size50.0 <==
0.800077943284 0.000588846276496 -0.880344630521 0.0831137793658 0.000101419441471


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.8_T0.25/E_DCA <==
0.8 -1.15210149329 0.00184181646969


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.8_T0.25/E_DCA_size20.0 <==
0.799776167076 0.000387957740076 -0.877491104136 -1.15516603362 5.33796395369e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.8_T0.25/E_DCA_size32.0 <==
0.799799422066 0.000376006498474 -0.86937942634 -1.15291389227 5.92052523678e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.8_T0.25/E_DCA_size34.0 <==
0.799806006038 0.000631338176598 -0.87235363468 -1.15306502965 8.21808166108e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.8_T0.25/E_DCA_size50.0 <==
0.800077943284 0.000588846276496 -0.880344630521 -1.15402280428 0.000511042607371


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.8_T0.5/D_DCA <==
0.8 0.0764581986188 0.00013193175884


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.8_T0.5/D_DCA_size20.0 <==
0.79987041591 0.000195453267851 -1.01547779739 0.0769063900352 1.15200989427e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.8_T0.5/D_DCA_size32.0 <==
0.799875661902 0.000224127162646 -1.01445876964 0.0766870963345 1.35913727117e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.8_T0.5/D_DCA_size34.0 <==
0.799864725648 0.00023469663057 -1.01532127078 0.0766773449885 1.42251173802e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.8_T0.5/D_DCA_size50.0 <==
0.800286001082 0.000386275276982 -1.01643220328 0.0766721076421 2.46913009175e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.8_T0.5/E_DCA <==
0.8 -1.06494378225 0.000301017980974


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.8_T0.5/E_DCA_size20.0 <==
0.79987041591 0.000195453267851 -1.01547779739 -1.06592601894 4.78693701387e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.8_T0.5/E_DCA_size32.0 <==
0.799875661902 0.000224127162646 -1.01445876964 -1.06564278639 4.84755617878e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.8_T0.5/E_DCA_size34.0 <==
0.799864725648 0.00023469663057 -1.01532127078 -1.06573494762 6.16820465238e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.8_T0.5/E_DCA_size50.0 <==
0.800286001082 0.000386275276982 -1.01643220328 -1.06522025789 0.000852892702767


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.8_T0/Delta_DMET.dat <==
0.8 1.0e-04 0.00122067505992 1.6e-03


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.8_T0/Delta_DMET.size2x2.dat <==
0.8 1.0e-04 0.000637676777 3.8e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.8_T0/Delta_DMET.size4x2.dat <==
0.8 1.0e-04 3.23958063118e-05 5.5e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.8_T0/Delta_DMET.size4x4.dat <==
0.8 1.0e-04 0.00115647195608 5.5e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.8_T0/E_DMET.dat <==
0.8 1.0e-04 -1.19712965544 2.4e-03


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.8_T0/E_DMET.size2x2.dat <==
0.8 1.0e-04 -1.21020164873 2.8e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.8_T0/E_DMET.size4x2.dat <==
0.8 1.0e-04 -1.206856818 3.0e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.8_T0/E_DMET.size4x4.dat <==
0.8 1.0e-04 -1.20352393058 2.2e-03


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.8_T0/E_DMET.size8x2.dat <==
0.8 1.0e-04 -1.20356034928 1.9e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.8_T0/M_DMET.dat <==
0.8 1.0e-04 0.0 2.5e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.8_T0/M_DMET.size2x2.dat <==
0.8 1.0e-04 0.000357793366 3.4e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.8_T0/M_DMET.size4x2.dat <==
0.8 1.0e-04 4.65955726015e-06 6.1e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n0.8_T0/M_DMET.size4x4.dat <==
0.8 1.0e-04 4.04260786282e-06 1.4e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0.125/D_DCA <==
1.0 0.145778668135 0.00200643011214


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0.125/D_DCA_size20.0 <==
0.999826450476 0.00175930173335 0.320289085455 0.144576004747 0.000570274503215


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0.125/D_DCA_size32.0 <==
0.999298885346 0.0022004225078 0.300181409365 0.145657584054 0.000747670200966


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0.125/D_DCA_size34.0 <==
0.999297415036 0.00253065818286 0.297790941414 0.144558661642 0.000872142935438


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0.125/D_DCA_size50.0 <==
0.98880870925 0.00602720498852 0.229942618329 0.135889429907 0.00164081185948


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0.125/E_DCA <==
1.0 -0.862158501898 0.0270121516884


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0.125/E_DCA_size20.0 <==
0.999826450476 0.00175930173335 0.320289085455 -0.825785685066 0.000701325155985


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0.125/E_DCA_size32.0 <==
0.999298885346 0.0022004225078 0.300181409365 -0.821994690893 0.00386240322287


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0.125/E_DCA_size34.0 <==
0.999297415036 0.00253065818286 0.297790941414 -0.824758393366 0.00156268707382


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0.125/E_DCA_size50.0 <==
0.98880870925 0.00602720498852 0.229942618329 -0.859758936198 0.0252000612579


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0.25/D_DCA <==
1.0 0.140476033742 0.00118206207456


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0.25/D_DCA_size20.0 <==
0.999822775664 0.00069713729479 0.287508370181 0.142993435704 0.000105279283113


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0.25/D_DCA_size34.0 <==
0.99998827343 0.000811280013552 0.278916987493 0.142610989439 0.000131638895427


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0.25/D_DCA_size50.0 <==
0.99991576984 0.00110949466989 0.286089109377 0.141173317313 0.00023629674789


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0.25/E_DCA <==
1.0 -0.799240878538 0.00618701107249


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0.25/E_DCA_size20.0 <==
0.999822775664 0.00069713729479 0.287508370181 -0.796456402152 0.00030363501696


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0.25/E_DCA_size34.0 <==
0.99998827343 0.000811280013552 0.278916987493 -0.79402372388 0.000314585778059


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0.25/E_DCA_size50.0 <==
0.99991576984 0.00110949466989 0.286089109377 -0.799821557651 0.00027030371767


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0.5/D_DCA <==
1.0 0.136429774492 0.000331629057301


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0.5/D_DCA_size20.0 <==
0.99989623796 0.00044382761814 0.221290662974 0.137964096288 5.0672524673e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0.5/D_DCA_size32.0 <==
0.999638518244 0.000441199771224 0.218486934246 0.137407772975 5.06432938677e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0.5/D_DCA_size34.0 <==
1.00002784445 0.000465065264162 0.221503821586 0.137497265523 5.35317836886e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0.5/D_DCA_size50.0 <==
0.999779762948 0.000560812680696 0.221457912686 0.136967967822 6.52424780122e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0.5/E_DCA <==
1.0 -0.718917546398 0.00205328973367


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0.5/E_DCA_size20.0 <==
0.99989623796 0.00044382761814 0.221290662974 -0.714887485651 0.000156657207947


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0.5/E_DCA_size32.0 <==
0.999638518244 0.000441199771224 0.218486934246 -0.715488942553 0.000408681279504


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0.5/E_DCA_size34.0 <==
1.00002784445 0.000465065264162 0.221503821586 -0.715054143452 9.20008084626e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0.5/E_DCA_size50.0 <==
0.999779762948 0.000560812680696 0.221457912686 -0.718217247342 0.000262464154478


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0/D_MRPHF_size4x4.dat <==
1.0 0 0.1153 0


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0/D_MRPHF_size6x6.dat <==
1.0 0 0.1217 0


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0/D_MRPHF_size8x8.dat <==
1.0 0 0.1263 0


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0/D_UCCSD_size10x10.dat <==
1 0 0.1264 0


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0/D_UCCSD_size12x12.dat <==
1 0 0.1267 0


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0/D_UCCSD_size6x6.dat <==
1 0 0.1226 0


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0/D_UCCSD_size8x8.dat <==
1 0 0.1253 0


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0/D_VMC.dat <==
# Extrapolation to the TDL 
1 0 0.125  0.001


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0/D_VMC_size162.dat <==
1 0 0.1270  0.0002


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0/D_VMC_size242.dat <==
1 0  0.1263  0.0001


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0/D_VMC_size98.dat <==
1 0 0.1296  0.0002


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0/Delta_DMET.dat <==
1 1.0e-04 0.000560766480307 3.5e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0/Delta_DMET.size2x2.dat <==
1 1.0e-04 3.93945e-06 2.7e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0/Delta_DMET.size4x2.dat <==
1 1.0e-04 1.06142182726e-07 5.9e-07


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0/Delta_DMET.size4x4.dat <==
1 1.0e-04 0.000331243922323 1.3e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0/E_DMET.dat <==
1 1.0e-04 -0.861165120169 5.5e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0/E_DMET.size2x2.dat <==
1 1.0e-04 -0.863097540032 1.5e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0/E_DMET.size4x2.dat <==
1 1.0e-04 -0.862513338742 5.2e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0/E_DMET.size4x4.dat <==
1 1.0e-04 -0.862136663281 5.2e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0/E_DMET.size8x2.dat <==
1 1.0e-04 -0.862377719707 1.2e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0/E_MRPHF_size4x4.dat <==
1.0 0 -0.8512 0


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0/E_MRPHF_size6x6.dat <==
1.0 0 -0.8571 0.0001 # (extrapolated)
#1.0 0 -0.8563 0 # (variational)


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0/E_MRPHF_size8x8.dat <==
1.0 0 -0.8560 0.0000 # (extrapolated)
#1.0 0 -0.8544 0 # (variational)


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0/E_UCCSD_size10x10.dat <==
1 0 -0.8550 0


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0/E_UCCSD_size12x12.dat <==
1 0 -0.8552 0


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0/E_UCCSD_size6x6.dat <==
1 0 -0.8505 0


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0/E_UCCSD_size8x8.dat <==
1 0 -0.8542 0


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0/E_VMC.dat <==
# Extrapolation to the TDL
1 0 -0.8580 0.0003


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0/E_VMC_size162.dat <==
1 0  -0.85967 0.00001


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0/E_VMC_size242.dat <==
1 0 -0.85895  0.00001


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0/E_VMC_size98.dat <==
1 0 -0.86248  0.00001


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0/M_DMET.dat <==
1 1.0e-04 0.248332493976 9.9e-03


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0/M_DMET.size2x2.dat <==
1 1.0e-04 0.298050347289 1.2e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0/M_DMET.size4x2.dat <==
1 1.0e-04 0.288494094202 1.2e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U4_n1_T0/M_DMET.size4x4.dat <==
1 1.0e-04 0.271725264836 5.2e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.3_T0.125/D_DCA <==
0.3 0.00772206914277 1.47987676696e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.3_T0.125/D_DCA_size20.0 <==
0.297947270408 0.00038853446546 -4.99327083243 0.00775244863344 0.000156725769103


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.3_T0.125/D_DCA_size32.0 <==
0.29792340137 0.000988488767062 -4.99502877063 0.00774532127279 0.000386216694057


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.3_T0.125/D_DCA_size34.0 <==
0.297959093514 0.0018386339795 -4.99592040228 0.00773647273541 0.000662482299975


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.3_T0.125/D_DiagMC_GGam <==
0.3000    0.0003    -4.980   0.008    0.0080    0.0004


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.3_T0.125/E_DCA <==
0.3 -0.988712172655 0.000843381453639


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.3_T0.125/E_DCA_size20.0 <==
0.297947270408 0.00038853446546 -4.99327083243 -0.988618771276 0.00150232647422


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.3_T0.125/E_DCA_size32.0 <==
0.29792340137 0.000988488767062 -4.99502877063 -0.988376986547 0.0013225914406


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.3_T0.125/E_DCA_size34.0 <==
0.297959093514 0.0018386339795 -4.99592040228 -0.988882231509 0.000967273433745


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.3_T0.125/E_DiagMC_GGam <==
0.3000    0.0003    -4.980   0.008   -0.9965    0.0015


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.3_T0.125/GGam.Sig_local_w_O1n0.300T0.125U6.0tp0.20 <==
   -2.8462653158E-01   -2.1618211201E-02          0.3927       0
   -2.8232350476E-01   -5.7163035720E-02          1.1781       1
   -2.7758024954E-01   -8.5985155763E-02          1.9635       2
   -2.7058449797E-01   -1.0921364776E-01          2.7489       3
   -2.6172475717E-01   -1.2781195716E-01          3.5343       4
   -2.5145935468E-01   -1.4256502414E-01          4.3197       5
   -2.4023927090E-01   -1.5410752575E-01          5.1051       6
   -2.2846646260E-01   -1.6295986148E-01          5.8905       7
   -2.1647584280E-01   -1.6955686591E-01          6.6759       8
   -2.0453191434E-01   -1.7426864069E-01          7.4613       9
   -1.9283493004E-01   -1.7740965718E-01          8.2467      10
   -1.8152582833E-01   -1.7924924766E-01          9.0321      11
   -1.7070364191E-01   -1.8001919663E-01          9.8175      12
   -1.6042678772E-01   -1.7991552967E-01         10.6029      13
   -1.5072702069E-01   -1.7910537682E-01         11.3883      14
   -1.4161514226E-01   -1.7773031302E-01         12.1737      15
   -1.3308444261E-01   -1.7590755956E-01         12.9591      16
   -1.2512016948E-01   -1.7373488164E-01         13.7445      17
   -1.1769815838E-01   -1.7129482156E-01         14.5299      18
   -1.1079067858E-01   -1.6865366027E-01         15.3153      19
   -1.0436796873E-01   -1.6586759171E-01         16.1007      20
   -9.8397930413E-02   -1.6298133042E-01         16.8861      21
   -9.2851290559E-02   -1.6003231074E-01         17.6715      22
   -8.7697252878E-02   -1.5704897951E-01         18.4569      23
   -8.2908962379E-02   -1.5405707102E-01         19.2423      24
   -7.8454820704E-02   -1.5107606235E-01         20.0277      25
   -7.4310245101E-02   -1.4811896095E-01         20.8131      26
   -7.0452632252E-02   -1.4519922918E-01         21.5984      27
   -6.6858465632E-02   -1.4232584164E-01         22.3838      28
   -6.3506499688E-02   -1.3950428580E-01         23.1692      29
   -6.0377621370E-02   -1.3674106722E-01         23.9546      30
   -5.7455619680E-02   -1.3403958231E-01         24.7400      31
   -5.4724867341E-02   -1.3140293144E-01         25.5254      32
   -5.2169382679E-02   -1.2883326890E-01         26.3108      33
   -4.9776059817E-02   -1.2633138450E-01         27.0962      34
   -4.7532328356E-02   -1.2389705398E-01         27.8816      35
   -4.5426123690E-02   -1.2152963998E-01         28.6670      36
   -4.3448074140E-02   -1.1922879278E-01         29.4524      37
   -4.1587968171E-02   -1.1699478803E-01         30.2378      38
   -3.9837679250E-02   -1.1482462424E-01         31.0232      39
   -3.8190427419E-02   -1.1271750072E-01         31.8086      40
   -3.6638160975E-02   -1.1067155608E-01         32.5940      41
   -3.5172541566E-02   -1.0868423430E-01         33.3794      42
   -3.3788808781E-02   -1.0675623220E-01         34.1648      43
   -3.2481349582E-02   -1.0488354997E-01         34.9502      44
   -3.1245422339E-02   -1.0306741239E-01         35.7356      45
   -3.0075746091E-02   -1.0130364136E-01         36.5210      46
   -2.8966709960E-02   -9.9591497020E-02         37.3064      47
   -2.7914381350E-02   -9.7929092065E-02         38.0918      48
   -2.6915350392E-02   -9.6314813931E-02         38.8772      49
   -2.5967409947E-02   -9.4745965336E-02         39.6626      50
   -2.5066174840E-02   -9.3221336033E-02         40.4480      51
   -2.4211508685E-02   -9.1740696870E-02         41.2334      52
   -2.3399641055E-02   -9.0302166441E-02         42.0188      53
   -2.2625529477E-02   -8.8903461204E-02         42.8042      54
   -2.1886773272E-02   -8.7544288238E-02         43.5896      55
   -2.1180950979E-02   -8.6222951629E-02         44.3750      56
   -2.0507197061E-02   -8.4936292458E-02         45.1604      57
   -1.9864228544E-02   -8.3685021380E-02         45.9458      58
   -1.9250360329E-02   -8.2466566459E-02         46.7312      59
   -1.8665166509E-02   -8.1281471194E-02         47.5166      60
   -1.8104399403E-02   -8.0126101578E-02         48.3020      61
   -1.7566274564E-02   -7.9000646654E-02         49.0874      62
   -1.7051242404E-02   -7.7905207654E-02         49.8728      63
   -1.6558201412E-02   -7.6837253157E-02         50.6582      64
   -1.6085502428E-02   -7.5795628159E-02         51.4436      65
   -1.5631776505E-02   -7.4780835956E-02         52.2290      66
   -1.5197923403E-02   -7.3791680596E-02         53.0144      67
   -1.4782517911E-02   -7.2827073392E-02         53.7998      68
   -1.4383259720E-02   -7.1886273975E-02         54.5852      69
   -1.3998892949E-02   -7.0967913165E-02         55.3706      70
   -1.3627801555E-02   -7.0072757356E-02         56.1560      71
   -1.3270362479E-02   -6.9198841958E-02         56.9414      72
   -1.2927886140E-02   -6.8344439306E-02         57.7268      73
   -1.2596478223E-02   -6.7509710770E-02         58.5122      74
   -1.2276030598E-02   -6.6693825942E-02         59.2976      75
   -1.1968734972E-02   -6.5895394695E-02         60.0830      76
   -1.1672539825E-02   -6.5114909529E-02         60.8684      77
   -1.1385430433E-02   -6.4353255802E-02         61.6538      78
   -1.1108429515E-02   -6.3609396050E-02         62.4392      79
   -1.0842001075E-02   -6.2881355492E-02         63.2246      80
   -1.0585505237E-02   -6.2169777907E-02         64.0100      81
   -1.0337938091E-02   -6.1473114346E-02         64.7953      82
   -1.0097918527E-02   -6.0790994954E-02         65.5807      83
   -9.8656005535E-03   -6.0123227967E-02         66.3661      84
   -9.6419583517E-03   -5.9469552854E-02         67.1515      85
   -9.4248784931E-03   -5.8827554997E-02         67.9369      86
   -9.2160414806E-03   -5.8199603188E-02         68.7223      87
   -9.0133745291E-03   -5.7584203391E-02         69.5077      88
   -8.8169760595E-03   -5.6981396197E-02         70.2931      89
   -8.6278109971E-03   -5.6391123814E-02         71.0785      90
   -8.4451680458E-03   -5.5811877209E-02         71.8639      91
   -8.2666167039E-03   -5.5244465088E-02         72.6493      92
   -8.0932421439E-03   -5.4688629508E-02         73.4347      93
   -7.9240486880E-03   -5.4144207064E-02         74.2201      94
   -7.7607034206E-03   -5.3610169647E-02         75.0055      95
   -7.6020470054E-03   -5.3084828816E-02         75.7909      96
   -7.4484819841E-03   -5.2569359733E-02         76.5763      97
   -7.2981540826E-03   -5.2063306079E-02         77.3617      98
   -7.1531759613E-03   -5.1567755802E-02         78.1471      99
   -7.0116565064E-03   -5.1083155721E-02         78.9325     100
   -6.8750908300E-03   -5.0606729547E-02         79.7179     101
   -6.7420098809E-03   -5.0138058323E-02         80.5033     102
   -6.6119503063E-03   -4.9677048981E-02         81.2887     103
   -6.4849492403E-03   -4.9224486307E-02         82.0741     104
   -6.3618957793E-03   -4.8779676977E-02         82.8595     105
   -6.2418923723E-03   -4.8343604115E-02         83.6449     106
   -6.1246706480E-03   -4.7914786010E-02         84.4303     107
   -6.0119136419E-03   -4.7492442784E-02         85.2157     108
   -5.9018347415E-03   -4.7078118210E-02         86.0011     109
   -5.7948328216E-03   -4.6670964038E-02         86.7865     110
   -5.6911776714E-03   -4.6269123193E-02         87.5719     111
   -5.5886138829E-03   -4.5874641610E-02         88.3573     112
   -5.4893553820E-03   -4.5486631093E-02         89.1427     113
   -5.3930641943E-03   -4.5107258732E-02         89.9281     114
   -5.2996829918E-03   -4.4733523247E-02         90.7135     115
   -5.2085247204E-03   -4.4365608336E-02         91.4989     116
   -5.1193500758E-03   -4.4003532469E-02         92.2843     117
   -5.0321583276E-03   -4.3646357279E-02         93.0697     118
   -4.9479819223E-03   -4.3294377133E-02         93.8551     119
   -4.8650912514E-03   -4.2948716802E-02         94.6405     120
   -4.7842065603E-03   -4.2608836709E-02         95.4259     121
   -4.7033505472E-03   -4.2274559906E-02         96.2113     122
   -4.6239190057E-03   -4.1945998741E-02         96.9967     123
   -4.5471795237E-03   -4.1622524245E-02         97.7821     124
   -4.4734243833E-03   -4.1303598308E-02         98.5675     125
   -4.4030098922E-03   -4.0989276266E-02         99.3529     126
   -4.3348473645E-03   -4.0678759132E-02        100.1383     127


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.3_T0.125/GGam.Sig_local_w_O3n0.300T0.125U6.0tp0.20 <==
   -3.2644853340E-01   -2.6280433723E-02          0.3927       0
   -3.2407240238E-01   -6.7780551959E-02          1.1781       1
   -3.1887663097E-01   -1.0045553441E-01          1.9635       2
   -3.1100209900E-01   -1.2628273410E-01          2.7489       3
   -3.0089655628E-01   -1.4672926228E-01          3.5343       4
   -2.8911020708E-01   -1.6286485796E-01          4.3197       5
   -2.7617904735E-01   -1.7546936309E-01          5.1051       6
   -2.6257491170E-01   -1.8514921813E-01          5.8905       7
   -2.4868986006E-01   -1.9238801580E-01          6.6759       8
   -2.3483931529E-01   -1.9757680746E-01          7.4613       9
   -2.2125631975E-01   -2.0104508178E-01          8.2467      10
   -2.0810750058E-01   -2.0307801510E-01          9.0321      11
   -1.9551253533E-01   -2.0392455458E-01          9.8175      12
   -1.8354522439E-01   -2.0378953809E-01         10.6029      13
   -1.7224239895E-01   -2.0285773160E-01         11.3883      14
   -1.6162112032E-01   -2.0128218939E-01         12.1737      15
   -1.5167474148E-01   -1.9919226398E-01         12.9591      16
   -1.4239508454E-01   -1.9670105545E-01         13.7445      17
   -1.3374950305E-01   -1.9389974280E-01         14.5299      18
   -1.2571069919E-01   -1.9086324173E-01         15.3153      19
   -1.1824322934E-01   -1.8765906709E-01         16.1007      20
   -1.1130890971E-01   -1.8434116044E-01         16.8861      21
   -1.0486943311E-01   -1.8094460458E-01         17.6715      22
   -9.8895002978E-02   -1.7750653388E-01         18.4569      23
   -9.3346244397E-02   -1.7405750365E-01         19.2423      24
   -8.8195448505E-02   -1.7062142561E-01         20.0277      25
   -8.3412765082E-02   -1.6720903398E-01         20.8131      26
   -7.8962505525E-02   -1.6384076986E-01         21.5984      27
   -7.4823420796E-02   -1.6052881812E-01         22.3838      28
   -7.0967091573E-02   -1.5727662676E-01         23.1692      29
   -6.7376793942E-02   -1.5409608643E-01         23.9546      30
   -6.4030887385E-02   -1.5098723202E-01         24.7400      31
   -6.0906659365E-02   -1.4795374988E-01         25.5254      32
   -5.7991437302E-02   -1.4499586213E-01         26.3108      33
   -5.5263062128E-02   -1.4211641298E-01         27.0962      34
   -5.2712282485E-02   -1.3931616050E-01         27.8816      35
   -5.0320184984E-02   -1.3659717577E-01         28.6670      36
   -4.8080737476E-02   -1.3395981520E-01         29.4524      37
   -4.5978194147E-02   -1.3139961067E-01         30.2378      38
   -4.4001897549E-02   -1.2891642104E-01         31.0232      39
   -4.2143990177E-02   -1.2650726586E-01         31.8086      40
   -4.0389710186E-02   -1.2417452401E-01         32.5940      41
   -3.8744120162E-02   -1.2190669026E-01         33.3794      42
   -3.7190732064E-02   -1.1970809830E-01         34.1648      43
   -3.5723775518E-02   -1.1757138668E-01         34.9502      44
   -3.4341034264E-02   -1.1549774052E-01         35.7356      45
   -3.3029367948E-02   -1.1348602911E-01         36.5210      46
   -3.1784420686E-02   -1.1153927057E-01         37.3064      47
   -3.0608521824E-02   -1.0965091061E-01         38.0918      48
   -2.9495329897E-02   -1.0781103756E-01         38.8772      49
   -2.8438471956E-02   -1.0602639642E-01         39.6626      50
   -2.7432656819E-02   -1.0429576958E-01         40.4480      51
   -2.6477608429E-02   -1.0261181113E-01         41.2334      52
   -2.5569189503E-02   -1.0098005708E-01         42.0188      53
   -2.4711520102E-02   -9.9392551780E-02         42.8042      54
   -2.3892948239E-02   -9.7850308206E-02         43.5896      55
   -2.3113119305E-02   -9.6360717474E-02         44.3750      56
   -2.2369928335E-02   -9.4906176789E-02         45.1604      57
   -2.1661019328E-02   -9.3490166550E-02         45.9458      58
   -2.0986610885E-02   -9.2117974088E-02         46.7312      59
   -2.0344028975E-02   -9.0776898104E-02         47.5166      60
   -1.9726198904E-02   -8.9473683070E-02         48.3020      61
   -1.9131259779E-02   -8.8198213328E-02         49.0874      62
   -1.8561546485E-02   -8.6956809136E-02         49.8728      63
   -1.8014439828E-02   -8.5748029825E-02         50.6582      64
   -1.7494247352E-02   -8.4572629029E-02         51.4436      65
   -1.6994051565E-02   -8.3430953496E-02         52.2290      66
   -1.6515009918E-02   -8.2319918407E-02         53.0144      67
   -1.6058930524E-02   -8.1231559112E-02         53.7998      68
   -1.5615499314E-02   -8.0173197643E-02         54.5852      69
   -1.5189783398E-02   -7.9141459605E-02         55.3706      70
   -1.4777289536E-02   -7.8133680521E-02         56.1560      71
   -1.4380665355E-02   -7.7152237262E-02         56.9414      72
   -1.4007606857E-02   -7.6191750974E-02         57.7268      73
   -1.3650370660E-02   -7.5248038343E-02         58.5122      74
   -1.3298922592E-02   -7.4324779871E-02         59.2976      75
   -1.2962757343E-02   -7.3423424085E-02         60.0830      76
   -1.2640495074E-02   -7.2541913711E-02         60.8684      77
   -1.2325713864E-02   -7.1682864161E-02         61.6538      78
   -1.2019981299E-02   -7.0844122121E-02         62.4392      79
   -1.1726435100E-02   -7.0024128188E-02         63.2246      80
   -1.1446706936E-02   -6.9221042672E-02         64.0100      81
   -1.1179243169E-02   -6.8437161653E-02         64.7953      82
   -1.0917587053E-02   -6.7669900784E-02         65.5807      83
   -1.0664544711E-02   -6.6923961136E-02         66.3661      84
   -1.0421657690E-02   -6.6191698596E-02         67.1515      85
   -1.0189388609E-02   -6.5471116632E-02         67.9369      86
   -9.9616127338E-03   -6.4766499894E-02         68.7223      87
   -9.7448520596E-03   -6.4076880445E-02         69.5077      88
   -9.5336977235E-03   -6.3407215225E-02         70.2931      89
   -9.3289526892E-03   -6.2750203387E-02         71.0785      90
   -9.1270855677E-03   -6.2101543528E-02         71.8639      91
   -8.9304448457E-03   -6.1468317062E-02         72.6493      92
   -8.7413297244E-03   -6.0848110527E-02         73.4347      93
   -8.5574635881E-03   -6.0236008733E-02         74.2201      94
   -8.3766203487E-03   -5.9636271172E-02         75.0055      95
   -8.1990182589E-03   -5.9047285832E-02         75.7909      96
   -8.0259866249E-03   -5.8467746649E-02         76.5763      97
   -7.8646094185E-03   -5.7901812268E-02         77.3617      98
   -7.7109179311E-03   -5.7345070399E-02         78.1471      99
   -7.5627130896E-03   -5.6797715286E-02         78.9325     100
   -7.4146977545E-03   -5.6261100564E-02         79.7179     101
   -7.2690387123E-03   -5.5736490191E-02         80.5033     102
   -7.1273546715E-03   -5.5222319308E-02         81.2887     103
   -6.9933530891E-03   -5.4719442560E-02         82.0741     104
   -6.8593135119E-03   -5.4221043765E-02         82.8595     105
   -6.7350952890E-03   -5.3736769712E-02         83.6449     106
   -6.6122682610E-03   -5.3263555372E-02         84.4303     107
   -6.4930034678E-03   -5.2796165623E-02         85.2157     108
   -6.3713094213E-03   -5.2338592638E-02         86.0011     109
   -6.2584974428E-03   -5.1883196101E-02         86.7865     110
   -6.1407823213E-03   -5.1441161193E-02         87.5719     111
   -6.0276304559E-03   -5.1005270957E-02         88.3573     112
   -5.9193161249E-03   -5.0572677428E-02         89.1427     113
   -5.8179578496E-03   -5.0148081533E-02         89.9281     114
   -5.7122584477E-03   -4.9735511978E-02         90.7135     115
   -5.6097332342E-03   -4.9322862805E-02         91.4989     116
   -5.5123628578E-03   -4.8919515331E-02         92.2843     117
   -5.4159284007E-03   -4.8524872473E-02         93.0697     118
   -5.3218723584E-03   -4.8136080865E-02         93.8551     119
   -5.2295492259E-03   -4.7747198859E-02         94.6405     120
   -5.1420672289E-03   -4.7367268694E-02         95.4259     121
   -5.0569348787E-03   -4.6992009708E-02         96.2113     122
   -4.9718488545E-03   -4.6624197585E-02         96.9967     123
   -4.8895473854E-03   -4.6259393130E-02         97.7821     124
   -4.8062919193E-03   -4.5900509328E-02         98.5675     125
   -4.7236289773E-03   -4.5548349864E-02         99.3529     126
   -4.6493637776E-03   -4.5198503993E-02        100.1383     127


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.3_T0.125/GGam.Sig_local_w_O4n0.300T0.125U6.0tp0.20 <==
   -3.4410927327E-01   -2.9713688953E-02          0.3927       0
   -3.4128255018E-01   -7.5099706677E-02          1.1781       1
   -3.3529635162E-01   -1.0993244557E-01          1.9635       2
   -3.2643701439E-01   -1.3692156711E-01          2.7489       3
   -3.1526876356E-01   -1.5796729897E-01          3.5343       4
   -3.0239179152E-01   -1.7437184408E-01          4.3197       5
   -2.8838401700E-01   -1.8704849077E-01          5.1051       6
   -2.7374435495E-01   -1.9667818733E-01          5.8905       7
   -2.5887057714E-01   -2.0377957684E-01          6.6759       8
   -2.4408407625E-01   -2.0876250322E-01          7.4613       9
   -2.2962354991E-01   -2.1198536096E-01          8.2467      10
   -2.1565961374E-01   -2.1373413814E-01          9.0321      11
   -2.0231336309E-01   -2.1427160818E-01          9.8175      12
   -1.8965618892E-01   -2.1381826494E-01         10.6029      13
   -1.7772585424E-01   -2.1255585510E-01         11.3883      14
   -1.6654145902E-01   -2.1064255245E-01         12.1737      15
   -1.5608316336E-01   -2.0821734281E-01         12.9591      16
   -1.4633849693E-01   -2.0538697015E-01         13.7445      17
   -1.3727708817E-01   -2.0225402577E-01         14.5299      18
   -1.2885746722E-01   -1.9889405138E-01         15.3153      19
   -1.2105409628E-01   -1.9537760096E-01         16.1007      20
   -1.1383222442E-01   -1.9174878623E-01         16.8861      21
   -1.0713442569E-01   -1.8805689023E-01         17.6715      22
   -1.0092786043E-01   -1.8433967021E-01         18.4569      23
   -9.5174935946E-02   -1.8062771588E-01         19.2423      24
   -8.9835005781E-02   -1.7693466470E-01         20.0277      25
   -8.4879353924E-02   -1.7329076044E-01         20.8131      26
   -8.0282591551E-02   -1.6969908880E-01         21.5984      27
   -7.6013199880E-02   -1.6616488272E-01         22.3838      28
   -7.2049610969E-02   -1.6270854600E-01         23.1692      29
   -6.8358995177E-02   -1.5932857351E-01         23.9546      30
   -6.4921596654E-02   -1.5604005012E-01         24.7400      31
   -6.1708464284E-02   -1.5283571462E-01         25.5254      32
   -5.8720513436E-02   -1.4971446278E-01         26.3108      33
   -5.5933274659E-02   -1.4668337089E-01         27.0962      34
   -5.3322429256E-02   -1.4374206308E-01         27.8816      35
   -5.0864818354E-02   -1.4089188402E-01         28.6670      36
   -4.8565818729E-02   -1.3812679550E-01         29.4524      37
   -4.6407559051E-02   -1.3544182885E-01         30.2378      38
   -4.4376661984E-02   -1.3283572495E-01         31.0232      39
   -4.2487453576E-02   -1.3030953174E-01         31.8086      40
   -4.0710024084E-02   -1.2786159726E-01         32.5940      41
   -3.9028070553E-02   -1.2548705866E-01         33.3794      42
   -3.7442534762E-02   -1.2318846275E-01         34.1648      43
   -3.5950851045E-02   -1.2096265139E-01         34.9502      44
   -3.4548502701E-02   -1.1880625209E-01         35.7356      45
   -3.3214527322E-02   -1.1670616705E-01         36.5210      46
   -3.1958530689E-02   -1.1466967745E-01         37.3064      47
   -3.0773639443E-02   -1.1269064682E-01         38.0918      48
   -2.9645293061E-02   -1.1078449872E-01         38.8772      49
   -2.8574370805E-02   -1.0894044594E-01         39.6626      50
   -2.7558024592E-02   -1.0714824088E-01         40.4480      51
   -2.6595397593E-02   -1.0540867245E-01         41.2334      52
   -2.5677448423E-02   -1.0371638795E-01         42.0188      53
   -2.4806177574E-02   -1.0207537755E-01         42.8042      54
   -2.3977338453E-02   -1.0047854950E-01         43.5896      55
   -2.3186406353E-02   -9.8916957916E-02         44.3750      56
   -2.2434232638E-02   -9.7405565576E-02         45.1604      57
   -2.1710734751E-02   -9.5936423864E-02         45.9458      58
   -2.1027720366E-02   -9.4510179754E-02         46.7312      59
   -2.0376611077E-02   -9.3121147200E-02         47.5166      60
   -1.9754472249E-02   -9.1765677457E-02         48.3020      61
   -1.9161863261E-02   -9.0453611701E-02         49.0874      62
   -1.8587125482E-02   -8.9168070259E-02         49.8728      63
   -1.8029445958E-02   -8.7928336402E-02         50.6582      64
   -1.7502299382E-02   -8.6715593851E-02         51.4436      65
   -1.7002589473E-02   -8.5535857077E-02         52.2290      66
   -1.6522957755E-02   -8.4385411150E-02         53.0144      67
   -1.6067625554E-02   -8.3266481288E-02         53.7998      68
   -1.5622339307E-02   -8.2182088852E-02         54.5852      69
   -1.5192529623E-02   -8.1112412841E-02         55.3706      70
   -1.4777283493E-02   -8.0069507694E-02         56.1560      71
   -1.4380984157E-02   -7.9059172862E-02         56.9414      72
   -1.4000777049E-02   -7.8069023722E-02         57.7268      73
   -1.3635648198E-02   -7.7105552095E-02         58.5122      74
   -1.3286166112E-02   -7.6159838365E-02         59.2976      75
   -1.2942079163E-02   -7.5231591129E-02         60.0830      76
   -1.2620243895E-02   -7.4326863883E-02         60.8684      77
   -1.2312833306E-02   -7.3446228900E-02         61.6538      78
   -1.2009917131E-02   -7.2588645698E-02         62.4392      79
   -1.1718728704E-02   -7.1744305692E-02         63.2246      80
   -1.1436557701E-02   -7.0925130424E-02         64.0100      81
   -1.1170208117E-02   -7.0118655573E-02         64.7953      82
   -1.0901850264E-02   -6.9333401097E-02         65.5807      83
   -1.0648369801E-02   -6.8559756115E-02         66.3661      84
   -1.0401824680E-02   -6.7804491986E-02         67.1515      85
   -1.0167384017E-02   -6.7064223520E-02         67.9369      86
   -9.9326643898E-03   -6.6333707947E-02         68.7223      87
   -9.7119710563E-03   -6.5624989832E-02         69.5077      88
   -9.4932291610E-03   -6.4927065268E-02         70.2931      89
   -9.2823920804E-03   -6.4247998390E-02         71.0785      90
   -9.0797701669E-03   -6.3581837966E-02         71.8639      91
   -8.8874676833E-03   -6.2933190584E-02         72.6493      92
   -8.7084643274E-03   -6.2293620273E-02         73.4347      93
   -8.5305762319E-03   -6.1662344306E-02         74.2201      94
   -8.3486785921E-03   -6.1042068400E-02         75.0055      95
   -8.1764258316E-03   -6.0438296354E-02         75.7909      96
   -8.0100786367E-03   -5.9838129710E-02         76.5763      97
   -7.8550329294E-03   -5.9249880658E-02         77.3617      98
   -7.7044135475E-03   -5.8671999282E-02         78.1471      99
   -7.5453186066E-03   -5.8116510835E-02         78.9325     100
   -7.4023889923E-03   -5.7579805716E-02         79.7179     101
   -7.2563026876E-03   -5.7046919770E-02         80.5033     102
   -7.1166551731E-03   -5.6532672480E-02         81.2887     103
   -6.9816244428E-03   -5.6013717891E-02         82.0741     104
   -6.8508920015E-03   -5.5507410667E-02         82.8595     105
   -6.7193742742E-03   -5.5010076110E-02         83.6449     106
   -6.5974007794E-03   -5.4511777247E-02         84.4303     107
   -6.4623847759E-03   -5.4030249190E-02         85.2157     108
   -6.3395480291E-03   -5.3557110524E-02         86.0011     109
   -6.2258174599E-03   -5.3084717591E-02         86.7865     110
   -6.1158839175E-03   -5.2620798700E-02         87.5719     111
   -6.0106412458E-03   -5.2164624117E-02         88.3573     112
   -5.9024033487E-03   -5.1723117479E-02         89.1427     113
   -5.7937516853E-03   -5.1287166727E-02         89.9281     114
   -5.6971732511E-03   -5.0869372798E-02         90.7135     115
   -5.5981361766E-03   -5.0451234739E-02         91.4989     116
   -5.5041479529E-03   -5.0030841542E-02         92.2843     117
   -5.4043895630E-03   -4.9625049936E-02         93.0697     118
   -5.3094959920E-03   -4.9225374674E-02         93.8551     119
   -5.2145946352E-03   -4.8835993879E-02         94.6405     120
   -5.1247339299E-03   -4.8447534559E-02         95.4259     121
   -5.0369970422E-03   -4.8076386863E-02         96.2113     122
   -4.9460892650E-03   -4.7701413403E-02         96.9967     123
   -4.8527232985E-03   -4.7328811715E-02         97.7821     124
   -4.7568940639E-03   -4.6964647402E-02         98.5675     125
   -4.6796083515E-03   -4.6604431656E-02         99.3529     126
   -4.6004811134E-03   -4.6248029122E-02        100.1383     127


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.3_T0.125/GGam.Sig_local_w_O5n0.300T0.125U6.0tp0.20 <==
   -3.4529110111E-01   -2.9893220717E-02          0.3927       0
   -3.4249559459E-01   -7.5531179995E-02          1.1781       1
   -3.3650886305E-01   -1.1060571129E-01          1.9635       2
   -3.2759952935E-01   -1.3782643595E-01          2.7489       3
   -3.1631098312E-01   -1.5907126770E-01          3.5343       4
   -3.0327852531E-01   -1.7563895823E-01          4.3197       5
   -2.8908214228E-01   -1.8844773021E-01          5.1051       6
   -2.7422917385E-01   -1.9815253790E-01          5.8905       7
   -2.5913782284E-01   -2.0528559999E-01          6.6759       8
   -2.4413598104E-01   -2.1026948438E-01          7.4613       9
   -2.2946210517E-01   -2.1346015529E-01          8.2467      10
   -2.1530046921E-01   -2.1514910289E-01          9.0321      11
   -2.0176977408E-01   -2.1560797857E-01          9.8175      12
   -1.8895651743E-01   -2.1505312368E-01         10.6029      13
   -1.7689362167E-01   -2.1367699609E-01         11.3883      14
   -1.6559010382E-01   -2.1164555350E-01         12.1737      15
   -1.5504665845E-01   -2.0909232664E-01         12.9591      16
   -1.4522673883E-01   -2.0613621197E-01         13.7445      17
   -1.3611027892E-01   -2.0287638527E-01         14.5299      18
   -1.2764609644E-01   -1.9939381794E-01         15.3153      19
   -1.1980217654E-01   -1.9576759280E-01         16.1007      20
   -1.1254892951E-01   -1.9204798480E-01         16.8861      21
   -1.0584003637E-01   -1.8825845090E-01         17.6715      22
   -9.9620715874E-02   -1.8445280095E-01         18.4569      23
   -9.3868131819E-02   -1.8064585426E-01         19.2423      24
   -8.8527480684E-02   -1.7687271995E-01         20.0277      25
   -8.3592139434E-02   -1.7314416394E-01         20.8131      26
   -7.9018173335E-02   -1.6947917494E-01         21.5984      27
   -7.4776125329E-02   -1.6589361084E-01         22.3838      28
   -7.0845365830E-02   -1.6239709725E-01         23.1692      29
   -6.7175250303E-02   -1.5897307877E-01         23.9546      30
   -6.3758459233E-02   -1.5562992333E-01         24.7400      31
   -6.0582634964E-02   -1.5238266937E-01         25.5254      32
   -5.7625358908E-02   -1.4921751451E-01         26.3108      33
   -5.4858504795E-02   -1.4615236957E-01         27.0962      34
   -5.2272817065E-02   -1.4318180343E-01         27.8816      35
   -4.9867980310E-02   -1.4030636381E-01         28.6670      36
   -4.7600227604E-02   -1.3752087686E-01         29.4524      37
   -4.5473879349E-02   -1.3483110260E-01         30.2378      38
   -4.3490813489E-02   -1.3221516672E-01         31.0232      39
   -4.1616162212E-02   -1.2966487095E-01         31.8086      40
   -3.9854793714E-02   -1.2720516584E-01         32.5940      41
   -3.8210552412E-02   -1.2482309365E-01         33.3794      42
   -3.6656268786E-02   -1.2252364522E-01         34.1648      43
   -3.5190032812E-02   -1.2028807675E-01         34.9502      44
   -3.3801061034E-02   -1.1813444434E-01         35.7356      45
   -3.2486294572E-02   -1.1604794195E-01         36.5210      46
   -3.1244426935E-02   -1.1402132709E-01         37.3064      47
   -3.0073949398E-02   -1.1203618662E-01         38.0918      48
   -2.8969109173E-02   -1.1011076594E-01         38.8772      49
   -2.7915987170E-02   -1.0824212540E-01         39.6626      50
   -2.6911787231E-02   -1.0644170221E-01         40.4480      51
   -2.5965287458E-02   -1.0470438855E-01         41.2334      52
   -2.5069819698E-02   -1.0301078545E-01         42.0188      53
   -2.4209785630E-02   -1.0137526958E-01         42.8042      54
   -2.3393451460E-02   -9.9794029073E-02         43.5896      55
   -2.2628589153E-02   -9.8230189334E-02         44.3750      56
   -2.1885802690E-02   -9.6713679381E-02         45.1604      57
   -2.1175588969E-02   -9.5225331418E-02         45.9458      58
   -2.0503019946E-02   -9.3794183044E-02         46.7312      59
   -1.9868157297E-02   -9.2409749303E-02         47.5166      60
   -1.9269617800E-02   -9.1059008457E-02         48.3020      61
   -1.8676480079E-02   -8.9765039632E-02         49.0874      62
   -1.8120263581E-02   -8.8494565305E-02         49.8728      63
   -1.7575900625E-02   -8.7267351719E-02         50.6582      64
   -1.7068566145E-02   -8.6074386283E-02         51.4436      65
   -1.6575427048E-02   -8.4897842403E-02         52.2290      66
   -1.6117371643E-02   -8.3759021235E-02         53.0144      67
   -1.5660412969E-02   -8.2634288007E-02         53.7998      68
   -1.5223419223E-02   -8.1542959146E-02         54.5852      69
   -1.4813272030E-02   -8.0487455319E-02         55.3706      70
   -1.4422412259E-02   -7.9449768755E-02         56.1560      71
   -1.4030309991E-02   -7.8432919962E-02         56.9414      72
   -1.3656324038E-02   -7.7433469761E-02         57.7268      73
   -1.3311926524E-02   -7.6455995676E-02         58.5122      74
   -1.2974417441E-02   -7.5510445073E-02         59.2976      75
   -1.2646007843E-02   -7.4615376311E-02         60.0830      76
   -1.2321045455E-02   -7.3729913960E-02         60.8684      77
   -1.2008968383E-02   -7.2845310684E-02         61.6538      78
   -1.1718010836E-02   -7.1983386311E-02         62.4392      79
   -1.1439116150E-02   -7.1137298266E-02         63.2246      80
   -1.1150316516E-02   -7.0318370899E-02         64.0100      81
   -1.0869807085E-02   -6.9525655314E-02         64.7953      82
   -1.0614323195E-02   -6.8755608025E-02         65.5807      83
   -1.0368221091E-02   -6.7978514652E-02         66.3661      84
   -1.0117812232E-02   -6.7228374389E-02         67.1515      85
   -9.8887713110E-03   -6.6495978964E-02         67.9369      86
   -9.6513540917E-03   -6.5778027989E-02         68.7223      87
   -9.4333849252E-03   -6.5068171290E-02         69.5077      88
   -9.2206234022E-03   -6.4368586029E-02         70.2931      89
   -9.0188519971E-03   -6.3689120031E-02         71.0785      90
   -8.8246678269E-03   -6.3036382315E-02         71.8639      91
   -8.6536232192E-03   -6.2389144865E-02         72.6493      92
   -8.4728086629E-03   -6.1759721235E-02         73.4347      93
   -8.2894501178E-03   -6.1131319272E-02         74.2201      94
   -8.1020251995E-03   -6.0524822313E-02         75.0055      95
   -7.9212100369E-03   -5.9929598029E-02         75.7909      96
   -7.7613126165E-03   -5.9335317616E-02         76.5763      97
   -7.6029710226E-03   -5.8766129241E-02         77.3617      98
   -7.4463395730E-03   -5.8197178690E-02         78.1471      99
   -7.3133149575E-03   -5.7640912702E-02         78.9325     100
   -7.1887904874E-03   -5.7099560266E-02         79.7179     101
   -7.0432748602E-03   -5.6564515201E-02         80.5033     102
   -6.9137942677E-03   -5.6035247313E-02         81.2887     103
   -6.7741494333E-03   -5.5528927259E-02         82.0741     104
   -6.6500144687E-03   -5.5039917944E-02         82.8595     105
   -6.5209028315E-03   -5.4530312436E-02         83.6449     106
   -6.3990564180E-03   -5.4035263587E-02         84.4303     107
   -6.2765209035E-03   -5.3569244728E-02         85.2157     108
   -6.1692305009E-03   -5.3091136059E-02         86.0011     109
   -6.0475361889E-03   -5.2613534090E-02         86.7865     110
   -5.9251572525E-03   -5.2147000201E-02         87.5719     111
   -5.8117383485E-03   -5.1688659834E-02         88.3573     112
   -5.7130210729E-03   -5.1242410274E-02         89.1427     113
   -5.6032998081E-03   -5.0802971668E-02         89.9281     114
   -5.5128297190E-03   -5.0375565078E-02         90.7135     115
   -5.4319995134E-03   -4.9961699017E-02         91.4989     116
   -5.3293209832E-03   -4.9564675687E-02         92.2843     117
   -5.2378617104E-03   -4.9167640822E-02         93.0697     118
   -5.1478170818E-03   -4.8776221775E-02         93.8551     119
   -5.0542570626E-03   -4.8383071631E-02         94.6405     120
   -4.9709705087E-03   -4.8000079199E-02         95.4259     121
   -4.8871290242E-03   -4.7615062055E-02         96.2113     122
   -4.8035164901E-03   -4.7229154414E-02         96.9967     123
   -4.7125061415E-03   -4.6864502092E-02         97.7821     124
   -4.6291810487E-03   -4.6499511403E-02         98.5675     125
   -4.5679336588E-03   -4.6144694926E-02         99.3529     126
   -4.4974542675E-03   -4.5781961013E-02        100.1383     127


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.3_T0.125/GGam.Sig_local_w_O6n0.300T0.125U6.0tp0.20 <==
   -3.4273253212E-01   -2.8816574894E-02          0.3927       0
   -3.4028047000E-01   -7.3436049165E-02          1.1781       1
   -3.3469237453E-01   -1.0816744362E-01          1.9635       2
   -3.2610152787E-01   -1.3541924161E-01          2.7489       3
   -3.1503699098E-01   -1.5686824279E-01          3.5343       4
   -3.0213413642E-01   -1.7371272057E-01          4.3197       5
   -2.8798657039E-01   -1.8677727482E-01          5.1051       6
   -2.7312336291E-01   -1.9671153955E-01          5.8905       7
   -2.5798414105E-01   -2.0402091984E-01          6.6759       8
   -2.4291294433E-01   -2.0912834813E-01          7.4613       9
   -2.2817768863E-01   -2.1239555401E-01          8.2467      10
   -2.1395200980E-01   -2.1413335620E-01          9.0321      11
   -2.0037302024E-01   -2.1461689748E-01          9.8175      12
   -1.8751688467E-01   -2.1406175694E-01         10.6029      13
   -1.7542861121E-01   -2.1267915618E-01         11.3883      14
   -1.6412176376E-01   -2.1061830147E-01         12.1737      15
   -1.5355952596E-01   -2.0803144826E-01         12.9591      16
   -1.4375896093E-01   -2.0503866991E-01         13.7445      17
   -1.3466519061E-01   -2.0175284238E-01         14.5299      18
   -1.2623843865E-01   -1.9825419409E-01         15.3153      19
   -1.1843036307E-01   -1.9459315756E-01         16.1007      20
   -1.1121443072E-01   -1.9083629520E-01         16.8861      21
   -1.0453858395E-01   -1.8702744866E-01         17.6715      22
   -9.8372002859E-02   -1.8320012381E-01         18.4569      23
   -9.2669356801E-02   -1.7939783488E-01         19.2423      24
   -8.7387890472E-02   -1.7563211967E-01         20.0277      25
   -8.2505464890E-02   -1.7189900160E-01         20.8131      26
   -7.7962067396E-02   -1.6824603020E-01         21.5984      27
   -7.3750571132E-02   -1.6465677601E-01         22.3838      28
   -6.9838455937E-02   -1.6113132980E-01         23.1692      29
   -6.6210765903E-02   -1.5770767535E-01         23.9546      30
   -6.2850980200E-02   -1.5435417203E-01         24.7400      31
   -5.9713919040E-02   -1.5111867038E-01         25.5254      32
   -5.6797822337E-02   -1.4797202327E-01         26.3108      33
   -5.4065340141E-02   -1.4492489303E-01         27.0962      34
   -5.1519617531E-02   -1.4197779065E-01         27.8816      35
   -4.9126157693E-02   -1.3912654276E-01         28.6670      36
   -4.6891365538E-02   -1.3635111404E-01         29.4524      37
   -4.4777978271E-02   -1.3368172098E-01         30.2378      38
   -4.2812373496E-02   -1.3106951987E-01         31.0232      39
   -4.0960443575E-02   -1.2854443518E-01         31.8086      40
   -3.9231878921E-02   -1.2608531388E-01         32.5940      41
   -3.7585885098E-02   -1.2370575502E-01         33.3794      42
   -3.6067324075E-02   -1.2140224364E-01         34.1648      43
   -3.4640892182E-02   -1.1917557677E-01         34.9502      44
   -3.3266752713E-02   -1.1701915320E-01         35.7356      45
   -3.1987457817E-02   -1.1495067770E-01         36.5210      46
   -3.0771619558E-02   -1.1292895032E-01         37.3064      47
   -2.9618965708E-02   -1.1096380317E-01         38.0918      48
   -2.8533722370E-02   -1.0906726621E-01         38.8772      49
   -2.7505156208E-02   -1.0722989689E-01         39.6626      50
   -2.6530620105E-02   -1.0544096244E-01         40.4480      51
   -2.5576996708E-02   -1.0372458065E-01         41.2334      52
   -2.4701635513E-02   -1.0205156870E-01         42.0188      53
   -2.3840405211E-02   -1.0042167378E-01         42.8042      54
   -2.3047372883E-02   -9.8850845981E-02         43.5896      55
   -2.2295978468E-02   -9.7300752535E-02         44.3750      56
   -2.1569286924E-02   -9.5800871881E-02         45.1604      57
   -2.0874866837E-02   -9.4337082509E-02         45.9458      58
   -2.0217151631E-02   -9.2916705997E-02         46.7312      59
   -1.9585304326E-02   -9.1538676375E-02         47.5166      60
   -1.8979721872E-02   -9.0204963842E-02         48.3020      61
   -1.8417999658E-02   -8.8918865701E-02         49.0874      62
   -1.7871661880E-02   -8.7653483019E-02         49.8728      63
   -1.7350774745E-02   -8.6444634813E-02         50.6582      64
   -1.6839767273E-02   -8.5253582880E-02         51.4436      65
   -1.6339087653E-02   -8.4069365100E-02         52.2290      66
   -1.5868123063E-02   -8.2931320052E-02         53.0144      67
   -1.5424522718E-02   -8.1831654631E-02         53.7998      68
   -1.4975046262E-02   -8.0754026482E-02         54.5852      69
   -1.4573908411E-02   -7.9706957587E-02         55.3706      70
   -1.4171501844E-02   -7.8668424345E-02         56.1560      71
   -1.3782725229E-02   -7.7636359016E-02         56.9414      72
   -1.3419164134E-02   -7.6661793444E-02         57.7268      73
   -1.3065795280E-02   -7.5688500066E-02         58.5122      74
   -1.2738875280E-02   -7.4768519800E-02         59.2976      75
   -1.2413556252E-02   -7.3867061515E-02         60.0830      76
   -1.2100079049E-02   -7.2984535256E-02         60.8684      77
   -1.1804778453E-02   -7.2097757418E-02         61.6538      78
   -1.1521958268E-02   -7.1250597705E-02         62.4392      79
   -1.1282134000E-02   -7.0425552152E-02         63.2246      80
   -1.1024830947E-02   -6.9613787824E-02         64.0100      81
   -1.0745136784E-02   -6.8826092116E-02         64.7953      82
   -1.0506721834E-02   -6.8037236594E-02         65.5807      83
   -1.0268735216E-02   -6.7269630691E-02         66.3661      84
   -1.0043507655E-02   -6.6517974659E-02         67.1515      85
   -9.7946273911E-03   -6.5788742465E-02         67.9369      86
   -9.5727821381E-03   -6.5102034944E-02         68.7223      87
   -9.3569270695E-03   -6.4391931783E-02         69.5077      88
   -9.1221491970E-03   -6.3709485418E-02         70.2931      89
   -8.9388261197E-03   -6.3064396487E-02         71.0785      90
   -8.7563402580E-03   -6.2412344764E-02         71.8639      91
   -8.5626496877E-03   -6.1780708200E-02         72.6493      92
   -8.3767773224E-03   -6.1144955466E-02         73.4347      93
   -8.2100725556E-03   -6.0537961028E-02         74.2201      94
   -8.0374540467E-03   -5.9925245842E-02         75.0055      95
   -7.8754414802E-03   -5.9370098052E-02         75.7909      96
   -7.6947109127E-03   -5.8784397142E-02         76.5763      97
   -7.5286042573E-03   -5.8219530184E-02         77.3617      98
   -7.3887467645E-03   -5.7650812504E-02         78.1471      99
   -7.2335185514E-03   -5.7108013209E-02         78.9325     100
   -7.0873850858E-03   -5.6567595796E-02         79.7179     101
   -6.9328335581E-03   -5.6041620711E-02         80.5033     102
   -6.7920289050E-03   -5.5524033813E-02         81.2887     103
   -6.6346082444E-03   -5.5011552850E-02         82.0741     104
   -6.5228078064E-03   -5.4510214108E-02         82.8595     105
   -6.4019719139E-03   -5.4012173172E-02         83.6449     106
   -6.2837081108E-03   -5.3518341604E-02         84.4303     107
   -6.1798760838E-03   -5.3002615585E-02         85.2157     108
   -6.0812707022E-03   -5.2539857641E-02         86.0011     109
   -5.9788385823E-03   -5.2085482996E-02         86.7865     110
   -5.8682895459E-03   -5.1633663892E-02         87.5719     111
   -5.7485067323E-03   -5.1186745891E-02         88.3573     112
   -5.6439958164E-03   -5.0760820209E-02         89.1427     113
   -5.5486673956E-03   -5.0328499795E-02         89.9281     114
   -5.4415403031E-03   -4.9911087459E-02         90.7135     115
   -5.3448203972E-03   -4.9507994700E-02         91.4989     116
   -5.2262104550E-03   -4.9076029048E-02         92.2843     117
   -5.1258517214E-03   -4.8672044111E-02         93.0697     118
   -5.0478554035E-03   -4.8263172472E-02         93.8551     119
   -4.9815801921E-03   -4.7882016844E-02         94.6405     120
   -4.9204411286E-03   -4.7492917633E-02         95.4259     121
   -4.8649866114E-03   -4.7119007129E-02         96.2113     122
   -4.8010641043E-03   -4.6768048350E-02         96.9967     123
   -4.7194960015E-03   -4.6416560243E-02         97.7821     124
   -4.6166889403E-03   -4.6071793307E-02         98.5675     125
   -4.5294916732E-03   -4.5719486463E-02         99.3529     126
   -4.4505735495E-03   -4.5380047191E-02        100.1383     127


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.3_T0.125/GGam.Sig_local_w_O7n0.300T0.125U6.0tp0.20 <==
   -3.4097351330E-01   -2.8106858505E-02          0.3927       0
   -3.3875783884E-01   -7.2017199873E-02          1.1781       1
   -3.3345229278E-01   -1.0649245915E-01          1.9635       2
   -3.2511027663E-01   -1.3375342536E-01          2.7489       3
   -3.1422228115E-01   -1.5531700946E-01          3.5343       4
   -3.0141778590E-01   -1.7229242001E-01          4.3197       5
   -2.8733295002E-01   -1.8549971182E-01          5.1051       6
   -2.7248879540E-01   -1.9554919958E-01          5.8905       7
   -2.5736949716E-01   -2.0294881600E-01          6.6759       8
   -2.4233280532E-01   -2.0814948957E-01          7.4613       9
   -2.2761451895E-01   -2.1146868543E-01          8.2467      10
   -2.1337940715E-01   -2.1326438341E-01          9.0321      11
   -1.9980996799E-01   -2.1378627053E-01          9.8175      12
   -1.8696253097E-01   -2.1327017476E-01         10.6029      13
   -1.7489294053E-01   -2.1190359741E-01         11.3883      14
   -1.6359708286E-01   -2.0987153215E-01         12.1737      15
   -1.5306721861E-01   -2.0730079949E-01         12.9591      16
   -1.4325806889E-01   -2.0434229735E-01         13.7445      17
   -1.3417164564E-01   -2.0109125189E-01         14.5299      18
   -1.2578398501E-01   -1.9760547716E-01         15.3153      19
   -1.1799245974E-01   -1.9395057236E-01         16.1007      20
   -1.1079505123E-01   -1.9017321059E-01         16.8861      21
   -1.0411694767E-01   -1.8637065240E-01         17.6715      22
   -9.7986328395E-02   -1.8254456750E-01         18.4569      23
   -9.2301505425E-02   -1.7874532181E-01         19.2423      24
   -8.7036965933E-02   -1.7496514643E-01         20.0277      25
   -8.2179335991E-02   -1.7123732841E-01         20.8131      26
   -7.7661991441E-02   -1.6756737645E-01         21.5984      27
   -7.3476064845E-02   -1.6403184844E-01         22.3838      28
   -6.9615093202E-02   -1.6053820830E-01         23.1692      29
   -6.6003686187E-02   -1.5709817005E-01         23.9546      30
   -6.2678248901E-02   -1.5378713515E-01         24.7400      31
   -5.9566733066E-02   -1.5052325772E-01         25.5254      32
   -5.6680845190E-02   -1.4737765104E-01         26.3108      33
   -5.3962782967E-02   -1.4431829077E-01         27.0962      34
   -5.1428520820E-02   -1.4138282202E-01         27.8816      35
   -4.9059072098E-02   -1.3854954733E-01         28.6670      36
   -4.6835322033E-02   -1.3579894602E-01         29.4524      37
   -4.4781078946E-02   -1.3313335862E-01         30.2378      38
   -4.2790341258E-02   -1.3054020003E-01         31.0232      39
   -4.0961500704E-02   -1.2802326175E-01         31.8086      40
   -3.9244867842E-02   -1.2559674623E-01         32.5940      41
   -3.7619797090E-02   -1.2324066782E-01         33.3794      42
   -3.6058613282E-02   -1.2096550832E-01         34.1648      43
   -3.4627913225E-02   -1.1872254558E-01         34.9502      44
   -3.3246752884E-02   -1.1657125120E-01         35.7356      45
   -3.1977226610E-02   -1.1455338692E-01         36.5210      46
   -3.0806609135E-02   -1.1259414356E-01         37.3064      47
   -2.9644055278E-02   -1.1067295875E-01         38.0918      48
   -2.8536940971E-02   -1.0875714510E-01         38.8772      49
   -2.7485332089E-02   -1.0694046411E-01         39.6626      50
   -2.6497764853E-02   -1.0512662331E-01         40.4480      51
   -2.5591698699E-02   -1.0339937178E-01         41.2334      52
   -2.4673166470E-02   -1.0170629726E-01         42.0188      53
   -2.3860019962E-02   -1.0008545390E-01         42.8042      54
   -2.3059258218E-02   -9.8509737725E-02         43.5896      55
   -2.2309394431E-02   -9.6968786868E-02         44.3750      56
   -2.1598021855E-02   -9.5526219384E-02         45.1604      57
   -2.0877548333E-02   -9.4085166513E-02         45.9458      58
   -2.0251214726E-02   -9.2656935854E-02         46.7312      59
   -1.9614319866E-02   -9.1292103263E-02         47.5166      60
   -1.9020398911E-02   -8.9982262913E-02         48.3020      61
   -1.8415736833E-02   -8.8671224447E-02         49.0874      62
   -1.7856778607E-02   -8.7409138846E-02         49.8728      63
   -1.7318867574E-02   -8.6218521889E-02         50.6582      64
   -1.6801712727E-02   -8.5045721204E-02         51.4436      65
   -1.6330883254E-02   -8.3903051458E-02         52.2290      66
   -1.5842060161E-02   -8.2769754762E-02         53.0144      67
   -1.5390323450E-02   -8.1658343564E-02         53.7998      68
   -1.4970273521E-02   -8.0537820635E-02         54.5852      69
   -1.4545227417E-02   -7.9443762798E-02         55.3706      70
   -1.4157094968E-02   -7.8423054799E-02         56.1560      71
   -1.3781061059E-02   -7.7435342277E-02         56.9414      72
   -1.3404443701E-02   -7.6470320833E-02         57.7268      73
   -1.3096741060E-02   -7.5516011370E-02         58.5122      74
   -1.2803502783E-02   -7.4579711797E-02         59.2976      75
   -1.2498834732E-02   -7.3666470351E-02         60.0830      76
   -1.2223329820E-02   -7.2766699223E-02         60.8684      77
   -1.1914445862E-02   -7.1879147089E-02         61.6538      78
   -1.1587747291E-02   -7.1040034426E-02         62.4392      79
   -1.1296896989E-02   -7.0281200154E-02         63.2246      80
   -1.1016472096E-02   -6.9508486362E-02         64.0100      81
   -1.0704345706E-02   -6.8698075495E-02         64.7953      82
   -1.0397830694E-02   -6.7881284905E-02         65.5807      83
   -1.0180936857E-02   -6.7080849104E-02         66.3661      84
   -9.9715828188E-03   -6.6373531467E-02         67.1515      85
   -9.7562233843E-03   -6.5671408243E-02         67.9369      86
   -9.5449467623E-03   -6.4966775265E-02         68.7223      87
   -9.3222389536E-03   -6.4276132458E-02         69.5077      88
   -9.1129551745E-03   -6.3569878059E-02         70.2931      89
   -8.9140569525E-03   -6.2938103660E-02         71.0785      90
   -8.6890084980E-03   -6.2280933938E-02         71.8639      91
   -8.5362343632E-03   -6.1627939848E-02         72.6493      92
   -8.3496415642E-03   -6.0963304128E-02         73.4347      93
   -8.1892093988E-03   -6.0333550630E-02         74.2201      94
   -8.0172913592E-03   -5.9671766582E-02         75.0055      95
   -7.8548764303E-03   -5.9063590969E-02         75.7909      96
   -7.6755498145E-03   -5.8460103652E-02         76.5763      97
   -7.5076868373E-03   -5.7911807193E-02         77.3617      98
   -7.4392259815E-03   -5.7412593494E-02         78.1471      99
   -7.3203902808E-03   -5.6854926573E-02         78.9325     100
   -7.1907189068E-03   -5.6289143913E-02         79.7179     101
   -7.0425321859E-03   -5.5800549364E-02         80.5033     102
   -6.8831363614E-03   -5.5350210135E-02         81.2887     103
   -6.7572845701E-03   -5.4873459499E-02         82.0741     104
   -6.6513034881E-03   -5.4346158780E-02         82.8595     105
   -6.5185717790E-03   -5.3860333581E-02         83.6449     106
   -6.3230254054E-03   -5.3363047865E-02         84.4303     107
   -6.2044130680E-03   -5.2871262551E-02         85.2157     108
   -6.0703453678E-03   -5.2411981398E-02         86.0011     109
   -5.9050103452E-03   -5.1926548645E-02         86.7865     110
   -5.8074281646E-03   -5.1455421215E-02         87.5719     111
   -5.6935095954E-03   -5.1011266482E-02         88.3573     112
   -5.6273672550E-03   -5.0629430634E-02         89.1427     113
   -5.4941340443E-03   -5.0198138474E-02         89.9281     114
   -5.4178738674E-03   -4.9751241446E-02         90.7135     115
   -5.3206686093E-03   -4.9318783818E-02         91.4989     116
   -5.2505880099E-03   -4.8932379721E-02         92.2843     117
   -5.1690442683E-03   -4.8528150171E-02         93.0697     118
   -5.0496673693E-03   -4.8111978134E-02         93.8551     119
   -4.9660858419E-03   -4.7738089592E-02         94.6405     120
   -4.8835328791E-03   -4.7361017663E-02         95.4259     121
   -4.8383037643E-03   -4.6981283225E-02         96.2113     122
   -4.7775357584E-03   -4.6617131527E-02         96.9967     123
   -4.7159526085E-03   -4.6246295541E-02         97.7821     124
   -4.6486610966E-03   -4.5890364250E-02         98.5675     125
   -4.5808808125E-03   -4.5553503796E-02         99.3529     126
   -4.5386567935E-03   -4.5227594136E-02        100.1383     127


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.3_T0.25/D_DCA <==
0.3 0.0076032053503 7.54406657568e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.3_T0.25/D_DCA_size20.0 <==
0.299050435538 0.000202524432034 -5.00245233849 0.00762758713411 7.5204034301e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.3_T0.25/D_DCA_size32.0 <==
0.299079880094 0.000396918238124 -5.00348856282 0.00761792861971 0.000165708422816


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.3_T0.25/D_DCA_size34.0 <==
0.299019566504 0.000874687644184 -5.00393042988 0.00761796646651 0.000365591023345


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.3_T0.25/D_DiagMC_GGam <==
0.3000    0.0003    -4.990   0.008    0.0078    0.0003


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.3_T0.25/E_DCA <==
0.3 -0.978756014396 0.000356107843394


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.3_T0.25/E_DCA_size20.0 <==
0.299050435538 0.000202524432034 -5.00245233849 -0.97754190548 0.00161156714281


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.3_T0.25/E_DCA_size32.0 <==
0.299079880094 0.000396918238124 -5.00348856282 -0.977994556318 0.00142353711762


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.3_T0.25/E_DCA_size34.0 <==
0.299019566504 0.000874687644184 -5.00393042988 -0.978043978567 0.00129331766017


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.3_T0.25/E_DiagMC_GGam <==
0.3000    0.0003    -4.990   0.008   -0.9826    0.0010


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.3_T0.25/GGam.Sig_local_w_O1n0.300T0.250U6.0tp0.20 <==
   -2.8581677394E-01   -4.3346489807E-02          0.7854       0
   -2.7600971483E-01   -1.0051936246E-01          2.3562       1
   -2.5793131178E-01   -1.3731654550E-01          3.9270       2
   -2.3518848312E-01   -1.6009851605E-01          5.4978       3
   -2.1097492183E-01   -1.7306432058E-01          7.0686       4
   -1.8741170397E-01   -1.7917007301E-01          8.6394       5
   -1.6564817388E-01   -1.8057348129E-01         10.2102       6
   -1.4616672655E-01   -1.7884847710E-01         11.7810       7
   -1.2905348067E-01   -1.7511811945E-01         13.3518       8
   -1.1417315201E-01   -1.7017043513E-01         14.9226       9
   -1.0130284506E-01   -1.6454872867E-01         16.4934      10
   -9.0193602889E-02   -1.5860922906E-01         18.0642      11
   -8.0603857196E-02   -1.5259167824E-01         19.6350      12
   -7.2311193425E-02   -1.4664841209E-01         21.2058      13
   -6.5121134947E-02   -1.4087435775E-01         22.7765      14
   -5.8868507767E-02   -1.3532997850E-01         24.3473      15
   -5.3408473167E-02   -1.3004254115E-01         25.9181      16
   -4.8619551188E-02   -1.2502770003E-01         27.4889      17
   -4.4411586490E-02   -1.2028354256E-01         29.0597      18
   -4.0698969014E-02   -1.1580555488E-01         30.6305      19
   -3.7407817333E-02   -1.1158690683E-01         32.2013      20
   -3.4480993063E-02   -1.0761300508E-01         33.7721      21
   -3.1869713063E-02   -1.0386993337E-01         35.3429      22
   -2.9532583870E-02   -1.0034106271E-01         36.9137      23
   -2.7434076160E-02   -9.7013511944E-02         38.4845      24
   -2.5542749357E-02   -9.3874250778E-02         40.0553      25
   -2.3836294460E-02   -9.0910379332E-02         41.6261      26
   -2.2288413436E-02   -8.8108150745E-02         43.1969      27
   -2.0880844378E-02   -8.5463740480E-02         44.7677      28
   -1.9600664869E-02   -8.2960561283E-02         46.3385      29
   -1.8427820821E-02   -8.0587359939E-02         47.9093      30
   -1.7356130231E-02   -7.8337561705E-02         49.4801      31
   -1.6374283468E-02   -7.6203808941E-02         51.0509      32
   -1.5472405030E-02   -7.4174870822E-02         52.6217      33
   -1.4639578371E-02   -7.2243970502E-02         54.1925      34
   -1.3870449099E-02   -7.0404470063E-02         55.7633      35
   -1.3156488341E-02   -6.8650079695E-02         57.3341      36
   -1.2495680258E-02   -6.6978576716E-02         58.9049      37
   -1.1883389858E-02   -6.5385623280E-02         60.4757      38
   -1.1316673422E-02   -6.3862153759E-02         62.0465      39
   -1.0784259569E-02   -6.2406291514E-02         63.6173      40
   -1.0290156038E-02   -6.1014650988E-02         65.1880      41
   -9.8297988976E-03   -5.9679375538E-02         66.7588      42
   -9.3969443898E-03   -5.8396357586E-02         68.3296      43
   -8.9947222607E-03   -5.7165874646E-02         69.9004      44
   -8.6128462295E-03   -5.5987798357E-02         71.4712      45
   -8.2554329307E-03   -5.4853847511E-02         73.0420      46
   -7.9178373752E-03   -5.3762249434E-02         74.6128      47
   -7.6004193066E-03   -5.2715781095E-02         76.1836      48
   -7.3022581100E-03   -5.1707778825E-02         77.7544      49
   -7.0228609959E-03   -5.0736445592E-02         79.3252      50
   -6.7541612217E-03   -4.9799169423E-02         80.8960      51
   -6.5034028749E-03   -4.8893233899E-02         82.4668      52
   -6.2636379195E-03   -4.8017542841E-02         84.0376      53
   -6.0400175035E-03   -4.7174371600E-02         85.6084      54
   -5.8264327361E-03   -4.6358603940E-02         87.1792      55
   -5.6204087526E-03   -4.5573857634E-02         88.7500      56
   -5.4263198691E-03   -4.4812174343E-02         90.3208      57
   -5.2421093482E-03   -4.4075565853E-02         91.8916      58
   -5.0699936955E-03   -4.3361280749E-02         93.4624      59
   -4.9058936983E-03   -4.2667597634E-02         95.0332      60
   -4.7447272934E-03   -4.1997527368E-02         96.6040      61
   -4.5947471368E-03   -4.1351430234E-02         98.1748      62
   -4.4501176009E-03   -4.0721591761E-02         99.7456      63
   -4.3134181417E-03   -4.0109514053E-02        101.3164      64
   -4.1843185482E-03   -3.9516970627E-02        102.8872      65
   -4.0582780012E-03   -3.8938869493E-02        104.4580      66
   -3.9377624769E-03   -3.8378535361E-02        106.0288      67
   -3.8235795794E-03   -3.7834317679E-02        107.5995      68
   -3.7160220482E-03   -3.7306584927E-02        109.1703      69
   -3.6112034716E-03   -3.6792162012E-02        110.7411      70
   -3.5119031135E-03   -3.6293082073E-02        112.3119      71
   -3.4166026161E-03   -3.5803614691E-02        113.8827      72
   -3.3223840610E-03   -3.5326234667E-02        115.4535      73
   -3.2359553635E-03   -3.4866813205E-02        117.0243      74
   -3.1512328146E-03   -3.4416844069E-02        118.5951      75
   -3.0693136124E-03   -3.3978749575E-02        120.1659      76
   -2.9881625265E-03   -3.3550258148E-02        121.7367      77
   -2.9092417715E-03   -3.3132458621E-02        123.3075      78
   -2.8346664499E-03   -3.2724079012E-02        124.8783      79
   -2.7608144893E-03   -3.2323961762E-02        126.4491      80
   -2.6934740031E-03   -3.1933261868E-02        128.0199      81
   -2.6263548110E-03   -3.1552965829E-02        129.5907      82
   -2.5630796376E-03   -3.1182100080E-02        131.1615      83
   -2.5017716516E-03   -3.0821680767E-02        132.7323      84
   -2.4433383845E-03   -3.0469334027E-02        134.3031      85
   -2.3827471384E-03   -3.0123478663E-02        135.8739      86
   -2.3254375627E-03   -2.9786267726E-02        137.4447      87
   -2.2728110250E-03   -2.9455559639E-02        139.0155      88
   -2.2226512316E-03   -2.9134932663E-02        140.5863      89
   -2.1718029226E-03   -2.8819701937E-02        142.1571      90
   -2.1243169919E-03   -2.8510170329E-02        143.7279      91
   -2.0763410079E-03   -2.8205682723E-02        145.2987      92
   -2.0288912072E-03   -2.7906602400E-02        146.8695      93
   -1.9849901656E-03   -2.7614266067E-02        148.4403      94
   -1.9406679463E-03   -2.7330914453E-02        150.0110      95
   -1.8984193149E-03   -2.7053700229E-02        151.5818      96
   -1.8606999105E-03   -2.6781099262E-02        153.1526      97
   -1.8175299905E-03   -2.6510834198E-02        154.7234      98
   -1.7776017659E-03   -2.6251139374E-02        156.2942      99
   -1.7385596486E-03   -2.5993650759E-02        157.8650     100
   -1.7008902909E-03   -2.5744164970E-02        159.4358     101
   -1.6689731393E-03   -2.5497448499E-02        161.0066     102
   -1.6366004228E-03   -2.5254952905E-02        162.5774     103
   -1.6037271924E-03   -2.5017663405E-02        164.1482     104
   -1.5709641994E-03   -2.4785937328E-02        165.7190     105
   -1.5373510705E-03   -2.4555890774E-02        167.2898     106
   -1.5087014807E-03   -2.4332231118E-02        168.8606     107
   -1.4804662369E-03   -2.4112717542E-02        170.4314     108
   -1.4525215656E-03   -2.3896799449E-02        172.0022     109
   -1.4243998979E-03   -2.3681405580E-02        173.5730     110
   -1.3963314973E-03   -2.3469362534E-02        175.1438     111
   -1.3678028008E-03   -2.3262202494E-02        176.7146     112
   -1.3423254095E-03   -2.3059771658E-02        178.2854     113
   -1.3174572552E-03   -2.2859694914E-02        179.8562     114
   -1.2918442224E-03   -2.2667006121E-02        181.4270     115
   -1.2665178341E-03   -2.2473636704E-02        182.9978     116
   -1.2427430711E-03   -2.2282987167E-02        184.5686     117
   -1.2229698349E-03   -2.2095627806E-02        186.1394     118
   -1.2041406735E-03   -2.1908563355E-02        187.7102     119
   -1.1834952655E-03   -2.1725302067E-02        189.2810     120
   -1.1609765885E-03   -2.1550306247E-02        190.8518     121
   -1.1397963835E-03   -2.1376086042E-02        192.4226     122
   -1.1187563338E-03   -2.1204863639E-02        193.9933     123
   -1.0981667352E-03   -2.1038985016E-02        195.5641     124
   -1.0819713211E-03   -2.0877174389E-02        197.1349     125
   -1.0639604720E-03   -2.0714634851E-02        198.7057     126
   -1.0506262032E-03   -2.0553805853E-02        200.2765     127


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.3_T0.25/GGam.Sig_local_w_O3n0.300T0.250U6.0tp0.20 <==
   -3.2876041964E-01   -5.2426327101E-02          0.7854       0
   -3.1786146809E-01   -1.1693845427E-01          2.3562       1
   -2.9712960739E-01   -1.5728128990E-01          3.9270       2
   -2.7084120734E-01   -1.8214471568E-01          5.4978       3
   -2.4275184868E-01   -1.9639017363E-01          7.0686       4
   -2.1534005761E-01   -2.0316281625E-01          8.6394       5
   -1.8996732995E-01   -2.0472335047E-01         10.2102       6
   -1.6722939080E-01   -2.0276173180E-01         11.7810       7
   -1.4724959786E-01   -1.9850133242E-01         13.3518       8
   -1.2988082763E-01   -1.9282641356E-01         14.9226       9
   -1.1487133986E-01   -1.8635292894E-01         16.4934      10
   -1.0194827253E-01   -1.7950843439E-01         18.0642      11
   -9.0825343367E-02   -1.7256873660E-01         19.6350      12
   -8.1231710699E-02   -1.6571095076E-01         21.2058      13
   -7.2937746981E-02   -1.5904803243E-01         22.7765      14
   -6.5753079059E-02   -1.5265882178E-01         24.3473      15
   -5.9512036612E-02   -1.4657673789E-01         25.9181      16
   -5.4046020168E-02   -1.4081307974E-01         27.4889      17
   -4.9261260026E-02   -1.3536336129E-01         29.0597      18
   -4.5052557765E-02   -1.3023444432E-01         30.6305      19
   -4.1335329195E-02   -1.2540386607E-01         32.2013      20
   -3.8025560923E-02   -1.2085210878E-01         33.7721      21
   -3.5083901024E-02   -1.1656230076E-01         35.3429      22
   -3.2466442265E-02   -1.1252804767E-01         36.9137      23
   -3.0113247424E-02   -1.0873947542E-01         38.4845      24
   -2.7997052861E-02   -1.0517276195E-01         40.0553      25
   -2.6098816788E-02   -1.0180585151E-01         41.6261      26
   -2.4384288154E-02   -9.8634432282E-02         43.1969      27
   -2.2819630922E-02   -9.5633887655E-02         44.7677      28
   -2.1397230601E-02   -9.2797772198E-02         46.3385      29
   -2.0098045237E-02   -9.0103612791E-02         47.9093      30
   -1.8908996704E-02   -8.7558774065E-02         49.4801      31
   -1.7824854172E-02   -8.5144734990E-02         51.0509      32
   -1.6828564819E-02   -8.2850492935E-02         52.6217      33
   -1.5915644340E-02   -8.0676694944E-02         54.1925      34
   -1.5074460885E-02   -7.8606816437E-02         55.7633      35
   -1.4285365561E-02   -7.6638427156E-02         57.3341      36
   -1.3548669245E-02   -7.4750862676E-02         58.9049      37
   -1.2882651320E-02   -7.2951590830E-02         60.4757      38
   -1.2259094900E-02   -7.1237575224E-02         62.0465      39
   -1.1685702185E-02   -6.9600796845E-02         63.6173      40
   -1.1140135426E-02   -6.8028500249E-02         65.1880      41
   -1.0638909798E-02   -6.6528180019E-02         66.7588      42
   -1.0159371313E-02   -6.5084511508E-02         68.3296      43
   -9.7082024781E-03   -6.3710696939E-02         69.9004      44
   -9.2970024313E-03   -6.2380647217E-02         71.4712      45
   -8.9119239898E-03   -6.1104782556E-02         73.0420      46
   -8.5429796256E-03   -5.9882732381E-02         74.6128      47
   -8.2038548063E-03   -5.8705610102E-02         76.1836      48
   -7.8886665345E-03   -5.7577698364E-02         77.7544      49
   -7.5889199251E-03   -5.6494120766E-02         79.3252      50
   -7.3045505421E-03   -5.5449981824E-02         80.8960      51
   -7.0348280518E-03   -5.4434556483E-02         82.4668      52
   -6.7803108830E-03   -5.3464813170E-02         84.0376      53
   -6.5401739109E-03   -5.2520121878E-02         85.6084      54
   -6.3084805455E-03   -5.1612959033E-02         87.1792      55
   -6.0889252363E-03   -5.0738488492E-02         88.7500      56
   -5.8768076466E-03   -4.9895916749E-02         90.3208      57
   -5.6758981645E-03   -4.9065073572E-02         91.8916      58
   -5.4836234837E-03   -4.8267360485E-02         93.4624      59
   -5.2964607009E-03   -4.7488553420E-02         95.0332      60
   -5.1252699405E-03   -4.6738961906E-02         96.6040      61
   -4.9595498632E-03   -4.6013205945E-02         98.1748      62
   -4.7951805557E-03   -4.5315691484E-02         99.7456      63
   -4.6501982052E-03   -4.4629484881E-02        101.3164      64
   -4.5115396115E-03   -4.3962450661E-02        102.8872      65
   -4.3762800484E-03   -4.3317858395E-02        104.4580      66
   -4.2489371400E-03   -4.2688957996E-02        106.0288      67
   -4.1230988513E-03   -4.2086334722E-02        107.5995      68
   -3.9996783569E-03   -4.1502348319E-02        109.1703      69
   -3.8873208562E-03   -4.0929152735E-02        110.7411      70
   -3.7884035504E-03   -4.0370078191E-02        112.3119      71
   -3.6757045792E-03   -3.9827155810E-02        113.8827      72
   -3.5628438594E-03   -3.9293981110E-02        115.4535      73
   -3.4583732263E-03   -3.8770861544E-02        117.0243      74
   -3.3621331088E-03   -3.8266405463E-02        118.5951      75
   -3.2700473298E-03   -3.7770745076E-02        120.1659      76
   -3.1914665500E-03   -3.7290525095E-02        121.7367      77
   -3.1203482209E-03   -3.6827407522E-02        123.3075      78
   -3.0481929211E-03   -3.6376437730E-02        124.8783      79
   -2.9793101424E-03   -3.5933046879E-02        126.4491      80
   -2.9000214080E-03   -3.5502879956E-02        128.0199      81
   -2.8341627409E-03   -3.5081868662E-02        129.5907      82
   -2.7609718635E-03   -3.4674893385E-02        131.1615      83
   -2.6866518754E-03   -3.4276304870E-02        132.7323      84
   -2.6252598612E-03   -3.3878847978E-02        134.3031      85
   -2.5666637388E-03   -3.3496547125E-02        135.8739      86
   -2.5085512387E-03   -3.3126286624E-02        137.4447      87
   -2.4395925180E-03   -3.2757437314E-02        139.0155      88
   -2.3842724376E-03   -3.2396775773E-02        140.5863      89
   -2.3344479636E-03   -3.2038586431E-02        142.1571      90
   -2.2856469987E-03   -3.1691890992E-02        143.7279      91
   -2.2391186672E-03   -3.1359751178E-02        145.2987      92
   -2.1911251195E-03   -3.1024702692E-02        146.8695      93
   -2.1373464396E-03   -3.0703398129E-02        148.4403      94
   -2.0859186834E-03   -3.0386819200E-02        150.0110      95
   -2.0361826513E-03   -3.0067196524E-02        151.5818      96
   -1.9978937536E-03   -2.9754079391E-02        153.1526      97
   -1.9558204071E-03   -2.9462241565E-02        154.7234      98
   -1.9136140886E-03   -2.9169867377E-02        156.2942      99
   -1.8768939510E-03   -2.8887149518E-02        157.8650     100
   -1.8378393887E-03   -2.8613844739E-02        159.4358     101
   -1.7931340141E-03   -2.8342838045E-02        161.0066     102
   -1.7578091017E-03   -2.8072476104E-02        162.5774     103
   -1.7341072919E-03   -2.7797610051E-02        164.1482     104
   -1.6995732015E-03   -2.7537011870E-02        165.7190     105
   -1.6592118390E-03   -2.7287305857E-02        167.2898     106
   -1.6243095645E-03   -2.7034841058E-02        168.8606     107
   -1.5846529064E-03   -2.6785197657E-02        170.4314     108
   -1.5411404670E-03   -2.6550147165E-02        172.0022     109
   -1.5128119221E-03   -2.6316653401E-02        173.5730     110
   -1.4770080674E-03   -2.6077052500E-02        175.1438     111
   -1.4541759925E-03   -2.5844488191E-02        176.7146     112
   -1.4257510816E-03   -2.5613107224E-02        178.2854     113
   -1.3997084543E-03   -2.5397199932E-02        179.8562     114
   -1.3789914549E-03   -2.5176075593E-02        181.4270     115
   -1.3556424520E-03   -2.4964827395E-02        182.9978     116
   -1.3356968471E-03   -2.4751663192E-02        184.5686     117
   -1.3041591993E-03   -2.4531333149E-02        186.1394     118
   -1.2824700672E-03   -2.4336141461E-02        187.7102     119
   -1.2646751142E-03   -2.4135337133E-02        189.2810     120
   -1.2403305545E-03   -2.3934573527E-02        190.8518     121
   -1.2192473601E-03   -2.3742041527E-02        192.4226     122
   -1.1944642807E-03   -2.3551222784E-02        193.9933     123
   -1.1712286696E-03   -2.3360517540E-02        195.5641     124
   -1.1547821209E-03   -2.3176319751E-02        197.1349     125
   -1.1241784679E-03   -2.2988317372E-02        198.7057     126
   -1.1008014194E-03   -2.2804239582E-02        200.2765     127


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.3_T0.25/GGam.Sig_local_w_O4n0.300T0.250U6.0tp0.20 <==
   -3.4722400627E-01   -5.9112689967E-02          0.7854       0
   -3.3460520010E-01   -1.2775489356E-01          2.3562       1
   -3.1159819215E-01   -1.6920619188E-01          3.9270       2
   -2.8304554961E-01   -1.9416064103E-01          5.4978       3
   -2.5287902691E-01   -2.0810581454E-01          7.0686       4
   -2.2364111657E-01   -2.1436139259E-01          8.6394       5
   -1.9670153024E-01   -2.1529001313E-01         10.2102       6
   -1.7265716098E-01   -2.1262716727E-01         11.7810       7
   -1.5160756543E-01   -2.0765491107E-01         13.3518       8
   -1.3339200934E-01   -2.0129664334E-01         14.9226       9
   -1.1771763073E-01   -1.9417137121E-01         16.4934      10
   -1.0425087772E-01   -1.8673347075E-01         18.0642      11
   -9.2691264918E-02   -1.7925461303E-01         19.6350      12
   -8.2765824021E-02   -1.7188466565E-01         21.2058      13
   -7.4203531567E-02   -1.6478888762E-01         22.7765      14
   -6.6795137111E-02   -1.5800650810E-01         24.3473      15
   -6.0369886602E-02   -1.5155871196E-01         25.9181      16
   -5.4769343545E-02   -1.4547651425E-01         27.4889      17
   -4.9859719863E-02   -1.3974783948E-01         29.0597      18
   -4.5558229917E-02   -1.3434832405E-01         30.6305      19
   -4.1749757668E-02   -1.2928432427E-01         32.2013      20
   -3.8382829950E-02   -1.2454318018E-01         33.7721      21
   -3.5401664781E-02   -1.2006659058E-01         35.3429      22
   -3.2734655618E-02   -1.1587673088E-01         36.9137      23
   -3.0346643805E-02   -1.1192336747E-01         38.4845      24
   -2.8200813113E-02   -1.0819634841E-01         40.0553      25
   -2.6253877474E-02   -1.0468892357E-01         41.6261      26
   -2.4526878520E-02   -1.0139190614E-01         43.1969      27
   -2.2959371235E-02   -9.8288939243E-02         44.7677      28
   -2.1537648520E-02   -9.5349531306E-02         46.3385      29
   -2.0216323273E-02   -9.2566163859E-02         47.9093      30
   -1.9008305470E-02   -8.9926587920E-02         49.4801      31
   -1.7913314105E-02   -8.7425868434E-02         51.0509      32
   -1.6922220613E-02   -8.5054997998E-02         52.6217      33
   -1.5980276940E-02   -8.2819064763E-02         54.1925      34
   -1.5118066341E-02   -8.0684319764E-02         55.7633      35
   -1.4335113067E-02   -7.8642246732E-02         57.3341      36
   -1.3603250932E-02   -7.6701462199E-02         58.9049      37
   -1.2924917578E-02   -7.4845387118E-02         60.4757      38
   -1.2301916793E-02   -7.3079224688E-02         62.0465      39
   -1.1707890777E-02   -7.1379725393E-02         63.6173      40
   -1.1155777310E-02   -6.9760636147E-02         65.1880      41
   -1.0652508578E-02   -6.8210330281E-02         66.7588      42
   -1.0196316251E-02   -6.6730072366E-02         68.3296      43
   -9.7531139498E-03   -6.5311534509E-02         69.9004      44
   -9.3368873062E-03   -6.3955379945E-02         71.4712      45
   -8.9457666002E-03   -6.2653003898E-02         73.0420      46
   -8.5882497200E-03   -6.1392545132E-02         74.6128      47
   -8.2479663169E-03   -6.0190353616E-02         76.1836      48
   -7.9066979886E-03   -5.9024221744E-02         77.7544      49
   -7.5869796258E-03   -5.7913428361E-02         79.3252      50
   -7.2840692785E-03   -5.6830856498E-02         80.8960      51
   -7.0019486252E-03   -5.5777698879E-02         82.4668      52
   -6.7408322418E-03   -5.4775363245E-02         84.0376      53
   -6.5058308701E-03   -5.3791448619E-02         85.6084      54
   -6.2899810754E-03   -5.2850535979E-02         87.1792      55
   -6.0799300152E-03   -5.1947665794E-02         88.7500      56
   -5.8680883805E-03   -5.1069792485E-02         90.3208      57
   -5.6772983631E-03   -5.0224645227E-02         91.8916      58
   -5.4777110787E-03   -4.9412128312E-02         93.4624      59
   -5.2985515019E-03   -4.8614733797E-02         95.0332      60
   -5.1231386117E-03   -4.7846985311E-02         96.6040      61
   -4.9525664884E-03   -4.7105854340E-02         98.1748      62
   -4.8010240336E-03   -4.6388722576E-02         99.7456      63
   -4.6652027770E-03   -4.5693737003E-02        101.3164      64
   -4.5130655971E-03   -4.5012245568E-02        102.8872      65
   -4.3869618592E-03   -4.4360050513E-02        104.4580      66
   -4.2641966714E-03   -4.3718578162E-02        106.0288      67
   -4.1330593782E-03   -4.3098073068E-02        107.5995      68
   -4.0291420725E-03   -4.2501698519E-02        109.1703      69
   -3.9224369891E-03   -4.1914309429E-02        110.7411      70
   -3.8079401743E-03   -4.1351100145E-02        112.3119      71
   -3.6905858847E-03   -4.0790784349E-02        113.8827      72
   -3.5728366472E-03   -4.0248467596E-02        115.4535      73
   -3.4639232296E-03   -3.9727076360E-02        117.0243      74
   -3.3716252685E-03   -3.9197402066E-02        118.5951      75
   -3.2872943701E-03   -3.8693612626E-02        120.1659      76
   -3.1851379040E-03   -3.8195816805E-02        121.7367      77
   -3.1058075686E-03   -3.7720273698E-02        123.3075      78
   -3.0293888419E-03   -3.7259213520E-02        124.8783      79
   -2.9655701768E-03   -3.6805831070E-02        126.4491      80
   -2.9076706658E-03   -3.6358213443E-02        128.0199      81
   -2.8333218047E-03   -3.5927641429E-02        129.5907      82
   -2.7664925091E-03   -3.5498888135E-02        131.1615      83
   -2.7020805178E-03   -3.5085343674E-02        132.7323      84
   -2.6351122415E-03   -3.4680944242E-02        134.3031      85
   -2.5732308168E-03   -3.4289030505E-02        135.8739      86
   -2.5165080768E-03   -3.3904443614E-02        137.4447      87
   -2.4507637114E-03   -3.3508237572E-02        139.0155      88
   -2.3981528517E-03   -3.3144242862E-02        140.5863      89
   -2.3421170010E-03   -3.2785083930E-02        142.1571      90
   -2.2911409641E-03   -3.2433397574E-02        143.7279      91
   -2.2475586198E-03   -3.2093208233E-02        145.2987      92
   -2.1968336056E-03   -3.1760184766E-02        146.8695      93
   -2.1410694236E-03   -3.1427492835E-02        148.4403      94
   -2.0891171326E-03   -3.1100655990E-02        150.0110      95
   -2.0434744213E-03   -3.0775348810E-02        151.5818      96
   -2.0011697137E-03   -3.0463984779E-02        153.1526      97
   -1.9384207801E-03   -3.0157387676E-02        154.7234      98
   -1.8959296600E-03   -2.9855367113E-02        156.2942      99
   -1.8466231826E-03   -2.9566922404E-02        157.8650     100
   -1.7994742215E-03   -2.9283935224E-02        159.4358     101
   -1.7623890647E-03   -2.8990640922E-02        161.0066     102
   -1.7237511902E-03   -2.8724828090E-02        162.5774     103
   -1.6910053576E-03   -2.8448095458E-02        164.1482     104
   -1.6600125474E-03   -2.8189495071E-02        165.7190     105
   -1.6170516464E-03   -2.7927257690E-02        167.2898     106
   -1.5960432365E-03   -2.7661779658E-02        168.8606     107
   -1.5510875833E-03   -2.7414818858E-02        170.4314     108
   -1.5322980538E-03   -2.7162828973E-02        172.0022     109
   -1.5061117107E-03   -2.6912821671E-02        173.5730     110
   -1.4764758077E-03   -2.6665432633E-02        175.1438     111
   -1.4546323433E-03   -2.6431846669E-02        176.7146     112
   -1.4285198345E-03   -2.6207900981E-02        178.2854     113
   -1.4012197240E-03   -2.5990079698E-02        179.8562     114
   -1.3596322801E-03   -2.5765343811E-02        181.4270     115
   -1.3365576599E-03   -2.5551115234E-02        182.9978     116
   -1.3315486805E-03   -2.5334813007E-02        184.5686     117
   -1.3066242475E-03   -2.5118567738E-02        186.1394     118
   -1.2915153457E-03   -2.4899533372E-02        187.7102     119
   -1.2558015886E-03   -2.4692417203E-02        189.2810     120
   -1.2473670925E-03   -2.4492249757E-02        190.8518     121
   -1.2236359893E-03   -2.4311013317E-02        192.4226     122
   -1.1986060718E-03   -2.4109646304E-02        193.9933     123
   -1.1858787972E-03   -2.3920257341E-02        195.5641     124
   -1.1604244650E-03   -2.3736435896E-02        197.1349     125
   -1.1279483535E-03   -2.3549159972E-02        198.7057     126
   -1.1115816457E-03   -2.3358489316E-02        200.2765     127


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.3_T0.25/GGam.Sig_local_w_O5n0.300T0.250U6.0tp0.20 <==
   -3.4854167055E-01   -5.9477795825E-02          0.7854       0
   -3.3586210782E-01   -1.2860607228E-01          2.3562       1
   -3.1257047909E-01   -1.7046866239E-01          3.9270       2
   -2.8359361775E-01   -1.9566555993E-01          5.4978       3
   -2.5295228257E-01   -2.0965704962E-01          7.0686       4
   -2.2328007287E-01   -2.1582346770E-01          8.6394       5
   -1.9598233936E-01   -2.1656348237E-01         10.2102       6
   -1.7167283770E-01   -2.1366413575E-01         11.7810       7
   -1.5041621205E-01   -2.0845275121E-01         13.3518       8
   -1.3205812752E-01   -2.0183786117E-01         14.9226       9
   -1.1631965200E-01   -1.9448684701E-01         16.4934      10
   -1.0284806714E-01   -1.8684279913E-01         18.0642      11
   -9.1310398175E-02   -1.7918400790E-01         19.6350      12
   -8.1413412333E-02   -1.7169511619E-01         21.2058      13
   -7.2897828209E-02   -1.6447473242E-01         22.7765      14
   -6.5555850715E-02   -1.5757571738E-01         24.3473      15
   -5.9183427122E-02   -1.5104441987E-01         25.9181      16
   -5.3646440956E-02   -1.4488068849E-01         27.4889      17
   -4.8828486254E-02   -1.3909093159E-01         29.0597      18
   -4.4591926336E-02   -1.3365471312E-01         30.6305      19
   -4.0847122214E-02   -1.2857287699E-01         32.2013      20
   -3.7540070909E-02   -1.2381663645E-01         33.7721      21
   -3.4592140137E-02   -1.1931296351E-01         35.3429      22
   -3.1977327743E-02   -1.1509705853E-01         36.9137      23
   -2.9628148609E-02   -1.1115834249E-01         38.4845      24
   -2.7526995981E-02   -1.0744797596E-01         40.0553      25
   -2.5631142043E-02   -1.0395966024E-01         41.6261      26
   -2.3914416976E-02   -1.0065852136E-01         43.1969      27
   -2.2360585836E-02   -9.7555488584E-02         44.7677      28
   -2.0940554647E-02   -9.4621416953E-02         46.3385      29
   -1.9680704707E-02   -9.1847614786E-02         47.9093      30
   -1.8520519889E-02   -8.9236031320E-02         49.4801      31
   -1.7436628280E-02   -8.6740580533E-02         51.0509      32
   -1.6442434674E-02   -8.4394134253E-02         52.6217      33
   -1.5538599980E-02   -8.2141551972E-02         54.1925      34
   -1.4697221732E-02   -7.9992382077E-02         55.7633      35
   -1.3943381993E-02   -7.7980922789E-02         57.3341      36
   -1.3227135055E-02   -7.6051839681E-02         58.9049      37
   -1.2579123962E-02   -7.4187630021E-02         60.4757      38
   -1.1958705520E-02   -7.2418424184E-02         62.0465      39
   -1.1389157719E-02   -7.0747699229E-02         63.6173      40
   -1.0845872350E-02   -6.9148175043E-02         65.1880      41
   -1.0354732954E-02   -6.7608908967E-02         66.7588      42
   -9.9123737156E-03   -6.6150322725E-02         68.3296      43
   -9.4794257714E-03   -6.4753569298E-02         69.9004      44
   -9.0609349415E-03   -6.3406432989E-02         71.4712      45
   -8.6670396425E-03   -6.2106104571E-02         73.0420      46
   -8.3295825853E-03   -6.0833376450E-02         74.6128      47
   -7.9878839806E-03   -5.9627963344E-02         76.1836      48
   -7.6565290060E-03   -5.8474311714E-02         77.7544      49
   -7.3694465649E-03   -5.7357507880E-02         79.3252      50
   -7.0771184830E-03   -5.6283944335E-02         80.8960      51
   -6.8137078075E-03   -5.5229020714E-02         82.4668      52
   -6.5680006291E-03   -5.4219716207E-02         84.0376      53
   -6.3468202082E-03   -5.3289148178E-02         85.6084      54
   -6.1162889250E-03   -5.2375359359E-02         87.1792      55
   -5.8870368687E-03   -5.1477577121E-02         88.7500      56
   -5.6957312930E-03   -5.0601175509E-02         90.3208      57
   -5.5101103901E-03   -4.9771449878E-02         91.8916      58
   -5.3208487805E-03   -4.8963934802E-02         93.4624      59
   -5.1342050913E-03   -4.8159004406E-02         95.0332      60
   -4.9871189603E-03   -4.7394156295E-02         96.6040      61
   -4.8444264206E-03   -4.6670351365E-02         98.1748      62
   -4.6979483790E-03   -4.5961677145E-02         99.7456      63
   -4.5510831740E-03   -4.5278038627E-02        101.3164      64
   -4.3895703659E-03   -4.4606968856E-02        102.8872      65
   -4.2505238389E-03   -4.3937663552E-02        104.4580      66
   -4.1311763848E-03   -4.3293752030E-02        106.0288      67
   -4.0317444550E-03   -4.2707331318E-02        107.5995      68
   -3.9034749941E-03   -4.2102571603E-02        109.1703      69
   -3.7968570902E-03   -4.1523809004E-02        110.7411      70
   -3.6964679390E-03   -4.0975014739E-02        112.3119      71
   -3.5743386937E-03   -4.0406692648E-02        113.8827      72
   -3.4545697394E-03   -3.9861232756E-02        115.4535      73
   -3.3719054895E-03   -3.9344223363E-02        117.0243      74
   -3.2851156201E-03   -3.8827947252E-02        118.5951      75
   -3.2086487080E-03   -3.8332615217E-02        120.1659      76
   -3.1250820925E-03   -3.7836905804E-02        121.7367      77
   -3.0505611003E-03   -3.7356732640E-02        123.3075      78
   -2.9649756371E-03   -3.6913797349E-02        124.8783      79
   -2.8587611354E-03   -3.6459666193E-02        126.4491      80
   -2.7809835359E-03   -3.5995226926E-02        128.0199      81
   -2.7028591380E-03   -3.5569668426E-02        129.5907      82
   -2.6427747339E-03   -3.5171632821E-02        131.1615      83
   -2.6029172861E-03   -3.4763618957E-02        132.7323      84
   -2.5257850408E-03   -3.4343877154E-02        134.3031      85
   -2.4559076420E-03   -3.3954616833E-02        135.8739      86
   -2.3852355878E-03   -3.3557451962E-02        137.4447      87
   -2.3402627294E-03   -3.3163392935E-02        139.0155      88
   -2.3061413612E-03   -3.2795467794E-02        140.5863      89
   -2.2579329069E-03   -3.2434977497E-02        142.1571      90
   -2.1961856325E-03   -3.2085433206E-02        143.7279      91
   -2.1404666963E-03   -3.1734529192E-02        145.2987      92
   -2.1170420119E-03   -3.1405338838E-02        146.8695      93
   -2.0704066522E-03   -3.1095641541E-02        148.4403      94
   -2.0313623820E-03   -3.0778173600E-02        150.0110      95
   -1.9943492773E-03   -3.0471664098E-02        151.5818      96
   -1.9262915171E-03   -3.0182107270E-02        153.1526      97
   -1.8779661836E-03   -2.9861518645E-02        154.7234      98
   -1.8482799058E-03   -2.9555504918E-02        156.2942      99
   -1.7894390770E-03   -2.9271295598E-02        157.8650     100
   -1.7439868359E-03   -2.8999377959E-02        159.4358     101
   -1.7150983710E-03   -2.8708205419E-02        161.0066     102
   -1.6953524471E-03   -2.8451384422E-02        162.5774     103
   -1.6660229511E-03   -2.8172426151E-02        164.1482     104
   -1.6293237511E-03   -2.7910181769E-02        165.7190     105
   -1.5957802653E-03   -2.7638488301E-02        167.2898     106
   -1.5764338748E-03   -2.7357016033E-02        168.8606     107
   -1.5485647600E-03   -2.7115851193E-02        170.4314     108
   -1.5148982696E-03   -2.6881535441E-02        172.0022     109
   -1.4855037789E-03   -2.6650144233E-02        173.5730     110
   -1.4541205400E-03   -2.6423353524E-02        175.1438     111
   -1.4129360450E-03   -2.6206110312E-02        176.7146     112
   -1.3825604316E-03   -2.5977188758E-02        178.2854     113
   -1.3504146726E-03   -2.5750856737E-02        179.8562     114
   -1.3201627445E-03   -2.5537315732E-02        181.4270     115
   -1.3057457275E-03   -2.5347694732E-02        182.9978     116
   -1.2860113260E-03   -2.5117826734E-02        184.5686     117
   -1.2545072695E-03   -2.4898907344E-02        186.1394     118
   -1.2702879890E-03   -2.4669003921E-02        187.7102     119
   -1.2481893851E-03   -2.4463864085E-02        189.2810     120
   -1.2240354602E-03   -2.4265725586E-02        190.8518     121
   -1.1776961734E-03   -2.4072152659E-02        192.4226     122
   -1.1609847450E-03   -2.3866453709E-02        193.9933     123
   -1.1516029681E-03   -2.3676811743E-02        195.5641     124
   -1.1260344511E-03   -2.3488344513E-02        197.1349     125
   -1.1013322923E-03   -2.3334010110E-02        198.7057     126
   -1.0769277507E-03   -2.3143442121E-02        200.2765     127


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.3_T0.25/GGam.Sig_local_w_O6n0.300T0.250U6.0tp0.20 <==
   -3.4606338867E-01   -5.7406976160E-02          0.7854       0
   -3.3416628524E-01   -1.2595977931E-01          2.3562       1
   -3.1131142501E-01   -1.6828227547E-01          3.9270       2
   -2.8242682057E-01   -1.9400566419E-01          5.4978       3
   -2.5170786585E-01   -2.0834545540E-01          7.0686       4
   -2.2188696980E-01   -2.1467836897E-01          8.6394       5
   -1.9448155551E-01   -2.1548056669E-01         10.2102       6
   -1.7011206779E-01   -2.1257221913E-01         11.7810       7
   -1.4887005378E-01   -2.0726780625E-01         13.3518       8
   -1.3056566609E-01   -2.0060069418E-01         14.9226       9
   -1.1487891069E-01   -1.9321790718E-01         16.4934      10
   -1.0147363056E-01   -1.8553299253E-01         18.0642      11
   -9.0035201821E-02   -1.7783055104E-01         19.6350      12
   -8.0244833733E-02   -1.7032580850E-01         21.2058      13
   -7.1827537972E-02   -1.6309259506E-01         22.7765      14
   -6.4563884203E-02   -1.5622157024E-01         24.3473      15
   -5.8276887093E-02   -1.4967843141E-01         25.9181      16
   -5.2805254949E-02   -1.4353227693E-01         27.4889      17
   -4.8070255863E-02   -1.3778437678E-01         29.0597      18
   -4.3898590864E-02   -1.3238619851E-01         30.6305      19
   -4.0218419863E-02   -1.2733016511E-01         32.2013      20
   -3.6961374738E-02   -1.2257762670E-01         33.7721      21
   -3.4070815513E-02   -1.1812092597E-01         35.3429      22
   -3.1495361320E-02   -1.1393213838E-01         36.9137      23
   -2.9203964213E-02   -1.1002730401E-01         38.4845      24
   -2.7145331141E-02   -1.0635424220E-01         40.0553      25
   -2.5296159305E-02   -1.0286192763E-01         41.6261      26
   -2.3635462385E-02   -9.9619638081E-02         43.1969      27
   -2.2083507951E-02   -9.6566036009E-02         44.7677      28
   -2.0675577312E-02   -9.3694094179E-02         46.3385      29
   -1.9407109640E-02   -9.0934079094E-02         47.9093      30
   -1.8218229112E-02   -8.8305312449E-02         49.4801      31
   -1.7172304917E-02   -8.5849983274E-02         51.0509      32
   -1.6199671814E-02   -8.3513423906E-02         52.6217      33
   -1.5293775554E-02   -8.1284456967E-02         54.1925      34
   -1.4459511444E-02   -7.9155806217E-02         55.7633      35
   -1.3734985837E-02   -7.7177503501E-02         57.3341      36
   -1.3007686407E-02   -7.5271434609E-02         58.9049      37
   -1.2369949137E-02   -7.3430220455E-02         60.4757      38
   -1.1784626722E-02   -7.1695751712E-02         62.0465      39
   -1.1219350657E-02   -7.0016699696E-02         63.6173      40
   -1.0717923765E-02   -6.8411290749E-02         65.1880      41
   -1.0226291356E-02   -6.6884249099E-02         66.7588      42
   -9.7907475553E-03   -6.5418379951E-02         68.3296      43
   -9.3552333951E-03   -6.4017988445E-02         69.9004      44
   -8.9656797756E-03   -6.2704301763E-02         71.4712      45
   -8.6074112393E-03   -6.1405689101E-02         73.0420      46
   -8.2423758259E-03   -6.0169664597E-02         74.6128      47
   -7.9372699401E-03   -5.9006001952E-02         76.1836      48
   -7.6198057690E-03   -5.7910443064E-02         77.7544      49
   -7.3039606011E-03   -5.6830610234E-02         79.3252      50
   -7.0042216684E-03   -5.5755897086E-02         80.8960      51
   -6.7327563981E-03   -5.4727050861E-02         82.4668      52
   -6.4645717068E-03   -5.3725766789E-02         84.0376      53
   -6.2341018175E-03   -5.2766327122E-02         85.6084      54
   -5.9975483963E-03   -5.1841596296E-02         87.1792      55
   -5.7812684994E-03   -5.0977363175E-02         88.7500      56
   -5.6144124653E-03   -5.0127938355E-02         90.3208      57
   -5.4160153770E-03   -4.9290472379E-02         91.8916      58
   -5.2027419430E-03   -4.8479207847E-02         93.4624      59
   -5.0491998313E-03   -4.7692118913E-02         95.0332      60
   -4.8992818010E-03   -4.6924265892E-02         96.6040      61
   -4.7588323062E-03   -4.6188666974E-02         98.1748      62
   -4.6164859471E-03   -4.5490024209E-02         99.7456      63
   -4.4749188274E-03   -4.4788224897E-02        101.3164      64
   -4.3292399154E-03   -4.4131935790E-02        102.8872      65
   -4.1748180935E-03   -4.3483600447E-02        104.4580      66
   -4.0398657639E-03   -4.2867149301E-02        106.0288      67
   -3.8998625525E-03   -4.2231464990E-02        107.5995      68
   -3.7825254946E-03   -4.1640624404E-02        109.1703      69
   -3.6959011741E-03   -4.1062150793E-02        110.7411      70
   -3.6014837047E-03   -4.0506843330E-02        112.3119      71
   -3.4927490782E-03   -3.9949519264E-02        113.8827      72
   -3.3861250617E-03   -3.9412929581E-02        115.4535      73
   -3.3393649994E-03   -3.8885016665E-02        117.0243      74
   -3.2483455180E-03   -3.8392064381E-02        118.5951      75
   -3.1832230344E-03   -3.7906821314E-02        120.1659      76
   -3.1254172272E-03   -3.7431867951E-02        121.7367      77
   -3.0189668506E-03   -3.6978773454E-02        123.3075      78
   -2.9007796697E-03   -3.6505631374E-02        124.8783      79
   -2.8205363014E-03   -3.6082466128E-02        126.4491      80
   -2.7516986819E-03   -3.5648664556E-02        128.0199      81
   -2.7182323701E-03   -3.5208233297E-02        129.5907      82
   -2.6473016673E-03   -3.4816884039E-02        131.1615      83
   -2.5926181209E-03   -3.4419800937E-02        132.7323      84
   -2.5260076100E-03   -3.4010564779E-02        134.3031      85
   -2.4766099106E-03   -3.3626218002E-02        135.8739      86
   -2.3902853970E-03   -3.3246696340E-02        137.4447      87
   -2.3087961312E-03   -3.2863201766E-02        139.0155      88
   -2.2283399532E-03   -3.2494650134E-02        140.5863      89
   -2.1715883094E-03   -3.2105240231E-02        142.1571      90
   -2.1577622372E-03   -3.1765992361E-02        143.7279      91
   -2.1424099525E-03   -3.1426303831E-02        145.2987      92
   -2.0513832260E-03   -3.1117178213E-02        146.8695      93
   -2.0155824370E-03   -3.0785431277E-02        148.4403      94
   -1.9873800497E-03   -3.0465815510E-02        150.0110      95
   -1.9427726822E-03   -3.0139207689E-02        151.5818      96
   -1.8828974154E-03   -2.9838905245E-02        153.1526      97
   -1.8576806529E-03   -2.9566871803E-02        154.7234      98
   -1.8231388049E-03   -2.9264484244E-02        156.2942      99
   -1.7996942881E-03   -2.8971364319E-02        157.8650     100
   -1.7396467145E-03   -2.8687587351E-02        159.4358     101
   -1.7204831063E-03   -2.8407925427E-02        161.0066     102
   -1.6855350282E-03   -2.8148788245E-02        162.5774     103
   -1.6793094231E-03   -2.7912200515E-02        164.1482     104
   -1.6180354130E-03   -2.7697790023E-02        165.7190     105
   -1.5870024492E-03   -2.7426807508E-02        167.2898     106
   -1.5441004857E-03   -2.7160225420E-02        168.8606     107
   -1.4947164599E-03   -2.6911030171E-02        170.4314     108
   -1.4499334672E-03   -2.6676934798E-02        172.0022     109
   -1.4461913040E-03   -2.6436490823E-02        173.5730     110
   -1.3844859313E-03   -2.6173133674E-02        175.1438     111
   -1.3623076649E-03   -2.5945734945E-02        176.7146     112
   -1.3237700948E-03   -2.5713839979E-02        178.2854     113
   -1.3113195308E-03   -2.5489115015E-02        179.8562     114
   -1.2783086098E-03   -2.5265261970E-02        181.4270     115
   -1.2640634984E-03   -2.5037941914E-02        182.9978     116
   -1.2365464574E-03   -2.4821358366E-02        184.5686     117
   -1.2380707417E-03   -2.4618584601E-02        186.1394     118
   -1.2032212903E-03   -2.4438336267E-02        187.7102     119
   -1.1581433213E-03   -2.4216567349E-02        189.2810     120
   -1.1289145245E-03   -2.4014597803E-02        190.8518     121
   -1.1035574048E-03   -2.3783015091E-02        192.4226     122
   -1.1175035862E-03   -2.3601855403E-02        193.9933     123
   -1.1126031345E-03   -2.3409940310E-02        195.5641     124
   -1.0919785789E-03   -2.3220499608E-02        197.1349     125
   -1.0683340388E-03   -2.3027471569E-02        198.7057     126
   -1.0427789858E-03   -2.2848239801E-02        200.2765     127


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.3_T0.25/GGam.Sig_local_w_O7n0.300T0.250U6.0tp0.20 <==
   -3.4435393008E-01   -5.6014344690E-02          0.7854       0
   -3.3302720950E-01   -1.2415259809E-01          2.3562       1
   -3.1051920014E-01   -1.6672825473E-01          3.9270       2
   -2.8171327576E-01   -1.9277930893E-01          5.4978       3
   -2.5101813889E-01   -2.0736064126E-01          7.0686       4
   -2.2121473602E-01   -2.1379958815E-01          8.6394       5
   -1.9384414999E-01   -2.1464953881E-01         10.2102       6
   -1.6949953796E-01   -2.1176632347E-01         11.7810       7
   -1.4829133906E-01   -2.0650888595E-01         13.3518       8
   -1.3006077418E-01   -1.9983065173E-01         14.9226       9
   -1.1441383032E-01   -1.9245932920E-01         16.4934      10
   -1.0108400307E-01   -1.8479433229E-01         18.0642      11
   -8.9709077093E-02   -1.7710020839E-01         19.6350      12
   -7.9944733907E-02   -1.6964973844E-01         21.2058      13
   -7.1581736947E-02   -1.6247535357E-01         22.7765      14
   -6.4369683832E-02   -1.5560721106E-01         24.3473      15
   -5.8081655571E-02   -1.4913223243E-01         25.9181      16
   -5.2666134112E-02   -1.4304311085E-01         27.4889      17
   -4.7929241883E-02   -1.3728300242E-01         29.0597      18
   -4.3802080974E-02   -1.3193525335E-01         30.6305      19
   -4.0112203176E-02   -1.2693348374E-01         32.2013      20
   -3.6848780115E-02   -1.2217757027E-01         33.7721      21
   -3.3928669176E-02   -1.1775245350E-01         35.3429      22
   -3.1372281755E-02   -1.1362819353E-01         36.9137      23
   -2.9012545266E-02   -1.0970311807E-01         38.4845      24
   -2.6966486519E-02   -1.0598570523E-01         40.0553      25
   -2.5104047221E-02   -1.0252832054E-01         41.6261      26
   -2.3486549315E-02   -9.9308597591E-02         43.1969      27
   -2.1960653383E-02   -9.6247863528E-02         44.7677      28
   -2.0583410593E-02   -9.3315551977E-02         46.3385      29
   -1.9360971262E-02   -9.0609111694E-02         47.9093      30
   -1.8171101017E-02   -8.8011277957E-02         49.4801      31
   -1.7087328358E-02   -8.5607240473E-02         51.0509      32
   -1.6177287474E-02   -8.3229642516E-02         52.6217      33
   -1.5335039321E-02   -8.1020920639E-02         54.1925      34
   -1.4502538821E-02   -7.8948173493E-02         55.7633      35
   -1.3724266048E-02   -7.6955716440E-02         57.3341      36
   -1.3009455332E-02   -7.5056390497E-02         58.9049      37
   -1.2368730900E-02   -7.3264671919E-02         60.4757      38
   -1.1745603324E-02   -7.1497942754E-02         62.0465      39
   -1.1204138952E-02   -6.9825756354E-02         63.6173      40
   -1.0694433825E-02   -6.8221012924E-02         65.1880      41
   -1.0209145560E-02   -6.6698540104E-02         66.7588      42
   -9.7755498084E-03   -6.5254782568E-02         68.3296      43
   -9.3463333836E-03   -6.3872315448E-02         69.9004      44
   -8.8946382899E-03   -6.2562808240E-02         71.4712      45
   -8.5675236315E-03   -6.1243454100E-02         73.0420      46
   -8.1834007365E-03   -5.9997760433E-02         74.6128      47
   -7.8643015633E-03   -5.8839002033E-02         76.1836      48
   -7.5698107557E-03   -5.7720082354E-02         77.7544      49
   -7.2873577918E-03   -5.6629230960E-02         79.3252      50
   -6.9347874556E-03   -5.5544730128E-02         80.8960      51
   -6.7305135530E-03   -5.4568432563E-02         82.4668      52
   -6.4884392251E-03   -5.3631326290E-02         84.0376      53
   -6.1911866085E-03   -5.2618918978E-02         85.6084      54
   -5.9860827209E-03   -5.1718485824E-02         87.1792      55
   -5.7648920273E-03   -5.0849964575E-02         88.7500      56
   -5.5793926043E-03   -4.9972857029E-02         90.3208      57
   -5.3818434214E-03   -4.9102201935E-02         91.8916      58
   -5.1488744174E-03   -4.8300241440E-02         93.4624      59
   -5.0444229227E-03   -4.7498373599E-02         95.0332      60
   -4.9120640538E-03   -4.6684334196E-02         96.6040      61
   -4.7734906787E-03   -4.6016028200E-02         98.1748      62
   -4.6110465455E-03   -4.5376867342E-02         99.7456      63
   -4.3837516242E-03   -4.4718879734E-02        101.3164      64
   -4.2768196170E-03   -4.4037916882E-02        102.8872      65
   -4.1280278838E-03   -4.3367884535E-02        104.4580      66
   -4.0265660672E-03   -4.2729705414E-02        106.0288      67
   -3.8735710140E-03   -4.2104346994E-02        107.5995      68
   -3.7614840112E-03   -4.1539207133E-02        109.1703      69
   -3.6361677189E-03   -4.0975153797E-02        110.7411      70
   -3.5177132073E-03   -4.0367263447E-02        112.3119      71
   -3.4618967448E-03   -3.9801787472E-02        113.8827      72
   -3.3404891862E-03   -3.9251794106E-02        115.4535      73
   -3.2228209574E-03   -3.8773086352E-02        117.0243      74
   -3.1472594839E-03   -3.8303074131E-02        118.5951      75
   -3.0384445308E-03   -3.7740005363E-02        120.1659      76
   -2.9958553277E-03   -3.7271390160E-02        121.7367      77
   -2.9598286931E-03   -3.6813929821E-02        123.3075      78
   -2.9384210681E-03   -3.6383032696E-02        124.8783      79
   -2.8477689397E-03   -3.5927062713E-02        126.4491      80
   -2.7500397163E-03   -3.5444685962E-02        128.0199      81
   -2.6331494373E-03   -3.5060579251E-02        129.5907      82
   -2.5538099675E-03   -3.4685303057E-02        131.1615      83
   -2.4820794865E-03   -3.4260545533E-02        132.7323      84
   -2.4948654198E-03   -3.3880499941E-02        134.3031      85
   -2.4466021950E-03   -3.3475933091E-02        135.8739      86
   -2.3348074371E-03   -3.3074024016E-02        137.4447      87
   -2.2628758853E-03   -3.2684260425E-02        139.0155      88
   -2.2956110888E-03   -3.2334805374E-02        140.5863      89
   -2.2241240826E-03   -3.2032244172E-02        142.1571      90
   -2.1565910629E-03   -3.1780500420E-02        143.7279      91
   -2.1444735229E-03   -3.1463276925E-02        145.2987      92
   -2.0776567747E-03   -3.1053513652E-02        146.8695      93
   -2.0640033254E-03   -3.0769905938E-02        148.4403      94
   -1.9604698438E-03   -3.0463009652E-02        150.0110      95
   -1.9283602172E-03   -3.0104061259E-02        151.5818      96
   -1.8861060964E-03   -2.9796376635E-02        153.1526      97
   -1.8822729465E-03   -2.9476544929E-02        154.7234      98
   -1.8597023690E-03   -2.9136434175E-02        156.2942      99
   -1.8403290631E-03   -2.8883534922E-02        157.8650     100
   -1.8146574524E-03   -2.8676697709E-02        159.4358     101
   -1.7798991385E-03   -2.8388344954E-02        161.0066     102
   -1.7147995594E-03   -2.8092757200E-02        162.5774     103
   -1.6006451606E-03   -2.7849312964E-02        164.1482     104
   -1.5980665046E-03   -2.7566391322E-02        165.7190     105
   -1.5618977299E-03   -2.7281910421E-02        167.2898     106
   -1.5104049708E-03   -2.7024421327E-02        168.8606     107
   -1.5333623599E-03   -2.6832431060E-02        170.4314     108
   -1.5205846718E-03   -2.6605381017E-02        172.0022     109
   -1.4262466262E-03   -2.6334816802E-02        173.5730     110
   -1.4168743889E-03   -2.6070508929E-02        175.1438     111
   -1.3742064275E-03   -2.5801798043E-02        176.7146     112
   -1.3559720147E-03   -2.5596142442E-02        178.2854     113
   -1.3472205985E-03   -2.5415332192E-02        179.8562     114
   -1.3398297098E-03   -2.5173309338E-02        181.4270     115
   -1.2708001015E-03   -2.4909607630E-02        182.9978     116
   -1.2824443676E-03   -2.4704261970E-02        184.5686     117
   -1.3243248268E-03   -2.4489096833E-02        186.1394     118
   -1.2772526049E-03   -2.4279499931E-02        187.7102     119
   -1.1709341750E-03   -2.4099530092E-02        189.2810     120
   -1.1583067514E-03   -2.3926554547E-02        190.8518     121
   -1.2234736676E-03   -2.3767045718E-02        192.4226     122
   -1.1320349557E-03   -2.3585082050E-02        193.9933     123
   -1.1165503795E-03   -2.3402617355E-02        195.5641     124
   -1.0821565260E-03   -2.3162397223E-02        197.1349     125
   -1.0499031017E-03   -2.2966694972E-02        198.7057     126
   -1.0361084273E-03   -2.2773355924E-02        200.2765     127


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.3_T0.5/D_DCA <==
0.3 0.00696979775055 1.14212412946e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.3_T0.5/D_DCA_size20.0 <==
0.299605619522 9.53761787688e-05 -5.08183301918 0.00699899193168 1.84447017239e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.3_T0.5/D_DCA_size32.0 <==
0.29960035782 0.000145404383358 -5.08165340011 0.00699090771823 3.81093364911e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.3_T0.5/D_DCA_size34.0 <==
0.299429041194 0.000279447886466 -5.08323333997 0.00698464316255 7.60546534498e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.3_T0.5/D_DiagMC_GGam <==
0.3000    0.0003    -5.075   0.010    0.0072    0.0004


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.3_T0.5/E_DCA <==
0.3 -0.931050430174 0.003187444158


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.3_T0.5/E_DCA_size20.0 <==
0.299605619522 9.53761787688e-05 -5.08183301918 -0.926885852273 0.00134646703332


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.3_T0.5/E_DCA_size32.0 <==
0.29960035782 0.000145404383358 -5.08165340011 -0.92743070342 0.00132501636364


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.3_T0.5/E_DCA_size34.0 <==
0.299429041194 0.000279447886466 -5.08323333997 -0.929427221601 0.000113855946439


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.3_T0.5/E_DiagMC_GGam <==
0.3000    0.0003    -5.075   0.010   -0.931    0.001


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.3_T0.5/GGam.Sig_local_w_O1n0.300T0.500U6.0tp0.20 <==
   -2.8896616052E-01   -8.5098174463E-02          1.5708       0
   -2.5025936440E-01   -1.5537400652E-01          4.7124       1
   -2.0020830597E-01   -1.7960705564E-01          7.8540       2
   -1.5584080916E-01   -1.8147784502E-01         10.9956       3
   -1.2120422322E-01   -1.7346703974E-01         14.1372       4
   -9.5275574386E-02   -1.6187741769E-01         17.2788       5
   -7.6013862701E-02   -1.4963223984E-01         20.4204       6
   -6.1601477942E-02   -1.3796368189E-01         23.5619       7
   -5.0680052745E-02   -1.2731100332E-01         26.7035       8
   -4.2275433119E-02   -1.1777460460E-01         29.8451       9
   -3.5709764487E-02   -1.0930049132E-01         32.9867      10
   -3.0507474138E-02   -1.0179502191E-01         36.1283      11
   -2.6323025568E-02   -9.5133451972E-02         39.2699      12
   -2.2918368244E-02   -8.9203813564E-02         42.4115      13
   -2.0121233747E-02   -8.3908814904E-02         45.5531      14
   -1.7793295275E-02   -7.9165339861E-02         48.6947      15
   -1.5835956449E-02   -7.4899201506E-02         51.8363      16
   -1.4179898437E-02   -7.1045080943E-02         54.9779      17
   -1.2769408286E-02   -6.7548460786E-02         58.1195      18
   -1.1549042906E-02   -6.4363356758E-02         61.2611      19
   -1.0497050804E-02   -6.1456908432E-02         64.4026      20
   -9.5773326485E-03   -5.8793482698E-02         67.5442      21
   -8.7677029072E-03   -5.6344657148E-02         70.6858      22
   -8.0564838835E-03   -5.4083943580E-02         73.8274      23
   -7.4295047685E-03   -5.1983644313E-02         76.9690      24
   -6.8711378644E-03   -5.0045165447E-02         80.1106      25
   -6.3749164656E-03   -4.8239377624E-02         83.2522      26
   -5.9254938536E-03   -4.6554223007E-02         86.3938      27
   -5.5195436574E-03   -4.4986822845E-02         89.5354      28
   -5.1545550544E-03   -4.3518845985E-02         92.6770      29
   -4.8272510927E-03   -4.2143204422E-02         95.8186      30
   -4.5302576944E-03   -4.0849828221E-02         98.9602      31
   -4.2595714283E-03   -3.9632593468E-02        102.1018      32
   -4.0145080539E-03   -3.8481738036E-02        105.2434      33
   -3.7850071892E-03   -3.7393518220E-02        108.3849      34
   -3.5737233165E-03   -3.6364167491E-02        111.5265      35
   -3.3775206495E-03   -3.5386486479E-02        114.6681      36
   -3.1995249753E-03   -3.4466678793E-02        117.8097      37
   -3.0393455761E-03   -3.3593874561E-02        120.9513      38
   -2.8891427161E-03   -3.2757679345E-02        124.0929      39
   -2.7466731702E-03   -3.1969111740E-02        127.2345      40
   -2.6182471172E-03   -3.1214850091E-02        130.3761      41
   -2.4994255307E-03   -3.0493981761E-02        133.5177      42
   -2.3835951201E-03   -2.9802931928E-02        136.6593      43
   -2.2778806146E-03   -2.9146217860E-02        139.8009      44
   -2.1789968752E-03   -2.8515758612E-02        142.9425      45
   -2.0857913000E-03   -2.7910794219E-02        146.0841      46
   -2.0009880319E-03   -2.7334382012E-02        149.2257      47
   -1.9180118619E-03   -2.6780033630E-02        152.3672      48
   -1.8416168249E-03   -2.6247784256E-02        155.5088      49
   -1.7640420613E-03   -2.5735122568E-02        158.6504      50
   -1.6965754313E-03   -2.5235609864E-02        161.7920      51
   -1.6279889815E-03   -2.4760158751E-02        164.9336      52
   -1.5680598543E-03   -2.4303422332E-02        168.0752      53
   -1.5019412391E-03   -2.3860177577E-02        171.2168      54
   -1.4450294915E-03   -2.3436461948E-02        174.3584      55
   -1.3929272386E-03   -2.3029031217E-02        177.5000      56
   -1.3465121911E-03   -2.2634326870E-02        180.6416      57
   -1.2959500727E-03   -2.2249903823E-02        183.7832      58
   -1.2533734082E-03   -2.1882038285E-02        186.9248      59
   -1.2149623942E-03   -2.1525079361E-02        190.0664      60
   -1.1720173742E-03   -2.1180177969E-02        193.2079      61
   -1.1318350560E-03   -2.0846564951E-02        196.3495      62
   -1.0930266449E-03   -2.0523714461E-02        199.4911      63
   -1.0575923710E-03   -2.0208724769E-02        202.6327      64
   -1.0245296032E-03   -1.9902623267E-02        205.7743      65
   -9.9788786066E-04   -1.9600323681E-02        208.9159      66
   -9.6547856470E-04   -1.9311722921E-02        212.0575      67
   -9.3560268374E-04   -1.9036304972E-02        215.1991      68
   -9.0921170826E-04   -1.8763788694E-02        218.3407      69
   -8.8234066774E-04   -1.8496886113E-02        221.4823      70
   -8.5903880497E-04   -1.8239956133E-02        224.6239      71
   -8.2836630002E-04   -1.7986409902E-02        227.7655      72
   -8.0457232297E-04   -1.7743973541E-02        230.9071      73
   -7.8328810968E-04   -1.7510514268E-02        234.0487      74
   -7.6478543380E-04   -1.7281742418E-02        237.1902      75
   -7.4768344768E-04   -1.7055005783E-02        240.3318      76
   -7.3034956110E-04   -1.6834800256E-02        243.4734      77
   -7.0632528847E-04   -1.6621663675E-02        246.6150      78
   -6.8755542799E-04   -1.6412325854E-02        249.7566      79
   -6.7333872538E-04   -1.6209990574E-02        252.8982      80
   -6.5449517417E-04   -1.6010744178E-02        256.0398      81
   -6.4028674128E-04   -1.5818457976E-02        259.1814      82
   -6.1865757175E-04   -1.5635357492E-02        262.3230      83
   -6.0295219981E-04   -1.5452726865E-02        265.4646      84
   -5.8690077444E-04   -1.5276148533E-02        268.6062      85
   -5.7240719058E-04   -1.5099968320E-02        271.7478      86
   -5.5805599579E-04   -1.4922835757E-02        274.8894      87
   -5.4182308338E-04   -1.4755317495E-02        278.0309      88
   -5.3166445861E-04   -1.4589174755E-02        281.1725      89
   -5.1440746642E-04   -1.4429279686E-02        284.3141      90
   -5.0393276334E-04   -1.4273411798E-02        287.4557      91
   -4.9502791838E-04   -1.4123121827E-02        290.5973      92
   -4.8488512394E-04   -1.3978917344E-02        293.7389      93
   -4.7708649170E-04   -1.3832219200E-02        296.8805      94
   -4.6476112388E-04   -1.3685576152E-02        300.0221      95
   -4.4862486740E-04   -1.3543316404E-02        303.1637      96
   -4.4005466146E-04   -1.3398566749E-02        306.3053      97
   -4.2746876229E-04   -1.3260744202E-02        309.4469      98
   -4.1525799061E-04   -1.3131946852E-02        312.5885      99
   -4.0433596313E-04   -1.3004201945E-02        315.7301     100
   -3.9943511353E-04   -1.2879374120E-02        318.8717     101
   -3.9407340523E-04   -1.2755789701E-02        322.0132     102
   -3.8315364167E-04   -1.2634957055E-02        325.1548     103
   -3.7192405611E-04   -1.2508509108E-02        328.2964     104
   -3.6472548132E-04   -1.2397951778E-02        331.4380     105
   -3.5729323104E-04   -1.2282423522E-02        334.5796     106
   -3.4695586189E-04   -1.2164933970E-02        337.7212     107
   -3.3913049732E-04   -1.2053938563E-02        340.8628     108
   -3.3105648994E-04   -1.1942656427E-02        344.0044     109
   -3.2798608089E-04   -1.1837351405E-02        347.1460     110
   -3.1899495374E-04   -1.1733059549E-02        350.2876     111
   -3.1098124159E-04   -1.1624280287E-02        353.4292     112
   -3.0607979377E-04   -1.1523176128E-02        356.5708     113
   -2.9934204363E-04   -1.1428853847E-02        359.7124     114
   -2.9813850641E-04   -1.1330314605E-02        362.8540     115
   -2.9396812252E-04   -1.1231297845E-02        365.9955     116
   -2.8611404227E-04   -1.1139412381E-02        369.1371     117
   -2.7723513028E-04   -1.1040170461E-02        372.2787     118
   -2.6633700749E-04   -1.0946805924E-02        375.4203     119
   -2.5807063612E-04   -1.0857865255E-02        378.5619     120
   -2.5334875464E-04   -1.0765206352E-02        381.7035     121
   -2.4796281842E-04   -1.0678259032E-02        384.8451     122
   -2.4142551947E-04   -1.0591653393E-02        387.9867     123
   -2.4038300666E-04   -1.0506586213E-02        391.1283     124
   -2.3731312517E-04   -1.0423836316E-02        394.2699     125
   -2.3104616754E-04   -1.0339613741E-02        397.4115     126
   -2.2696011241E-04   -1.0258912247E-02        400.5531     127


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.3_T0.5/GGam.Sig_local_w_O3n0.300T0.500U6.0tp0.20 <==
   -3.3509870883E-01   -1.0097378163E-01          1.5708       0
   -2.9002357926E-01   -1.7742388254E-01          4.7124       1
   -2.3158939501E-01   -2.0421987280E-01          7.8540       2
   -1.7957061508E-01   -2.0647989774E-01         10.9956       3
   -1.3888203626E-01   -1.9741401968E-01         14.1372       4
   -1.0848411109E-01   -1.8408951217E-01         17.2788       5
   -8.5999800727E-02   -1.6993006027E-01         20.4204       6
   -6.9287463520E-02   -1.5642940965E-01         23.5619       7
   -5.6702272981E-02   -1.4411424293E-01         26.7035       8
   -4.7088896605E-02   -1.3310671928E-01         29.8451       9
   -3.9616905020E-02   -1.2336305490E-01         32.9867      10
   -3.3734465941E-02   -1.1474899092E-01         36.1283      11
   -2.9030788007E-02   -1.0712220824E-01         39.2699      12
   -2.5208322572E-02   -1.0035713472E-01         42.4115      13
   -2.2082216301E-02   -9.4320130936E-02         45.5531      14
   -1.9491420406E-02   -8.8919012747E-02         48.6947      15
   -1.7325365444E-02   -8.4078814811E-02         51.8363      16
   -1.5484845399E-02   -7.9707020749E-02         54.9779      17
   -1.3921879737E-02   -7.5762346123E-02         58.1195      18
   -1.2575559489E-02   -7.2163514149E-02         61.2611      19
   -1.1419209904E-02   -6.8865697710E-02         64.4026      20
   -1.0409001480E-02   -6.5864668772E-02         67.5442      21
   -9.5303824238E-03   -6.3098373502E-02         70.6858      22
   -8.7518357370E-03   -6.0543513065E-02         73.8274      23
   -8.0636098110E-03   -5.8191461442E-02         76.9690      24
   -7.4605365095E-03   -5.6003311662E-02         80.1106      25
   -6.9133364042E-03   -5.3962357085E-02         83.2522      26
   -6.4224854689E-03   -5.2080344064E-02         86.3938      27
   -5.9829566231E-03   -5.0320959555E-02         89.5354      28
   -5.5845522234E-03   -4.8668840686E-02         92.6770      29
   -5.2298080804E-03   -4.7129125718E-02         95.8186      30
   -4.9038291950E-03   -4.5678104497E-02         98.9602      31
   -4.6069439576E-03   -4.4310082662E-02        102.1018      32
   -4.3397845911E-03   -4.3015045916E-02        105.2434      33
   -4.0881485080E-03   -4.1805876220E-02        108.3849      34
   -3.8627629650E-03   -4.0653785823E-02        111.5265      35
   -3.6441637809E-03   -3.9552317049E-02        114.6681      36
   -3.4539132539E-03   -3.8507989196E-02        117.8097      37
   -3.2848137955E-03   -3.7546531283E-02        120.9513      38
   -3.1260387143E-03   -3.6611107477E-02        124.0929      39
   -2.9744975587E-03   -3.5716810219E-02        127.2345      40
   -2.8283106516E-03   -3.4874548063E-02        130.3761      41
   -2.6932328495E-03   -3.4052986272E-02        133.5177      42
   -2.5682441529E-03   -3.3283446819E-02        136.6593      43
   -2.4483871665E-03   -3.2543870848E-02        139.8009      44
   -2.3484898656E-03   -3.1839553459E-02        142.9425      45
   -2.2482225659E-03   -3.1179751402E-02        146.0841      46
   -2.1559698880E-03   -3.0536954067E-02        149.2257      47
   -2.0693028647E-03   -2.9899593529E-02        152.3672      48
   -1.9831693861E-03   -2.9310347007E-02        155.5088      49
   -1.9015040324E-03   -2.8735839118E-02        158.6504      50
   -1.8236476248E-03   -2.8189506542E-02        161.7920      51
   -1.7613968913E-03   -2.7656361742E-02        164.9336      52
   -1.6836748083E-03   -2.7140284788E-02        168.0752      53
   -1.6128136698E-03   -2.6653699117E-02        171.2168      54
   -1.5482023824E-03   -2.6161949216E-02        174.3584      55
   -1.5029154278E-03   -2.5702446605E-02        177.5000      56
   -1.4458918404E-03   -2.5274069106E-02        180.6416      57
   -1.3865568567E-03   -2.4839112486E-02        183.7832      58
   -1.3342187435E-03   -2.4428326749E-02        186.9248      59
   -1.2951353270E-03   -2.4022400127E-02        190.0664      60
   -1.2584463640E-03   -2.3635868878E-02        193.2079      61
   -1.2216150627E-03   -2.3273702461E-02        196.3495      62
   -1.1805914916E-03   -2.2903447186E-02        199.4911      63
   -1.1394574071E-03   -2.2546795128E-02        202.6327      64
   -1.1096741404E-03   -2.2210713263E-02        205.7743      65
   -1.0813370523E-03   -2.1876085868E-02        208.9159      66
   -1.0416394645E-03   -2.1547222783E-02        212.0575      67
   -1.0240648650E-03   -2.1237775005E-02        215.1991      68
   -1.0039971228E-03   -2.0937989237E-02        218.3407      69
   -9.6213384754E-04   -2.0645356575E-02        221.4823      70
   -9.2994708163E-04   -2.0359304379E-02        224.6239      71
   -8.9328975941E-04   -2.0076568139E-02        227.7655      72
   -8.6863932101E-04   -1.9814652091E-02        230.9071      73
   -8.4383742883E-04   -1.9550824287E-02        234.0487      74
   -8.2972311638E-04   -1.9291625164E-02        237.1902      75
   -8.0155293125E-04   -1.9039488282E-02        240.3318      76
   -7.7100487989E-04   -1.8803780923E-02        243.4734      77
   -7.5627943287E-04   -1.8561836096E-02        246.6150      78
   -7.5416618016E-04   -1.8338224567E-02        249.7566      79
   -7.3883144848E-04   -1.8107800758E-02        252.8982      80
   -7.1322241762E-04   -1.7877600079E-02        256.0398      81
   -6.8766460619E-04   -1.7663934879E-02        259.1814      82
   -6.7556522104E-04   -1.7441899190E-02        262.3230      83
   -6.5440017406E-04   -1.7237043493E-02        265.4646      84
   -6.3591165671E-04   -1.7044783386E-02        268.6062      85
   -6.1643717657E-04   -1.6842480574E-02        271.7478      86
   -5.9985684328E-04   -1.6655878932E-02        274.8894      87
   -5.9548168987E-04   -1.6464633532E-02        278.0309      88
   -5.7002046106E-04   -1.6288322215E-02        281.1725      89
   -5.5736623073E-04   -1.6105920309E-02        284.3141      90
   -5.4911552263E-04   -1.5935403845E-02        287.4557      91
   -5.3361932215E-04   -1.5765807326E-02        290.5973      92
   -5.1381515793E-04   -1.5603746445E-02        293.7389      93
   -5.2119958583E-04   -1.5439128031E-02        296.8805      94
   -4.9623661611E-04   -1.5282149346E-02        300.0221      95
   -4.7559517624E-04   -1.5115266576E-02        303.1637      96
   -4.6970865926E-04   -1.4957305537E-02        306.3053      97
   -4.6885125262E-04   -1.4802895171E-02        309.4469      98
   -4.6090581985E-04   -1.4653205791E-02        312.5885      99
   -4.4087875828E-04   -1.4501256513E-02        315.7301     100
   -4.3421613526E-04   -1.4362265303E-02        318.8717     101
   -4.2646877509E-04   -1.4218998858E-02        322.0132     102
   -4.2318803365E-04   -1.4101449111E-02        325.1548     103
   -4.0955259361E-04   -1.3970831500E-02        328.2964     104
   -3.9547226314E-04   -1.3843441052E-02        331.4380     105
   -3.8058028230E-04   -1.3704879743E-02        334.5796     106
   -3.6555368787E-04   -1.3566335492E-02        337.7212     107
   -3.5994061871E-04   -1.3440987986E-02        340.8628     108
   -3.5782897912E-04   -1.3321834314E-02        344.0044     109
   -3.4971117164E-04   -1.3202695164E-02        347.1460     110
   -3.4563630381E-04   -1.3082221726E-02        350.2876     111
   -3.4277355372E-04   -1.2966872527E-02        353.4292     112
   -3.4413129295E-04   -1.2847389133E-02        356.5708     113
   -3.3043467330E-04   -1.2745070921E-02        359.7124     114
   -3.2548313243E-04   -1.2647247897E-02        362.8540     115
   -3.1596055385E-04   -1.2527651265E-02        365.9955     116
   -3.1411306357E-04   -1.2423905999E-02        369.1371     117
   -3.0523426864E-04   -1.2314353825E-02        372.2787     118
   -2.8919786980E-04   -1.2221267583E-02        375.4203     119
   -2.8787786197E-04   -1.2119341672E-02        378.5619     120
   -2.8365288381E-04   -1.2009668650E-02        381.7035     121
   -2.7345013234E-04   -1.1910917732E-02        384.8451     122
   -2.6208277551E-04   -1.1812304281E-02        387.9867     123
   -2.6789498608E-04   -1.1718886830E-02        391.1283     124
   -2.6751472261E-04   -1.1633053434E-02        394.2699     125
   -2.6832828353E-04   -1.1550449243E-02        397.4115     126
   -2.5678175927E-04   -1.1441704137E-02        400.5531     127


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.3_T0.5/GGam.Sig_local_w_O4n0.300T0.500U6.0tp0.20 <==
   -3.5557210206E-01   -1.1296109365E-01          1.5708       0
   -3.0513270450E-01   -1.9101262908E-01          4.7124       1
   -2.4192653883E-01   -2.1699395482E-01          7.8540       2
   -1.8638360055E-01   -2.1781321462E-01         10.9956       3
   -1.4333469168E-01   -2.0717847658E-01         14.1372       4
   -1.1142203500E-01   -1.9244214458E-01         17.2788       5
   -8.7983531357E-02   -1.7709277573E-01         20.4204       6
   -7.0668040485E-02   -1.6260973203E-01         23.5619       7
   -5.7679540857E-02   -1.4952807946E-01         26.7035       8
   -4.7787815385E-02   -1.3790070745E-01         29.8451       9
   -4.0133604871E-02   -1.2764064198E-01         32.9867      10
   -3.4117102657E-02   -1.1860083967E-01         36.1283      11
   -2.9324720400E-02   -1.1062026123E-01         39.2699      12
   -2.5465632639E-02   -1.0354913431E-01         42.4115      13
   -2.2275497153E-02   -9.7287874949E-02         45.5531      14
   -1.9642238077E-02   -9.1677035681E-02         48.6947      15
   -1.7440913343E-02   -8.6639427090E-02         51.8363      16
   -1.5580229096E-02   -8.2110051268E-02         54.9779      17
   -1.3994957416E-02   -7.8013675726E-02         58.1195      18
   -1.2642796063E-02   -7.4288370746E-02         61.2611      19
   -1.1472219763E-02   -7.0869013670E-02         64.4026      20
   -1.0445656638E-02   -6.7760766478E-02         67.5442      21
   -9.5636992223E-03   -6.4903107231E-02         70.6858      22
   -8.7884974104E-03   -6.2285262309E-02         73.8274      23
   -8.1028754141E-03   -5.9852820362E-02         76.9690      24
   -7.4796060908E-03   -5.7589522079E-02         80.1106      25
   -6.9278275236E-03   -5.5496242997E-02         83.2522      26
   -6.4400962051E-03   -5.3554703158E-02         86.3938      27
   -6.0104548391E-03   -5.1745529920E-02         89.5354      28
   -5.6265157138E-03   -5.0047907294E-02         92.6770      29
   -5.2693921131E-03   -4.8445324728E-02         95.8186      30
   -4.9207318115E-03   -4.6942109582E-02         98.9602      31
   -4.6308517249E-03   -4.5548300694E-02        102.1018      32
   -4.3501268584E-03   -4.4241929988E-02        105.2434      33
   -4.1122721881E-03   -4.2989003817E-02        108.3849      34
   -3.8743466369E-03   -4.1789312945E-02        111.5265      35
   -3.6662867640E-03   -4.0652933583E-02        114.6681      36
   -3.4676213378E-03   -3.9592052294E-02        117.8097      37
   -3.2942079886E-03   -3.8598841012E-02        120.9513      38
   -3.1241596358E-03   -3.7636620518E-02        124.0929      39
   -2.9635093272E-03   -3.6732479705E-02        127.2345      40
   -2.8304644915E-03   -3.5862683404E-02        130.3761      41
   -2.6983366309E-03   -3.5005601816E-02        133.5177      42
   -2.5718793177E-03   -3.4203330947E-02        136.6593      43
   -2.4482885576E-03   -3.3470385612E-02        139.8009      44
   -2.3471785743E-03   -3.2745398173E-02        142.9425      45
   -2.2421264730E-03   -3.2042195741E-02        146.0841      46
   -2.1640278316E-03   -3.1352142914E-02        149.2257      47
   -2.0793187494E-03   -3.0719304592E-02        152.3672      48
   -1.9875407225E-03   -3.0111942628E-02        155.5088      49
   -1.9007291355E-03   -2.9522263309E-02        158.6504      50
   -1.8281505170E-03   -2.8952752852E-02        161.7920      51
   -1.7721584590E-03   -2.8396521723E-02        164.9336      52
   -1.6952518313E-03   -2.7871519122E-02        168.0752      53
   -1.6218958643E-03   -2.7360033224E-02        171.2168      54
   -1.5673468809E-03   -2.6871118092E-02        174.3584      55
   -1.5102611592E-03   -2.6415139542E-02        177.5000      56
   -1.4523477208E-03   -2.5978284666E-02        180.6416      57
   -1.4016978116E-03   -2.5527020615E-02        183.7832      58
   -1.3568215988E-03   -2.5098083086E-02        186.9248      59
   -1.3088431888E-03   -2.4688842041E-02        190.0664      60
   -1.2557926465E-03   -2.4298782130E-02        193.2079      61
   -1.2253909614E-03   -2.3927993504E-02        196.3495      62
   -1.1985225950E-03   -2.3553254743E-02        199.4911      63
   -1.1608522597E-03   -2.3192230626E-02        202.6327      64
   -1.1179813692E-03   -2.2833188630E-02        205.7743      65
   -1.0595155571E-03   -2.2480634161E-02        208.9159      66
   -1.0235429197E-03   -2.2151908051E-02        212.0575      67
   -9.9591357060E-04   -2.1836912547E-02        215.1991      68
   -9.8663622547E-04   -2.1517726594E-02        218.3407      69
   -9.4709387287E-04   -2.1189298998E-02        221.4823      70
   -9.1674668564E-04   -2.0908125304E-02        224.6239      71
   -8.6960922907E-04   -2.0620434511E-02        227.7655      72
   -8.3823557456E-04   -2.0356400537E-02        230.9071      73
   -8.0878092472E-04   -2.0078678953E-02        234.0487      74
   -8.0595012736E-04   -1.9805297354E-02        237.1902      75
   -7.9630586327E-04   -1.9549186911E-02        240.3318      76
   -7.8027252774E-04   -1.9298389765E-02        243.4734      77
   -7.5352645741E-04   -1.9063069883E-02        246.6150      78
   -7.2142559331E-04   -1.8835106077E-02        249.7566      79
   -7.0127664976E-04   -1.8604455493E-02        252.8982      80
   -7.1242331299E-04   -1.8333657481E-02        256.0398      81
   -6.9295946632E-04   -1.8110651301E-02        259.1814      82
   -6.5356002777E-04   -1.7910464745E-02        262.3230      83
   -6.3124557835E-04   -1.7714805370E-02        265.4646      84
   -6.3712901345E-04   -1.7517692699E-02        268.6062      85
   -6.2078809752E-04   -1.7322053259E-02        271.7478      86
   -6.3455107841E-04   -1.7125814471E-02        274.8894      87
   -5.9527740902E-04   -1.6925004930E-02        278.0309      88
   -5.7545259975E-04   -1.6728456837E-02        281.1725      89
   -5.5661967466E-04   -1.6534955233E-02        284.3141      90
   -5.6128280004E-04   -1.6368311585E-02        287.4557      91
   -5.5793383072E-04   -1.6201528256E-02        290.5973      92
   -5.4868368989E-04   -1.6030709188E-02        293.7389      93
   -5.1385643178E-04   -1.5852296219E-02        296.8805      94
   -4.9737147426E-04   -1.5674149697E-02        300.0221      95
   -4.8452404853E-04   -1.5528667168E-02        303.1637      96
   -4.8354068875E-04   -1.5380294882E-02        306.3053      97
   -4.8412819448E-04   -1.5229627914E-02        309.4469      98
   -4.8104541997E-04   -1.5065242992E-02        312.5885      99
   -4.5969141495E-04   -1.4906275941E-02        315.7301     100
   -4.3519365719E-04   -1.4765747830E-02        318.8717     101
   -4.4193635564E-04   -1.4624959345E-02        322.0132     102
   -4.1617751488E-04   -1.4480472721E-02        325.1548     103
   -3.9483474791E-04   -1.4338491547E-02        328.2964     104
   -3.9541763184E-04   -1.4199591472E-02        331.4380     105
   -3.7903593978E-04   -1.4065822891E-02        334.5796     106
   -3.7788510929E-04   -1.3935652062E-02        337.7212     107
   -3.6475692654E-04   -1.3817398709E-02        340.8628     108
   -3.7399195518E-04   -1.3696957460E-02        344.0044     109
   -3.5187526422E-04   -1.3571252938E-02        347.1460     110
   -3.4562980966E-04   -1.3436088202E-02        350.2876     111
   -3.2404648471E-04   -1.3321212440E-02        353.4292     112
   -3.3299710768E-04   -1.3199817952E-02        356.5708     113
   -3.3984966871E-04   -1.3090159465E-02        359.7124     114
   -3.2676081505E-04   -1.2979306369E-02        362.8540     115
   -3.1614563718E-04   -1.2869534831E-02        365.9955     116
   -3.0294531174E-04   -1.2765075352E-02        369.1371     117
   -3.0769144165E-04   -1.2648682367E-02        372.2787     118
   -2.9444347134E-04   -1.2559025446E-02        375.4203     119
   -2.9785963930E-04   -1.2460021021E-02        378.5619     120
   -2.8672837913E-04   -1.2354953727E-02        381.7035     121
   -2.6973461058E-04   -1.2238701414E-02        384.8451     122
   -2.7601348871E-04   -1.2135531315E-02        387.9867     123
   -2.6246060702E-04   -1.2052116452E-02        391.1283     124
   -2.5581784921E-04   -1.1958060135E-02        394.2699     125
   -2.6160618028E-04   -1.1873066550E-02        397.4115     126
   -2.4806557074E-04   -1.1740739002E-02        400.5531     127


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.3_T0.5/GGam.Sig_local_w_O5n0.300T0.500U6.0tp0.20 <==
   -3.5731642607E-01   -1.1391936906E-01          1.5708       0
   -3.0598977206E-01   -1.9273185631E-01          4.7124       1
   -2.4165747838E-01   -2.1870068484E-01          7.8540       2
   -1.8530829125E-01   -2.1900934025E-01         10.9956       3
   -1.4185634217E-01   -2.0778072741E-01         14.1372       4
   -1.0984346656E-01   -1.9253847842E-01         17.2788       5
   -8.6454922596E-02   -1.7680861594E-01         20.4204       6
   -6.9252866277E-02   -1.6207653342E-01         23.5619       7
   -5.6405466723E-02   -1.4881041929E-01         26.7035       8
   -4.6666669007E-02   -1.3707367422E-01         29.8451       9
   -3.9131566398E-02   -1.2678381967E-01         32.9867      10
   -3.3231426733E-02   -1.1769538676E-01         36.1283      11
   -2.8573057658E-02   -1.0971875965E-01         39.2699      12
   -2.4787026673E-02   -1.0265539752E-01         42.4115      13
   -2.1669234403E-02   -9.6393554069E-02         45.5531      14
   -1.9103863605E-02   -9.0825262390E-02         48.6947      15
   -1.6975780019E-02   -8.5799299616E-02         51.8363      16
   -1.5136509644E-02   -8.1321619341E-02         54.9779      17
   -1.3627670441E-02   -7.7236429609E-02         58.1195      18
   -1.2295748694E-02   -7.3534319112E-02         61.2611      19
   -1.1147157095E-02   -7.0159053911E-02         64.4026      20
   -1.0181866115E-02   -6.7075808877E-02         67.5442      21
   -9.3034532919E-03   -6.4251625010E-02         70.6858      22
   -8.5426784389E-03   -6.1650307258E-02         73.8274      23
   -7.8561315863E-03   -5.9243775019E-02         76.9690      24
   -7.2671659919E-03   -5.6992703334E-02         80.1106      25
   -6.7251772384E-03   -5.4911180632E-02         83.2522      26
   -6.2461462496E-03   -5.2976606411E-02         86.3938      27
   -5.8322497468E-03   -5.1182236140E-02         89.5354      28
   -5.4552726140E-03   -4.9496539662E-02         92.6770      29
   -5.1237042779E-03   -4.7905040567E-02         95.8186      30
   -4.7627922119E-03   -4.6425504480E-02         98.9602      31
   -4.4748537772E-03   -4.5012897296E-02        102.1018      32
   -4.2161287846E-03   -4.3723110447E-02        105.2434      33
   -3.9924279045E-03   -4.2486338010E-02        108.3849      34
   -3.7671564132E-03   -4.1328914733E-02        111.5265      35
   -3.5599869321E-03   -4.0221481727E-02        114.6681      36
   -3.3579843027E-03   -3.9140074050E-02        117.8097      37
   -3.1888775105E-03   -3.8131330158E-02        120.9513      38
   -3.0554372589E-03   -3.7172201264E-02        124.0929      39
   -2.8655466636E-03   -3.6267633159E-02        127.2345      40
   -2.7542987515E-03   -3.5405830110E-02        130.3761      41
   -2.6105362021E-03   -3.4575163249E-02        133.5177      42
   -2.4632355937E-03   -3.3804638115E-02        136.6593      43
   -2.3592864986E-03   -3.3034196262E-02        139.8009      44
   -2.2605236933E-03   -3.2325600181E-02        142.9425      45
   -2.1583650099E-03   -3.1654083187E-02        146.0841      46
   -2.0662508184E-03   -3.0970825300E-02        149.2257      47
   -1.9956634070E-03   -3.0336123162E-02        152.3672      48
   -1.9336365697E-03   -2.9743464743E-02        155.5088      49
   -1.8494983401E-03   -2.9175802077E-02        158.6504      50
   -1.7772046502E-03   -2.8594113436E-02        161.7920      51
   -1.7102530210E-03   -2.8045552459E-02        164.9336      52
   -1.6786033665E-03   -2.7559316284E-02        168.0752      53
   -1.6030774750E-03   -2.7070981968E-02        171.2168      54
   -1.5476179288E-03   -2.6572931080E-02        174.3584      55
   -1.4833307918E-03   -2.6136754487E-02        177.5000      56
   -1.4222737390E-03   -2.5695219966E-02        180.6416      57
   -1.3450715864E-03   -2.5239016050E-02        183.7832      58
   -1.3032299912E-03   -2.4831289293E-02        186.9248      59
   -1.2278536240E-03   -2.4418054229E-02        190.0664      60
   -1.2202133246E-03   -2.4029424315E-02        193.2079      61
   -1.1722886480E-03   -2.3666442137E-02        196.3495      62
   -1.1460853717E-03   -2.3274771100E-02        199.4911      63
   -1.0803811719E-03   -2.2916141345E-02        202.6327      64
   -1.0751692479E-03   -2.2574229492E-02        205.7743      65
   -1.0520933253E-03   -2.2254621364E-02        208.9159      66
   -9.9937319422E-04   -2.1886957146E-02        212.0575      67
   -9.6897042179E-04   -2.1558288932E-02        215.1991      68
   -9.6396295437E-04   -2.1221918927E-02        218.3407      69
   -8.9541505135E-04   -2.0931585196E-02        221.4823      70
   -8.8397228222E-04   -2.0647369911E-02        224.6239      71
   -8.5607838722E-04   -2.0380666354E-02        227.7655      72
   -8.1612766337E-04   -2.0117094695E-02        230.9071      73
   -7.9531816945E-04   -1.9854117479E-02        234.0487      74
   -7.6512224879E-04   -1.9588184736E-02        237.1902      75
   -7.6111250706E-04   -1.9329911983E-02        240.3318      76
   -7.4030083691E-04   -1.9064996782E-02        243.4734      77
   -7.1787267671E-04   -1.8843118160E-02        246.6150      78
   -7.0760133758E-04   -1.8621602148E-02        249.7566      79
   -6.7879939441E-04   -1.8393017067E-02        252.8982      80
   -6.5553311903E-04   -1.8147233534E-02        256.0398      81
   -6.4047266957E-04   -1.7924522383E-02        259.1814      82
   -6.1478398576E-04   -1.7733995987E-02        262.3230      83
   -6.1938424570E-04   -1.7493250417E-02        265.4646      84
   -6.1178407352E-04   -1.7292009063E-02        268.6062      85
   -5.9738453173E-04   -1.7088036605E-02        271.7478      86
   -6.0345814792E-04   -1.6893431999E-02        274.8894      87
   -5.8752893502E-04   -1.6706085844E-02        278.0309      88
   -5.6304939385E-04   -1.6527607656E-02        281.1725      89
   -5.2150700806E-04   -1.6353765041E-02        284.3141      90
   -5.0699434335E-04   -1.6173539455E-02        287.4557      91
   -4.9079608586E-04   -1.5992246470E-02        290.5973      92
   -4.8621063739E-04   -1.5816641095E-02        293.7389      93
   -4.7749736753E-04   -1.5657491169E-02        296.8805      94
   -4.8357495600E-04   -1.5506855573E-02        300.0221      95
   -4.5444667759E-04   -1.5333551213E-02        303.1637      96
   -4.6136295086E-04   -1.5181722428E-02        306.3053      97
   -4.5943728862E-04   -1.5033798376E-02        309.4469      98
   -4.4587107898E-04   -1.4873100595E-02        312.5885      99
   -4.2805229180E-04   -1.4716830223E-02        315.7301     100
   -3.8540870844E-04   -1.4585363982E-02        318.8717     101
   -3.8218059546E-04   -1.4443418841E-02        322.0132     102
   -3.5666593087E-04   -1.4297277242E-02        325.1548     103
   -3.6350340101E-04   -1.4159377877E-02        328.2964     104
   -3.7253641383E-04   -1.4022126014E-02        331.4380     105
   -3.5311815596E-04   -1.3855843449E-02        334.5796     106
   -3.5729102486E-04   -1.3746195303E-02        337.7212     107
   -3.6166154759E-04   -1.3652238200E-02        340.8628     108
   -3.4543633883E-04   -1.3562886046E-02        344.0044     109
   -3.1755807987E-04   -1.3402102632E-02        347.1460     110
   -3.0382386771E-04   -1.3297973143E-02        350.2876     111
   -2.8044686584E-04   -1.3178139628E-02        353.4292     112
   -2.7902353944E-04   -1.3043257681E-02        356.5708     113
   -3.2333006844E-04   -1.2925776925E-02        359.7124     114
   -3.0054380220E-04   -1.2854831273E-02        362.8540     115
   -2.8287416040E-04   -1.2767154715E-02        365.9955     116
   -2.8604820322E-04   -1.2633080333E-02        369.1371     117
   -2.8061290756E-04   -1.2535141534E-02        372.2787     118
   -3.0151579616E-04   -1.2434145870E-02        375.4203     119
   -2.8406580757E-04   -1.2302450520E-02        378.5619     120
   -2.6289137341E-04   -1.2215430673E-02        381.7035     121
   -2.5196503322E-04   -1.2117726840E-02        384.8451     122
   -2.5620440189E-04   -1.1965136781E-02        387.9867     123
   -2.6480706246E-04   -1.1876880989E-02        391.1283     124
   -2.7363023472E-04   -1.1784869659E-02        394.2699     125
   -2.7326786314E-04   -1.1724891610E-02        397.4115     126
   -2.5124811182E-04   -1.1667529448E-02        400.5531     127


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.3_T0.5/GGam.Sig_local_w_O6n0.300T0.500U6.0tp0.20 <==
   -3.5492089263E-01   -1.1050127437E-01          1.5708       0
   -3.0431700137E-01   -1.9052894143E-01          4.7124       1
   -2.3976363819E-01   -2.1719501272E-01          7.8540       2
   -1.8324331271E-01   -2.1758890020E-01         10.9956       3
   -1.3986625121E-01   -2.0620533009E-01         14.1372       4
   -1.0805963998E-01   -1.9083042993E-01         17.2788       5
   -8.4939559273E-02   -1.7505066130E-01         20.4204       6
   -6.7972387168E-02   -1.6032821327E-01         23.5619       7
   -5.5316009349E-02   -1.4710879398E-01         26.7035       8
   -4.5802696071E-02   -1.3549041454E-01         29.8451       9
   -3.8416952695E-02   -1.2528585873E-01         32.9867      10
   -3.2614747888E-02   -1.1628540528E-01         36.1283      11
   -2.8030844018E-02   -1.0838857855E-01         39.2699      12
   -2.4320709555E-02   -1.0138213407E-01         42.4115      13
   -2.1286508427E-02   -9.5230525192E-02         45.5531      14
   -1.8746514622E-02   -8.9695592231E-02         48.6947      15
   -1.6666664901E-02   -8.4748788542E-02         51.8363      16
   -1.4854311164E-02   -8.0288616734E-02         54.9779      17
   -1.3378155041E-02   -7.6246768883E-02         58.1195      18
   -1.2070001195E-02   -7.2635555722E-02         61.2611      19
   -1.0919922704E-02   -6.9327153009E-02         64.4026      20
   -9.9765880318E-03   -6.6237997342E-02         67.5442      21
   -9.1369456686E-03   -6.3441428074E-02         70.6858      22
   -8.3880908737E-03   -6.0821982281E-02         73.8274      23
   -7.7502892525E-03   -5.8452290533E-02         76.9690      24
   -7.2155280273E-03   -5.6256012503E-02         80.1106      25
   -6.6559305502E-03   -5.4236026051E-02         83.2522      26
   -6.1406195474E-03   -5.2358471695E-02         86.3938      27
   -5.6777976266E-03   -5.0552194365E-02         89.5354      28
   -5.3181263973E-03   -4.8865515942E-02         92.6770      29
   -5.0021746293E-03   -4.7283619059E-02         95.8186      30
   -4.6731246562E-03   -4.5863807566E-02         98.9602      31
   -4.4148473096E-03   -4.4449244302E-02        102.1018      32
   -4.1182485443E-03   -4.3186818130E-02        105.2434      33
   -3.9306355123E-03   -4.1943324204E-02        108.3849      34
   -3.6898391874E-03   -4.0804070964E-02        111.5265      35
   -3.5049706648E-03   -3.9647221785E-02        114.6681      36
   -3.2813236766E-03   -3.8601842178E-02        117.8097      37
   -3.1006339755E-03   -3.7651650259E-02        120.9513      38
   -2.9647778590E-03   -3.6710030188E-02        124.0929      39
   -2.7990749017E-03   -3.5810765381E-02        127.2345      40
   -2.6643959812E-03   -3.4904035784E-02        130.3761      41
   -2.5464776317E-03   -3.4179308123E-02        133.5177      42
   -2.4438637252E-03   -3.3380799379E-02        136.6593      43
   -2.2581285335E-03   -3.2622819696E-02        139.8009      44
   -2.2506462690E-03   -3.1901129038E-02        142.9425      45
   -2.1457152942E-03   -3.1241833528E-02        146.0841      46
   -2.0542896104E-03   -3.0561818941E-02        149.2257      47
   -1.9517165863E-03   -3.0031226563E-02        152.3672      48
   -1.8721121003E-03   -2.9433776935E-02        155.5088      49
   -1.8008255563E-03   -2.8787213741E-02        158.6504      50
   -1.6862672208E-03   -2.8286487774E-02        161.7920      51
   -1.6618245582E-03   -2.7703960699E-02        164.9336      52
   -1.5708234447E-03   -2.7181386519E-02        168.0752      53
   -1.5312504061E-03   -2.6701142811E-02        171.2168      54
   -1.4751312305E-03   -2.6193993033E-02        174.3584      55
   -1.4168566706E-03   -2.5726468475E-02        177.5000      56
   -1.3739989154E-03   -2.5261295328E-02        180.6416      57
   -1.3568045861E-03   -2.4847233751E-02        183.7832      58
   -1.3038992126E-03   -2.4477045056E-02        186.9248      59
   -1.2541766939E-03   -2.4088027343E-02        190.0664      60
   -1.1696905392E-03   -2.3696037246E-02        193.2079      61
   -1.1631291435E-03   -2.3328113921E-02        196.3495      62
   -1.1152240894E-03   -2.2971944568E-02        199.4911      63
   -1.0843324658E-03   -2.2591055669E-02        202.6327      64
   -1.0884145364E-03   -2.2248881978E-02        205.7743      65
   -1.0046944703E-03   -2.1908474817E-02        208.9159      66
   -9.3027228092E-04   -2.1555365459E-02        212.0575      67
   -9.0860310128E-04   -2.1226527954E-02        215.1991      68
   -9.0305283555E-04   -2.0925977905E-02        218.3407      69
   -9.3975557265E-04   -2.0668553857E-02        221.4823      70
   -8.9880935375E-04   -2.0382086082E-02        224.6239      71
   -8.9000393857E-04   -2.0146091986E-02        227.7655      72
   -8.2885581233E-04   -1.9856768607E-02        230.9071      73
   -8.0697728062E-04   -1.9596826231E-02        234.0487      74
   -7.3420697173E-04   -1.9308616649E-02        237.1902      75
   -7.1863344602E-04   -1.9053994581E-02        240.3318      76
   -7.0019311716E-04   -1.8801477346E-02        243.4734      77
   -7.1724072415E-04   -1.8574468861E-02        246.6150      78
   -7.4197248777E-04   -1.8387289421E-02        249.7566      79
   -6.8517162573E-04   -1.8114100577E-02        252.8982      80
   -6.9727492307E-04   -1.7909589957E-02        256.0398      81
   -6.4724103459E-04   -1.7675808923E-02        259.1814      82
   -6.3112682062E-04   -1.7482790528E-02        262.3230      83
   -6.4194685634E-04   -1.7271258509E-02        265.4646      84
   -6.3946752223E-04   -1.7064027622E-02        268.6062      85
   -6.3068321129E-04   -1.6869068317E-02        271.7478      86
   -5.9609417650E-04   -1.6690243574E-02        274.8894      87
   -5.6465133685E-04   -1.6539644439E-02        278.0309      88
   -5.2221010623E-04   -1.6382610579E-02        281.1725      89
   -4.9847003260E-04   -1.6121227955E-02        284.3141      90
   -5.0128931877E-04   -1.5958732205E-02        287.4557      91
   -4.7307374460E-04   -1.5818542772E-02        290.5973      92
   -4.9174067388E-04   -1.5633687461E-02        293.7389      93
   -5.0001780164E-04   -1.5457872243E-02        296.8805      94
   -4.7486554035E-04   -1.5296633162E-02        300.0221      95
   -4.8675710098E-04   -1.5142909953E-02        303.1637      96
   -4.2379270054E-04   -1.4951586413E-02        306.3053      97
   -4.5622445559E-04   -1.4821389281E-02        309.4469      98
   -4.2283154430E-04   -1.4688903470E-02        312.5885      99
   -4.2305154161E-04   -1.4526253617E-02        315.7301     100
   -3.8298181169E-04   -1.4388709096E-02        318.8717     101
   -3.8097531315E-04   -1.4267684595E-02        322.0132     102
   -3.5673320252E-04   -1.4134209570E-02        325.1548     103
   -3.7749719735E-04   -1.3979905029E-02        328.2964     104
   -3.6830933242E-04   -1.3873319413E-02        331.4380     105
   -3.1852732313E-04   -1.3733749241E-02        334.5796     106
   -2.9715034565E-04   -1.3599682387E-02        337.7212     107
   -3.4968954637E-04   -1.3475485617E-02        340.8628     108
   -3.5631598772E-04   -1.3367084249E-02        344.0044     109
   -3.4356412514E-04   -1.3250029402E-02        347.1460     110
   -3.2319616379E-04   -1.3129851533E-02        350.2876     111
   -3.5315037965E-04   -1.3014552627E-02        353.4292     112
   -3.3511764513E-04   -1.2871619754E-02        356.5708     113
   -3.0350781387E-04   -1.2788526131E-02        359.7124     114
   -2.8639609226E-04   -1.2658367354E-02        362.8540     115
   -2.8425339960E-04   -1.2550533781E-02        365.9955     116
   -2.4713939131E-04   -1.2447409994E-02        369.1371     117
   -2.7908203879E-04   -1.2317075184E-02        372.2787     118
   -2.8153559198E-04   -1.2246688318E-02        375.4203     119
   -2.7870415119E-04   -1.2158135117E-02        378.5619     120
   -2.8076993360E-04   -1.2048404069E-02        381.7035     121
   -2.5346143134E-04   -1.1978756876E-02        384.8451     122
   -2.1114959964E-04   -1.1834118001E-02        387.9867     123
   -2.2938452030E-04   -1.1742792287E-02        391.1283     124
   -2.8916114681E-04   -1.1648538487E-02        394.2699     125
   -2.7453091054E-04   -1.1582866691E-02        397.4115     126
   -2.5893785126E-04   -1.1463845398E-02        400.5531     127


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.3_T0.5/GGam.Sig_local_w_O7n0.300T0.500U6.0tp0.20 <==
   -3.5319180609E-01   -1.0792455494E-01          1.5708       0
   -3.0324591461E-01   -1.8877209452E-01          4.7124       1
   -2.3876328855E-01   -2.1594973388E-01          7.8540       2
   -1.8232379861E-01   -2.1644133795E-01         10.9956       3
   -1.3913287087E-01   -2.0510142561E-01         14.1372       4
   -1.0747667126E-01   -1.8983797702E-01         17.2788       5
   -8.4515080381E-02   -1.7416605349E-01         20.4204       6
   -6.7690464791E-02   -1.5952860592E-01         23.5619       7
   -5.5062044680E-02   -1.4638021361E-01         26.7035       8
   -4.5610347101E-02   -1.3474620542E-01         29.8451       9
   -3.8270746596E-02   -1.2468727308E-01         32.9867      10
   -3.2553620532E-02   -1.1573202902E-01         36.1283      11
   -2.7931378230E-02   -1.0789518262E-01         39.2699      12
   -2.4334536730E-02   -1.0097235699E-01         42.4115      13
   -2.1274700081E-02   -9.4806108677E-02         45.5531      14
   -1.8729545538E-02   -8.9312149125E-02         48.6947      15
   -1.6607649161E-02   -8.4367385173E-02         51.8363      16
   -1.4890781172E-02   -7.9914248727E-02         54.9779      17
   -1.3410756906E-02   -7.5956165907E-02         58.1195      18
   -1.2022726708E-02   -7.2355891395E-02         61.2611      19
   -1.0892714140E-02   -6.8941243361E-02         64.4026      20
   -9.9835783291E-03   -6.5916158700E-02         67.5442      21
   -9.1138046049E-03   -6.3104549267E-02         70.6858      22
   -8.2908364306E-03   -6.0564574358E-02         73.8274      23
   -7.7123758808E-03   -5.8205171558E-02         76.9690      24
   -7.1824619158E-03   -5.5968306685E-02         80.1106      25
   -6.6853546730E-03   -5.4036973446E-02         83.2522      26
   -6.2401653839E-03   -5.2157782881E-02         86.3938      27
   -5.7278668885E-03   -5.0368994973E-02         89.5354      28
   -5.3502315436E-03   -4.8700528004E-02         92.6770      29
   -5.0020945015E-03   -4.7117116590E-02         95.8186      30
   -4.7036612987E-03   -4.5619440703E-02         98.9602      31
   -4.4541394248E-03   -4.4291070123E-02        102.1018      32
   -4.1461155016E-03   -4.2967155701E-02        105.2434      33
   -3.8681542407E-03   -4.1822847856E-02        108.3849      34
   -3.6881959242E-03   -4.0590147080E-02        111.5265      35
   -3.4683416199E-03   -3.9536891541E-02        114.6681      36
   -3.2807851423E-03   -3.8524831757E-02        117.8097      37
   -3.1517478682E-03   -3.7537963068E-02        120.9513      38
   -2.9894411602E-03   -3.6623416053E-02        124.0929      39
   -2.8405081151E-03   -3.5672774474E-02        127.2345      40
   -2.7305595626E-03   -3.4876172927E-02        130.3761      41
   -2.6387336542E-03   -3.4066172401E-02        133.5177      42
   -2.4707417902E-03   -3.3291586767E-02        136.6593      43
   -2.3695416455E-03   -3.2491761854E-02        139.8009      44
   -2.3360238601E-03   -3.1903332929E-02        142.9425      45
   -2.1404634724E-03   -3.1149123487E-02        146.0841      46
   -2.1135227121E-03   -3.0507475393E-02        149.2257      47
   -2.0063884205E-03   -2.9962911303E-02        152.3672      48
   -1.8853093413E-03   -2.9412221967E-02        155.5088      49
   -1.7676551895E-03   -2.8705565683E-02        158.6504      50
   -1.7552796823E-03   -2.8203473690E-02        161.7920      51
   -1.6612232925E-03   -2.7640780553E-02        164.9336      52
   -1.5899402409E-03   -2.7150227652E-02        168.0752      53
   -1.5189008791E-03   -2.6623123786E-02        171.2168      54
   -1.4669833776E-03   -2.6152430970E-02        174.3584      55
   -1.4334386871E-03   -2.5694949965E-02        177.5000      56
   -1.3718691274E-03   -2.5205619928E-02        180.6416      57
   -1.3703633027E-03   -2.4837760453E-02        183.7832      58
   -1.3058327909E-03   -2.4416924473E-02        186.9248      59
   -1.2723887944E-03   -2.3968219332E-02        190.0664      60
   -1.1966480167E-03   -2.3619721178E-02        193.2079      61
   -1.1363083678E-03   -2.3213926881E-02        196.3495      62
   -1.0947753656E-03   -2.2903267666E-02        199.4911      63
   -1.0424645087E-03   -2.2547494099E-02        202.6327      64
   -9.9893953531E-04   -2.2196035321E-02        205.7743      65
   -9.8968689158E-04   -2.1778898772E-02        208.9159      66
   -9.8273204099E-04   -2.1505343902E-02        212.0575      67
   -9.6457739189E-04   -2.1166568129E-02        215.1991      68
   -9.2641317103E-04   -2.0870874849E-02        218.3407      69
   -9.5695913142E-04   -2.0582098071E-02        221.4823      70
   -9.4944568691E-04   -2.0316758410E-02        224.6239      71
   -8.3208706776E-04   -2.0107279212E-02        227.7655      72
   -8.0885627543E-04   -1.9780996352E-02        230.9071      73
   -7.8998221900E-04   -1.9508380470E-02        234.0487      74
   -7.8566439629E-04   -1.9293497300E-02        237.1902      75
   -7.8265984657E-04   -1.9060644038E-02        240.3318      76
   -7.4069931202E-04   -1.8797396427E-02        243.4734      77
   -7.2477409836E-04   -1.8547996578E-02        246.6150      78
   -6.9859891333E-04   -1.8319379559E-02        249.7566      79
   -6.6475783372E-04   -1.8112207392E-02        252.8982      80
   -7.0252561839E-04   -1.7844738603E-02        256.0398      81
   -6.4029195354E-04   -1.7656817684E-02        259.1814      82
   -6.0772749191E-04   -1.7418552699E-02        262.3230      83
   -6.0718967139E-04   -1.7229419362E-02        265.4646      84
   -5.4664927899E-04   -1.6963473732E-02        268.6062      85
   -5.5243202183E-04   -1.6804330072E-02        271.7478      86
   -6.2452832595E-04   -1.6638764766E-02        274.8894      87
   -5.4406882743E-04   -1.6411418128E-02        278.0309      88
   -5.1482870543E-04   -1.6227976088E-02        281.1725      89
   -5.1630210704E-04   -1.6049614360E-02        284.3141      90
   -4.8459764700E-04   -1.6004994415E-02        287.4557      91
   -4.4351129778E-04   -1.5746446591E-02        290.5973      92
   -5.1307724510E-04   -1.5499003547E-02        293.7389      93
   -4.6741405435E-04   -1.5334980806E-02        296.8805      94
   -4.6204395045E-04   -1.5186462828E-02        300.0221      95
   -4.6976945026E-04   -1.5020375057E-02        303.1637      96
   -5.0136770669E-04   -1.4899197070E-02        306.3053      97
   -4.8282786699E-04   -1.4736820072E-02        309.4469      98
   -4.7006065813E-04   -1.4650412162E-02        312.5885      99
   -3.8534289656E-04   -1.4462917320E-02        315.7301     100
   -3.8307477108E-04   -1.4376397579E-02        318.8717     101
   -3.9952464215E-04   -1.4204022948E-02        322.0132     102
   -3.5898318169E-04   -1.4021880827E-02        325.1548     103
   -3.8188922366E-04   -1.3913684332E-02        328.2964     104
   -3.2902443444E-04   -1.3810796388E-02        331.4380     105
   -3.9313858853E-04   -1.3669246511E-02        334.5796     106
   -3.0192498086E-04   -1.3515195680E-02        337.7212     107
   -3.8108227119E-04   -1.3370605255E-02        340.8628     108
   -3.6760765350E-04   -1.3230391889E-02        344.0044     109
   -3.1496712674E-04   -1.3188512998E-02        347.1460     110
   -3.3300733191E-04   -1.3078220309E-02        350.2876     111
   -2.5194710920E-04   -1.3036748968E-02        353.4292     112
   -2.8342733230E-04   -1.2838125354E-02        356.5708     113
   -3.1622295321E-04   -1.2721907782E-02        359.7124     114
   -3.3117232555E-04   -1.2664465763E-02        362.8540     115
   -2.9195064537E-04   -1.2617091351E-02        365.9955     116
   -2.4394184943E-04   -1.2492400829E-02        369.1371     117
   -2.5475729410E-04   -1.2330340996E-02        372.2787     118
   -2.6895748634E-04   -1.2176578527E-02        375.4203     119
   -2.1375528645E-04   -1.2100492785E-02        378.5619     120
   -2.2875146194E-04   -1.2069341938E-02        381.7035     121
   -2.2491418849E-04   -1.1910003783E-02        384.8451     122
   -2.8055075913E-04   -1.1812695951E-02        387.9867     123
   -1.9147992164E-04   -1.1705129630E-02        391.1283     124
   -2.6316492260E-04   -1.1536592099E-02        394.2699     125
   -2.7211532200E-04   -1.1531185731E-02        397.4115     126
   -2.1927835524E-04   -1.1382157083E-02        400.5531     127


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0.125/D_DCA <==
0.6 0.0317059313931 0.000131347092373


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0.125/D_DCA_size20.0 <==
0.598794402546 0.00130462946086 -2.72967224272 0.0323496784471 0.000447741898269


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0.125/D_DCA_size32.0 <==
0.598845568544 0.00275224432988 -2.72448901041 0.0320954566557 0.000778935121675


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0.125/D_DCA_size34.0 <==
0.598744622546 0.00302424243038 -2.7224090495 0.0321237174287 0.000853944855089


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0.125/D_DCA_size50.0 <==
0.597873011286 0.00853733603534 -2.72481705236 0.0319508820144 0.00129584625462


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0.125/D_DiagMC_GGam <==
0.6000    0.0006    -2.73    0.03    0.032    0.003


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0.125/E_DCA <==
0.6 -1.23592065019 0.00161709931027


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0.125/E_DCA_size20.0 <==
0.598794402546 0.00130462946086 -2.72967224272 -1.23235700937 0.000306267854533


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0.125/E_DCA_size32.0 <==
0.598845568544 0.00275224432988 -2.72448901041 -1.23463245439 0.000818031747003


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0.125/E_DCA_size34.0 <==
0.598744622546 0.00302424243038 -2.7224090495 -1.23445486162 0.000934492774591


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0.125/E_DCA_size50.0 <==
0.597873011286 0.00853733603534 -2.72481705236 -1.23393849008 0.00458069064216


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0.125/E_DiagMC_GGam <==
0.6000    0.0006    -2.73    0.03    -1.234    0.006


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0.125/GGam.Sig_local_w_O1n0.600T0.125U6.0tp0.20 <==
   -3.5676082471E-01   -5.4101085408E-02          0.3927       0
   -3.5207721768E-01   -1.4046661359E-01          1.1781       1
   -3.4222517285E-01   -2.0649366340E-01          1.9635       2
   -3.2812802692E-01   -2.5537338493E-01          2.7489       3
   -3.1116794647E-01   -2.9040861009E-01          3.5343       4
   -2.9265730200E-01   -3.1454853957E-01          4.3197       5
   -2.7362499539E-01   -3.3027430154E-01          5.1051       6
   -2.5480740263E-01   -3.3958902810E-01          5.8905       7
   -2.3667272486E-01   -3.4407556313E-01          6.6759       8
   -2.1950581895E-01   -3.4496755740E-01          7.4613       9
   -2.0345060104E-01   -3.4320398509E-01          8.2467      10
   -1.8856113927E-01   -3.3951168996E-01          9.0321      11
   -1.7483531864E-01   -3.3444316384E-01          9.8175      12
   -1.6222925295E-01   -3.2841121002E-01         10.6029      13
   -1.5067350220E-01   -3.2173139283E-01         11.3883      14
   -1.4009470071E-01   -3.1463865601E-01         12.1737      15
   -1.3042370891E-01   -3.0731312490E-01         12.9591      16
   -1.2157994126E-01   -2.9988349159E-01         13.7445      17
   -1.1348765516E-01   -2.9244884621E-01         14.5299      18
   -1.0608074215E-01   -2.8508242351E-01         15.3153      19
   -9.9293786075E-02   -2.7782636580E-01         16.1007      20
   -9.3078114420E-02   -2.7072766125E-01         16.8861      21
   -8.7374405760E-02   -2.6381295295E-01         17.6715      22
   -8.2130031016E-02   -2.5709706706E-01         18.4569      23
   -7.7297951974E-02   -2.5058994704E-01         19.2423      24
   -7.2849698120E-02   -2.4430326315E-01         20.0277      25
   -6.8740712673E-02   -2.3823624776E-01         20.8131      26
   -6.4942853331E-02   -2.3238644311E-01         21.5984      27
   -6.1431239575E-02   -2.2674530225E-01         22.3838      28
   -5.8180632952E-02   -2.2131403547E-01         23.1692      29
   -5.5162158193E-02   -2.1608573576E-01         23.9546      30
   -5.2361159290E-02   -2.1105288900E-01         24.7400      31
   -4.9752419570E-02   -2.0620101583E-01         25.5254      32
   -4.7323360381E-02   -2.0153841250E-01         26.3108      33
   -4.5056455972E-02   -1.9704975933E-01         27.0962      34
   -4.2937382619E-02   -1.9272849159E-01         27.8816      35
   -4.0958769573E-02   -1.8856555966E-01         28.6670      36
   -3.9107124658E-02   -1.8455602622E-01         29.4524      37
   -3.7373227523E-02   -1.8069392314E-01         30.2378      38
   -3.5743334433E-02   -1.7697436525E-01         31.0232      39
   -3.4213862300E-02   -1.7339216471E-01         31.8086      40
   -3.2777404786E-02   -1.6993837021E-01         32.5940      41
   -3.1424134007E-02   -1.6659984549E-01         33.3794      42
   -3.0144448901E-02   -1.6337891885E-01         34.1648      43
   -2.8939364779E-02   -1.6027734597E-01         34.9502      44
   -2.7802442551E-02   -1.5728019685E-01         35.7356      45
   -2.6730057817E-02   -1.5438357980E-01         36.5210      46
   -2.5716176523E-02   -1.5158198542E-01         37.3064      47
   -2.4760905043E-02   -1.4886892729E-01         38.0918      48
   -2.3852785278E-02   -1.4623944424E-01         38.8772      49
   -2.2992411256E-02   -1.4369675106E-01         39.6626      50
   -2.2174384116E-02   -1.4123724177E-01         40.4480      51
   -2.1397573342E-02   -1.3885783645E-01         41.2334      52
   -2.0656992146E-02   -1.3655598367E-01         42.0188      53
   -1.9956241635E-02   -1.3432375283E-01         42.8042      54
   -1.9285285352E-02   -1.3215624598E-01         43.5896      55
   -1.8643328904E-02   -1.3005607972E-01         44.3750      56
   -1.8037365515E-02   -1.2801900893E-01         45.1604      57
   -1.7461102814E-02   -1.2604304975E-01         45.9458      58
   -1.6914988290E-02   -1.2411902920E-01         46.7312      59
   -1.6391746097E-02   -1.2225161087E-01         47.5166      60
   -1.5887123249E-02   -1.2043957061E-01         48.3020      61
   -1.5406482265E-02   -1.1868071996E-01         49.0874      62
   -1.4942558256E-02   -1.1696721399E-01         49.8728      63
   -1.4496192866E-02   -1.1529817969E-01         50.6582      64
   -1.4068274781E-02   -1.1367903024E-01         51.4436      65
   -1.3666903488E-02   -1.1209876190E-01         52.2290      66
   -1.3282021812E-02   -1.1056281672E-01         53.0144      67
   -1.2906834061E-02   -1.0906609210E-01         53.7998      68
   -1.2541346392E-02   -1.0760952755E-01         54.5852      69
   -1.2189669352E-02   -1.0618971802E-01         55.3706      70
   -1.1855586434E-02   -1.0480330010E-01         56.1560      71
   -1.1536480955E-02   -1.0345343820E-01         56.9414      72
   -1.1232002181E-02   -1.0213079516E-01         57.7268      73
   -1.0941251158E-02   -1.0084269198E-01         58.5122      74
   -1.0663851119E-02   -9.9589129840E-02         59.2976      75
   -1.0391890190E-02   -9.8362357857E-02         60.0830      76
   -1.0131318307E-02   -9.7165577089E-02         60.8684      77
   -9.8849392606E-03   -9.5995267738E-02         61.6538      78
   -9.6446640616E-03   -9.4849517625E-02         62.4392      79
   -9.4069436563E-03   -9.3731433483E-02         63.2246      80
   -9.1792546099E-03   -9.2643459288E-02         64.0100      81
   -8.9561411399E-03   -9.1579405657E-02         64.7953      82
   -8.7404419437E-03   -9.0539626886E-02         65.5807      83
   -8.5313164919E-03   -8.9525315337E-02         66.3661      84
   -8.3324409536E-03   -8.8529385670E-02         67.1515      85
   -8.1391377533E-03   -8.7559174668E-02         67.9369      86
   -7.9541053261E-03   -8.6609362326E-02         68.7223      87
   -7.7786097451E-03   -8.5674926885E-02         69.5077      88
   -7.6050706575E-03   -8.4761014647E-02         70.2931      89
   -7.4410994714E-03   -8.3866545842E-02         71.0785      90
   -7.2752104637E-03   -8.2984400677E-02         71.8639      91
   -7.1167727963E-03   -8.2115404034E-02         72.6493      92
   -6.9625820066E-03   -8.1268283344E-02         73.4347      93
   -6.8127187616E-03   -8.0441862644E-02         74.2201      94
   -6.6699966765E-03   -7.9631789844E-02         75.0055      95
   -6.5279635436E-03   -7.8833878009E-02         75.7909      96
   -6.3892841626E-03   -7.8056093789E-02         76.5763      97
   -6.2574000491E-03   -7.7293808639E-02         77.3617      98
   -6.1286940990E-03   -7.6553940489E-02         78.1471      99
   -6.0004961492E-03   -7.5819627697E-02         78.9325     100
   -5.8790934785E-03   -7.5101951196E-02         79.7179     101
   -5.7626667266E-03   -7.4394959738E-02         80.5033     102
   -5.6496535948E-03   -7.3701350589E-02         81.2887     103
   -5.5380156420E-03   -7.3020633432E-02         82.0741     104
   -5.4287232306E-03   -7.2348838973E-02         82.8595     105
   -5.3227248344E-03   -7.1691620853E-02         83.6449     106
   -5.2196284304E-03   -7.1047898689E-02         84.4303     107
   -5.1200421295E-03   -7.0413702613E-02         85.2157     108
   -5.0248363914E-03   -6.9788415212E-02         86.0011     109
   -4.9303899573E-03   -6.9176276810E-02         86.7865     110
   -4.8333552344E-03   -6.8577975625E-02         87.5719     111
   -4.7447985525E-03   -6.7990224176E-02         88.3573     112
   -4.6560530177E-03   -6.7411835626E-02         89.1427     113
   -4.5706516511E-03   -6.6846786456E-02         89.9281     114
   -4.4943130733E-03   -6.6286940819E-02         90.7135     115
   -4.4159452376E-03   -6.5732895306E-02         91.4989     116
   -4.3390624006E-03   -6.5183769091E-02         92.2843     117
   -4.2628081222E-03   -6.4647461977E-02         93.0697     118
   -4.1843478426E-03   -6.4117179103E-02         93.8551     119
   -4.1039703486E-03   -6.3596999661E-02         94.6405     120
   -4.0258969217E-03   -6.3090509794E-02         95.4259     121
   -3.9518418942E-03   -6.2591546118E-02         96.2113     122
   -3.8814189502E-03   -6.2100415810E-02         96.9967     123
   -3.8181988117E-03   -6.1613854210E-02         97.7821     124
   -3.7562255859E-03   -6.1133442730E-02         98.5675     125
   -3.6946805802E-03   -6.0657655178E-02         99.3529     126
   -3.6375492711E-03   -6.0194080892E-02        100.1383     127


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0.125/GGam.Sig_local_w_O3n0.600T0.125U6.0tp0.20 <==
   -4.9876286211E-01   -8.3477576114E-02          0.3927       0
   -4.9269427795E-01   -2.0695586882E-01          1.1781       1
   -4.7941739199E-01   -2.9544293620E-01          1.9635       2
   -4.5991644229E-01   -3.5757205497E-01          2.7489       3
   -4.3602564310E-01   -4.0008243900E-01          3.5343       4
   -4.0958808684E-01   -4.2797896854E-01          4.3197       5
   -3.8214750786E-01   -4.4501493533E-01          5.1051       6
   -3.5481170258E-01   -4.5398263391E-01          5.8905       7
   -3.2836405303E-01   -4.5697981644E-01          6.6759       8
   -3.0326019298E-01   -4.5562242603E-01          7.4613       9
   -2.7976215876E-01   -4.5110235850E-01          8.2467      10
   -2.5796889778E-01   -4.4431564496E-01          9.0321      11
   -2.3791290103E-01   -4.3596208707E-01          9.8175      12
   -2.1953879551E-01   -4.2656276852E-01         10.6029      13
   -2.0276566458E-01   -4.1648641058E-01         11.3883      14
   -1.8748569103E-01   -4.0600225436E-01         12.1737      15
   -1.7358608226E-01   -3.9534572835E-01         12.9591      16
   -1.6093675779E-01   -3.8467700602E-01         13.7445      17
   -1.4941920868E-01   -3.7410750319E-01         14.5299      18
   -1.3894071461E-01   -3.6373530507E-01         15.3153      19
   -1.2942063146E-01   -3.5362952685E-01         16.1007      20
   -1.2072574989E-01   -3.4380549016E-01         16.8861      21
   -1.1278790924E-01   -3.3428756196E-01         17.6715      22
   -1.0552606539E-01   -3.2510598964E-01         18.4569      23
   -9.8890130886E-02   -3.1627268432E-01         19.2423      24
   -9.2822215044E-02   -3.0775914817E-01         20.0277      25
   -8.7252331924E-02   -2.9959288512E-01         20.8131      26
   -8.2104828956E-02   -2.9172770005E-01         21.5984      27
   -7.7374695368E-02   -2.8419195133E-01         22.3838      28
   -7.3024514089E-02   -2.7696811574E-01         23.1692      29
   -6.9023287405E-02   -2.7003766906E-01         23.9546      30
   -6.5311528266E-02   -2.6338897747E-01         24.7400      31
   -6.1879394226E-02   -2.5699722239E-01         25.5254      32
   -5.8701608709E-02   -2.5088562677E-01         26.3108      33
   -5.5748675314E-02   -2.4502738289E-01         27.0962      34
   -5.3012930211E-02   -2.3940273851E-01         27.8816      35
   -5.0478887648E-02   -2.3398062497E-01         28.6670      36
   -4.8072972241E-02   -2.2876260641E-01         29.4524      37
   -4.5837217562E-02   -2.2375059371E-01         30.2378      38
   -4.3752240355E-02   -2.1895332093E-01         31.0232      39
   -4.1801803732E-02   -2.1432469550E-01         31.8086      40
   -3.9974355866E-02   -2.0987094918E-01         32.5940      41
   -3.8263073514E-02   -2.0559874157E-01         33.3794      42
   -3.6631792049E-02   -2.0147224485E-01         34.1648      43
   -3.5098705053E-02   -1.9753740742E-01         34.9502      44
   -3.3643421769E-02   -1.9372700550E-01         35.7356      45
   -3.2300023139E-02   -1.9005341222E-01         36.5210      46
   -3.1047268307E-02   -1.8648546482E-01         37.3064      47
   -2.9862125600E-02   -1.8303114891E-01         38.0918      48
   -2.8722795904E-02   -1.7969956720E-01         38.8772      49
   -2.7635307336E-02   -1.7648911699E-01         39.6626      50
   -2.6623808254E-02   -1.7337612934E-01         40.4480      51
   -2.5650345270E-02   -1.7036932528E-01         41.2334      52
   -2.4701832092E-02   -1.6746713346E-01         42.0188      53
   -2.3832882115E-02   -1.6465934757E-01         42.8042      54
   -2.3008996663E-02   -1.6194673978E-01         43.5896      55
   -2.2227365494E-02   -1.5931501832E-01         44.3750      56
   -2.1503020218E-02   -1.5674288627E-01         45.1604      57
   -2.0817785515E-02   -1.5425611887E-01         45.9458      58
   -2.0135914551E-02   -1.5186141158E-01         46.7312      59
   -1.9503928910E-02   -1.4952291735E-01         47.5166      60
   -1.8879168835E-02   -1.4724514465E-01         48.3020      61
   -1.8286585368E-02   -1.4504839209E-01         49.0874      62
   -1.7708808943E-02   -1.4290485258E-01         49.8728      63
   -1.7166329979E-02   -1.4082161124E-01         50.6582      64
   -1.6637869964E-02   -1.3881365616E-01         51.4436      65
   -1.6134028565E-02   -1.3685358542E-01         52.2290      66
   -1.5650676116E-02   -1.3493687299E-01         53.0144      67
   -1.5218878404E-02   -1.3306530271E-01         53.7998      68
   -1.4796649129E-02   -1.3124587913E-01         54.5852      69
   -1.4409382387E-02   -1.2949275004E-01         55.3706      70
   -1.4007857308E-02   -1.2775378087E-01         56.1560      71
   -1.3616444542E-02   -1.2605384083E-01         56.9414      72
   -1.3224084424E-02   -1.2439443353E-01         57.7268      73
   -1.2869494292E-02   -1.2281011649E-01         58.5122      74
   -1.2534008701E-02   -1.2127859599E-01         59.2976      75
   -1.2211064713E-02   -1.1976691184E-01         60.0830      76
   -1.1904488403E-02   -1.1828713627E-01         60.8684      77
   -1.1610112947E-02   -1.1685474702E-01         61.6538      78
   -1.1301271669E-02   -1.1546322348E-01         62.4392      79
   -1.1010084611E-02   -1.1409033949E-01         63.2246      80
   -1.0738855404E-02   -1.1276143560E-01         64.0100      81
   -1.0470340610E-02   -1.1145613134E-01         64.7953      82
   -1.0197336374E-02   -1.1017458483E-01         65.5807      83
   -9.9556191055E-03   -1.0891599781E-01         66.3661      84
   -9.7043522425E-03   -1.0769715516E-01         67.1515      85
   -9.4775449758E-03   -1.0649245087E-01         67.9369      86
   -9.2614741123E-03   -1.0532342739E-01         68.7223      87
   -9.0420414212E-03   -1.0419916966E-01         69.5077      88
   -8.8393679711E-03   -1.0307952500E-01         70.2931      89
   -8.6696070125E-03   -1.0198607335E-01         71.0785      90
   -8.4914061678E-03   -1.0091167578E-01         71.8639      91
   -8.3210409108E-03   -9.9851365608E-02         72.6493      92
   -8.1349562428E-03   -9.8802121180E-02         73.4347      93
   -7.9600336180E-03   -9.7780124566E-02         74.2201      94
   -7.8089638922E-03   -9.6775311629E-02         75.0055      95
   -7.6520025417E-03   -9.5793357149E-02         75.7909      96
   -7.4937500295E-03   -9.4832947717E-02         76.5763      97
   -7.3494282550E-03   -9.3876551103E-02         77.3617      98
   -7.2007780067E-03   -9.2956167381E-02         78.1471      99
   -7.0691424537E-03   -9.2066957759E-02         78.9325     100
   -6.9317966507E-03   -9.1189179698E-02         79.7179     101
   -6.7834165217E-03   -9.0325564430E-02         80.5033     102
   -6.6522852647E-03   -8.9482158282E-02         81.2887     103
   -6.5397678640E-03   -8.8656752250E-02         82.0741     104
   -6.4299656800E-03   -8.7853099294E-02         82.8595     105
   -6.3096858660E-03   -8.7059409495E-02         83.6449     106
   -6.1815144990E-03   -8.6279475846E-02         84.4303     107
   -6.0707249670E-03   -8.5474098315E-02         85.2157     108
   -5.9478128619E-03   -8.4692207222E-02         86.0011     109
   -5.8086579450E-03   -8.3942336729E-02         86.7865     110
   -5.6844667249E-03   -8.3214903670E-02         87.5719     111
   -5.5739676509E-03   -8.2491194993E-02         88.3573     112
   -5.4676029656E-03   -8.1772464958E-02         89.1427     113
   -5.3699597729E-03   -8.1078795216E-02         89.9281     114
   -5.2588008451E-03   -8.0375445720E-02         90.7135     115
   -5.1612970214E-03   -7.9700101625E-02         91.4989     116
   -5.0826719066E-03   -7.9043625947E-02         92.2843     117
   -5.0062794966E-03   -7.8398250026E-02         93.0697     118
   -4.9071561265E-03   -7.7754381920E-02         93.8551     119
   -4.8314853467E-03   -7.7136339046E-02         94.6405     120
   -4.7635944849E-03   -7.6523191215E-02         95.4259     121
   -4.6733345262E-03   -7.5910463183E-02         96.2113     122
   -4.5679577976E-03   -7.5314005417E-02         96.9967     123
   -4.5031679005E-03   -7.4727552534E-02         97.7821     124
   -4.4314491144E-03   -7.4156329188E-02         98.5675     125
   -4.3841213715E-03   -7.3595010755E-02         99.3529     126
   -4.3226806353E-03   -7.3022961993E-02        100.1383     127


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0.125/GGam.Sig_local_w_O4n0.600T0.125U6.0tp0.20 <==
   -5.7065451543E-01   -1.1754799984E-01          0.3927       0
   -5.5839115637E-01   -2.7291913629E-01          1.1781       1
   -5.3805350338E-01   -3.7373010968E-01          1.9635       2
   -5.1196339450E-01   -4.3876543346E-01          2.7489       3
   -4.8218598249E-01   -4.7982112519E-01          3.5343       4
   -4.5064416489E-01   -5.0435848382E-01          4.3197       5
   -4.1880969584E-01   -5.1725272868E-01          5.1051       6
   -3.8769152561E-01   -5.2190218492E-01          5.8905       7
   -3.5797225635E-01   -5.2069994057E-01          6.6759       8
   -3.3007001916E-01   -5.1537966500E-01          7.4613       9
   -3.0408767202E-01   -5.0718047529E-01          8.2467      10
   -2.8014984319E-01   -4.9702193595E-01          9.0321      11
   -2.5818715096E-01   -4.8555772902E-01          9.8175      12
   -2.3810797612E-01   -4.7327795833E-01         10.6029      13
   -2.1983328219E-01   -4.6057126249E-01         11.3883      14
   -2.0321620949E-01   -4.4772821075E-01         12.1737      15
   -1.8811375286E-01   -4.3494031462E-01         12.9591      16
   -1.7442630300E-01   -4.2230927230E-01         13.7445      17
   -1.6197901946E-01   -4.0989849675E-01         14.5299      18
   -1.5061278446E-01   -3.9784536251E-01         15.3153      19
   -1.4026982694E-01   -3.8617742858E-01         16.1007      20
   -1.3084636247E-01   -3.7496541014E-01         16.8861      21
   -1.2226114936E-01   -3.6414457337E-01         17.6715      22
   -1.1443262728E-01   -3.5373531207E-01         18.4569      23
   -1.0725829009E-01   -3.4373495034E-01         19.2423      24
   -1.0065714251E-01   -3.3415454923E-01         20.0277      25
   -9.4594717542E-02   -3.2500445067E-01         20.8131      26
   -8.9036347130E-02   -3.1623813775E-01         21.5984      27
   -8.3875003568E-02   -3.0784010985E-01         22.3838      28
   -7.9129296901E-02   -2.9980568668E-01         23.1692      29
   -7.4762703567E-02   -2.9208325207E-01         23.9546      30
   -7.0730410799E-02   -2.8469754548E-01         24.7400      31
   -6.7024414168E-02   -2.7766470559E-01         25.5254      32
   -6.3578904311E-02   -2.7091507761E-01         26.3108      33
   -6.0405033814E-02   -2.6440861242E-01         27.0962      34
   -5.7407375808E-02   -2.5818373728E-01         27.8816      35
   -5.4634703310E-02   -2.5223562518E-01         28.6670      36
   -5.1991977680E-02   -2.4653653475E-01         29.4524      37
   -4.9555404212E-02   -2.4105036573E-01         30.2378      38
   -4.7296664607E-02   -2.3574960743E-01         31.0232      39
   -4.5185509135E-02   -2.3070751782E-01         31.8086      40
   -4.3174989863E-02   -2.2586454639E-01         32.5940      41
   -4.1353556267E-02   -2.2121937814E-01         33.3794      42
   -3.9630316747E-02   -2.1671989717E-01         34.1648      43
   -3.7991408848E-02   -2.1238906155E-01         34.9502      44
   -3.6407218891E-02   -2.0819954260E-01         35.7356      45
   -3.4941118191E-02   -2.0417450373E-01         36.5210      46
   -3.3517080693E-02   -2.0029499165E-01         37.3064      47
   -3.2238871106E-02   -1.9656240248E-01         38.0918      48
   -3.0972443302E-02   -1.9295473038E-01         38.8772      49
   -2.9803016163E-02   -1.8944523255E-01         39.6626      50
   -2.8711411674E-02   -1.8606031632E-01         40.4480      51
   -2.7657055363E-02   -1.8279002579E-01         41.2334      52
   -2.6630418384E-02   -1.7968726397E-01         42.0188      53
   -2.5707219453E-02   -1.7665990519E-01         42.8042      54
   -2.4828219834E-02   -1.7371083652E-01         43.5896      55
   -2.3974182211E-02   -1.7087565848E-01         44.3750      56
   -2.3151270413E-02   -1.6811456763E-01         45.1604      57
   -2.2376063626E-02   -1.6542662146E-01         45.9458      58
   -2.1622645703E-02   -1.6279796980E-01         46.7312      59
   -2.0927717882E-02   -1.6024821696E-01         47.5166      60
   -2.0247950209E-02   -1.5777511524E-01         48.3020      61
   -1.9559999249E-02   -1.5539426906E-01         49.0874      62
   -1.8934946510E-02   -1.5306747001E-01         49.8728      63
   -1.8358972586E-02   -1.5080281894E-01         50.6582      64
   -1.7800371658E-02   -1.4861064996E-01         51.4436      65
   -1.7287050932E-02   -1.4651691157E-01         52.2290      66
   -1.6785354440E-02   -1.4448619013E-01         53.0144      67
   -1.6317327632E-02   -1.4252290409E-01         53.7998      68
   -1.5835572830E-02   -1.4057106320E-01         54.5852      69
   -1.5398575919E-02   -1.3863291503E-01         55.3706      70
   -1.4949910446E-02   -1.3678474712E-01         56.1560      71
   -1.4528122727E-02   -1.3499027092E-01         56.9414      72
   -1.4189486450E-02   -1.3321952300E-01         57.7268      73
   -1.3803930957E-02   -1.3152049768E-01         58.5122      74
   -1.3454221071E-02   -1.2983049326E-01         59.2976      75
   -1.3115970628E-02   -1.2821976653E-01         60.0830      76
   -1.2766157769E-02   -1.2667305379E-01         60.8684      77
   -1.2383692131E-02   -1.2511906012E-01         61.6538      78
   -1.2061094086E-02   -1.2359675134E-01         62.4392      79
   -1.1808883912E-02   -1.2212394652E-01         63.2246      80
   -1.1511623300E-02   -1.2068392413E-01         64.0100      81
   -1.1219558759E-02   -1.1924863540E-01         64.7953      82
   -1.0973237114E-02   -1.1787358283E-01         65.5807      83
   -1.0774624726E-02   -1.1652358337E-01         66.3661      84
   -1.0560742801E-02   -1.1520978348E-01         67.1515      85
   -1.0343913513E-02   -1.1391370315E-01         67.9369      86
   -1.0109010325E-02   -1.1261900756E-01         68.7223      87
   -9.8349906509E-03   -1.1137828109E-01         69.5077      88
   -9.6085744450E-03   -1.1016390583E-01         70.2931      89
   -9.3977620534E-03   -1.0896934096E-01         71.0785      90
   -9.2044360454E-03   -1.0781450400E-01         71.8639      91
   -8.9965095957E-03   -1.0667898231E-01         72.6493      92
   -8.7684628770E-03   -1.0552832151E-01         73.4347      93
   -8.5890932318E-03   -1.0445078863E-01         74.2201      94
   -8.3808707512E-03   -1.0340244693E-01         75.0055      95
   -8.1781327807E-03   -1.0237167689E-01         75.7909      96
   -8.0085214184E-03   -1.0132705839E-01         76.5763      97
   -7.8548794672E-03   -1.0034680622E-01         77.3617      98
   -7.6590696816E-03   -9.9359420856E-02         78.1471      99
   -7.5141926038E-03   -9.8415983122E-02         78.9325     100
   -7.3675566439E-03   -9.7473435694E-02         79.7179     101
   -7.2005752447E-03   -9.6532607276E-02         80.5033     102
   -7.0122684538E-03   -9.5621229991E-02         81.2887     103
   -6.9117715211E-03   -9.4686729740E-02         82.0741     104
   -6.7826719259E-03   -9.3779827284E-02         82.8595     105
   -6.6651308628E-03   -9.2913169156E-02         83.6449     106
   -6.4919442602E-03   -9.2035957005E-02         84.4303     107
   -6.3517659699E-03   -9.1244349465E-02         85.2157     108
   -6.1993784276E-03   -9.0464525819E-02         86.0011     109
   -6.1021213785E-03   -8.9700340115E-02         86.7865     110
   -5.9786371395E-03   -8.8945610038E-02         87.5719     111
   -5.8738569514E-03   -8.8196060489E-02         88.3573     112
   -5.7687688164E-03   -8.7465546867E-02         89.1427     113
   -5.6538274661E-03   -8.6717194581E-02         89.9281     114
   -5.5086954213E-03   -8.6014164283E-02         90.7135     115
   -5.3669452767E-03   -8.5246132223E-02         91.4989     116
   -5.2775896354E-03   -8.4523993182E-02         92.2843     117
   -5.2312947235E-03   -8.3808904327E-02         93.0697     118
   -5.1524287747E-03   -8.3118496320E-02         93.8551     119
   -5.0677260465E-03   -8.2443118413E-02         94.6405     120
   -4.9793574531E-03   -8.1764797961E-02         95.4259     121
   -4.8706143106E-03   -8.1072492158E-02         96.2113     122
   -4.7781439316E-03   -8.0372835073E-02         96.9967     123
   -4.6658141431E-03   -7.9726820852E-02         97.7821     124
   -4.6175101154E-03   -7.9148021339E-02         98.5675     125
   -4.5653200373E-03   -7.8539529043E-02         99.3529     126
   -4.4905544357E-03   -7.7879966216E-02        100.1383     127


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0.125/GGam.Sig_local_w_O5n0.600T0.125U6.0tp0.20 <==
   -5.9576810394E-01   -1.2649124956E-01          0.3927       0
   -5.8300829035E-01   -2.9118629311E-01          1.1781       1
   -5.6106258281E-01   -3.9630041527E-01          1.9635       2
   -5.3277491014E-01   -4.6290378835E-01          2.7489       3
   -5.0070448477E-01   -5.0416999344E-01          3.5343       4
   -4.6688703019E-01   -5.2818220438E-01          4.3197       5
   -4.3283896333E-01   -5.4015886464E-01          5.1051       6
   -3.9961708613E-01   -5.4366011421E-01          5.8905       7
   -3.6796009636E-01   -5.4123647001E-01          6.6759       8
   -3.3826532911E-01   -5.3465007599E-01          7.4613       9
   -3.1067301757E-01   -5.2514809331E-01          8.2467      10
   -2.8530132937E-01   -5.1371335749E-01          9.0321      11
   -2.6205351083E-01   -5.0100661987E-01          9.8175      12
   -2.4092461108E-01   -4.8749604226E-01         10.6029      13
   -2.2171619173E-01   -4.7357367448E-01         11.3883      14
   -2.0429967920E-01   -4.5961183232E-01         12.1737      15
   -1.8847752181E-01   -4.4575679051E-01         12.9591      16
   -1.7408978935E-01   -4.3216259881E-01         13.7445      17
   -1.6105972421E-01   -4.1889049309E-01         14.5299      18
   -1.4922596027E-01   -4.0596150971E-01         15.3153      19
   -1.3858328746E-01   -3.9355995659E-01         16.1007      20
   -1.2903092640E-01   -3.8159000036E-01         16.8861      21
   -1.2025740441E-01   -3.7014522935E-01         17.6715      22
   -1.1217789260E-01   -3.5911647143E-01         18.4569      23
   -1.0483651654E-01   -3.4855255656E-01         19.2423      24
   -9.8059189943E-02   -3.3848851943E-01         20.0277      25
   -9.1937674013E-02   -3.2876852293E-01         20.8131      26
   -8.6328880595E-02   -3.1957403943E-01         21.5984      27
   -8.1218799271E-02   -3.1074797836E-01         22.3838      28
   -7.6474117489E-02   -3.0234226614E-01         23.1692      29
   -7.2092529421E-02   -2.9439229997E-01         23.9546      30
   -6.8062146531E-02   -2.8674629957E-01         24.7400      31
   -6.4465059680E-02   -2.7937115274E-01         25.5254      32
   -6.1041501366E-02   -2.7240031548E-01         26.3108      33
   -5.7847328621E-02   -2.6576492280E-01         27.0962      34
   -5.4986046053E-02   -2.5943398744E-01         27.8816      35
   -5.2274485166E-02   -2.5332928341E-01         28.6670      36
   -4.9687815133E-02   -2.4746846159E-01         29.4524      37
   -4.7315823212E-02   -2.4184155920E-01         30.2378      38
   -4.5070949374E-02   -2.3642271928E-01         31.0232      39
   -4.3005871316E-02   -2.3126330403E-01         31.8086      40
   -4.1011710487E-02   -2.2628062809E-01         32.5940      41
   -3.9156718945E-02   -2.2142917355E-01         33.3794      42
   -3.7431097774E-02   -2.1681993369E-01         34.1648      43
   -3.5877151012E-02   -2.1238353583E-01         34.9502      44
   -3.4400404951E-02   -2.0809940323E-01         35.7356      45
   -3.3028456320E-02   -2.0404924216E-01         36.5210      46
   -3.1723516283E-02   -2.0011585413E-01         37.3064      47
   -3.0503754208E-02   -1.9632334943E-01         38.0918      48
   -2.9385530794E-02   -1.9278648245E-01         38.8772      49
   -2.8146683076E-02   -1.8928845731E-01         39.6626      50
   -2.6974470288E-02   -1.8594937807E-01         40.4480      51
   -2.5932635304E-02   -1.8261108473E-01         41.2334      52
   -2.4939919739E-02   -1.7938589069E-01         42.0188      53
   -2.4018096914E-02   -1.7622965315E-01         42.8042      54
   -2.3304782348E-02   -1.7313568958E-01         43.5896      55
   -2.2527266357E-02   -1.7020974874E-01         44.3750      56
   -2.1825402109E-02   -1.6740781047E-01         45.1604      57
   -2.1123456761E-02   -1.6476691639E-01         45.9458      58
   -2.0466511732E-02   -1.6220479138E-01         46.7312      59
   -1.9777078705E-02   -1.5974392049E-01         47.5166      60
   -1.9161593073E-02   -1.5742120603E-01         48.3020      61
   -1.8510644635E-02   -1.5505431006E-01         49.0874      62
   -1.7877027198E-02   -1.5270708506E-01         49.8728      63
   -1.7275563921E-02   -1.5037077584E-01         50.6582      64
   -1.6669758380E-02   -1.4805110230E-01         51.4436      65
   -1.6224451055E-02   -1.4592846117E-01         52.2290      66
   -1.5813634208E-02   -1.4377753629E-01         53.0144      67
   -1.5309960358E-02   -1.4172738717E-01         53.7998      68
   -1.4907700239E-02   -1.3969527006E-01         54.5852      69
   -1.4636060952E-02   -1.3771925653E-01         55.3706      70
   -1.4255564353E-02   -1.3584942435E-01         56.1560      71
   -1.3909281205E-02   -1.3413057410E-01         56.9414      72
   -1.3564769489E-02   -1.3244658702E-01         57.7268      73
   -1.3082305156E-02   -1.3081621165E-01         58.5122      74
   -1.2689819098E-02   -1.2916706460E-01         59.2976      75
   -1.2367354761E-02   -1.2752143793E-01         60.0830      76
   -1.1908398664E-02   -1.2586195132E-01         60.8684      77
   -1.1639918733E-02   -1.2427679671E-01         61.6538      78
   -1.1380173255E-02   -1.2271150884E-01         62.4392      79
   -1.1007344707E-02   -1.2116964746E-01         63.2246      80
   -1.0760033545E-02   -1.1963748279E-01         64.0100      81
   -1.0526263239E-02   -1.1819995800E-01         64.7953      82
   -1.0324379397E-02   -1.1680936005E-01         65.5807      83
   -1.0085898924E-02   -1.1550327587E-01         66.3661      84
   -9.8536235892E-03   -1.1423054601E-01         67.1515      85
   -9.6593251895E-03   -1.1303500878E-01         67.9369      86
   -9.4705951998E-03   -1.1179607702E-01         68.7223      87
   -9.2219707956E-03   -1.1058379900E-01         69.5077      88
   -8.9743810862E-03   -1.0935111680E-01         70.2931      89
   -8.7464352240E-03   -1.0817401566E-01         71.0785      90
   -8.4825199091E-03   -1.0694105389E-01         71.8639      91
   -8.2751441259E-03   -1.0579311783E-01         72.6493      92
   -8.1013978858E-03   -1.0483658130E-01         73.4347      93
   -7.9473516490E-03   -1.0369930732E-01         74.2201      94
   -7.9137923614E-03   -1.0262788534E-01         75.0055      95
   -7.8181888464E-03   -1.0161723678E-01         75.7909      96
   -7.7020833369E-03   -1.0055068433E-01         76.5763      97
   -7.6014412585E-03   -9.9591803474E-02         77.3617      98
   -7.4364210093E-03   -9.8711145113E-02         78.1471      99
   -7.1412888780E-03   -9.7731743059E-02         78.9325     100
   -6.9261857137E-03   -9.6717165179E-02         79.7179     101
   -6.6648818244E-03   -9.5774659904E-02         80.5033     102
   -6.5092201340E-03   -9.4834798215E-02         81.2887     103
   -6.2975210500E-03   -9.4004368513E-02         82.0741     104
   -6.1533287405E-03   -9.3133220770E-02         82.8595     105
   -6.0600015772E-03   -9.2280539917E-02         83.6449     106
   -5.9493200062E-03   -9.1336342424E-02         84.4303     107
   -5.8663662207E-03   -9.0434805531E-02         85.2157     108
   -5.8657826982E-03   -8.9599029079E-02         86.0011     109
   -5.9155883937E-03   -8.8857397611E-02         86.7865     110
   -5.9008777339E-03   -8.8148239718E-02         87.5719     111
   -5.7795065463E-03   -8.7442306445E-02         88.3573     112
   -5.4929561098E-03   -8.6747079160E-02         89.1427     113
   -5.2872015983E-03   -8.6071973570E-02         89.9281     114
   -5.0767023692E-03   -8.5356829625E-02         90.7135     115
   -4.9051752493E-03   -8.4599018786E-02         91.4989     116
   -4.8096476880E-03   -8.3811298938E-02         92.2843     117
   -4.6512691388E-03   -8.3175677409E-02         93.0697     118
   -4.5634294708E-03   -8.2425527042E-02         93.8551     119
   -4.5690762137E-03   -8.1751422643E-02         94.6405     120
   -4.6606051716E-03   -8.1080690933E-02         95.4259     121
   -4.6728717725E-03   -8.0406247703E-02         96.2113     122
   -4.6126585114E-03   -7.9763474777E-02         96.9967     123
   -4.5176137601E-03   -7.9120274506E-02         97.7821     124
   -4.3554456970E-03   -7.8502974174E-02         98.5675     125
   -4.2150317480E-03   -7.8021387744E-02         99.3529     126
   -4.1269135864E-03   -7.7416520169E-02        100.1383     127


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0.125/GGam.Sig_local_w_O6n0.600T0.125U6.0tp0.20 <==
   -6.1035309384E-01   -1.2017309017E-01          0.3927       0
   -6.0186239238E-01   -2.8567090116E-01          1.1781       1
   -5.8070147278E-01   -3.9504615099E-01          1.9635       2
   -5.5091595025E-01   -4.6557667715E-01          2.7489       3
   -5.1618092694E-01   -5.0947545142E-01          3.5343       4
   -4.7931347684E-01   -5.3468656120E-01          4.3197       5
   -4.4238172294E-01   -5.4705801352E-01          5.1051       6
   -4.0649688658E-01   -5.5037704798E-01          5.8905       7
   -3.7245637520E-01   -5.4747781896E-01          6.6759       8
   -3.4064470008E-01   -5.3993085358E-01          7.4613       9
   -3.1129263213E-01   -5.2961168532E-01          8.2467      10
   -2.8455106704E-01   -5.1722760933E-01          9.0321      11
   -2.6027704082E-01   -5.0348251072E-01          9.8175      12
   -2.3832417665E-01   -4.8897515390E-01         10.6029      13
   -2.1861057180E-01   -4.7426936804E-01         11.3883      14
   -2.0059445889E-01   -4.5951087585E-01         12.1737      15
   -1.8445302373E-01   -4.4501721066E-01         12.9591      16
   -1.7002248142E-01   -4.3079077412E-01         13.7445      17
   -1.5680966625E-01   -4.1714639571E-01         14.5299      18
   -1.4505982274E-01   -4.0373802876E-01         15.3153      19
   -1.3464712589E-01   -3.9093087840E-01         16.1007      20
   -1.2507318887E-01   -3.7866976994E-01         16.8861      21
   -1.1626234186E-01   -3.6693922070E-01         17.6715      22
   -1.0830140466E-01   -3.5563152144E-01         18.4569      23
   -1.0091362288E-01   -3.4487122454E-01         19.2423      24
   -9.4190375425E-02   -3.3461423004E-01         20.0277      25
   -8.8181150224E-02   -3.2499369796E-01         20.8131      26
   -8.2738019398E-02   -3.1564642377E-01         21.5984      27
   -7.7791362958E-02   -3.0691237342E-01         22.3838      28
   -7.3153712826E-02   -2.9834213250E-01         23.1692      29
   -6.9028270565E-02   -2.9047468562E-01         23.9546      30
   -6.5156135865E-02   -2.8283976991E-01         24.7400      31
   -6.1818079109E-02   -2.7561683238E-01         25.5254      32
   -5.8544025326E-02   -2.6857906270E-01         26.3108      33
   -5.5496564718E-02   -2.6177950573E-01         27.0962      34
   -5.2400176700E-02   -2.5537987230E-01         27.8816      35
   -4.9605961070E-02   -2.4935951827E-01         28.6670      36
   -4.7049924557E-02   -2.4367065420E-01         29.4524      37
   -4.4688810845E-02   -2.3782519127E-01         30.2378      38
   -4.2643564094E-02   -2.3235401991E-01         31.0232      39
   -4.0671279766E-02   -2.2709422634E-01         31.8086      40
   -3.9007781461E-02   -2.2202772335E-01         32.5940      41
   -3.7514921059E-02   -2.1750632732E-01         33.3794      42
   -3.5892314882E-02   -2.1283850270E-01         34.1648      43
   -3.4288092847E-02   -2.0846179500E-01         34.9502      44
   -3.2682302162E-02   -2.0418753663E-01         35.7356      45
   -3.1564016026E-02   -2.0017012932E-01         36.5210      46
   -3.0315391752E-02   -1.9628047042E-01         37.3064      47
   -2.9169432023E-02   -1.9255772188E-01         38.0918      48
   -2.7891503046E-02   -1.8908062749E-01         38.8772      49
   -2.6779500210E-02   -1.8562401395E-01         39.6626      50
   -2.5717907178E-02   -1.8210621011E-01         40.4480      51
   -2.4814612847E-02   -1.7894300302E-01         41.2334      52
   -2.4190214245E-02   -1.7579202441E-01         42.0188      53
   -2.3346636975E-02   -1.7272036753E-01         42.8042      54
   -2.2333086919E-02   -1.6977889706E-01         43.5896      55
   -2.1413623180E-02   -1.6685892952E-01         44.3750      56
   -2.0502303728E-02   -1.6384109297E-01         45.1604      57
   -1.9839803608E-02   -1.6143486093E-01         45.9458      58
   -1.9499612753E-02   -1.5901520918E-01         46.7312      59
   -1.8698665190E-02   -1.5645036003E-01         47.5166      60
   -1.8063812538E-02   -1.5410278046E-01         48.3020      61
   -1.7521893393E-02   -1.5167067512E-01         49.0874      62
   -1.6799629235E-02   -1.4948478414E-01         49.8728      63
   -1.6093793561E-02   -1.4722335794E-01         50.6582      64
   -1.5807066344E-02   -1.4484855683E-01         51.4436      65
   -1.5258493928E-02   -1.4258167008E-01         52.2290      66
   -1.4865134030E-02   -1.4044450023E-01         53.0144      67
   -1.4665495030E-02   -1.3861569302E-01         53.7998      68
   -1.4276269547E-02   -1.3698859513E-01         54.5852      69
   -1.3839442848E-02   -1.3521349218E-01         55.3706      70
   -1.3335978791E-02   -1.3327738945E-01         56.1560      71
   -1.2954679548E-02   -1.3138205157E-01         56.9414      72
   -1.2843325064E-02   -1.2955814499E-01         57.7268      73
   -1.2551156259E-02   -1.2771462243E-01         58.5122      74
   -1.2157905224E-02   -1.2624499133E-01         59.2976      75
   -1.1620697690E-02   -1.2486252971E-01         60.0830      76
   -1.1269615040E-02   -1.2316572949E-01         60.8684      77
   -1.1086571766E-02   -1.2159060201E-01         61.6538      78
   -1.0668956883E-02   -1.2016338943E-01         62.4392      79
   -1.0379134571E-02   -1.1868949994E-01         63.2246      80
   -1.0030087316E-02   -1.1711316079E-01         64.0100      81
   -9.7729779660E-03   -1.1571125595E-01         64.7953      82
   -9.5856451149E-03   -1.1454015445E-01         65.5807      83
   -9.1832550618E-03   -1.1317469265E-01         66.3661      84
   -8.8565848487E-03   -1.1178818570E-01         67.1515      85
   -8.9686117140E-03   -1.1052074523E-01         67.9369      86
   -9.0026163080E-03   -1.0925403099E-01         68.7223      87
   -8.6047901654E-03   -1.0814064546E-01         69.5077      88
   -8.1716222640E-03   -1.0706583668E-01         70.2931      89
   -8.0814045463E-03   -1.0579687120E-01         71.0785      90
   -7.8656552917E-03   -1.0488897435E-01         71.8639      91
   -7.9134404160E-03   -1.0395818003E-01         72.6493      92
   -7.7444114976E-03   -1.0290273360E-01         73.4347      93
   -7.7134903832E-03   -1.0177642347E-01         74.2201      94
   -7.5330225460E-03   -1.0074793552E-01         75.0055      95
   -7.3447374409E-03   -9.9557629372E-02         75.7909      96
   -6.9096158798E-03   -9.8700099019E-02         76.5763      97
   -6.8761736788E-03   -9.7766443740E-02         77.3617      98
   -6.8220473215E-03   -9.6637387108E-02         78.1471      99
   -6.7312982756E-03   -9.5761990806E-02         78.9325     100
   -6.5088680394E-03   -9.4888208730E-02         79.7179     101
   -6.1604924139E-03   -9.3888063202E-02         80.5033     102
   -6.2498999072E-03   -9.3103379999E-02         81.2887     103
   -6.0917123582E-03   -9.2295818596E-02         82.0741     104
   -5.9030600382E-03   -9.1310492748E-02         82.8595     105
   -5.6706854907E-03   -9.0487482722E-02         83.6449     106
   -5.3930338056E-03   -8.9505960412E-02         84.4303     107
   -5.2559011081E-03   -8.8529346609E-02         85.2157     108
   -5.4577466581E-03   -8.7699905732E-02         86.0011     109
   -5.6246679637E-03   -8.7135769815E-02         86.7865     110
   -5.2891840410E-03   -8.6474853579E-02         87.5719     111
   -5.1830487118E-03   -8.5870092468E-02         88.3573     112
   -4.9173972080E-03   -8.5083440589E-02         89.1427     113
   -4.9402950873E-03   -8.4306823183E-02         89.9281     114
   -4.8775462787E-03   -8.3428038658E-02         90.7135     115
   -4.5482658363E-03   -8.2779292696E-02         91.4989     116
   -4.3059817155E-03   -8.2075120365E-02         92.2843     117
   -4.0847874886E-03   -8.1472434871E-02         93.0697     118
   -3.9649409373E-03   -8.0637937885E-02         93.8551     119
   -3.9159773123E-03   -8.0040525463E-02         94.6405     120
   -3.8103348514E-03   -7.9396633796E-02         95.4259     121
   -3.9007163758E-03   -7.8874428486E-02         96.2113     122
   -4.1604391159E-03   -7.8179463074E-02         96.9967     123
   -4.1868618599E-03   -7.7502698251E-02         97.7821     124
   -4.4847355730E-03   -7.6733002245E-02         98.5675     125
   -4.1453772544E-03   -7.5970435828E-02         99.3529     126
   -4.1132059039E-03   -7.5279630457E-02        100.1383     127


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0.125/GGam.Sig_local_w_O7n0.600T0.125U6.0tp0.20 <==
   -6.1631896878E-01   -1.1199710130E-01          0.3927       0
   -6.1227354008E-01   -2.7571515777E-01          1.1781       1
   -5.9231797195E-01   -3.8778761840E-01          1.9635       2
   -5.6113194768E-01   -4.6059371121E-01          2.7489       3
   -5.2440732439E-01   -5.0615633251E-01          3.5343       4
   -4.8544624214E-01   -5.3260485538E-01          4.3197       5
   -4.4647071364E-01   -5.4484568544E-01          5.1051       6
   -4.0906451866E-01   -5.4832408911E-01          5.8905       7
   -3.7372318096E-01   -5.4521823352E-01          6.6759       8
   -3.4063859876E-01   -5.3788936526E-01          7.4613       9
   -3.1092773936E-01   -5.2741122908E-01          8.2467      10
   -2.8318141821E-01   -5.1493341916E-01          9.0321      11
   -2.5835105551E-01   -5.0106652203E-01          9.8175      12
   -2.3639384003E-01   -4.8610485172E-01         10.6029      13
   -2.1614995212E-01   -4.7116419417E-01         11.3883      14
   -1.9825048926E-01   -4.5594991208E-01         12.1737      15
   -1.8226253351E-01   -4.4115188759E-01         12.9591      16
   -1.6763526145E-01   -4.2701475842E-01         13.7445      17
   -1.5440146242E-01   -4.1322312475E-01         14.5299      18
   -1.4235523914E-01   -4.0001600218E-01         15.3153      19
   -1.3192183181E-01   -3.8758067027E-01         16.1007      20
   -1.2267242482E-01   -3.7541146981E-01         16.8861      21
   -1.1409775870E-01   -3.6322994171E-01         17.6715      22
   -1.0613497553E-01   -3.5168173252E-01         18.4569      23
   -9.9122042249E-02   -3.4027652041E-01         19.2423      24
   -9.2597032596E-02   -3.3035132571E-01         20.0277      25
   -8.7761833077E-02   -3.2110361899E-01         20.8131      26
   -8.1927254275E-02   -3.1228714110E-01         21.5984      27
   -7.7028912255E-02   -3.0348452668E-01         22.3838      28
   -7.1753896431E-02   -2.9464939282E-01         23.1692      29
   -6.7210647460E-02   -2.8662341449E-01         23.9546      30
   -6.3765267041E-02   -2.7922261646E-01         24.7400      31
   -6.0243163866E-02   -2.7219438446E-01         25.5254      32
   -5.7034892950E-02   -2.6535040845E-01         26.3108      33
   -5.4043625274E-02   -2.5860174089E-01         27.0962      34
   -5.1178560561E-02   -2.5283952501E-01         27.8816      35
   -4.8809542708E-02   -2.4643169260E-01         28.6670      36
   -4.6607444156E-02   -2.4010833196E-01         29.4524      37
   -4.4454388332E-02   -2.3481866005E-01         30.2378      38
   -4.1809395703E-02   -2.2998322574E-01         31.0232      39
   -4.0084979633E-02   -2.2478516803E-01         31.8086      40
   -3.8524944271E-02   -2.2022608616E-01         32.5940      41
   -3.7348312754E-02   -2.1514236034E-01         33.3794      42
   -3.4938319111E-02   -2.1059219948E-01         34.1648      43
   -3.3754935791E-02   -2.0654459918E-01         34.9502      44
   -3.2640913285E-02   -2.0217019287E-01         35.7356      45
   -3.0859211388E-02   -1.9840143727E-01         36.5210      46
   -2.9387095024E-02   -1.9493421925E-01         37.3064      47
   -2.8248104785E-02   -1.9098836514E-01         38.0918      48
   -2.6886845889E-02   -1.8755651614E-01         38.8772      49
   -2.5275651747E-02   -1.8422820698E-01         39.6626      50
   -2.4676858588E-02   -1.8039044457E-01         40.4480      51
   -2.4298188354E-02   -1.7711209127E-01         41.2334      52
   -2.3329293616E-02   -1.7423267293E-01         42.0188      53
   -2.2903509295E-02   -1.7064569142E-01         42.8042      54
   -2.1878836677E-02   -1.6756389825E-01         43.5896      55
   -2.1377407842E-02   -1.6501450671E-01         44.3750      56
   -2.0511727953E-02   -1.6201173043E-01         45.1604      57
   -2.0183109160E-02   -1.5990492393E-01         45.9458      58
   -1.8916252669E-02   -1.5796298088E-01         46.7312      59
   -1.8271482738E-02   -1.5515845567E-01         47.5166      60
   -1.7821487481E-02   -1.5260342703E-01         48.3020      61
   -1.7205554138E-02   -1.5057874387E-01         49.0874      62
   -1.7084801611E-02   -1.4842913516E-01         49.8728      63
   -1.6076830037E-02   -1.4645649994E-01         50.6582      64
   -1.4727122238E-02   -1.4481852367E-01         51.4436      65
   -1.4983875830E-02   -1.4255120707E-01         52.2290      66
   -1.4674323235E-02   -1.4034372377E-01         53.0144      67
   -1.5139111485E-02   -1.3861288628E-01         53.7998      68
   -1.4202565189E-02   -1.3671697818E-01         54.5852      69
   -1.4076223885E-02   -1.3430354910E-01         55.3706      70
   -1.3436607846E-02   -1.3249149957E-01         56.1560      71
   -1.3018837122E-02   -1.3109975978E-01         56.9414      72
   -1.2610285193E-02   -1.2901209137E-01         57.7268      73
   -1.2123616255E-02   -1.2702660763E-01         58.5122      74
   -1.1763759318E-02   -1.2595251062E-01         59.2976      75
   -1.1550524786E-02   -1.2407450132E-01         60.0830      76
   -1.1115087700E-02   -1.2164348399E-01         60.8684      77
   -1.0494767565E-02   -1.2011920371E-01         61.6538      78
   -1.0511568959E-02   -1.1816336847E-01         62.4392      79
   -1.0128526235E-02   -1.1739527724E-01         63.2246      80
   -1.0347572272E-02   -1.1642583769E-01         64.0100      81
   -9.7565593788E-03   -1.1499098219E-01         64.7953      82
   -9.1785606766E-03   -1.1361097888E-01         65.5807      83
   -8.8518486823E-03   -1.1201155026E-01         66.3661      84
   -9.5739664377E-03   -1.1099541249E-01         67.1515      85
   -9.4905986734E-03   -1.1011278221E-01         67.9369      86
   -9.7773160733E-03   -1.0907927698E-01         68.7223      87
   -9.0169228761E-03   -1.0766846475E-01         69.5077      88
   -7.8765512739E-03   -1.0585170738E-01         70.2931      89
   -7.7543103329E-03   -1.0458091898E-01         71.0785      90
   -7.6896673672E-03   -1.0326818766E-01         71.8639      91
   -7.4562612890E-03   -1.0238828513E-01         72.6493      92
   -7.0603244571E-03   -1.0193616793E-01         73.4347      93
   -6.9991259294E-03   -1.0069836769E-01         74.2201      94
   -7.0474451643E-03   -9.9789921371E-02         75.0055      95
   -7.2761176662E-03   -9.8393332727E-02         75.7909      96
   -6.9541775558E-03   -9.8182040995E-02         76.5763      97
   -6.7348694592E-03   -9.7043834838E-02         77.3617      98
   -6.7750253266E-03   -9.5720725150E-02         78.1471      99
   -7.6461073022E-03   -9.4438134970E-02         78.9325     100
   -6.8546183328E-03   -9.3780835442E-02         79.7179     101
   -6.3435889684E-03   -9.3321374631E-02         80.5033     102
   -5.3849951484E-03   -9.2309485135E-02         81.2887     103
   -4.7131047034E-03   -9.1510424087E-02         82.0741     104
   -4.6378848835E-03   -9.1057003656E-02         82.8595     105
   -5.1526667244E-03   -9.0130915244E-02         83.6449     106
   -5.2845861660E-03   -8.9309305584E-02         84.4303     107
   -4.6012342035E-03   -8.8384689646E-02         85.2157     108
   -4.6165890734E-03   -8.7335326077E-02         86.0011     109
   -4.2477042633E-03   -8.6148781406E-02         86.7865     110
   -4.6029026511E-03   -8.5390036118E-02         87.5719     111
   -5.1079130804E-03   -8.4799629513E-02         88.3573     112
   -5.4416216090E-03   -8.4097242057E-02         89.1427     113
   -5.2269095425E-03   -8.3485812990E-02         89.9281     114
   -5.6982464582E-03   -8.2673200778E-02         90.7135     115
   -5.3599452572E-03   -8.2789984760E-02         91.4989     116
   -5.0626586560E-03   -8.2238407029E-02         92.2843     117
   -5.0707161071E-03   -8.1192134946E-02         93.0697     118
   -4.8240552060E-03   -8.0696869751E-02         93.8551     119
   -4.6198703555E-03   -8.0490161753E-02         94.6405     120
   -3.6047016928E-03   -7.9201688828E-02         95.4259     121
   -3.6673924111E-03   -7.7800551698E-02         96.2113     122
   -3.7066288053E-03   -7.6710829102E-02         96.9967     123
   -3.3487502240E-03   -7.6278229577E-02         97.7821     124
   -2.9338612150E-03   -7.6117216006E-02         98.5675     125
   -2.9348141844E-03   -7.5196825336E-02         99.3529     126
   -3.5367334635E-03   -7.4771613865E-02        100.1383     127


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0.25/D_DCA <==
0.6 0.0311145717115 0.000115138243987


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0.25/D_DCA_size20.0 <==
0.59941829371 0.000355831313692 -2.76882426502 0.0313841625768 9.31955402821e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0.25/D_DCA_size32.0 <==
0.599428022964 0.000921301503796 -2.76758438885 0.0312273079262 0.000329954933235


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0.25/D_DCA_size34.0 <==
0.59936989574 0.000983447546106 -2.76596532224 0.0312195476967 0.000354015648028


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0.25/D_DCA_size50.0 <==
0.599529847032 0.00133188307419 -2.76627937326 0.0312622906657 0.000468818524611


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0.25/D_DiagMC_GGam <==
0.6000    0.0006    -2.78    0.03    0.032    0.003


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0.25/E_DCA <==
0.6 -1.21240396827 0.00185920710371


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0.25/E_DCA_size20.0 <==
0.59941829371 0.000355831313692 -2.76882426502 -1.21013477037 0.000133042184228


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0.25/E_DCA_size32.0 <==
0.599428022964 0.000921301503796 -2.76758438885 -1.21228918085 0.000230034022266


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0.25/E_DCA_size34.0 <==
0.59936989574 0.000983447546106 -2.76596532224 -1.21179133735 0.000110489200523


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0.25/E_DCA_size50.0 <==
0.599529847032 0.00133188307419 -2.76627937326 -1.21078813514 0.000233982869939


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0.25/E_DiagMC_GGam <==
0.6000    0.0006    -2.78    0.03    -1.209    0.006


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0.25/GGam.Sig_local_w_O1n0.600T0.250U6.0tp0.20 <==
   -3.5741198093E-01   -1.0841390434E-01          0.7854       0
   -3.3724591866E-01   -2.3852005486E-01          2.3562       1
   -3.0302136529E-01   -3.0705054771E-01          3.9270       2
   -2.6477308212E-01   -3.3750359163E-01          5.4978       3
   -2.2837984069E-01   -3.4585653914E-01          7.0686       4
   -1.9618938885E-01   -3.4195700054E-01          8.6394       5
   -1.6866880401E-01   -3.3157708783E-01         10.2102       6
   -1.4550352908E-01   -3.1805581580E-01         11.7810       7
   -1.2610623984E-01   -3.0329856253E-01         13.3518       8
   -1.0988835277E-01   -2.8836903617E-01         14.9226       9
   -9.6299538601E-02   -2.7382668694E-01         16.4934      10
   -8.4866713814E-02   -2.5998647115E-01         18.0642      11
   -7.5200148191E-02   -2.4697307213E-01         19.6350      12
   -6.6978969571E-02   -2.3482288684E-01         21.2058      13
   -5.9953775351E-02   -2.2352749549E-01         22.7765      14
   -5.3916828742E-02   -2.1306792249E-01         24.3473      15
   -4.8697166878E-02   -2.0338095588E-01         25.9181      16
   -4.4162325594E-02   -1.9440902149E-01         27.4889      17
   -4.0197682245E-02   -1.8609246337E-01         29.0597      18
   -3.6719689743E-02   -1.7838124200E-01         30.6305      19
   -3.3661917684E-02   -1.7121420608E-01         32.2013      20
   -3.0954254325E-02   -1.6455152411E-01         33.7721      21
   -2.8548404902E-02   -1.5834511641E-01         35.3429      22
   -2.6407880564E-02   -1.5255302787E-01         36.9137      23
   -2.4490689835E-02   -1.4713872349E-01         38.4845      24
   -2.2760196931E-02   -1.4208207540E-01         40.0553      25
   -2.1198323069E-02   -1.3733391356E-01         41.6261      26
   -1.9795315471E-02   -1.3287495475E-01         43.1969      27
   -1.8523616131E-02   -1.2867819183E-01         44.7677      28
   -1.7367246234E-02   -1.2472190756E-01         46.3385      29
   -1.6314224345E-02   -1.2098356645E-01         47.9093      30
   -1.5340648750E-02   -1.1745888337E-01         49.4801      31
   -1.4457025653E-02   -1.1412777343E-01         51.0509      32
   -1.3652735672E-02   -1.1097879380E-01         52.6217      33
   -1.2918387217E-02   -1.0799218575E-01         54.1925      34
   -1.2234724649E-02   -1.0514992981E-01         55.7633      35
   -1.1588853892E-02   -1.0244860415E-01         57.3341      36
   -1.0992197588E-02   -9.9893378946E-02         58.9049      37
   -1.0450622539E-02   -9.7453497647E-02         60.4757      38
   -9.9421199347E-03   -9.5117054188E-02         62.0465      39
   -9.4634217030E-03   -9.2891544751E-02         63.6173      40
   -9.0272909108E-03   -9.0768672914E-02         65.1880      41
   -8.6080300573E-03   -8.8737484289E-02         66.7588      42
   -8.2152904383E-03   -8.6794520261E-02         68.3296      43
   -7.8592586279E-03   -8.4928072339E-02         69.9004      44
   -7.5141294961E-03   -8.3137930382E-02         71.4712      45
   -7.1955529884E-03   -8.1430965820E-02         73.0420      46
   -6.8916828047E-03   -7.9779666111E-02         74.6128      47
   -6.6074755310E-03   -7.8180966621E-02         76.1836      48
   -6.3375100479E-03   -7.6655657133E-02         77.7544      49
   -6.0926875187E-03   -7.5189472635E-02         79.3252      50
   -5.8603827204E-03   -7.3778461303E-02         80.8960      51
   -5.6253417193E-03   -7.2415987483E-02         82.4668      52
   -5.4152503326E-03   -7.1113488793E-02         84.0376      53
   -5.2133293911E-03   -6.9853123165E-02         85.6084      54
   -5.0277666851E-03   -6.8636769195E-02         87.1792      55
   -4.8466476177E-03   -6.7458579944E-02         88.7500      56
   -4.6786337079E-03   -6.6331084610E-02         90.3208      57
   -4.5188175910E-03   -6.5227609624E-02         91.8916      58
   -4.3727625733E-03   -6.4144658008E-02         93.4624      59
   -4.2366683825E-03   -6.3109560502E-02         95.0332      60
   -4.1033238993E-03   -6.2109432924E-02         96.6040      61
   -3.9753204670E-03   -6.1133956976E-02         98.1748      62
   -3.8476884048E-03   -6.0191081048E-02         99.7456      63
   -3.7335679424E-03   -5.9284787675E-02        101.3164      64
   -3.6231543023E-03   -5.8408554901E-02        102.8872      65
   -3.5076037327E-03   -5.7547604897E-02        104.4580      66
   -3.4039587559E-03   -5.6716426234E-02        106.0288      67
   -3.3069428723E-03   -5.5897615988E-02        107.5995      68
   -3.2033369102E-03   -5.5106934441E-02        109.1703      69
   -3.1097386236E-03   -5.4343016859E-02        110.7411      70
   -3.0266537985E-03   -5.3592487919E-02        112.3119      71
   -2.9389450803E-03   -5.2862923466E-02        113.8827      72
   -2.8468521211E-03   -5.2158597397E-02        115.4535      73
   -2.7565934429E-03   -5.1480159215E-02        117.0243      74
   -2.6762890547E-03   -5.0820776663E-02        118.5951      75
   -2.6023432173E-03   -5.0169400306E-02        120.1659      76
   -2.5410363661E-03   -4.9533629691E-02        121.7367      77
   -2.4772997850E-03   -4.8909488296E-02        123.3075      78
   -2.4137544681E-03   -4.8298958191E-02        124.8783      79
   -2.3468909930E-03   -4.7716246368E-02        126.4491      80
   -2.2806500777E-03   -4.7134111031E-02        128.0199      81
   -2.2244291573E-03   -4.6568725166E-02        129.5907      82
   -2.1721473450E-03   -4.6020454714E-02        131.1615      83
   -2.1205944742E-03   -4.5485753797E-02        132.7323      84
   -2.0652957227E-03   -4.4956769223E-02        134.3031      85
   -2.0034393385E-03   -4.4448828746E-02        135.8739      86
   -1.9515936560E-03   -4.3946896600E-02        137.4447      87
   -1.9011318264E-03   -4.3460280825E-02        139.0155      88
   -1.8561581088E-03   -4.2976511479E-02        140.5863      89
   -1.8057013843E-03   -4.2502339764E-02        142.1571      90
   -1.7626947294E-03   -4.2040036626E-02        143.7279      91
   -1.7281332400E-03   -4.1591729361E-02        145.2987      92
   -1.6940337831E-03   -4.1152880060E-02        146.8695      93
   -1.6552394500E-03   -4.0720809681E-02        148.4403      94
   -1.6328807868E-03   -4.0307036705E-02        150.0110      95
   -1.5875400208E-03   -3.9889986593E-02        151.5818      96
   -1.5555184800E-03   -3.9488238091E-02        153.1526      97
   -1.5064109463E-03   -3.9088619707E-02        154.7234      98
   -1.4699229962E-03   -3.8702244645E-02        156.2942      99
   -1.4349287778E-03   -3.8321242459E-02        157.8650     100
   -1.4050119639E-03   -3.7941092864E-02        159.4358     101
   -1.3793627256E-03   -3.7570742003E-02        161.0066     102
   -1.3547027715E-03   -3.7203053696E-02        162.5774     103
   -1.3229616337E-03   -3.6856366070E-02        164.1482     104
   -1.2879501200E-03   -3.6504716976E-02        165.7190     105
   -1.2589047750E-03   -3.6160345062E-02        167.2898     106
   -1.2389957141E-03   -3.5823662472E-02        168.8606     107
   -1.2092786751E-03   -3.5492524604E-02        170.4314     108
   -1.1821587581E-03   -3.5179467905E-02        172.0022     109
   -1.1561393750E-03   -3.4860183564E-02        173.5730     110
   -1.1283253610E-03   -3.4558115562E-02        175.1438     111
   -1.0973522206E-03   -3.4247794110E-02        176.7146     112
   -1.0822760562E-03   -3.3947487365E-02        178.2854     113
   -1.0591488817E-03   -3.3649284447E-02        179.8562     114
   -1.0385169954E-03   -3.3366323106E-02        181.4270     115
   -1.0178442824E-03   -3.3087744178E-02        182.9978     116
   -9.9442391911E-04   -3.2811852627E-02        184.5686     117
   -9.7237886576E-04   -3.2542922454E-02        186.1394     118
   -9.5190938999E-04   -3.2281955914E-02        187.7102     119
   -9.3430750396E-04   -3.2023994165E-02        189.2810     120
   -9.2049333268E-04   -3.1759209349E-02        190.8518     121
   -9.0224143071E-04   -3.1505438233E-02        192.4226     122
   -8.8305010974E-04   -3.1248329617E-02        193.9933     123
   -8.6783200690E-04   -3.0993165584E-02        195.5641     124
   -8.6072654395E-04   -3.0747328899E-02        197.1349     125
   -8.5539772691E-04   -3.0503034525E-02        198.7057     126
   -8.4734220282E-04   -3.0257315136E-02        200.2765     127


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0.25/GGam.Sig_local_w_O3n0.600T0.250U6.0tp0.20 <==
   -5.0292140652E-01   -1.6564129219E-01          0.7854       0
   -4.7561033853E-01   -3.3791488591E-01          2.3562       1
   -4.2716534658E-01   -4.2014672411E-01          3.9270       2
   -3.7175501010E-01   -4.5271962666E-01          5.4978       3
   -3.1838248168E-01   -4.5798908643E-01          7.0686       4
   -2.7097444320E-01   -4.4852556292E-01          8.6394       5
   -2.3050405868E-01   -4.3156469908E-01         10.2102       6
   -1.9662950423E-01   -4.1125510981E-01         11.7810       7
   -1.6857011552E-01   -3.8992343104E-01         13.3518       8
   -1.4532866279E-01   -3.6877048922E-01         14.9226       9
   -1.2607832438E-01   -3.4853424249E-01         16.4934      10
   -1.1011033133E-01   -3.2950407735E-01         18.0642      11
   -9.6727720975E-02   -3.1181538967E-01         19.6350      12
   -8.5453632686E-02   -2.9544605817E-01         21.2058      13
   -7.5917499067E-02   -2.8036344928E-01         22.7765      14
   -6.7816635308E-02   -2.6646935491E-01         24.3473      15
   -6.0857646279E-02   -2.5369753242E-01         25.9181      16
   -5.4888614679E-02   -2.4194722884E-01         27.4889      17
   -4.9745952513E-02   -2.3109164252E-01         29.0597      18
   -4.5228621285E-02   -2.2111985015E-01         30.6305      19
   -4.1288386193E-02   -2.1189561266E-01         32.2013      20
   -3.7839685638E-02   -2.0337361886E-01         33.7721      21
   -3.4815843715E-02   -1.9540715556E-01         35.3429      22
   -3.2103143407E-02   -1.8800203896E-01         36.9137      23
   -2.9692543121E-02   -1.8111686499E-01         38.4845      24
   -2.7547811202E-02   -1.7468922500E-01         40.0553      25
   -2.5607145578E-02   -1.6869619313E-01         41.6261      26
   -2.3832152657E-02   -1.6308055686E-01         43.1969      27
   -2.2250512190E-02   -1.5780794764E-01         44.7677      28
   -2.0835586448E-02   -1.5282623535E-01         46.3385      29
   -1.9517169284E-02   -1.4818146373E-01         47.9093      30
   -1.8337259100E-02   -1.4377896702E-01         49.4801      31
   -1.7250220239E-02   -1.3961357806E-01         51.0509      32
   -1.6262878564E-02   -1.3566790827E-01         52.6217      33
   -1.5341674407E-02   -1.3192871836E-01         54.1925      34
   -1.4531778470E-02   -1.2840003811E-01         55.7633      35
   -1.3781975164E-02   -1.2507404241E-01         57.3341      36
   -1.3057873703E-02   -1.2190973300E-01         58.9049      37
   -1.2381987468E-02   -1.1886046430E-01         60.4757      38
   -1.1784970368E-02   -1.1595110894E-01         62.0465      39
   -1.1213760788E-02   -1.1318877863E-01         63.6173      40
   -1.0639519268E-02   -1.1055629673E-01         65.1880      41
   -1.0132383614E-02   -1.0805507228E-01         66.7588      42
   -9.6588487055E-03   -1.0567165631E-01         68.3296      43
   -9.2268399923E-03   -1.0337425253E-01         69.9004      44
   -8.8447919529E-03   -1.0119307263E-01         71.4712      45
   -8.4905034242E-03   -9.9078032397E-02         73.0420      46
   -8.1051007364E-03   -9.7072094986E-02         74.6128      47
   -7.7795845354E-03   -9.5139128422E-02         76.1836      48
   -7.4740231450E-03   -9.3265109108E-02         77.7544      49
   -7.1727528215E-03   -9.1462924765E-02         79.3252      50
   -6.8962922010E-03   -8.9718034897E-02         80.8960      51
   -6.6742948694E-03   -8.8034650426E-02         82.4668      52
   -6.4321035873E-03   -8.6447884569E-02         84.0376      53
   -6.1461661386E-03   -8.4902759956E-02         85.6084      54
   -5.9276116104E-03   -8.3397638089E-02         87.1792      55
   -5.7290960839E-03   -8.1967604490E-02         88.7500      56
   -5.5134855200E-03   -8.0548681748E-02         90.3208      57
   -5.3017989193E-03   -7.9179739241E-02         91.8916      58
   -5.1182543216E-03   -7.7885376779E-02         93.4624      59
   -4.9356745379E-03   -7.6630607736E-02         95.0332      60
   -4.7830665217E-03   -7.5406202293E-02         96.6040      61
   -4.6496446805E-03   -7.4223680101E-02         98.1748      62
   -4.5033024963E-03   -7.3107192876E-02         99.7456      63
   -4.3920273745E-03   -7.1980139948E-02        101.3164      64
   -4.2283866430E-03   -7.0864662619E-02        102.8872      65
   -4.0901547687E-03   -6.9820180535E-02        104.4580      66
   -3.9475202711E-03   -6.8807017724E-02        106.0288      67
   -3.7988059588E-03   -6.7817141938E-02        107.5995      68
   -3.6637171556E-03   -6.6875389788E-02        109.1703      69
   -3.5890832505E-03   -6.5934986315E-02        110.7411      70
   -3.4782286341E-03   -6.5032388823E-02        112.3119      71
   -3.3818080963E-03   -6.4127379908E-02        113.8827      72
   -3.2937030802E-03   -6.3298366549E-02        115.4535      73
   -3.2119262982E-03   -6.2487109515E-02        117.0243      74
   -3.1192590579E-03   -6.1663520077E-02        118.5951      75
   -3.0294011904E-03   -6.0853374972E-02        120.1659      76
   -2.9501117528E-03   -6.0031842821E-02        121.7367      77
   -2.8923957509E-03   -5.9285434068E-02        123.3075      78
   -2.7916010259E-03   -5.8586170098E-02        124.8783      79
   -2.7093652513E-03   -5.7881965074E-02        126.4491      80
   -2.6576105038E-03   -5.7183857272E-02        128.0199      81
   -2.5944820809E-03   -5.6503871500E-02        129.5907      82
   -2.5286409686E-03   -5.5834027688E-02        131.1615      83
   -2.4726345419E-03   -5.5187916071E-02        132.7323      84
   -2.4295321170E-03   -5.4543202684E-02        134.3031      85
   -2.3717512505E-03   -5.3934624314E-02        135.8739      86
   -2.3157088764E-03   -5.3307636094E-02        137.4447      87
   -2.2309934495E-03   -5.2685026524E-02        139.0155      88
   -2.1621921920E-03   -5.2106098009E-02        140.5863      89
   -2.1183892621E-03   -5.1528009642E-02        142.1571      90
   -2.0734145361E-03   -5.1000163247E-02        143.7279      91
   -2.0269587276E-03   -5.0463867511E-02        145.2987      92
   -1.9668069457E-03   -4.9912865870E-02        146.8695      93
   -1.9192478274E-03   -4.9339191805E-02        148.4403      94
   -1.8969238531E-03   -4.8830166283E-02        150.0110      95
   -1.8463878065E-03   -4.8341210155E-02        151.5818      96
   -1.8052433528E-03   -4.7822075569E-02        153.1526      97
   -1.7594144464E-03   -4.7339720546E-02        154.7234      98
   -1.7177301950E-03   -4.6864384520E-02        156.2942      99
   -1.6964020999E-03   -4.6407203305E-02        157.8650     100
   -1.6725502918E-03   -4.5972755365E-02        159.4358     101
   -1.6462835809E-03   -4.5550041949E-02        161.0066     102
   -1.6012567178E-03   -4.5095647220E-02        162.5774     103
   -1.5704718713E-03   -4.4654770828E-02        164.1482     104
   -1.5187542642E-03   -4.4240275901E-02        165.7190     105
   -1.4654715436E-03   -4.3823670789E-02        167.2898     106
   -1.4478945380E-03   -4.3437556700E-02        168.8606     107
   -1.3996705762E-03   -4.3052316792E-02        170.4314     108
   -1.3786101598E-03   -4.2676792194E-02        172.0022     109
   -1.3530924552E-03   -4.2271509059E-02        173.5730     110
   -1.3128230889E-03   -4.1872863134E-02        175.1438     111
   -1.2820485124E-03   -4.1505710562E-02        176.7146     112
   -1.2493420639E-03   -4.1122487627E-02        178.2854     113
   -1.2649869710E-03   -4.0750296526E-02        179.8562     114
   -1.2344125594E-03   -4.0398367300E-02        181.4270     115
   -1.1774552615E-03   -4.0072829360E-02        182.9978     116
   -1.1805816714E-03   -3.9747650882E-02        184.5686     117
   -1.1639889464E-03   -3.9396293285E-02        186.1394     118
   -1.1605345746E-03   -3.9071329353E-02        187.7102     119
   -1.1242943034E-03   -3.8768682913E-02        189.2810     120
   -1.0868694321E-03   -3.8479401403E-02        190.8518     121
   -1.0715838955E-03   -3.8151859179E-02        192.4226     122
   -1.0477807997E-03   -3.7841646840E-02        193.9933     123
   -1.0335792557E-03   -3.7535115637E-02        195.5641     124
   -1.0188039359E-03   -3.7233357533E-02        197.1349     125
   -9.9181643534E-04   -3.6928982976E-02        198.7057     126
   -9.3727673523E-04   -3.6634010655E-02        200.2765     127


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0.25/GGam.Sig_local_w_O4n0.600T0.250U6.0tp0.20 <==
   -5.7392276032E-01   -2.3102239242E-01          0.7854       0
   -5.3330106766E-01   -4.2463590759E-01          2.3562       1
   -4.7308598606E-01   -5.0275502407E-01          3.9270       2
   -4.0854960261E-01   -5.2633778630E-01          5.4978       3
   -3.4833713419E-01   -5.2276486123E-01          7.0686       4
   -2.9568926220E-01   -5.0556503741E-01          8.6394       5
   -2.5124128379E-01   -4.8210060113E-01         10.2102       6
   -2.1419481718E-01   -4.5637035245E-01         11.7810       7
   -1.8351850587E-01   -4.3049211837E-01         13.3518       8
   -1.5826027261E-01   -4.0553385373E-01         14.9226       9
   -1.3725830669E-01   -3.8208031242E-01         16.4934      10
   -1.1986758056E-01   -3.6032812757E-01         18.0642      11
   -1.0531120237E-01   -3.4028334071E-01         19.6350      12
   -9.3030901661E-02   -3.2185233737E-01         21.2058      13
   -8.2699217246E-02   -3.0492485883E-01         22.7765      14
   -7.3824377527E-02   -2.8942834091E-01         24.3473      15
   -6.6273019824E-02   -2.7530305351E-01         25.9181      16
   -5.9748106517E-02   -2.6226324421E-01         27.4889      17
   -5.4173179486E-02   -2.5029350837E-01         29.0597      18
   -4.9195116952E-02   -2.3922737165E-01         30.6305      19
   -4.4898415565E-02   -2.2897724733E-01         32.2013      20
   -4.1166508062E-02   -2.1963369905E-01         33.7721      21
   -3.7838306546E-02   -2.1096744188E-01         35.3429      22
   -3.4860075035E-02   -2.0290435552E-01         36.9137      23
   -3.2213397010E-02   -1.9534066802E-01         38.4845      24
   -2.9812515112E-02   -1.8836524445E-01         40.0553      25
   -2.7738603900E-02   -1.8177331929E-01         41.6261      26
   -2.5799832753E-02   -1.7568901336E-01         43.1969      27
   -2.4096189051E-02   -1.6991967662E-01         44.7677      28
   -2.2514086308E-02   -1.6455233766E-01         46.3385      29
   -2.1119442997E-02   -1.5951870387E-01         47.9093      30
   -1.9821436069E-02   -1.5470964458E-01         49.4801      31
   -1.8643624948E-02   -1.5017709480E-01         51.0509      32
   -1.7591654462E-02   -1.4586984950E-01         52.6217      33
   -1.6566974779E-02   -1.4188760292E-01         54.1925      34
   -1.5664983531E-02   -1.3799243379E-01         55.7633      35
   -1.4829486681E-02   -1.3434452905E-01         57.3341      36
   -1.4021852811E-02   -1.3093851688E-01         58.9049      37
   -1.3341171629E-02   -1.2765507483E-01         60.4757      38
   -1.2677728698E-02   -1.2452329792E-01         62.0465      39
   -1.2061765816E-02   -1.2164874642E-01         63.6173      40
   -1.1417355049E-02   -1.1874172670E-01         65.1880      41
   -1.0879204425E-02   -1.1605873341E-01         66.7588      42
   -1.0376817953E-02   -1.1347819473E-01         68.3296      43
   -9.9132094669E-03   -1.1093068544E-01         69.9004      44
   -9.4789210972E-03   -1.0859186625E-01         71.4712      45
   -9.0739997622E-03   -1.0640656648E-01         73.0420      46
   -8.7445344924E-03   -1.0420348524E-01         74.6128      47
   -8.4494821773E-03   -1.0215238126E-01         76.1836      48
   -8.1152436201E-03   -1.0024869082E-01         77.7544      49
   -7.7073507164E-03   -9.8295525254E-02         79.3252      50
   -7.4268614065E-03   -9.6425065744E-02         80.8960      51
   -7.2398534754E-03   -9.4565127780E-02         82.4668      52
   -6.9458644620E-03   -9.2757969792E-02         84.0376      53
   -6.6097060829E-03   -9.1076691701E-02         85.6084      54
   -6.3276895714E-03   -8.9441041617E-02         87.1792      55
   -6.0786317444E-03   -8.7917509304E-02         88.7500      56
   -5.9491268741E-03   -8.6463055627E-02         90.3208      57
   -5.7213646547E-03   -8.5046818075E-02         91.8916      58
   -5.4528959712E-03   -8.3609825198E-02         93.4624      59
   -5.2958228369E-03   -8.2272995358E-02         95.0332      60
   -5.1602995571E-03   -8.0965495627E-02         96.6040      61
   -4.9733772688E-03   -7.9689928880E-02         98.1748      62
   -4.8156106709E-03   -7.8410162990E-02         99.7456      63
   -4.6505428772E-03   -7.7194141436E-02        101.3164      64
   -4.5240939022E-03   -7.6035113216E-02        102.8872      65
   -4.3494479764E-03   -7.4929537660E-02        104.4580      66
   -4.2856615599E-03   -7.3780487407E-02        106.0288      67
   -4.1798140261E-03   -7.2686880999E-02        107.5995      68
   -4.0631697777E-03   -7.1717824055E-02        109.1703      69
   -3.9887638873E-03   -7.0730560279E-02        110.7411      70
   -3.8498114255E-03   -6.9761158423E-02        112.3119      71
   -3.7452858563E-03   -6.8804205929E-02        113.8827      72
   -3.6707099719E-03   -6.7857215277E-02        115.4535      73
   -3.5302280575E-03   -6.6935783379E-02        117.0243      74
   -3.3978706855E-03   -6.6092278963E-02        118.5951      75
   -3.3024312844E-03   -6.5187942186E-02        120.1659      76
   -3.1826091613E-03   -6.4387128616E-02        121.7367      77
   -3.1552823416E-03   -6.3611851003E-02        123.3075      78
   -3.0605942546E-03   -6.2822057992E-02        124.8783      79
   -2.9571246456E-03   -6.2013494696E-02        126.4491      80
   -2.8955857850E-03   -6.1279947715E-02        128.0199      81
   -2.7792823666E-03   -6.0481973007E-02        129.5907      82
   -2.7409990926E-03   -5.9769128349E-02        131.1615      83
   -2.6970795298E-03   -5.9075888641E-02        132.7323      84
   -2.6177599292E-03   -5.8398069161E-02        134.3031      85
   -2.4845936563E-03   -5.7771996881E-02        135.8739      86
   -2.4123298403E-03   -5.7156896527E-02        137.4447      87
   -2.3754973868E-03   -5.6487196844E-02        139.0155      88
   -2.3701122669E-03   -5.5850754956E-02        140.5863      89
   -2.2786555896E-03   -5.5194114750E-02        142.1571      90
   -2.2377825074E-03   -5.4593501701E-02        143.7279      91
   -2.1907507414E-03   -5.4065319867E-02        145.2987      92
   -2.1505648530E-03   -5.3478680108E-02        146.8695      93
   -2.0174826069E-03   -5.2891255249E-02        148.4403      94
   -1.9512781560E-03   -5.2299247212E-02        150.0110      95
   -1.9027592048E-03   -5.1770076102E-02        151.5818      96
   -1.8204565780E-03   -5.1229130570E-02        153.1526      97
   -1.7684181423E-03   -5.0692318265E-02        154.7234      98
   -1.6769689127E-03   -5.0234478099E-02        156.2942      99
   -1.6560556439E-03   -4.9733607529E-02        157.8650     100
   -1.6048414015E-03   -4.9356275693E-02        159.4358     101
   -1.6592517739E-03   -4.8881255138E-02        161.0066     102
   -1.6082058495E-03   -4.8371934082E-02        162.5774     103
   -1.5855247417E-03   -4.7955923235E-02        164.1482     104
   -1.5674393101E-03   -4.7539618780E-02        165.7190     105
   -1.4636484811E-03   -4.6947315621E-02        167.2898     106
   -1.5551597278E-03   -4.6488978435E-02        168.8606     107
   -1.5185797131E-03   -4.6075082163E-02        170.4314     108
   -1.4138155481E-03   -4.5707023751E-02        172.0022     109
   -1.3951809875E-03   -4.5274830565E-02        173.5730     110
   -1.3963348711E-03   -4.4822487369E-02        175.1438     111
   -1.2655051065E-03   -4.4442468679E-02        176.7146     112
   -1.2570712823E-03   -4.4094159799E-02        178.2854     113
   -1.2513605313E-03   -4.3767597789E-02        179.8562     114
   -1.1731641601E-03   -4.3398318679E-02        181.4270     115
   -1.2421296038E-03   -4.3018486554E-02        182.9978     116
   -1.2589311240E-03   -4.2555276892E-02        184.5686     117
   -1.1973452902E-03   -4.2269250995E-02        186.1394     118
   -1.2068324126E-03   -4.1910018076E-02        187.7102     119
   -1.1439646677E-03   -4.1571865979E-02        189.2810     120
   -1.1247974037E-03   -4.1173104593E-02        190.8518     121
   -1.0406045708E-03   -4.0886577920E-02        192.4226     122
   -1.0170144673E-03   -4.0574412459E-02        193.9933     123
   -1.0513239006E-03   -4.0210954404E-02        195.5641     124
   -1.0906720872E-03   -3.9951801946E-02        197.1349     125
   -1.0836982760E-03   -3.9647670881E-02        198.7057     126
   -1.0748087234E-03   -3.9306007759E-02        200.2765     127


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0.25/GGam.Sig_local_w_O5n0.600T0.250U6.0tp0.20 <==
   -6.0087285246E-01   -2.4974321819E-01          0.7854       0
   -5.5634983740E-01   -4.5108245869E-01          2.3562       1
   -4.9123166036E-01   -5.2884569845E-01          3.9270       2
   -4.2205799380E-01   -5.5014152959E-01          5.4978       3
   -3.5778600815E-01   -5.4368034966E-01          7.0686       4
   -3.0181545976E-01   -5.2363260936E-01          8.6394       5
   -2.5461684327E-01   -4.9744669997E-01         10.2102       6
   -2.1558599604E-01   -4.6930612837E-01         11.7810       7
   -1.8355272717E-01   -4.4121257901E-01         13.3518       8
   -1.5732812211E-01   -4.1437431259E-01         14.9226       9
   -1.3562519732E-01   -3.8925971087E-01         16.4934      10
   -1.1772116136E-01   -3.6605908358E-01         18.0642      11
   -1.0277893016E-01   -3.4486749101E-01         19.6350      12
   -9.0390299572E-02   -3.2549595063E-01         21.2058      13
   -8.0000852522E-02   -3.0780362570E-01         22.7765      14
   -7.1311612446E-02   -2.9170749127E-01         24.3473      15
   -6.3800419929E-02   -2.7701423042E-01         25.9181      16
   -5.7257007068E-02   -2.6358762398E-01         27.4889      17
   -5.1761835891E-02   -2.5116702777E-01         29.0597      18
   -4.6860499791E-02   -2.3974368023E-01         30.6305      19
   -4.2722304021E-02   -2.2943673717E-01         32.2013      20
   -3.9007514394E-02   -2.1987451092E-01         33.7721      21
   -3.5918035052E-02   -2.1105763427E-01         35.3429      22
   -3.3067819935E-02   -2.0275468171E-01         36.9137      23
   -3.0423173274E-02   -1.9511201466E-01         38.4845      24
   -2.8138527162E-02   -1.8808810777E-01         40.0553      25
   -2.6185497172E-02   -1.8149235454E-01         41.6261      26
   -2.4522197893E-02   -1.7533656605E-01         43.1969      27
   -2.2730035565E-02   -1.6947873206E-01         44.7677      28
   -2.1224942657E-02   -1.6405031311E-01         46.3385      29
   -1.9961914441E-02   -1.5889077760E-01         47.9093      30
   -1.8764796460E-02   -1.5404698193E-01         49.4801      31
   -1.7650715779E-02   -1.4948693272E-01         51.0509      32
   -1.6600768745E-02   -1.4533640600E-01         52.6217      33
   -1.5632617263E-02   -1.4114405984E-01         54.1925      34
   -1.4642123995E-02   -1.3734445883E-01         55.7633      35
   -1.3872494612E-02   -1.3374822737E-01         57.3341      36
   -1.3299982600E-02   -1.3034627055E-01         58.9049      37
   -1.2609145988E-02   -1.2703822504E-01         60.4757      38
   -1.1965035523E-02   -1.2390183412E-01         62.0465      39
   -1.1444949497E-02   -1.2084369549E-01         63.6173      40
   -1.0874835258E-02   -1.1810205115E-01         65.1880      41
   -1.0378457341E-02   -1.1530932326E-01         66.7588      42
   -9.8322937842E-03   -1.1262019086E-01         68.3296      43
   -9.2899072780E-03   -1.1017053543E-01         69.9004      44
   -8.8152947857E-03   -1.0780906806E-01         71.4712      45
   -8.5496326204E-03   -1.0550353669E-01         73.0420      46
   -8.2591003593E-03   -1.0336029951E-01         74.6128      47
   -7.8964535233E-03   -1.0133292837E-01         76.1836      48
   -7.5185985738E-03   -9.9377396938E-02         77.7544      49
   -7.1324838928E-03   -9.7432002135E-02         79.3252      50
   -6.9041138546E-03   -9.5539298445E-02         80.8960      51
   -6.7566959595E-03   -9.3778482643E-02         82.4668      52
   -6.5269513064E-03   -9.2049959597E-02         84.0376      53
   -6.1992900908E-03   -9.0397452771E-02         85.6084      54
   -5.9985498028E-03   -8.8740583071E-02         87.1792      55
   -5.8389066905E-03   -8.7159685227E-02         88.7500      56
   -5.6832358375E-03   -8.5655427472E-02         90.3208      57
   -5.5386936050E-03   -8.4172294547E-02         91.8916      58
   -5.1888509389E-03   -8.2789295104E-02         93.4624      59
   -4.9557167438E-03   -8.1518702974E-02         95.0332      60
   -4.7435081235E-03   -8.0129041934E-02         96.6040      61
   -4.6040811895E-03   -7.8809818145E-02         98.1748      62
   -4.5370342591E-03   -7.7498917528E-02         99.7456      63
   -4.3424002508E-03   -7.6250223531E-02        101.3164      64
   -4.1907997919E-03   -7.5159113837E-02        102.8872      65
   -4.0657702004E-03   -7.4179277354E-02        104.4580      66
   -4.0547100309E-03   -7.3120417158E-02        106.0288      67
   -3.8588986680E-03   -7.2218921281E-02        107.5995      68
   -3.6930393572E-03   -7.1174768132E-02        109.1703      69
   -3.5617213401E-03   -7.0070240050E-02        110.7411      70
   -3.4856607387E-03   -6.8984757818E-02        112.3119      71
   -3.3924590478E-03   -6.8059443586E-02        113.8827      72
   -3.2585939927E-03   -6.7073980947E-02        115.4535      73
   -3.1758227519E-03   -6.6312579586E-02        117.0243      74
   -3.0246362181E-03   -6.5513733680E-02        118.5951      75
   -2.8947120524E-03   -6.4658051436E-02        120.1659      76
   -2.9176221673E-03   -6.3822031461E-02        121.7367      77
   -2.8982098994E-03   -6.3027391434E-02        123.3075      78
   -2.8399900554E-03   -6.2185663559E-02        124.8783      79
   -2.7332858971E-03   -6.1470407455E-02        126.4491      80
   -2.5401557171E-03   -6.0801318090E-02        128.0199      81
   -2.4262344412E-03   -6.0018635542E-02        129.5907      82
   -2.4034098615E-03   -5.9306596035E-02        131.1615      83
   -2.3410013738E-03   -5.8553571258E-02        132.7323      84
   -2.2768595932E-03   -5.7787985427E-02        134.3031      85
   -2.2767688132E-03   -5.7212262158E-02        135.8739      86
   -2.1654595124E-03   -5.6616647862E-02        137.4447      87
   -2.0215567788E-03   -5.5965273640E-02        139.0155      88
   -2.0093446927E-03   -5.5222678053E-02        140.5863      89
   -1.9197478174E-03   -5.4675855813E-02        142.1571      90
   -1.9003535427E-03   -5.4192793615E-02        143.7279      91
   -1.8486719920E-03   -5.3511794431E-02        145.2987      92
   -1.9150958664E-03   -5.2912749096E-02        146.8695      93
   -1.7932623236E-03   -5.2400773428E-02        148.4403      94
   -1.7795039948E-03   -5.1866619219E-02        150.0110      95
   -1.7380027501E-03   -5.1305481980E-02        151.5818      96
   -1.5950094987E-03   -5.0733534191E-02        153.1526      97
   -1.6485066909E-03   -5.0164107220E-02        154.7234      98
   -1.6402561023E-03   -4.9808168555E-02        156.2942      99
   -1.7281354834E-03   -4.9376185849E-02        157.8650     100
   -1.5915111879E-03   -4.8844745641E-02        159.4358     101
   -1.4515116589E-03   -4.8344861146E-02        161.0066     102
   -1.4841231119E-03   -4.7902712485E-02        162.5774     103
   -1.5277731610E-03   -4.7388425274E-02        164.1482     104
   -1.4182235826E-03   -4.6886063550E-02        165.7190     105
   -1.3444569985E-03   -4.6550409927E-02        167.2898     106
   -1.2516016637E-03   -4.6214244736E-02        168.8606     107
   -1.2787686576E-03   -4.5631612955E-02        170.4314     108
   -1.3063259141E-03   -4.5115808087E-02        172.0022     109
   -1.2621967204E-03   -4.4843999337E-02        173.5730     110
   -1.2394094345E-03   -4.4489628396E-02        175.1438     111
   -1.2198656334E-03   -4.4143380589E-02        176.7146     112
   -1.2668127289E-03   -4.3783947604E-02        178.2854     113
   -1.2468923125E-03   -4.3463275747E-02        179.8562     114
   -1.2297015181E-03   -4.3075758715E-02        181.4270     115
   -1.2567219847E-03   -4.2655721207E-02        182.9978     116
   -1.1585942728E-03   -4.2218831381E-02        184.5686     117
   -1.1474056190E-03   -4.1872603926E-02        186.1394     118
   -1.1300782598E-03   -4.1564478713E-02        187.7102     119
   -1.0291313535E-03   -4.1122578052E-02        189.2810     120
   -9.9118241644E-04   -4.0821354242E-02        190.8518     121
   -9.9912048408E-04   -4.0376972294E-02        192.4226     122
   -1.0377601356E-03   -3.9982213974E-02        193.9933     123
   -1.0786717434E-03   -3.9759608780E-02        195.5641     124
   -1.0218090941E-03   -3.9484840647E-02        197.1349     125
   -1.0155443659E-03   -3.9101250149E-02        198.7057     126
   -1.0734246581E-03   -3.8777600625E-02        200.2765     127


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0.25/GGam.Sig_local_w_O6n0.600T0.250U6.0tp0.20 <==
   -6.2168617592E-01   -2.4144352140E-01          0.7854       0
   -5.7657548522E-01   -4.5305820200E-01          2.3562       1
   -5.0522064613E-01   -5.3578888077E-01          3.9270       2
   -4.2992565456E-01   -5.5757981264E-01          5.4978       3
   -3.6071943891E-01   -5.4954404977E-01          7.0686       4
   -3.0115877471E-01   -5.2742727317E-01          8.6394       5
   -2.5205682134E-01   -4.9916254203E-01         10.2102       6
   -2.1177573471E-01   -4.6920403257E-01         11.7810       7
   -1.7926284396E-01   -4.3962933300E-01         13.3518       8
   -1.5252752475E-01   -4.1190157669E-01         14.9226       9
   -1.3085801130E-01   -3.8595034298E-01         16.4934      10
   -1.1337965266E-01   -3.6209337118E-01         18.0642      11
   -9.8641287092E-02   -3.4053822456E-01         19.6350      12
   -8.6577834773E-02   -3.2096328312E-01         21.2058      13
   -7.6774266107E-02   -3.0322500940E-01         22.7765      14
   -6.8324852584E-02   -2.8694088352E-01         24.3473      15
   -6.0861718179E-02   -2.7239312711E-01         25.9181      16
   -5.4663693540E-02   -2.5917265782E-01         27.4889      17
   -4.9543215543E-02   -2.4680544086E-01         29.0597      18
   -4.4739185774E-02   -2.3537480095E-01         30.6305      19
   -4.0433878349E-02   -2.2498466398E-01         32.2013      20
   -3.6925472161E-02   -2.1564035018E-01         33.7721      21
   -3.4289890967E-02   -2.0678004776E-01         35.3429      22
   -3.1180907332E-02   -1.9860669487E-01         36.9137      23
   -2.9025543166E-02   -1.9088703313E-01         38.4845      24
   -2.6753114462E-02   -1.8368941549E-01         40.0553      25
   -2.5332907933E-02   -1.7700766357E-01         41.6261      26
   -2.3123871707E-02   -1.7095034864E-01         43.1969      27
   -2.1398906431E-02   -1.6512751406E-01         44.7677      28
   -2.0068224395E-02   -1.5990904197E-01         46.3385      29
   -1.9155528956E-02   -1.5483610819E-01         47.9093      30
   -1.7677794173E-02   -1.5029632059E-01         49.4801      31
   -1.6530811485E-02   -1.4610642934E-01         51.0509      32
   -1.5323479967E-02   -1.4177539967E-01         52.6217      33
   -1.4700473069E-02   -1.3779943651E-01         54.1925      34
   -1.3493466955E-02   -1.3404239113E-01         55.7633      35
   -1.2826056723E-02   -1.3111229135E-01         57.3341      36
   -1.2325474390E-02   -1.2753575911E-01         58.9049      37
   -1.1960482389E-02   -1.2423227692E-01         60.4757      38
   -1.1193066268E-02   -1.2091197495E-01         62.0465      39
   -1.0610962346E-02   -1.1818784538E-01         63.6173      40
   -1.0083357965E-02   -1.1559142355E-01         65.1880      41
   -1.0015522881E-02   -1.1281500028E-01         66.7588      42
   -9.1983033529E-03   -1.1021530506E-01         68.3296      43
   -9.0824536724E-03   -1.0772349237E-01         69.9004      44
   -8.5052851403E-03   -1.0535635398E-01         71.4712      45
   -8.4092399468E-03   -1.0290980101E-01         73.0420      46
   -7.6295192960E-03   -1.0057213163E-01         74.6128      47
   -7.4376323572E-03   -9.8520026902E-02         76.1836      48
   -6.8885413560E-03   -9.6652564203E-02         77.7544      49
   -6.9507065319E-03   -9.5091160060E-02         79.3252      50
   -6.2971419417E-03   -9.3217332032E-02         80.8960      51
   -6.0388280738E-03   -9.1644499407E-02         82.4668      52
   -5.6038812577E-03   -8.9866656514E-02         84.0376      53
   -5.5564616841E-03   -8.8486440118E-02         85.6084      54
   -5.3230504623E-03   -8.6299150413E-02         87.1792      55
   -5.4623278251E-03   -8.4974296660E-02         88.7500      56
   -5.3062437953E-03   -8.3355548877E-02         90.3208      57
   -5.3398437779E-03   -8.2013950217E-02         91.8916      58
   -5.0692201741E-03   -8.0750955840E-02         93.4624      59
   -4.6194388648E-03   -7.9772096123E-02         95.0332      60
   -4.4098333636E-03   -7.8273210313E-02         96.6040      61
   -4.4472865097E-03   -7.7277199986E-02         98.1748      62
   -4.2360599526E-03   -7.5953028531E-02         99.7456      63
   -4.1500565280E-03   -7.4705165715E-02        101.3164      64
   -3.7585984803E-03   -7.3631364219E-02        102.8872      65
   -4.0947271462E-03   -7.2689479874E-02        104.4580      66
   -4.1850656095E-03   -7.1795943932E-02        106.0288      67
   -3.8448338585E-03   -7.0634838575E-02        107.5995      68
   -3.3986474698E-03   -6.9465470841E-02        109.1703      69
   -3.4907817334E-03   -6.8429633205E-02        110.7411      70
   -3.0879009817E-03   -6.7321215839E-02        112.3119      71
   -3.3449806649E-03   -6.6234154460E-02        113.8827      72
   -2.8957558112E-03   -6.5465886643E-02        115.4535      73
   -2.8070578756E-03   -6.4811685657E-02        117.0243      74
   -2.6727099001E-03   -6.4053977994E-02        118.5951      75
   -3.0819235719E-03   -6.3335080628E-02        120.1659      76
   -2.8812994537E-03   -6.2315138257E-02        121.7367      77
   -2.9448173900E-03   -6.1789467706E-02        123.3075      78
   -2.8393947473E-03   -6.0846885372E-02        124.8783      79
   -2.7940889511E-03   -6.0275856931E-02        126.4491      80
   -2.7472060054E-03   -5.9361605669E-02        128.0199      81
   -2.6217617727E-03   -5.9172920913E-02        129.5907      82
   -2.1904138388E-03   -5.8401278970E-02        131.1615      83
   -2.2386023178E-03   -5.7470699104E-02        132.7323      84
   -1.8211802949E-03   -5.6546025259E-02        134.3031      85
   -1.8677948821E-03   -5.6204141761E-02        135.8739      86
   -2.2820541902E-03   -5.5464763315E-02        137.4447      87
   -2.1919674430E-03   -5.4433574231E-02        139.0155      88
   -2.0461944790E-03   -5.4088562666E-02        140.5863      89
   -2.1207818269E-03   -5.3737789055E-02        142.1571      90
   -1.8798126895E-03   -5.2998655481E-02        143.7279      91
   -1.8772429395E-03   -5.2284942439E-02        145.2987      92
   -1.6589456978E-03   -5.1555722569E-02        146.8695      93
   -1.9400177017E-03   -5.1234984291E-02        148.4403      94
   -1.8272640633E-03   -5.0603784834E-02        150.0110      95
   -2.1281263569E-03   -4.9781301556E-02        151.5818      96
   -1.8206521962E-03   -4.9265027168E-02        153.1526      97
   -1.6612456956E-03   -4.8984179267E-02        154.7234      98
   -1.5806292961E-03   -4.8535846988E-02        156.2942      99
   -1.6888182160E-03   -4.8221543753E-02        157.8650     100
   -1.4635846001E-03   -4.7859804368E-02        159.4358     101
   -1.4579943128E-03   -4.7374687317E-02        161.0066     102
   -1.5076960376E-03   -4.6676742360E-02        162.5774     103
   -1.3504863101E-03   -4.6152572289E-02        164.1482     104
   -1.1267773859E-03   -4.5715549591E-02        165.7190     105
   -1.4594875877E-03   -4.5192309410E-02        167.2898     106
   -1.5508993793E-03   -4.4651754931E-02        168.8606     107
   -1.3059600053E-03   -4.4256667228E-02        170.4314     108
   -1.5221729884E-03   -4.3992143501E-02        172.0022     109
   -1.1374048690E-03   -4.3919770704E-02        173.5730     110
   -1.3585019372E-03   -4.3704075362E-02        175.1438     111
   -9.9444950924E-04   -4.3287789398E-02        176.7146     112
   -1.0648191061E-03   -4.2841768461E-02        178.2854     113
   -9.4072417655E-04   -4.2298504871E-02        179.8562     114
   -1.1076361957E-03   -4.1939138866E-02        181.4270     115
   -1.0016269793E-03   -4.1484005135E-02        182.9978     116
   -1.0949888428E-03   -4.1120902030E-02        184.5686     117
   -1.0072087118E-03   -4.0794292132E-02        186.1394     118
   -9.6539838431E-04   -4.0564220175E-02        187.7102     119
   -9.8198066628E-04   -4.0285582811E-02        189.2810     120
   -1.1244097617E-03   -3.9853958056E-02        190.8518     121
   -9.8410323110E-04   -3.9334487548E-02        192.4226     122
   -8.3961929836E-04   -3.9240038448E-02        193.9933     123
   -8.1602913153E-04   -3.8758937868E-02        195.5641     124
   -8.7932205329E-04   -3.8209812887E-02        197.1349     125
   -8.5129664973E-04   -3.7932678217E-02        198.7057     126
   -7.4287012615E-04   -3.7748192184E-02        200.2765     127


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0.25/GGam.Sig_local_w_O7n0.600T0.250U6.0tp0.20 <==
   -6.3363814879E-01   -2.2749471178E-01          0.7854       0
   -5.8904680671E-01   -4.4622101235E-01          2.3562       1
   -5.1286171971E-01   -5.3245742621E-01          3.9270       2
   -4.3309972167E-01   -5.5477273941E-01          5.4978       3
   -3.6001551258E-01   -5.4667813774E-01          7.0686       4
   -3.0026796980E-01   -5.2380060166E-01          8.6394       5
   -2.4947682559E-01   -4.9513369285E-01         10.2102       6
   -2.0893613851E-01   -4.6481647406E-01         11.7810       7
   -1.7683662065E-01   -4.3555590009E-01         13.3518       8
   -1.4993233856E-01   -4.0773977711E-01         14.9226       9
   -1.2889246117E-01   -3.8182864978E-01         16.4934      10
   -1.1128117067E-01   -3.5812605830E-01         18.0642      11
   -9.7043486197E-02   -3.3639346702E-01         19.6350      12
   -8.5596342695E-02   -3.1683592676E-01         21.2058      13
   -7.5299349591E-02   -2.9900417639E-01         22.7765      14
   -6.6930696881E-02   -2.8305678072E-01         24.3473      15
   -5.9370554620E-02   -2.6791469036E-01         25.9181      16
   -5.3013141532E-02   -2.5498405800E-01         27.4889      17
   -4.8407120038E-02   -2.4229585775E-01         29.0597      18
   -4.3862831939E-02   -2.3106533084E-01         30.6305      19
   -3.9313680138E-02   -2.2135422342E-01         32.2013      20
   -3.6235047233E-02   -2.1181948774E-01         33.7721      21
   -3.3348461073E-02   -2.0375603455E-01         35.3429      22
   -3.0805619439E-02   -1.9528514136E-01         36.9137      23
   -2.8617258511E-02   -1.8830005174E-01         38.4845      24
   -2.6702001487E-02   -1.8183976693E-01         40.0553      25
   -2.5038992259E-02   -1.7472186203E-01         41.6261      26
   -2.4089737906E-02   -1.6797138028E-01         43.1969      27
   -2.2374075167E-02   -1.6317435713E-01         44.7677      28
   -2.1268946713E-02   -1.5835005446E-01         46.3385      29
   -1.9800118126E-02   -1.5320082999E-01         47.9093      30
   -1.8152264964E-02   -1.4906041537E-01         49.4801      31
   -1.6204441373E-02   -1.4516963483E-01         51.0509      32
   -1.5192862139E-02   -1.4076575039E-01         52.6217      33
   -1.4082137787E-02   -1.3681530998E-01         54.1925      34
   -1.3758172959E-02   -1.3222186964E-01         55.7633      35
   -1.2398914487E-02   -1.2808012036E-01         57.3341      36
   -1.2617745996E-02   -1.2492951407E-01         58.9049      37
   -1.2498884084E-02   -1.2272151153E-01         60.4757      38
   -1.1238178771E-02   -1.1935472760E-01         62.0465      39
   -1.1640495605E-02   -1.1620213265E-01         63.6173      40
   -1.0612215132E-02   -1.1430030720E-01         65.1880      41
   -9.5794835449E-03   -1.1120145023E-01         66.7588      42
   -9.2678274986E-03   -1.0915223174E-01         68.3296      43
   -9.5670169235E-03   -1.0607110484E-01         69.9004      44
   -8.5272897487E-03   -1.0340518072E-01         71.4712      45
   -8.8449148883E-03   -1.0212296997E-01         73.0420      46
   -7.2723949630E-03   -1.0044209379E-01         74.6128      47
   -6.5394554616E-03   -9.7571326630E-02         76.1836      48
   -6.7587406412E-03   -9.5370345491E-02         77.7544      49
   -6.0561479354E-03   -9.3628051044E-02         79.3252      50
   -6.1702722198E-03   -9.1769328209E-02         80.8960      51
   -6.1733469474E-03   -8.9903456469E-02         82.4668      52
   -6.0818133874E-03   -8.8855931057E-02         84.0376      53
   -4.9534027985E-03   -8.7342512244E-02         85.6084      54
   -4.8894728223E-03   -8.5628514773E-02         87.1792      55
   -5.1913013505E-03   -8.3571764799E-02         88.7500      56
   -6.4524208733E-03   -8.1788530044E-02         90.3208      57
   -5.2503416978E-03   -8.1248796090E-02         91.8916      58
   -4.3868377520E-03   -7.9536560439E-02         93.4624      59
   -4.2499734125E-03   -7.9414591814E-02         95.0332      60
   -3.8341611406E-03   -7.7435834056E-02         96.6040      61
   -3.5017284417E-03   -7.5547546307E-02         98.1748      62
   -4.3067077995E-03   -7.5035478452E-02         99.7456      63
   -4.7889712469E-03   -7.4519000411E-02        101.3164      64
   -4.0241329105E-03   -7.3345883420E-02        102.8872      65
   -3.4325059069E-03   -7.2415565207E-02        104.4580      66
   -3.2738568575E-03   -7.1093868281E-02        106.0288      67
   -3.7379619730E-03   -6.9943813918E-02        107.5995      68
   -3.5704208822E-03   -6.9127546490E-02        109.1703      69
   -3.1601101826E-03   -6.7758197819E-02        110.7411      70
   -2.6162325654E-03   -6.6773285584E-02        112.3119      71
   -2.9109375634E-03   -6.6135641041E-02        113.8827      72
   -2.5224092845E-03   -6.5546406451E-02        115.4535      73
   -2.7838426515E-03   -6.4517098552E-02        117.0243      74
   -2.0759802895E-03   -6.4076567738E-02        118.5951      75
   -3.0560378279E-03   -6.2722002144E-02        120.1659      76
   -1.3649158287E-03   -6.1278562908E-02        121.7367      77
   -1.6714048229E-03   -6.0741069560E-02        123.3075      78
   -2.5915810695E-03   -5.9604116745E-02        124.8783      79
   -2.1783575725E-03   -5.7967355708E-02        126.4491      80
   -2.5758831837E-03   -5.8513262230E-02        128.0199      81
   -2.1691634939E-03   -5.8068314909E-02        129.5907      82
   -1.7032753253E-03   -5.6972431934E-02        131.1615      83
   -1.9586331192E-03   -5.6512091296E-02        132.7323      84
   -1.7945871954E-03   -5.5075840751E-02        134.3031      85
   -1.8722515600E-03   -5.4980848806E-02        135.8739      86
   -2.0851949632E-03   -5.4805619733E-02        137.4447      87
   -1.8985590209E-03   -5.4055865990E-02        139.0155      88
   -2.0456483852E-03   -5.3220107263E-02        140.5863      89
   -2.6613910313E-03   -5.2726803819E-02        142.1571      90
   -2.7545733645E-03   -5.2197237599E-02        143.7279      91
   -2.1603166126E-03   -5.1787934544E-02        145.2987      92
   -1.8995975024E-03   -5.1210758393E-02        146.8695      93
   -1.5397337227E-03   -5.0228825058E-02        148.4403      94
   -2.0847373713E-03   -4.9567035895E-02        150.0110      95
   -8.4653367655E-04   -4.8792597160E-02        151.5818      96
   -2.0618668278E-03   -4.8641423228E-02        153.1526      97
   -7.1533928959E-04   -4.8888711366E-02        154.7234      98
   -1.0175214011E-03   -4.8256298011E-02        156.2942      99
   -2.2350268715E-03   -4.7541775312E-02        157.8650     100
   -1.9907675840E-03   -4.6738033942E-02        159.4358     101
   -1.1954319474E-03   -4.6754728095E-02        161.0066     102
   -1.8201190550E-03   -4.5809035494E-02        162.5774     103
   -1.5378885776E-03   -4.5758934267E-02        164.1482     104
   -1.5466442016E-03   -4.4488217581E-02        165.7190     105
   -8.0626815386E-04   -4.4937121355E-02        167.2898     106
   -1.1027787370E-03   -4.4195859827E-02        168.8606     107
   -1.3592647485E-03   -4.3966994822E-02        170.4314     108
   -1.4234946366E-03   -4.4166685383E-02        172.0022     109
   -1.7498771752E-03   -4.4333577200E-02        173.5730     110
   -1.4410257549E-03   -4.3698158303E-02        175.1438     111
   -1.2012772455E-03   -4.2717333666E-02        176.7146     112
   -1.2117978112E-03   -4.1622543779E-02        178.2854     113
   -4.1939027285E-04   -4.1413709464E-02        179.8562     114
   -8.6169246745E-04   -4.1885997394E-02        181.4270     115
   -1.2354634927E-03   -4.0759633724E-02        182.9978     116
   -2.0627860353E-03   -4.1434084826E-02        184.5686     117
   -6.4987090390E-04   -4.0845509179E-02        186.1394     118
   -1.1679078861E-03   -4.0215307519E-02        187.7102     119
   -1.1838213337E-03   -4.0259946283E-02        189.2810     120
   -9.4643429454E-04   -3.9781761728E-02        190.8518     121
   -1.5536486953E-03   -3.9133942909E-02        192.4226     122
   -1.9206836921E-03   -3.8829069265E-02        193.9933     123
   -1.8722527628E-03   -3.8912775599E-02        195.5641     124
   -2.1444984646E-03   -3.8782325130E-02        197.1349     125
   -1.4516020623E-03   -3.8469567392E-02        198.7057     126
   -1.3753748020E-03   -3.7863221493E-02        200.2765     127


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0.5/D_DCA <==
0.6 0.0280036093826 4.56985092357e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0.5/D_DCA_size20.0 <==
0.599677862792 0.000203090923306 -2.92709314289 0.0280507279004 1.37178178197e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0.5/D_DCA_size32.0 <==
0.599646138958 0.000298331095696 -2.92855234501 0.0280083033145 3.31444323287e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0.5/D_DCA_size34.0 <==
0.599665388282 0.000289234960966 -2.92805010951 0.0280047340249 3.34545185485e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0.5/D_DCA_size50.0 <==
0.600024472638 0.000320753272908 -2.92572185131 0.0280413424717 5.05731914496e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0.5/D_DiagMC_GGam <==
0.6000    0.0006    -2.99    0.005    0.026    0.003


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0.5/E_DCA <==
0.6 -1.12597543709 0.00252765023962


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0.5/E_DCA_size20.0 <==
0.599677862792 0.000203090923306 -2.92709314289 -1.12566622886 6.43654546907e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0.5/E_DCA_size32.0 <==
0.599646138958 0.000298331095696 -2.92855234501 -1.12723434454 0.000129354283307


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0.5/E_DCA_size34.0 <==
0.599665388282 0.000289234960966 -2.92805010951 -1.12736403147 0.000109692178338


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0.5/E_DCA_size50.0 <==
0.600024472638 0.000320753272908 -2.92572185131 -1.12473944169 0.00213056606495


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0.5/E_DiagMC_GGam <==
0.6000    0.0006    -2.99    0.05    -1.124    0.008


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0.5/GGam.Sig_local_w_O1n0.600T0.500U6.0tp0.20 <==
   -3.5668521074E-01   -2.1116482392E-01          1.5708       0
   -2.8645898885E-01   -3.3556754310E-01          4.7124       1
   -2.1281780914E-01   -3.4735640883E-01          7.8540       2
   -1.5721612654E-01   -3.2469772449E-01         10.9956       3
   -1.1808839062E-01   -2.9443817499E-01         14.1372       4
   -9.0695616644E-02   -2.6507150111E-01         17.2788       5
   -7.1203895186E-02   -2.3896523044E-01         20.4204       6
   -5.7053670047E-02   -2.1640581590E-01         23.5619       7
   -4.6536737915E-02   -1.9707449617E-01         26.7035       8
   -3.8571376458E-02   -1.8051769888E-01         29.8451       9
   -3.2428554241E-02   -1.6626389680E-01         32.9867      10
   -2.7598863708E-02   -1.5391509244E-01         36.1283      11
   -2.3736881527E-02   -1.4316769948E-01         39.2699      12
   -2.0598117705E-02   -1.3372895827E-01         42.4115      13
   -1.8031707773E-02   -1.2540039165E-01         45.5531      14
   -1.5910605309E-02   -1.1800924615E-01         48.6947      15
   -1.4143515832E-02   -1.1140515571E-01         51.8363      16
   -1.2644390188E-02   -1.0547722212E-01         54.9779      17
   -1.1375441415E-02   -1.0012416833E-01         58.1195      18
   -1.0265070409E-02   -9.5278651308E-02         61.2611      19
   -9.3121335282E-03   -9.0871563217E-02         64.4026      20
   -8.4900372365E-03   -8.6846151172E-02         67.5442      21
   -7.7736829949E-03   -8.3160606718E-02         70.6858      22
   -7.1417737968E-03   -7.9757004364E-02         73.8274      23
   -6.5735236770E-03   -7.6627968450E-02         76.9690      24
   -6.0736709551E-03   -7.3719164850E-02         80.1106      25
   -5.6239756343E-03   -7.1021741556E-02         83.2522      26
   -5.2227215206E-03   -6.8504717952E-02         86.3938      27
   -4.8701749218E-03   -6.6162824804E-02         89.5354      28
   -4.5389425386E-03   -6.3968993967E-02         92.6770      29
   -4.2384123926E-03   -6.1929351229E-02         95.8186      30
   -3.9675898352E-03   -6.0005096457E-02         98.9602      31
   -3.7358831380E-03   -5.8210555900E-02        102.1018      32
   -3.5103302855E-03   -5.6509251692E-02        105.2434      33
   -3.3187517917E-03   -5.4897095851E-02        108.3849      34
   -3.1377996191E-03   -5.3360267140E-02        111.5265      35
   -2.9604882134E-03   -5.1918230171E-02        114.6681      36
   -2.7970744416E-03   -5.0552198964E-02        117.8097      37
   -2.6591757290E-03   -4.9275901930E-02        120.9513      38
   -2.5209629058E-03   -4.8028983889E-02        124.0929      39
   -2.3864238036E-03   -4.6857796633E-02        127.2345      40
   -2.2660713041E-03   -4.5746049339E-02        130.3761      41
   -2.1645045486E-03   -4.4692311151E-02        133.5177      42
   -2.0673845565E-03   -4.3682472893E-02        136.6593      43
   -1.9701490381E-03   -4.2715738005E-02        139.8009      44
   -1.8769870778E-03   -4.1788318068E-02        142.9425      45
   -1.7909463827E-03   -4.0887345279E-02        146.0841      46
   -1.7209470503E-03   -4.0046726083E-02        149.2257      47
   -1.6498481840E-03   -3.9224272828E-02        152.3672      48
   -1.5889390846E-03   -3.8443489585E-02        155.5088      49
   -1.5168781224E-03   -3.7690943706E-02        158.6504      50
   -1.4573714097E-03   -3.6963628932E-02        161.7920      51
   -1.3938377528E-03   -3.6263167401E-02        164.9336      52
   -1.3415761799E-03   -3.5591599019E-02        168.0752      53
   -1.2854126319E-03   -3.4948661831E-02        171.2168      54
   -1.2370382691E-03   -3.4316584583E-02        174.3584      55
   -1.1989719432E-03   -3.3711260155E-02        177.5000      56
   -1.1529110415E-03   -3.3132072682E-02        180.6416      57
   -1.1003212329E-03   -3.2569365291E-02        183.7832      58
   -1.0649306797E-03   -3.2033490474E-02        186.9248      59
   -1.0319344615E-03   -3.1508003606E-02        190.0664      60
   -9.9410266540E-04   -3.1012146187E-02        193.2079      61
   -9.6855941615E-04   -3.0521092622E-02        196.3495      62
   -9.3768817418E-04   -3.0047379495E-02        199.4911      63
   -8.9591197118E-04   -2.9584731124E-02        202.6327      64
   -8.6326335756E-04   -2.9121815517E-02        205.7743      65
   -8.3674684771E-04   -2.8677027003E-02        208.9159      66
   -7.9915073019E-04   -2.8257988560E-02        212.0575      67
   -7.7107285716E-04   -2.7852178319E-02        215.1991      68
   -7.4037176869E-04   -2.7456996158E-02        218.3407      69
   -7.1643855478E-04   -2.7057048972E-02        221.4823      70
   -7.0099971166E-04   -2.6689476642E-02        224.6239      71
   -6.7491445821E-04   -2.6319579119E-02        227.7655      72
   -6.6244043005E-04   -2.5951076436E-02        230.9071      73
   -6.3906298508E-04   -2.5606060288E-02        234.0487      74
   -6.1697355012E-04   -2.5275762514E-02        237.1902      75
   -6.1766939558E-04   -2.4941659390E-02        240.3318      76
   -5.9295695695E-04   -2.4627174167E-02        243.4734      77
   -5.7678523560E-04   -2.4335804784E-02        246.6150      78
   -5.5799277211E-04   -2.4015679998E-02        249.7566      79
   -5.3532312192E-04   -2.3723317257E-02        252.8982      80
   -5.2520674258E-04   -2.3425364842E-02        256.0398      81
   -4.9997359292E-04   -2.3140219881E-02        259.1814      82
   -4.8260490901E-04   -2.2858453538E-02        262.3230      83
   -4.6630431186E-04   -2.2588186407E-02        265.4646      84
   -4.5065671420E-04   -2.2334131911E-02        268.6062      85
   -4.4491877957E-04   -2.2082734486E-02        271.7478      86
   -4.3455741310E-04   -2.1836774673E-02        274.8894      87
   -4.2514308299E-04   -2.1586755072E-02        278.0309      88
   -4.1263820684E-04   -2.1350768333E-02        281.1725      89
   -3.9579828453E-04   -2.1123135904E-02        284.3141      90
   -3.8458664030E-04   -2.0893996653E-02        287.4557      91
   -3.7486965586E-04   -2.0670723407E-02        290.5973      92
   -3.6722662242E-04   -2.0441392784E-02        293.7389      93
   -3.6145232729E-04   -2.0229033411E-02        296.8805      94
   -3.4399707348E-04   -2.0026777269E-02        300.0221      95
   -3.4226528932E-04   -1.9826903640E-02        303.1637      96
   -3.3739307649E-04   -1.9608135964E-02        306.3053      97
   -3.3217491846E-04   -1.9408826691E-02        309.4469      98
   -3.1701936666E-04   -1.9220061417E-02        312.5885      99
   -3.2266314456E-04   -1.9025528434E-02        315.7301     100
   -3.0797724318E-04   -1.8824246397E-02        318.8717     101
   -2.8210613163E-04   -1.8645678578E-02        322.0132     102
   -2.7578459039E-04   -1.8472236630E-02        325.1548     103
   -2.7763646608E-04   -1.8294940936E-02        328.2964     104
   -2.5762083729E-04   -1.8130790559E-02        331.4380     105
   -2.5410859633E-04   -1.7968688360E-02        334.5796     106
   -2.5346812814E-04   -1.7798678252E-02        337.7212     107
   -2.5330222218E-04   -1.7633476463E-02        340.8628     108
   -2.4996837943E-04   -1.7465560877E-02        344.0044     109
   -2.4012024680E-04   -1.7306000863E-02        347.1460     110
   -2.3809799847E-04   -1.7155723397E-02        350.2876     111
   -2.4387728538E-04   -1.7012038699E-02        353.4292     112
   -2.3818498174E-04   -1.6847389533E-02        356.5708     113
   -2.2439603933E-04   -1.6707274766E-02        359.7124     114
   -2.1220196829E-04   -1.6563528094E-02        362.8540     115
   -1.8650086137E-04   -1.6415790483E-02        365.9955     116
   -1.7780770712E-04   -1.6292643061E-02        369.1371     117
   -1.8291456526E-04   -1.6152633528E-02        372.2787     118
   -1.9249705159E-04   -1.6018122017E-02        375.4203     119
   -1.8419220475E-04   -1.5868546299E-02        378.5619     120
   -1.7562272274E-04   -1.5725544718E-02        381.7035     121
   -1.6852009336E-04   -1.5599022666E-02        384.8451     122
   -1.6519688431E-04   -1.5486350157E-02        387.9867     123
   -1.6639053594E-04   -1.5358300061E-02        391.1283     124
   -1.5587272965E-04   -1.5248863908E-02        394.2699     125
   -1.6902696206E-04   -1.5121529671E-02        397.4115     126
   -1.6231949773E-04   -1.5009152613E-02        400.5531     127


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0.5/GGam.Sig_local_w_O3n0.600T0.500U6.0tp0.20 <==
   -5.1393142540E-01   -3.1225979505E-01          1.5708       0
   -4.1103084080E-01   -4.5698725493E-01          4.7124       1
   -3.0020727548E-01   -4.6108895264E-01          7.8540       2
   -2.1683570055E-01   -4.2470833404E-01         10.9956       3
   -1.5923449222E-01   -3.8083322580E-01         14.1372       4
   -1.1978616367E-01   -3.3970632553E-01         17.2788       5
   -9.2427534462E-02   -3.0393100135E-01         20.4204       6
   -7.3023184244E-02   -2.7353642166E-01         23.5619       7
   -5.8897630692E-02   -2.4787168788E-01         26.7035       8
   -4.8313537976E-02   -2.2614326631E-01         29.8451       9
   -4.0270115607E-02   -2.0758977993E-01         32.9867      10
   -3.4038735805E-02   -1.9164835545E-01         36.1283      11
   -2.9132226514E-02   -1.7782372499E-01         39.2699      12
   -2.5170763922E-02   -1.6580965986E-01         42.4115      13
   -2.1933555404E-02   -1.5523385436E-01         45.5531      14
   -1.9294368660E-02   -1.4589930055E-01         48.6947      15
   -1.7090581957E-02   -1.3760192234E-01         51.8363      16
   -1.5229140060E-02   -1.3013284242E-01         54.9779      17
   -1.3708124355E-02   -1.2344241257E-01         58.1195      18
   -1.2334462571E-02   -1.1740277692E-01         61.2611      19
   -1.1180576446E-02   -1.1186046079E-01         64.4026      20
   -1.0214407001E-02   -1.0687106162E-01         67.5442      21
   -9.3089173806E-03   -1.0224767227E-01         70.6858      22
   -8.5422682117E-03   -9.8002239281E-02         73.8274      23
   -7.8596922318E-03   -9.4133450160E-02         76.9690      24
   -7.2558156237E-03   -9.0551285171E-02         80.1106      25
   -6.7171766935E-03   -8.7182780092E-02         83.2522      26
   -6.2233336926E-03   -8.4078961831E-02         86.3938      27
   -5.8029278584E-03   -8.1214703412E-02         89.5354      28
   -5.4316994318E-03   -7.8522963707E-02         92.6770      29
   -5.0888273517E-03   -7.5989039796E-02         95.8186      30
   -4.7321034244E-03   -7.3620731044E-02         98.9602      31
   -4.4445775334E-03   -7.1399822076E-02        102.1018      32
   -4.1930572765E-03   -6.9281689625E-02        105.2434      33
   -3.9580034533E-03   -6.7295648347E-02        108.3849      34
   -3.7627781447E-03   -6.5416487680E-02        111.5265      35
   -3.5330533184E-03   -6.3674254037E-02        114.6681      36
   -3.3111162458E-03   -6.2019149955E-02        117.8097      37
   -3.1249290947E-03   -6.0398801680E-02        120.9513      38
   -3.0097940207E-03   -5.8871921389E-02        124.0929      39
   -2.8618863523E-03   -5.7447692650E-02        127.2345      40
   -2.7146113122E-03   -5.6068528280E-02        130.3761      41
   -2.5549985820E-03   -5.4727266166E-02        133.5177      42
   -2.4377545408E-03   -5.3508533514E-02        136.6593      43
   -2.3028923193E-03   -5.2340645522E-02        139.8009      44
   -2.2182628143E-03   -5.1185967822E-02        142.9425      45
   -2.1046916205E-03   -5.0103049597E-02        146.0841      46
   -2.0374243194E-03   -4.9063154539E-02        149.2257      47
   -1.9491785108E-03   -4.8053967214E-02        152.3672      48
   -1.8802644443E-03   -4.7077046191E-02        155.5088      49
   -1.7853998106E-03   -4.6143117994E-02        158.6504      50
   -1.7358473364E-03   -4.5257536213E-02        161.7920      51
   -1.6359232999E-03   -4.4390798839E-02        164.9336      52
   -1.5801917801E-03   -4.3578683728E-02        168.0752      53
   -1.5093721761E-03   -4.2794968482E-02        171.2168      54
   -1.4465403704E-03   -4.2018149791E-02        174.3584      55
   -1.4113293676E-03   -4.1262762073E-02        177.5000      56
   -1.3808812481E-03   -4.0552733921E-02        180.6416      57
   -1.3359754316E-03   -3.9864586855E-02        183.7832      58
   -1.2817747390E-03   -3.9201215976E-02        186.9248      59
   -1.2185282855E-03   -3.8535889716E-02        190.0664      60
   -1.1849743374E-03   -3.7938831748E-02        193.2079      61
   -1.1411793183E-03   -3.7298276055E-02        196.3495      62
   -1.1165912087E-03   -3.6731422179E-02        199.4911      63
   -1.0730697954E-03   -3.6172083142E-02        202.6327      64
   -1.0040248901E-03   -3.5614990061E-02        205.7743      65
   -9.8058834346E-04   -3.5075182209E-02        208.9159      66
   -9.4150576845E-04   -3.4571739043E-02        212.0575      67
   -9.1989808064E-04   -3.4070151761E-02        215.1991      68
   -8.7400233393E-04   -3.3584021293E-02        218.3407      69
   -8.4849702771E-04   -3.3119685940E-02        221.4823      70
   -8.0731325895E-04   -3.2656426738E-02        224.6239      71
   -7.9029895219E-04   -3.2197564394E-02        227.7655      72
   -7.9878844950E-04   -3.1795836280E-02        230.9071      73
   -7.5779888429E-04   -3.1355154496E-02        234.0487      74
   -7.3092722617E-04   -3.0922651973E-02        237.1902      75
   -7.0829701935E-04   -3.0530952590E-02        240.3318      76
   -7.2410433830E-04   -3.0140945220E-02        243.4734      77
   -6.6938801154E-04   -2.9729491376E-02        246.6150      78
   -6.4621439836E-04   -2.9352481008E-02        249.7566      79
   -6.3114252817E-04   -2.8996191119E-02        252.8982      80
   -6.2978533713E-04   -2.8668612003E-02        256.0398      81
   -6.0244842644E-04   -2.8282196757E-02        259.1814      82
   -5.6110451210E-04   -2.7959255702E-02        262.3230      83
   -5.5823887701E-04   -2.7632918391E-02        265.4646      84
   -5.4911211545E-04   -2.7318755842E-02        268.6062      85
   -5.3929049386E-04   -2.7023145236E-02        271.7478      86
   -5.6155010178E-04   -2.6713490028E-02        274.8894      87
   -5.3640235315E-04   -2.6404175043E-02        278.0309      88
   -5.1219091177E-04   -2.6100848221E-02        281.1725      89
   -5.1091389060E-04   -2.5834749820E-02        284.3141      90
   -5.0253605600E-04   -2.5516699775E-02        287.4557      91
   -4.7510161900E-04   -2.5276450525E-02        290.5973      92
   -4.2795804130E-04   -2.5024364466E-02        293.7389      93
   -4.4617155073E-04   -2.4746631359E-02        296.8805      94
   -3.9008801472E-04   -2.4464870135E-02        300.0221      95
   -3.8887683219E-04   -2.4204520992E-02        303.1637      96
   -3.9250997164E-04   -2.3980725927E-02        306.3053      97
   -3.6450804231E-04   -2.3668839284E-02        309.4469      98
   -3.4249030190E-04   -2.3445180019E-02        312.5885      99
   -3.3892434193E-04   -2.3243745488E-02        315.7301     100
   -3.3847376568E-04   -2.3026002393E-02        318.8717     101
   -3.2413266855E-04   -2.2815987595E-02        322.0132     102
   -3.3870323621E-04   -2.2577900872E-02        325.1548     103
   -3.0867290175E-04   -2.2404824068E-02        328.2964     104
   -3.1907946869E-04   -2.2143886596E-02        331.4380     105
   -3.1015563823E-04   -2.1950574215E-02        334.5796     106
   -2.9269311094E-04   -2.1751189286E-02        337.7212     107
   -3.2280226518E-04   -2.1546093937E-02        340.8628     108
   -2.9851683834E-04   -2.1345802456E-02        344.0044     109
   -2.8732114985E-04   -2.1158637886E-02        347.1460     110
   -2.6976900315E-04   -2.0932495940E-02        350.2876     111
   -2.4037110828E-04   -2.0772865210E-02        353.4292     112
   -2.5873318592E-04   -2.0591888584E-02        356.5708     113
   -2.5997007083E-04   -2.0406180180E-02        359.7124     114
   -2.5237702426E-04   -2.0221228487E-02        362.8540     115
   -2.2751086063E-04   -2.0094692079E-02        365.9955     116
   -1.9152531846E-04   -1.9921233902E-02        369.1371     117
   -1.9364465892E-04   -1.9758558888E-02        372.2787     118
   -1.8344924610E-04   -1.9574281245E-02        375.4203     119
   -2.0733652712E-04   -1.9435425872E-02        378.5619     120
   -1.9262422418E-04   -1.9276852625E-02        381.7035     121
   -2.0249239494E-04   -1.9127165154E-02        384.8451     122
   -2.1918890417E-04   -1.8990900152E-02        387.9867     123
   -1.9173153994E-04   -1.8824700594E-02        391.1283     124
   -1.9541737230E-04   -1.8626233201E-02        394.2699     125
   -1.8138503457E-04   -1.8486825846E-02        397.4115     126
   -1.8143322838E-04   -1.8374455576E-02        400.5531     127


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0.5/GGam.Sig_local_w_O4n0.600T0.500U6.0tp0.20 <==
   -5.8586785250E-01   -4.1497003765E-01          1.5708       0
   -4.5861586602E-01   -5.4288046704E-01          4.7124       1
   -3.3247035522E-01   -5.2683812481E-01          7.8540       2
   -2.3969889818E-01   -4.7631338369E-01         10.9956       3
   -1.7601182038E-01   -4.2261323682E-01         14.1372       4
   -1.3247976966E-01   -3.7455431775E-01         17.2788       5
   -1.0225568290E-01   -3.3367269735E-01         20.4204       6
   -8.0743721769E-02   -2.9949107508E-01         23.5619       7
   -6.4962996120E-02   -2.7072116794E-01         26.7035       8
   -5.3314154366E-02   -2.4655145131E-01         29.8451       9
   -4.4483351427E-02   -2.2603218431E-01         32.9867      10
   -3.7579113655E-02   -2.0844103273E-01         36.1283      11
   -3.2092923863E-02   -1.9322503585E-01         39.2699      12
   -2.7728263551E-02   -1.8003844593E-01         42.4115      13
   -2.4179613008E-02   -1.6850150329E-01         45.5531      14
   -2.1226474794E-02   -1.5822598358E-01         48.6947      15
   -1.8772654157E-02   -1.4916011712E-01         51.8363      16
   -1.6758526164E-02   -1.4092866180E-01         54.9779      17
   -1.5093760961E-02   -1.3364476924E-01         58.1195      18
   -1.3564147172E-02   -1.2705601054E-01         61.2611      19
   -1.2356992805E-02   -1.2106028328E-01         64.4026      20
   -1.1191962839E-02   -1.1563741471E-01         67.5442      21
   -1.0174856359E-02   -1.1054199604E-01         70.6858      22
   -9.2545723875E-03   -1.0600624666E-01         73.8274      23
   -8.5816016205E-03   -1.0183810846E-01         76.9690      24
   -7.9506552824E-03   -9.7831015527E-02         80.1106      25
   -7.3603255787E-03   -9.4278051651E-02         83.2522      26
   -6.8447550334E-03   -9.0835433123E-02         86.3938      27
   -6.3974948127E-03   -8.7751131679E-02         89.5354      28
   -6.0092568526E-03   -8.4802912530E-02         92.6770      29
   -5.6069981627E-03   -8.2129808818E-02         95.8186      30
   -5.1694144444E-03   -7.9541522352E-02         98.9602      31
   -4.8212139623E-03   -7.7090464582E-02        102.1018      32
   -4.5964662601E-03   -7.4787870827E-02        105.2434      33
   -4.3547579658E-03   -7.2671020142E-02        108.3849      34
   -4.1216125843E-03   -7.0677217940E-02        111.5265      35
   -3.8819516314E-03   -6.8811044893E-02        114.6681      36
   -3.7237897927E-03   -6.6951149240E-02        117.8097      37
   -3.5103114432E-03   -6.5284251987E-02        120.9513      38
   -3.3657934999E-03   -6.3657755737E-02        124.0929      39
   -3.1472690409E-03   -6.2067798435E-02        127.2345      40
   -2.9735761094E-03   -6.0550810399E-02        130.3761      41
   -2.8254688006E-03   -5.9133446710E-02        133.5177      42
   -2.6853698101E-03   -5.7730675226E-02        136.6593      43
   -2.5570236780E-03   -5.6514441512E-02        139.8009      44
   -2.4029759688E-03   -5.5287354026E-02        142.9425      45
   -2.3375820279E-03   -5.4057511469E-02        146.0841      46
   -2.1941771685E-03   -5.2890944053E-02        149.2257      47
   -2.1109909135E-03   -5.1863786336E-02        152.3672      48
   -2.0478556048E-03   -5.0764825418E-02        155.5088      49
   -1.9142052026E-03   -4.9780819110E-02        158.6504      50
   -1.8935658854E-03   -4.8820089037E-02        161.7920      51
   -1.8410710406E-03   -4.7889128922E-02        164.9336      52
   -1.7530341930E-03   -4.7016389113E-02        168.0752      53
   -1.7012329729E-03   -4.6182925605E-02        171.2168      54
   -1.5605279671E-03   -4.5369551811E-02        174.3584      55
   -1.4587035961E-03   -4.4571966529E-02        177.5000      56
   -1.3713790345E-03   -4.3768441339E-02        180.6416      57
   -1.4286825293E-03   -4.3055533627E-02        183.7832      58
   -1.3334339463E-03   -4.2338331977E-02        186.9248      59
   -1.3306148021E-03   -4.1526835682E-02        190.0664      60
   -1.2888563562E-03   -4.0937978119E-02        193.2079      61
   -1.2571970606E-03   -4.0291875897E-02        196.3495      62
   -1.1696446171E-03   -3.9595763254E-02        199.4911      63
   -1.1326527251E-03   -3.8938407641E-02        202.6327      64
   -1.0690620258E-03   -3.8419875090E-02        205.7743      65
   -9.9413894189E-04   -3.7855341124E-02        208.9159      66
   -1.0214614557E-03   -3.7343074003E-02        212.0575      67
   -9.6938440591E-04   -3.6749500698E-02        215.1991      68
   -9.6571336237E-04   -3.6227666333E-02        218.3407      69
   -9.4870058264E-04   -3.5644878890E-02        221.4823      70
   -8.6883111052E-04   -3.5215876814E-02        224.6239      71
   -8.6949010039E-04   -3.4678209628E-02        227.7655      72
   -8.6088077694E-04   -3.4224562042E-02        230.9071      73
   -8.0754386318E-04   -3.3808619472E-02        234.0487      74
   -8.7120546704E-04   -3.3292384642E-02        237.1902      75
   -7.7328193652E-04   -3.2852834207E-02        240.3318      76
   -7.2304713973E-04   -3.2496907052E-02        243.4734      77
   -7.7632877841E-04   -3.2059174432E-02        246.6150      78
   -7.2810712012E-04   -3.1678971951E-02        249.7566      79
   -6.7027158652E-04   -3.1260042656E-02        252.8982      80
   -6.5740320135E-04   -3.0944886236E-02        256.0398      81
   -6.4454822108E-04   -3.0504315976E-02        259.1814      82
   -6.1812619365E-04   -3.0175467173E-02        262.3230      83
   -6.1844185506E-04   -2.9846629849E-02        265.4646      84
   -5.7413288359E-04   -2.9470141864E-02        268.6062      85
   -5.1779915474E-04   -2.9142349507E-02        271.7478      86
   -5.3791914808E-04   -2.8866132419E-02        274.8894      87
   -5.5475318594E-04   -2.8461128889E-02        278.0309      88
   -4.8215714656E-04   -2.8162748880E-02        281.1725      89
   -4.9176080923E-04   -2.7845148408E-02        284.3141      90
   -4.8407226902E-04   -2.7558536754E-02        287.4557      91
   -4.2271409709E-04   -2.7179208615E-02        290.5973      92
   -3.9352387863E-04   -2.6941834462E-02        293.7389      93
   -3.8263209314E-04   -2.6728531829E-02        296.8805      94
   -3.1314179589E-04   -2.6407487015E-02        300.0221      95
   -4.0331892688E-04   -2.6082473453E-02        303.1637      96
   -4.1579204200E-04   -2.5801370076E-02        306.3053      97
   -4.3080695287E-04   -2.5590672349E-02        309.4469      98
   -3.9661553694E-04   -2.5316690577E-02        312.5885      99
   -3.9620152458E-04   -2.5100594695E-02        315.7301     100
   -3.7654068977E-04   -2.4913061000E-02        318.8717     101
   -4.2207369878E-04   -2.4672156086E-02        322.0132     102
   -4.0067913298E-04   -2.4418795097E-02        325.1548     103
   -4.5990335505E-04   -2.4175469384E-02        328.2964     104
   -4.1041476654E-04   -2.3952004639E-02        331.4380     105
   -3.8866836762E-04   -2.3700426165E-02        334.5796     106
   -2.5178614835E-04   -2.3485102323E-02        337.7212     107
   -2.5268891592E-04   -2.3211280297E-02        340.8628     108
   -2.4659479278E-04   -2.2972010284E-02        344.0044     109
   -2.2160673035E-04   -2.2805589244E-02        347.1460     110
   -2.1968611855E-04   -2.2552304487E-02        350.2876     111
   -2.1762790417E-04   -2.2354679976E-02        353.4292     112
   -2.0164687204E-04   -2.2108567144E-02        356.5708     113
   -2.7729054150E-04   -2.1953200897E-02        359.7124     114
   -2.3499751510E-04   -2.1814074099E-02        362.8540     115
   -3.1952143860E-04   -2.1658378879E-02        365.9955     116
   -2.5932631369E-04   -2.1499060952E-02        369.1371     117
   -2.5241042865E-04   -2.1344545423E-02        372.2787     118
   -2.7785994979E-04   -2.1125513512E-02        375.4203     119
   -2.0926269818E-04   -2.0950364282E-02        378.5619     120
   -2.1545876478E-04   -2.0722844191E-02        381.7035     121
   -2.5487455442E-04   -2.0536675118E-02        384.8451     122
   -1.9707536300E-04   -2.0383067075E-02        387.9867     123
   -1.4904396717E-04   -2.0216010791E-02        391.1283     124
   -9.9226021510E-05   -2.0075684045E-02        394.2699     125
   -1.6064106247E-04   -1.9965594097E-02        397.4115     126
   -1.4920503579E-04   -1.9781510853E-02        400.5531     127


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0.5/GGam.Sig_local_w_O5n0.600T0.500U6.0tp0.20 <==
   -6.1652376175E-01   -4.4901343757E-01          1.5708       0
   -4.7742779279E-01   -5.7339188702E-01          4.7124       1
   -3.4181571113E-01   -5.4992305602E-01          7.8540       2
   -2.4298525176E-01   -4.9297278620E-01         10.9956       3
   -1.7575149335E-01   -4.3411658115E-01         14.1372       4
   -1.3069294106E-01   -3.8226297511E-01         17.2788       5
   -9.9651347512E-02   -3.3877921555E-01         20.4204       6
   -7.8066955956E-02   -3.0270729678E-01         23.5619       7
   -6.2516843253E-02   -2.7272809642E-01         26.7035       8
   -5.0949099880E-02   -2.4770531389E-01         29.8451       9
   -4.2247906937E-02   -2.2657396967E-01         32.9867      10
   -3.5673658764E-02   -2.0867098761E-01         36.1283      11
   -3.0343197193E-02   -1.9312432970E-01         39.2699      12
   -2.6268047634E-02   -1.7981778551E-01         42.4115      13
   -2.2688936401E-02   -1.6793756958E-01         45.5531      14
   -1.9925655763E-02   -1.5777094884E-01         48.6947      15
   -1.7602457716E-02   -1.4856432610E-01         51.8363      16
   -1.5628256753E-02   -1.4033293878E-01         54.9779      17
   -1.4047281729E-02   -1.3289895590E-01         58.1195      18
   -1.2699442293E-02   -1.2637553623E-01         61.2611      19
   -1.1437087399E-02   -1.2030842731E-01         64.4026      20
   -1.0450309980E-02   -1.1484441196E-01         67.5442      21
   -9.4718018458E-03   -1.0996401084E-01         70.6858      22
   -8.7076776060E-03   -1.0536525597E-01         73.8274      23
   -8.0241049637E-03   -1.0093466607E-01         76.9690      24
   -7.4171409145E-03   -9.7121053021E-02         80.1106      25
   -6.8699611884E-03   -9.3433194456E-02         83.2522      26
   -6.4447234092E-03   -9.0223630241E-02         86.3938      27
   -5.8784555557E-03   -8.7152060918E-02         89.5354      28
   -5.6328550019E-03   -8.4193475757E-02         92.6770      29
   -5.1388970726E-03   -8.1436621377E-02         95.8186      30
   -4.7927121439E-03   -7.8975113008E-02         98.9602      31
   -4.4279654280E-03   -7.6425907478E-02        102.1018      32
   -4.0896173657E-03   -7.4116539067E-02        105.2434      33
   -3.8657288160E-03   -7.2267305310E-02        108.3849      34
   -3.6410904047E-03   -7.0269406983E-02        111.5265      35
   -3.5844831597E-03   -6.8226010548E-02        114.6681      36
   -3.3079773523E-03   -6.6374668806E-02        117.8097      37
   -3.0583303664E-03   -6.4719292607E-02        120.9513      38
   -2.8802888629E-03   -6.3115260369E-02        124.0929      39
   -2.7342961048E-03   -6.1456453532E-02        127.2345      40
   -2.7849937593E-03   -6.0016594169E-02        130.3761      41
   -2.6287347560E-03   -5.8623837298E-02        133.5177      42
   -2.4512303596E-03   -5.7250112145E-02        136.6593      43
   -2.3098487860E-03   -5.5976579942E-02        139.8009      44
   -2.2972104819E-03   -5.4826139496E-02        142.9425      45
   -2.1521022488E-03   -5.3645506926E-02        146.0841      46
   -1.9893271888E-03   -5.2638261025E-02        149.2257      47
   -1.8010446194E-03   -5.1411623768E-02        152.3672      48
   -1.8039124700E-03   -5.0442695684E-02        155.5088      49
   -1.6889677055E-03   -4.9394678057E-02        158.6504      50
   -1.5891289374E-03   -4.8524800554E-02        161.7920      51
   -1.5705342865E-03   -4.7464704697E-02        164.9336      52
   -1.5741278041E-03   -4.6590864172E-02        168.0752      53
   -1.5320054364E-03   -4.5833866130E-02        171.2168      54
   -1.4310252223E-03   -4.5018888721E-02        174.3584      55
   -1.4597107137E-03   -4.4165174241E-02        177.5000      56
   -1.3445239359E-03   -4.3329746157E-02        180.6416      57
   -1.2120456983E-03   -4.2721507078E-02        183.7832      58
   -1.3554051904E-03   -4.1958717734E-02        186.9248      59
   -1.1142074891E-03   -4.1234907267E-02        190.0664      60
   -1.1940981875E-03   -4.0588261179E-02        193.2079      61
   -1.0666544686E-03   -3.9904034659E-02        196.3495      62
   -1.1123523569E-03   -3.9326826040E-02        199.4911      63
   -1.0209593380E-03   -3.8623635022E-02        202.6327      64
   -9.6621541997E-04   -3.8018182664E-02        205.7743      65
   -9.1304998390E-04   -3.7478045296E-02        208.9159      66
   -7.5979725885E-04   -3.7002752697E-02        212.0575      67
   -7.2212913021E-04   -3.6589911243E-02        215.1991      68
   -9.0365686274E-04   -3.5960955382E-02        218.3407      69
   -9.6752773069E-04   -3.5392211368E-02        221.4823      70
   -9.1378368576E-04   -3.4937763277E-02        224.6239      71
   -8.0844166982E-04   -3.4417764316E-02        227.7655      72
   -8.2445419525E-04   -3.3894712941E-02        230.9071      73
   -8.3761339307E-04   -3.3515599973E-02        234.0487      74
   -6.8833124281E-04   -3.3198820526E-02        237.1902      75
   -7.4904194982E-04   -3.2702753655E-02        240.3318      76
   -5.9404980510E-04   -3.2352224199E-02        243.4734      77
   -4.6817598875E-04   -3.1836478655E-02        246.6150      78
   -5.6503487079E-04   -3.1356085602E-02        249.7566      79
   -6.9550631062E-04   -3.1062784794E-02        252.8982      80
   -6.5566963880E-04   -3.0699167623E-02        256.0398      81
   -6.0963721817E-04   -3.0282003586E-02        259.1814      82
   -5.5242985091E-04   -3.0021799590E-02        262.3230      83
   -6.5406487322E-04   -2.9779468837E-02        265.4646      84
   -5.4817212545E-04   -2.9316606423E-02        268.6062      85
   -4.5349997414E-04   -2.9115125165E-02        271.7478      86
   -5.1209946989E-04   -2.8672986012E-02        274.8894      87
   -4.9957061466E-04   -2.8409963261E-02        278.0309      88
   -4.5033267916E-04   -2.8036910633E-02        281.1725      89
   -3.8112842824E-04   -2.7718327174E-02        284.3141      90
   -5.8554369045E-04   -2.7364526924E-02        287.4557      91
   -5.0568416890E-04   -2.7029542178E-02        290.5973      92
   -4.5046135072E-04   -2.6736497700E-02        293.7389      93
   -5.0104418654E-04   -2.6374673310E-02        296.8805      94
   -3.8705498613E-04   -2.6224604097E-02        300.0221      95
   -4.9866083806E-04   -2.5962526207E-02        303.1637      96
   -4.4224682535E-04   -2.5571576263E-02        306.3053      97
   -4.5993920616E-04   -2.5405853926E-02        309.4469      98
   -4.3991226927E-04   -2.5211565259E-02        312.5885      99
   -2.4286747898E-04   -2.4884855328E-02        315.7301     100
   -3.7504524394E-04   -2.4499662338E-02        318.8717     101
   -4.0556788749E-04   -2.4448416182E-02        322.0132     102
   -3.6448087585E-04   -2.4234990461E-02        325.1548     103
   -2.7190602413E-04   -2.3912949986E-02        328.2964     104
   -2.7286403998E-04   -2.3679236549E-02        331.4380     105
   -2.4903216373E-04   -2.3475425307E-02        334.5796     106
   -3.3098647172E-04   -2.3355400654E-02        337.7212     107
   -2.3335716549E-04   -2.2997418752E-02        340.8628     108
   -3.1005314901E-04   -2.2681249052E-02        344.0044     109
   -3.0818718382E-04   -2.2621704627E-02        347.1460     110
   -2.8249678618E-04   -2.2416872402E-02        350.2876     111
   -2.3127191919E-04   -2.2232672024E-02        353.4292     112
   -2.0769023104E-04   -2.2025155857E-02        356.5708     113
   -2.0191582052E-04   -2.1996087338E-02        359.7124     114
   -1.0871974443E-04   -2.1668877453E-02        362.8540     115
   -1.7231637324E-04   -2.1628909707E-02        365.9955     116
   -2.5508826768E-04   -2.1425216556E-02        369.1371     117
   -4.0324552015E-04   -2.1175302064E-02        372.2787     118
   -2.3914027607E-04   -2.0937137573E-02        375.4203     119
   -1.5934233686E-04   -2.0835907786E-02        378.5619     120
   -1.5278881687E-04   -2.0711098633E-02        381.7035     121
   -2.6567579024E-04   -2.0464219007E-02        384.8451     122
   -1.7518678150E-04   -2.0316263913E-02        387.9867     123
   -1.1957882687E-04   -2.0116060768E-02        391.1283     124
   -1.4929667917E-04   -1.9985334179E-02        394.2699     125
   -1.3220830448E-04   -1.9894794420E-02        397.4115     126
   -1.0059707119E-04   -1.9732787321E-02        400.5531     127


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0.5/GGam.Sig_local_w_O6n0.600T0.500U6.0tp0.20 <==
   -6.4656236845E-01   -4.5400001035E-01          1.5708       0
   -4.9044997040E-01   -5.8513835354E-01          4.7124       1
   -3.4322985576E-01   -5.5644323170E-01          7.8540       2
   -2.3956046871E-01   -4.9445962010E-01         10.9956       3
   -1.7092290715E-01   -4.3211868025E-01         14.1372       4
   -1.2605600600E-01   -3.7855835797E-01         17.2788       5
   -9.5205701162E-02   -3.3406543267E-01         20.4204       6
   -7.4315171783E-02   -2.9755747204E-01         23.5619       7
   -5.9412481512E-02   -2.6739991067E-01         26.7035       8
   -4.8398830184E-02   -2.4264270710E-01         29.8451       9
   -4.0002486847E-02   -2.2129564511E-01         32.9867      10
   -3.3406056212E-02   -2.0383702482E-01         36.1283      11
   -2.8480844867E-02   -1.8857051939E-01         39.2699      12
   -2.4578398097E-02   -1.7554031399E-01         42.4115      13
   -2.1074233392E-02   -1.6403149336E-01         45.5531      14
   -1.8947848126E-02   -1.5394227094E-01         48.6947      15
   -1.6681252395E-02   -1.4466720321E-01         51.8363      16
   -1.4831153925E-02   -1.3673171354E-01         54.9779      17
   -1.3220807102E-02   -1.2935199336E-01         58.1195      18
   -1.2045257355E-02   -1.2317435442E-01         61.2611      19
   -1.0647266737E-02   -1.1722694030E-01         64.4026      20
   -9.8684959992E-03   -1.1204126436E-01         67.5442      21
   -8.9243384633E-03   -1.0703060976E-01         70.6858      22
   -8.1370654367E-03   -1.0265566358E-01         73.8274      23
   -7.6929032688E-03   -9.8892103960E-02         76.9690      24
   -7.1919338556E-03   -9.4836951428E-02         80.1106      25
   -6.4487643106E-03   -9.1325165138E-02         83.2522      26
   -6.0319552091E-03   -8.8340775323E-02         86.3938      27
   -5.5233418997E-03   -8.4891123235E-02         89.5354      28
   -5.1132641070E-03   -8.2039082504E-02         92.6770      29
   -4.7886840307E-03   -7.9541837167E-02         95.8186      30
   -4.3179156122E-03   -7.7077540023E-02         98.9602      31
   -4.2342687232E-03   -7.4511787654E-02        102.1018      32
   -4.1456712688E-03   -7.2599172306E-02        105.2434      33
   -3.5119898768E-03   -7.0341077659E-02        108.3849      34
   -3.4068276153E-03   -6.8353446800E-02        111.5265      35
   -3.2994555271E-03   -6.6348060046E-02        114.6681      36
   -3.3460062391E-03   -6.4725868091E-02        117.8097      37
   -2.9575159428E-03   -6.3053880556E-02        120.9513      38
   -2.8054342754E-03   -6.1611301680E-02        124.0929      39
   -2.4738054601E-03   -5.9651065184E-02        127.2345      40
   -2.3923915328E-03   -5.8365178438E-02        130.3761      41
   -2.1897982611E-03   -5.7029745764E-02        133.5177      42
   -2.1396708348E-03   -5.5682498080E-02        136.6593      43
   -2.2813604320E-03   -5.4417459859E-02        139.8009      44
   -2.0726702168E-03   -5.3158660396E-02        142.9425      45
   -1.9719691214E-03   -5.2317674188E-02        146.0841      46
   -2.0574684880E-03   -5.1273745673E-02        149.2257      47
   -1.6417113057E-03   -5.0166361760E-02        152.3672      48
   -1.4486738800E-03   -4.9137953010E-02        155.5088      49
   -1.5647907221E-03   -4.8002854177E-02        158.6504      50
   -1.4933877693E-03   -4.7150760403E-02        161.7920      51
   -1.4621499300E-03   -4.6366571549E-02        164.9336      52
   -1.2615892283E-03   -4.5324294859E-02        168.0752      53
   -1.2675486881E-03   -4.4498953736E-02        171.2168      54
   -1.3302194461E-03   -4.3778464812E-02        174.3584      55
   -1.2473656484E-03   -4.2938085674E-02        177.5000      56
   -1.2187457975E-03   -4.2409089016E-02        180.6416      57
   -9.7651109606E-04   -4.1889766124E-02        183.7832      58
   -9.2439868790E-04   -4.0749685701E-02        186.9248      59
   -1.3560690461E-03   -4.0434762920E-02        190.0664      60
   -8.8793635950E-04   -3.9644282934E-02        193.2079      61
   -8.8759772878E-04   -3.8957883438E-02        196.3495      62
   -7.0524438686E-04   -3.8059651802E-02        199.4911      63
   -7.2498717721E-04   -3.7366612970E-02        202.6327      64
   -1.0414303064E-03   -3.7047001103E-02        205.7743      65
   -5.0350628732E-04   -3.6233558086E-02        208.9159      66
   -7.2932413319E-04   -3.5741290624E-02        212.0575      67
   -9.0068474715E-04   -3.5472145660E-02        215.1991      68
   -7.0235435758E-04   -3.5054450481E-02        218.3407      69
   -1.0084040224E-03   -3.4324664933E-02        221.4823      70
   -8.5440956668E-04   -3.4050513402E-02        224.6239      71
   -9.9696414223E-04   -3.3695891842E-02        227.7655      72
   -9.0295991427E-04   -3.3141109877E-02        230.9071      73
   -5.8542874896E-04   -3.2658523356E-02        234.0487      74
   -7.0088491382E-04   -3.2291371796E-02        237.1902      75
   -7.0574677965E-04   -3.1897986016E-02        240.3318      76
   -5.9372491963E-04   -3.1503225112E-02        243.4734      77
   -4.9604354146E-04   -3.0813909879E-02        246.6150      78
   -5.9090303428E-04   -3.0620332221E-02        249.7566      79
   -5.3900889208E-04   -3.0265883887E-02        252.8982      80
   -5.4564199427E-04   -2.9914902222E-02        256.0398      81
   -6.5090111973E-04   -2.9579137370E-02        259.1814      82
   -7.6729650988E-04   -2.9323122270E-02        262.3230      83
   -4.0222893006E-04   -2.8938190644E-02        265.4646      84
   -4.6649876370E-04   -2.8582347503E-02        268.6062      85
   -4.2806542074E-04   -2.8318924126E-02        271.7478      86
   -5.8127666976E-04   -2.8047420779E-02        274.8894      87
   -5.7056571909E-04   -2.7367784266E-02        278.0309      88
   -5.9870630155E-04   -2.7343122800E-02        281.1725      89
   -7.1422985063E-04   -2.6758796867E-02        284.3141      90
   -7.0197810772E-04   -2.6603395783E-02        287.4557      91
   -3.1984520598E-04   -2.6161341844E-02        290.5973      92
   -2.3499959624E-04   -2.6034652290E-02        293.7389      93
   -3.1433129798E-04   -2.5697731699E-02        296.8805      94
   -4.0503331175E-04   -2.5283084738E-02        300.0221      95
   -4.8670917525E-04   -2.4988535789E-02        303.1637      96
   -5.2644631313E-04   -2.4869124382E-02        306.3053      97
   -6.5498940438E-04   -2.4517395254E-02        309.4469      98
   -5.1291643965E-04   -2.4436211916E-02        312.5885      99
   -6.1734667072E-04   -2.4404183170E-02        315.7301     100
   -6.6225592557E-04   -2.3824710301E-02        318.8717     101
   -3.9339858552E-04   -2.3639195815E-02        322.0132     102
   -3.6202960677E-04   -2.3580844202E-02        325.1548     103
   -4.3565887457E-04   -2.3225664409E-02        328.2964     104
   -3.4050862727E-04   -2.2887088532E-02        331.4380     105
   -5.3049557524E-04   -2.2749883426E-02        334.5796     106
   -2.8460854543E-05   -2.2492133737E-02        337.7212     107
   -3.6800792079E-04   -2.2398032911E-02        340.8628     108
   -3.7329833642E-04   -2.2295052746E-02        344.0044     109
   -2.9016125339E-04   -2.1797437948E-02        347.1460     110
   -3.4238398441E-04   -2.1764887696E-02        350.2876     111
   -3.9165929778E-04   -2.1284459298E-02        353.4292     112
   -4.5498988823E-04   -2.1468523984E-02        356.5708     113
   -2.2544485481E-04   -2.1281843615E-02        359.7124     114
   -5.4367329696E-05   -2.1466686732E-02        362.8540     115
    9.4602938135E-06   -2.0940259295E-02        365.9955     116
    5.4730042548E-05   -2.1008106358E-02        369.1371     117
   -9.7928384441E-05   -2.0487095432E-02        372.2787     118
   -1.9672145728E-04   -2.0345410600E-02        375.4203     119
   -2.9709629632E-04   -2.0161042384E-02        378.5619     120
    4.4280029284E-05   -1.9991375493E-02        381.7035     121
   -3.4779659375E-04   -1.9754476448E-02        384.8451     122
   -2.4062778159E-04   -1.9825284369E-02        387.9867     123
   -2.1146687700E-04   -1.9527654555E-02        391.1283     124
    1.5845953282E-04   -1.9229230298E-02        394.2699     125
   -5.7571260911E-05   -1.8828764600E-02        397.4115     126
   -6.5335418853E-05   -1.8729817509E-02        400.5531     127


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0.5/GGam.Sig_local_w_O7n0.600T0.500U6.0tp0.20 <==
   -6.6781613025E-01   -4.4845597336E-01          1.5708       0
   -4.9720514164E-01   -5.8331142498E-01          4.7124       1
   -3.4221326724E-01   -5.5325381048E-01          7.8540       2
   -2.3645519425E-01   -4.8961236123E-01         10.9956       3
   -1.6763605439E-01   -4.2664453290E-01         14.1372       4
   -1.2318314341E-01   -3.7310526243E-01         17.2788       5
   -9.2561895038E-02   -3.2946983067E-01         20.4204       6
   -7.2773809271E-02   -2.9332697551E-01         23.5619       7
   -5.8756529137E-02   -2.6442914354E-01         26.7035       8
   -4.6804566268E-02   -2.3982808989E-01         29.8451       9
   -3.8994457383E-02   -2.1852324244E-01         32.9867      10
   -3.3087799788E-02   -2.0019682856E-01         36.1283      11
   -2.8987533964E-02   -1.8559890892E-01         39.2699      12
   -2.4343935406E-02   -1.7191615171E-01         42.4115      13
   -2.2177486104E-02   -1.6113878485E-01         45.5531      14
   -1.8858233001E-02   -1.5153972135E-01         48.6947      15
   -1.6315219917E-02   -1.4272923960E-01         51.8363      16
   -1.4263232951E-02   -1.3442556364E-01         54.9779      17
   -1.2385283143E-02   -1.2821693335E-01         58.1195      18
   -1.1963993767E-02   -1.2077087297E-01         61.2611      19
   -1.0371706812E-02   -1.1607729557E-01         64.4026      20
   -9.6471291057E-03   -1.0965301830E-01         67.5442      21
   -9.2990634204E-03   -1.0558128662E-01         70.6858      22
   -7.5659610467E-03   -1.0122239222E-01         73.8274      23
   -7.5916933106E-03   -9.7238060731E-02         76.9690      24
   -6.6121968449E-03   -9.3699961824E-02         80.1106      25
   -5.7923759244E-03   -8.9229801744E-02         83.2522      26
   -5.9163243909E-03   -8.6145610697E-02         86.3938      27
   -5.5784019710E-03   -8.2883242825E-02         89.5354      28
   -4.8477222570E-03   -8.1728985888E-02         92.6770      29
   -5.2368016480E-03   -7.7546930490E-02         95.8186      30
   -4.0383117201E-03   -7.6266000792E-02         98.9602      31
   -3.2545876473E-03   -7.2690646041E-02        102.1018      32
   -3.4975930585E-03   -7.1703067455E-02        105.2434      33
   -3.1739031291E-03   -6.8435237284E-02        108.3849      34
   -3.4498673566E-03   -6.7329783683E-02        111.5265      35
   -3.1660017354E-03   -6.5094144848E-02        114.6681      36
   -2.3210362458E-03   -6.3443152038E-02        117.8097      37
   -2.6876264371E-03   -6.1768977594E-02        120.9513      38
   -3.0772319991E-03   -6.0349805583E-02        124.0929      39
   -3.1534889871E-03   -5.8925600633E-02        127.2345      40
   -3.1449296895E-03   -5.7550346626E-02        130.3761      41
   -3.0594764714E-03   -5.5868868764E-02        133.5177      42
   -3.0403898535E-03   -5.4769388868E-02        136.6593      43
   -2.4749252447E-03   -5.3980330153E-02        139.8009      44
   -2.9669141985E-03   -5.2460282982E-02        142.9425      45
   -2.1305905881E-03   -5.1348723938E-02        146.0841      46
   -1.8651415291E-03   -5.0526076826E-02        149.2257      47
   -1.6731782531E-03   -4.9182247160E-02        152.3672      48
   -1.4869761777E-03   -4.8625794350E-02        155.5088      49
   -1.2826653544E-03   -4.6634001502E-02        158.6504      50
   -1.0098359477E-03   -4.6554264368E-02        161.7920      51
   -1.2103804327E-03   -4.5720160008E-02        164.9336      52
   -1.2153987849E-03   -4.5200688483E-02        168.0752      53
   -1.0647643060E-03   -4.3212406647E-02        171.2168      54
   -1.1938903246E-03   -4.1718344320E-02        174.3584      55
   -9.1396596591E-04   -4.1028900774E-02        177.5000      56
   -1.5195707722E-03   -4.0765892147E-02        180.6416      57
   -1.2967923509E-03   -4.0934768363E-02        183.7832      58
   -1.6204844911E-03   -4.0188196731E-02        186.9248      59
   -1.4590354949E-03   -3.9435477980E-02        190.0664      60
   -1.1526606475E-03   -3.8829388661E-02        193.2079      61
   -3.3367300906E-04   -3.7778644665E-02        196.3495      62
    1.9306138140E-04   -3.7151013340E-02        199.4911      63
   -7.4258926199E-04   -3.7028144297E-02        202.6327      64
   -5.2965183041E-04   -3.5779039118E-02        205.7743      65
    7.3387782202E-05   -3.5783521623E-02        208.9159      66
   -3.0537525459E-04   -3.5309699872E-02        212.0575      67
   -9.7735062056E-04   -3.4785975462E-02        215.1991      68
   -1.1253682851E-03   -3.3646148715E-02        218.3407      69
   -1.2329545248E-03   -3.4057453917E-02        221.4823      70
   -1.3020827432E-03   -3.3678223796E-02        224.6239      71
   -1.8523431460E-04   -3.3342881470E-02        227.7655      72
   -4.8629793683E-04   -3.3019758882E-02        230.9071      73
   -6.8892608308E-04   -3.1110656150E-02        234.0487      74
   -9.6404351418E-04   -3.1806893053E-02        237.1902      75
   -1.2561080595E-03   -3.1525427351E-02        240.3318      76
   -2.9767864464E-04   -3.1384660745E-02        243.4734      77
   -3.3321828432E-04   -2.9993009388E-02        246.6150      78
   -5.0976936857E-04   -2.9943083371E-02        249.7566      79
   -3.0029468129E-04   -2.9734080269E-02        252.8982      80
   -2.2761963668E-03   -2.9962241603E-02        256.0398      81
   -7.0104349411E-04   -2.8693143218E-02        259.1814      82
   -3.7650802549E-04   -2.9465745061E-02        262.3230      83
   -3.8807604749E-04   -2.8799353149E-02        265.4646      84
   -5.3809413753E-04   -2.8606723337E-02        268.6062      85
   -6.5816835045E-04   -2.8068132575E-02        271.7478      86
   -4.2296932623E-04   -2.7252729958E-02        274.8894      87
   -1.0413987966E-04   -2.7224843148E-02        278.0309      88
   -3.1006099178E-04   -2.6625469912E-02        281.1725      89
   -1.5434291438E-03   -2.6734342466E-02        284.3141      90
   -2.7878556508E-04   -2.5723082868E-02        287.4557      91
    6.6775697797E-05   -2.5407632718E-02        290.5973      92
    3.2075544531E-04   -2.5665250740E-02        293.7389      93
    3.6787738122E-04   -2.5421029703E-02        296.8805      94
    1.5501832218E-04   -2.5318523072E-02        300.0221      95
    6.8515272873E-04   -2.5147626707E-02        303.1637      96
   -4.7846978529E-04   -2.4233251271E-02        306.3053      97
    1.4546803657E-04   -2.3776969966E-02        309.4469      98
   -3.4205087652E-04   -2.3645980038E-02        312.5885      99
   -2.6786431867E-04   -2.3718251812E-02        315.7301     100
   -5.4968847519E-04   -2.3904557717E-02        318.8717     101
    4.3374458009E-05   -2.3063553936E-02        322.0132     102
    3.0696383939E-04   -2.3072193558E-02        325.1548     103
    3.2615191511E-04   -2.3096572213E-02        328.2964     104
    8.8028476763E-04   -2.2478957841E-02        331.4380     105
    4.9374648085E-04   -2.2182684609E-02        334.5796     106
   -2.4692911113E-04   -2.2570906752E-02        337.7212     107
    5.1247607776E-04   -2.2193759731E-02        340.8628     108
   -1.0037968302E-04   -2.2376913167E-02        344.0044     109
   -4.0685031677E-04   -2.1846851713E-02        347.1460     110
   -3.8204042173E-04   -2.2414437189E-02        350.2876     111
   -2.0261875921E-04   -2.1737077492E-02        353.4292     112
   -2.8693695993E-04   -2.0691949175E-02        356.5708     113
    2.9487944817E-04   -2.1313271662E-02        359.7124     114
   -2.4546886974E-04   -2.0792349663E-02        362.8540     115
   -1.0653176998E-04   -2.1271645515E-02        365.9955     116
   -3.1361316066E-04   -2.0395871074E-02        369.1371     117
   -3.6791447212E-04   -2.0433872911E-02        372.2787     118
    4.5249143426E-04   -1.9535167614E-02        375.4203     119
    1.1803609719E-04   -2.0347462446E-02        378.5619     120
   -2.6121166928E-04   -1.9720162037E-02        381.7035     121
   -1.2516252778E-04   -1.9496531017E-02        384.8451     122
   -2.2732927615E-04   -1.9494019269E-02        387.9867     123
   -6.3333715305E-05   -1.9302978167E-02        391.1283     124
   -3.1405897688E-07   -1.9418031743E-02        394.2699     125
    7.8969974480E-04   -1.8354020714E-02        397.4115     126
    7.9467652819E-04   -1.8494741363E-02        400.5531     127


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0/Delta_DMET.dat <==
0.6 1.0e-04 0.0 7.6e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0/Delta_DMET.size2x2.dat <==
0.6 1.0e-04 3.0940092e-05 4.6e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0/Delta_DMET.size4x2.dat <==
0.6 1.0e-04 0 3.1e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0/Delta_DMET.size4x4.dat <==
0.6 1.0e-04 0 1.0e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0/E_DMET.dat <==
0.6 1.0e-04 -1.2429947855 1.5e-03


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0/E_DMET.size2x2.dat <==
0.6 1.0e-04 -1.26578864048 3.6e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0/E_DMET.size4x2.dat <==
0.6 1.0e-04 -1.25953880295 1.9e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0/E_DMET.size4x4.dat <==
0.6 1.0e-04 -1.2542668444 1.2e-03


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0/E_DMET.size8x2.dat <==
0.6 1.0e-04 -1.25580000091 6.5e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0/M_DMET.dat <==
0.6 1.0e-04 0.0 2.2e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0/M_DMET.size2x2.dat <==
0.6 1.0e-04 9.1131e-08 2.3e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0/M_DMET.size4x2.dat <==
0.6 1.0e-04 0 1.9e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.6_T0/M_DMET.size4x4.dat <==
0.6 1.0e-04 0 2.2e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.875_T0.125/D_DCA <==
0.875 0.0671343842379 0.000816805214844


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.875_T0.125/D_DCA_size20.0 <==
0.87423358022 0.00631638522662 -1.01075223412 0.0685374296042 0.000887990087016


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.875_T0.125/D_DCA_size32.0 <==
0.87389980167 0.0286189062098 -0.998785115714 0.0677980405511 0.00323162674707


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.875_T0.125/D_DCA_size34.0 <==
0.876714699602 0.0788491039474 -0.993131361505 0.0681330395346 0.00723744639259


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.875_T0.125/D_DCA_size50.0 <==
0.859670022386 1.238854215 -1.09919603894 0.0719132300046 0.122915083072


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.875_T0.125/E_DCA <==
0.875 -0.998235313637 0.0857180199679


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.875_T0.125/E_DCA_size20.0 <==
0.87423358022 0.00631638522662 -1.01075223412 -0.89972756957 0.00260076401161


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.875_T0.125/E_DCA_size32.0 <==
0.87389980167 0.0286189062098 -0.998785115714 -0.892040593809 0.00645306482442


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.875_T0.125/E_DCA_size34.0 <==
0.876714699602 0.0788491039474 -0.993131361505 -0.880765402956 0.045697849968


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.875_T0.125/E_DCA_size50.0 <==
0.859670022386 1.238854215 -1.09919603894 -0.997769777304 0.889121010496


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.875_T0.25/D_DCA <==
0.875 0.0641778700856 0.000487982911104


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.875_T0.25/D_DCA_size20.0 <==
0.874720861018 0.000934540656924 -1.07283417315 0.0654653515028 0.000299333914387


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.875_T0.25/D_DCA_size32.0 <==
0.874788825318 0.00249282013354 -1.07552170443 0.0647400109048 0.000808376300112


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.875_T0.25/D_DCA_size34.0 <==
0.874747770426 0.00184700963572 -1.07983599003 0.0647399582553 0.000593241610879


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.875_T0.25/D_DCA_size50.0 <==
0.874685072798 0.00272871614408 -1.09957084558 0.0648503311501 0.000661446927009


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.875_T0.25/E_DCA <==
0.875 -0.86463991931 0.00463023288034


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.875_T0.25/E_DCA_size20.0 <==
0.874720861018 0.000934540656924 -1.07283417315 -0.865512675463 0.000135508157592


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.875_T0.25/E_DCA_size32.0 <==
0.874788825318 0.00249282013354 -1.07552170443 -0.861831188038 0.0010816347289


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.875_T0.25/E_DCA_size34.0 <==
0.874747770426 0.00184700963572 -1.07983599003 -0.863015823396 0.000496194856434


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.875_T0.25/E_DCA_size50.0 <==
0.874685072798 0.00272871614408 -1.09957084558 -0.866929141139 0.00061668151938


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.875_T0.5/D_DCA <==
0.875 0.0578816116419 0.00024463957236


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.875_T0.5/D_DCA_size20.0 <==
0.874831092904 0.000267887471066 -1.17790587044 0.0584104996921 2.11114938782e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.875_T0.5/D_DCA_size32.0 <==
0.87480797083 0.000464274036868 -1.18452012167 0.0580921262954 4.92798533104e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.875_T0.5/D_DCA_size34.0 <==
0.874903231608 0.000716693532468 -1.18604688929 0.0580732554112 7.82959259188e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.875_T0.5/D_DCA_size50.0 <==
0.875991217544 0.000558984497482 -1.1859775053 0.0581807424981 7.85843375344e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.875_T0.5/E_DCA <==
0.875 -0.785074687855 0.00130646011702


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.875_T0.5/E_DCA_size20.0 <==
0.874831092904 0.000267887471066 -1.17790587044 -0.784224530823 0.000120496344879


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.875_T0.5/E_DCA_size32.0 <==
0.87480797083 0.000464274036868 -1.18452012167 -0.785165609885 0.000158803430255


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.875_T0.5/E_DCA_size34.0 <==
0.874903231608 0.000716693532468 -1.18604688929 -0.785437672164 0.000578648606183


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.875_T0.5/E_DCA_size50.0 <==
0.875991217544 0.000558984497482 -1.1859775053 -0.784177720916 0.00454361191768


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.875_T0/Delta_DMET.dat <==
0.875 1.0e-04 0.0 3.7e-03


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.875_T0/Delta_DMET.size2x2.dat <==
0.875 1.0e-04 0.006100406004 2.2e-03


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.875_T0/Delta_DMET.size4x2.dat <==
0.875 1.0e-04 0.00400797662426 9.4e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.875_T0/Delta_DMET.size4x4.dat <==
0.875 1.0e-04 0.000586514084647 2.1e-03


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.875_T0/E_DMET.dat <==
0.875 1.0e-04 -0.91662888992 4.1e-03


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.875_T0/E_DMET.size2x2.dat <==
0.875 1.0e-04 -0.930318993002 5.9e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.875_T0/E_DMET.size4x2.dat <==
0.875 1.0e-04 -0.924392136276 4.8e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.875_T0/E_DMET.size4x4.dat <==
0.875 1.0e-04 -0.924035452431 1.5e-03


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.875_T0/E_DMET.size8x2.dat <==
0.875 1.0e-04 -0.923829279462 2.7e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.875_T0/M_DMET.dat <==
0.875 1.0e-04 0.0460496163716 2.1e-02


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.875_T0/M_DMET.size2x2.dat <==
0.875 1.0e-04 0.224987521972 2.7e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.875_T0/M_DMET.size4x2.dat <==
0.875 1.0e-04 0.182910645521 6.6e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.875_T0/M_DMET.size4x4.dat <==
0.875 1.0e-04 0.132492155475 3.6e-03


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.8_T0.125/D_DCA <==
0.8 0.0578726722058 0.000312461804668


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.8_T0.125/D_DCA_size20.0 <==
0.799374105442 0.00369462628482 -1.44045980091 0.0581018483677 0.00081089449656


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.8_T0.125/D_DCA_size32.0 <==
0.799650981914 0.0191423585364 -1.41884522885 0.0579190329307 0.00194785585262


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.8_T0.125/D_DCA_size34.0 <==
0.799140847904 0.0121610594556 -1.42847260091 0.0580862245213 0.0011858651316


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.8_T0.125/E_DCA <==
0.8 -1.02589064795 0.0175202176621


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.8_T0.125/E_DCA_size20.0 <==
0.799374105442 0.00369462628482 -1.44045980091 -1.03844114754 0.001012009848


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.8_T0.125/E_DCA_size32.0 <==
0.799650981914 0.0191423585364 -1.41884522885 -1.02829280584 0.00511814613914


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.8_T0.125/E_DCA_size34.0 <==
0.799140847904 0.0121610594556 -1.42847260091 -1.03769666088 0.00427854867703


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.8_T0.25/D_DCA <==
0.8 0.0547199751133 0.000286530931007


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.8_T0.25/D_DCA_size20.0 <==
0.799634747284 0.000672983031616 -1.52378234705 0.0553066123804 0.000216466611793


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.8_T0.25/D_DCA_size32.0 <==
0.799568308256 0.00144034867053 -1.51725253922 0.0549393078669 0.000486860489356


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.8_T0.25/D_DCA_size34.0 <==
0.79968754155 0.00186705939164 -1.52128174811 0.0549261686202 0.000628091415226


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.8_T0.25/D_DCA_size50.0 <==
0.800014203362 0.00350680074694 -1.53134408936 0.0550588429538 0.000924991488018


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.8_T0.25/E_DCA <==
0.8 -1.00263167288 0.00154814816279


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.8_T0.25/E_DCA_size20.0 <==
0.799634747284 0.000672983031616 -1.52378234705 -1.0051057231 0.000242957532791


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.8_T0.25/E_DCA_size32.0 <==
0.799568308256 0.00144034867053 -1.51725253922 -1.00311958199 0.00016165501639


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.8_T0.25/E_DCA_size34.0 <==
0.79968754155 0.00186705939164 -1.52128174811 -1.00353368839 0.000266812862256


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.8_T0.25/E_DCA_size50.0 <==
0.800014203362 0.00350680074694 -1.53134408936 -1.00418232228 0.0019279479349


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.8_T0.5/D_DCA <==
0.8 0.048590032229 0.000140568703615


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.8_T0.5/D_DCA_size20.0 <==
0.79974804771 0.000399172894772 -1.68709969089 0.048769928764 3.06728969601e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.8_T0.5/D_DCA_size32.0 <==
0.799734589612 0.000585533526118 -1.68902697578 0.0486159792819 6.41003039487e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.8_T0.5/D_DCA_size34.0 <==
0.799775702854 0.000666360619078 -1.6900696321 0.0486273625723 7.54157330046e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.8_T0.5/D_DCA_size50.0 <==
0.800474648304 0.00049677860278 -1.69075593152 0.0487176644083 7.41202125191e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.8_T0.5/E_DCA <==
0.8 -0.917504832417 0.00127671531403


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.8_T0.5/E_DCA_size20.0 <==
0.79974804771 0.000399172894772 -1.68709969089 -0.918097850061 0.000145216960127


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.8_T0.5/E_DCA_size32.0 <==
0.799734589612 0.000585533526118 -1.68902697578 -0.918730550703 0.000129316768439


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.8_T0.5/E_DCA_size34.0 <==
0.799775702854 0.000666360619078 -1.6900696321 -0.918566887223 0.000279645078315


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.8_T0.5/E_DCA_size50.0 <==
0.800474648304 0.00049677860278 -1.69075593152 -0.917176383219 0.00348234485376


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.8_T0/Delta_DMET.dat <==
0.8 1.0e-04 0.0140963318742 3.4e-03


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.8_T0/Delta_DMET.size2x2.dat <==
0.8 1.0e-04 1.5983577e-05 1.5e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.8_T0/Delta_DMET.size4x2.dat <==
0.8 1.0e-04 0.0044986071838 4.8e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.8_T0/Delta_DMET.size4x4.dat <==
0.8 1.0e-04 0.00695113058966 3.3e-03


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.8_T0/E_DMET.dat <==
0.8 1.0e-04 -1.06843318461 1.1e-02


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.8_T0/E_DMET.size2x2.dat <==
0.8 1.0e-04 -1.07242484296 6.2e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.8_T0/E_DMET.size4x2.dat <==
0.8 1.0e-04 -1.07402865814 2.4e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.8_T0/E_DMET.size4x4.dat <==
0.8 1.0e-04 -1.06961683704 9.5e-03


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.8_T0/E_DMET.size8x2.dat <==
0.8 1.0e-04 -1.06284359778 4.0e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.8_T0/M_DMET.dat <==
0.8 1.0e-04 0.0 1.3e-01


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.8_T0/M_DMET.size2x2.dat <==
0.8 1.0e-04 0.115191360668 2.9e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.8_T0/M_DMET.size4x2.dat <==
0.8 1.0e-04 0.00138378243894 3.1e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n0.8_T0/M_DMET.size4x4.dat <==
0.8 1.0e-04 0.0487997904192 1.4e-02


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0.125/D_DCA <==
1.0 0.0795749011051 0.00307498310508


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0.125/D_DCA_size20.0 <==
0.999622930212 0.00508780907144 0.047432106407 0.0815719088013 0.00156739836897


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0.125/D_DCA_size32.0 <==
0.992556498654 0.0551406629362 0.0 0.0749376926719 0.00771665086193


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0.125/D_DCA_size34.0 <==
0.999741704576 0.00998344418232 0.0179831237152 0.0785129846578 0.00202738809792


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0.125/D_DCA_size50.0 <==
1.00005596014 0.029739115918 0.0029120205659 0.0800801272859 0.00394795248497


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0.125/D_DCA_size72.0 <==
1.00557426718 0.919454058118 0.0 0.0831397136523 0.0998100022032


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0.125/E_DCA <==
1.0 -0.727292672846 0.0628410566978


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0.125/E_DCA_size20.0 <==
0.999622930212 0.00508780907144 0.047432106407 -0.624619094578 0.00349968066836


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0.125/E_DCA_size32.0 <==
0.992556498654 0.0551406629362 0.0 -0.639285504038 0.0675857906658


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0.125/E_DCA_size34.0 <==
0.999741704576 0.00998344418232 0.0179831237152 -0.627490531231 0.00291403270023


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0.125/E_DCA_size50.0 <==
1.00005596014 0.029739115918 0.0029120205659 -0.637539956617 0.00451139748109


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0.125/E_DCA_size72.0 <==
1.00557426718 0.919454058118 0.0 -0.787011198472 0.398947185353


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0.25/D_DCA <==
1.0 0.0794487274401 0.00103070845588


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0.25/D_DCA_size20.0 <==
0.99931840706 0.00165591189537 0.133435913412 0.0859518079364 0.000467714259116


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0.25/D_DCA_size32.0 <==
0.999568994848 0.00223446312996 0.120644655331 0.0833132931754 0.00086304867414


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0.25/D_DCA_size34.0 <==
0.999524501236 0.00242396247528 0.12228150539 0.0835064799392 0.000748884242694


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0.25/D_DCA_size50.0 <==
0.998828153864 0.00367836989396 0.116241809909 0.0826844482849 0.00117902886213


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0.25/D_DCA_size72.0 <==
0.99522949525 0.0068148885489 0.0 0.0804710580458 0.00211642247005


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0.25/E_DCA <==
1.0 -0.597756108671 0.0107885541891


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0.25/E_DCA_size20.0 <==
0.99931840706 0.00165591189537 0.133435913412 -0.570813727797 0.000955607513705


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0.25/E_DCA_size32.0 <==
0.999568994848 0.00223446312996 0.120644655331 -0.569875013924 0.000178600403281


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0.25/E_DCA_size34.0 <==
0.999524501236 0.00242396247528 0.12228150539 -0.572093640997 0.000423008880125


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0.25/E_DCA_size50.0 <==
0.998828153864 0.00367836989396 0.116241809909 -0.586374755924 0.000918632575206


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0.25/E_DCA_size72.0 <==
0.99522949525 0.0068148885489 0.0 -0.59818751425 0.00144645440965


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0.5/D_DCA <==
1.0 0.0812330967573 0.00161129734713


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0.5/D_DCA_size20.0 <==
0.999694789306 0.000739244164372 0.106719040713 0.0861944177173 7.17305696063e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0.5/D_DCA_size32.0 <==
0.999840761722 0.000800068491538 0.112304050177 0.0852660239895 8.6383141163e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0.5/D_DCA_size34.0 <==
0.999855945752 0.000852490724684 0.112945020239 0.0852064047222 9.46901255221e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0.5/D_DCA_size50.0 <==
0.99953475992 0.00109015565968 0.111776253527 0.0846003229408 0.000140413805387


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0.5/D_DCA_size72.0 <==
0.992182501884 0.0016935687617 0.0 0.0812136772985 0.000249650746076


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0.5/E_DCA <==
1.0 -0.515851144776 0.0166070516825


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0.5/E_DCA_size20.0 <==
0.999694789306 0.000739244164372 0.106719040713 -0.482707203874 0.000372409655506


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0.5/E_DCA_size32.0 <==
0.999840761722 0.000800068491538 0.112304050177 -0.486319597938 0.000279564160228


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0.5/E_DCA_size34.0 <==
0.999855945752 0.000852490724684 0.112945020239 -0.486907432954 0.000376036479776


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0.5/E_DCA_size50.0 <==
0.99953475992 0.00109015565968 0.111776253527 -0.493034723033 0.000265807777841


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0.5/E_DCA_size72.0 <==
0.992182501884 0.0016935687617 0.0 -0.517943494348 0.000617790108631


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0/D_MRPHF_size4x4.dat <==
1.0 0 0.0786 0


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0/D_MRPHF_size6x6.dat <==
1.0 0 0.0806 0


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0/D_MRPHF_size8x8.dat <==
1.0 0 0.0818 0


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0/D_UCCSD_size10x10.dat <==
1 0 0.0806 0


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0/D_UCCSD_size12x12.dat <==
1 0 0.0806 0


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0/D_UCCSD_size6x6.dat <==
1 0 0.0799 0


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0/D_UCCSD_size8x8.dat <==
1 0 0.0806 0


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0/D_VMC.dat <==
# Extrapolation to the TDL
1 0 0.0804 0.0001


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0/D_VMC_size162.dat <==
1 0 0.0805 0.0001


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0/D_VMC_size242.dat <==
1 0 0.0804 0.0001


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0/D_VMC_size98.dat <==
1 0 0.0808 0.0001


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0/Delta_DMET.dat <==
1 1.0e-04 0.0 9.4e-07


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0/Delta_DMET.size2x2.dat <==
1 1.0e-04 2.62769e-07 3.4e-07


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0/Delta_DMET.size4x2.dat <==
1 1.0e-04 9.31750728559e-08 7.3e-08


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0/Delta_DMET.size4x4.dat <==
1 1.0e-04 0 7.5e-07


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0/E_DMET.dat <==
1 1.0e-04 -0.656718650795 7.3e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0/E_DMET.size2x2.dat <==
1 1.0e-04 -0.652485761669 1.8e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0/E_DMET.size4x2.dat <==
1 1.0e-04 -0.653389118574 8.6e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0/E_DMET.size4x4.dat <==
1 1.0e-04 -0.654700743599 2.2e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0/E_DMET.size8x2.dat <==
1 1.0e-04 -0.654176969479 1.4e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0/E_MRPHF_size4x4.dat <==
1.0 0 -0.6593 0


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0/E_MRPHF_size6x6.dat <==
1.0 0 -0.6575 0.0000 # (extrapolated)
#1.0 0 -0.6567 0 # (variational)


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0/E_MRPHF_size8x8.dat <==
1.0 0 -0.6509 0.0001 # (extrapolated)
#1.0 0 -0.6493 0 # (variational)


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0/E_UCCSD_size10x10.dat <==
1 0 -0.6517 0


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0/E_UCCSD_size12x12.dat <==
1 0 -0.6517 0


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0/E_UCCSD_size6x6.dat <==
1 0 -0.6510 0


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0/E_UCCSD_size8x8.dat <==
1 0 -0.6517 0


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0/E_VMC.dat <==
# Extrapolation to the TDL
1 0 -0.6556 0.0001


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0/E_VMC_size162.dat <==
1 0 -0.65593 0.00001


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0/E_VMC_size242.dat <==
1 0 -0.65578 0.00001


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0/E_VMC_size98.dat <==
1 0 -0.65648 0.00001


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0/M_DMET.dat <==
1 1.0e-04 0.294577063346 1.3e-02


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0/M_DMET.size2x2.dat <==
1 1.0e-04 0.371524167533 6.6e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0/M_DMET.size4x2.dat <==
1 1.0e-04 0.355508256081 4.7e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U6_n1_T0/M_DMET.size4x4.dat <==
1 1.0e-04 0.331140549343 2.9e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.3_T0.125/D_DCA_size20.0 <==
0.297703392378 0.00077163165212 -5.90314378325 0.00579209268463 0.000258607552182


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.3_T0.125/E_DCA <==
0.3 -0.974618577207 -0.00974618577207


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.3_T0.125/E_DCA_size20.0 <==
0.297703392378 0.00077163165212 -5.90314378325 -0.974618577207 0.0013478431631


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.3_T0.25/D_DCA <==
0.3 0.00566563724935 7.9629516198e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.3_T0.25/D_DCA_size20.0 <==
0.298956433566 0.000362971527574 -5.91303924575 0.00567629954152 0.000146313096644


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.3_T0.25/D_DCA_size32.0 <==
0.298995740686 0.00076102924098 -5.91347285535 0.00567483455384 0.000200099770246


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.3_T0.25/D_DCA_size34.0 <==
0.298763108456 0.00169925030909 -5.91460685234 0.00566984997455 0.000370226709034


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.3_T0.25/E_DCA <==
0.3 -0.965879020991 0.00235191559312


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.3_T0.25/E_DCA_size20.0 <==
0.298956433566 0.000362971527574 -5.91303924575 -0.963926144431 0.00190453935268


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.3_T0.25/E_DCA_size32.0 <==
0.298995740686 0.00076102924098 -5.91347285535 -0.963887378318 0.00152779733775


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.3_T0.25/E_DCA_size34.0 <==
0.298763108456 0.00169925030909 -5.91460685234 -0.965357042336 0.0022419337611


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.3_T0.5/D_DCA <==
0.3 0.00510438483875 7.46843374695e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.3_T0.5/D_DCA_size20.0 <==
0.299529169026 0.000152639920975 -6.00038242248 0.00511668754721 5.45233284945e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.3_T0.5/D_DCA_size32.0 <==
0.299574232782 0.000336814408518 -5.99955685569 0.00511437323155 0.000132363595734


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.3_T0.5/D_DCA_size34.0 <==
0.299414670392 0.000567081057502 -6.00063627432 0.00510975285762 0.000224152430662


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.3_T0.5/E_DCA <==
0.3 -0.916347014997 0.00244459196011


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.3_T0.5/E_DCA_size20.0 <==
0.299529169026 0.000152639920975 -6.00038242248 -0.91239046226 0.00152188282379


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.3_T0.5/E_DCA_size32.0 <==
0.299574232782 0.000336814408518 -5.99955685569 -0.913118855257 0.00166055479928


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.3_T0.5/E_DCA_size34.0 <==
0.299414670392 0.000567081057502 -6.00063627432 -0.91463357633 0.000209273696152


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.6_T0.125/D_DCA_size20.0 <==
0.598627597206 0.00261602366956 -3.54982450413 0.0231466816198 0.000441609075288


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.6_T0.125/E_DCA <==
0.6 -1.17605802046 -0.0117605802046


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.6_T0.125/E_DCA_size20.0 <==
0.598627597206 0.00261602366956 -3.54982450413 -1.17605802046 0.00137577052


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.6_T0.25/D_DCA <==
0.6 0.0219239111627 0.000135169568415


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.6_T0.25/D_DCA_size20.0 <==
0.599310293998 0.00082117471267 -3.59894632707 0.0222377382972 0.000281717203023


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.6_T0.25/D_DCA_size32.0 <==
0.599056044724 0.00269085903402 -3.59973219599 0.0222362907194 0.000409598441854


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.6_T0.25/D_DCA_size34.0 <==
0.599217283798 0.00517350607598 -3.59613992359 0.0221113419355 0.000673561668553


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.6_T0.25/D_DCA_size50.0 <==
0.598831112454 0.0186831258315 -3.59629961068 0.0220122894071 0.000954889513509


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.6_T0.25/E_DCA <==
0.6 -1.14933404573 0.00497335443238


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.6_T0.25/E_DCA_size20.0 <==
0.599310293998 0.00082117471267 -3.59894632707 -1.1517980783 0.000621206006829


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.6_T0.25/E_DCA_size32.0 <==
0.599056044724 0.00269085903402 -3.59973219599 -1.15333495651 0.000750735054032


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.6_T0.25/E_DCA_size34.0 <==
0.599217283798 0.00517350607598 -3.59613992359 -1.15428013839 0.00294388697949


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.6_T0.25/E_DCA_size50.0 <==
0.598831112454 0.0186831258315 -3.59629961068 -1.14808203609 0.0106461914465


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.6_T0.5/D_DCA <==
0.6 0.0194212686302 1.34406450608e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.6_T0.5/D_DCA_size20.0 <==
0.599607275076 0.000393993900366 -3.78361906846 0.0193529990356 8.3836251548e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.6_T0.5/D_DCA_size32.0 <==
0.599598659124 0.000536614605398 -3.78532068405 0.0193767900134 0.000154616331735


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.6_T0.5/D_DCA_size34.0 <==
0.59958030961 0.00053591528708 -3.7850751151 0.0193775877787 0.000157958294846


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.6_T0.5/D_DCA_size50.0 <==
0.599900666016 0.00073676654018 -3.78248604054 0.0193960079036 0.00024541010419


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.6_T0.5/E_DCA <==
0.6 -1.06674287385 0.00277313048414


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.6_T0.5/E_DCA_size20.0 <==
0.599607275076 0.000393993900366 -3.78361906846 -1.0658173508 0.000303659978306


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.6_T0.5/E_DCA_size32.0 <==
0.599598659124 0.000536614605398 -3.78532068405 -1.06798788596 0.00032995446057


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.6_T0.5/E_DCA_size34.0 <==
0.59958030961 0.00053591528708 -3.7850751151 -1.06767015587 0.00039946107548


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.6_T0.5/E_DCA_size50.0 <==
0.599900666016 0.00073676654018 -3.78248604054 -1.06518719031 0.00315815745462


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.6_T0/Delta_DMET.dat <==
0.6 1.0e-04 4.65753283835e-05 1.5e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.6_T0/Delta_DMET.size2x2.dat <==
0.6 1.0e-04 5.8695679e-05 7.0e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.6_T0/Delta_DMET.size4x2.dat <==
0.6 1.0e-04 5.41234934709e-06 1.4e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.6_T0/Delta_DMET.size4x4.dat <==
0.6 1.0e-04 6.72020679207e-05 8.1e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.6_T0/E_DMET.dat <==
0.6 1.0e-04 -1.18674437455 3.3e-03


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.6_T0/E_DMET.size2x2.dat <==
0.6 1.0e-04 -1.22233782617 3.5e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.6_T0/E_DMET.size4x2.dat <==
0.6 1.0e-04 -1.21344015354 2.6e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.6_T0/E_DMET.size4x4.dat <==
0.6 1.0e-04 -1.20409373292 1.3e-03


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.6_T0/M_DMET.dat <==
0.6 1.0e-04 0.0009525294  0.003334191


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.6_T0/M_DMET.size2x2.dat <==
0.6 1.0e-04 1.32272e-07 7.8e-08


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.6_T0/M_DMET.size4x2.dat <==
0.6 1.0e-04 0.000101469096564 3.1e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.6_T0/M_DMET.size4x4.dat <==
0.6 1.0e-04 0 1.7e-5


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.875_T0.25/D_DCA <==
0.875 0.0411552086542 0.000233173407116


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.875_T0.25/D_DCA_size20.0 <==
0.874228282938 0.00153762676284 -1.8788778538 0.0418014472518 0.00035219834973


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.875_T0.25/D_DCA_size32.0 <==
0.874181936838 0.00751611495094 -1.8917336637 0.0414436594063 0.000701674037557


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.875_T0.25/D_DCA_size34.0 <==
0.874678130444 0.0123608292878 -1.89518613516 0.0414479143789 0.00102823796876


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.875_T0.25/D_DCA_size50.0 <==
0.871350014724 0.0863990236372 -1.90909595931 0.0414863348487 0.00625327432344


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.875_T0.25/E_DCA <==
0.875 -0.784420200526 0.0269788582968


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.875_T0.25/E_DCA_size20.0 <==
0.874228282938 0.00153762676284 -1.8788778538 -0.747358174426 0.000958027183224


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.875_T0.25/E_DCA_size32.0 <==
0.874181936838 0.00751611495094 -1.8917336637 -0.744273987063 0.00126971249683


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.875_T0.25/E_DCA_size34.0 <==
0.874678130444 0.0123608292878 -1.89518613516 -0.746239208609 0.00560226836066


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.875_T0.25/E_DCA_size50.0 <==
0.871350014724 0.0863990236372 -1.90909595931 -0.781764774048 0.0321776049802


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.875_T0.5/D_DCA <==
0.875 0.0363589800422 9.81634492147e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.875_T0.5/D_DCA_size20.0 <==
0.874717664082 0.000449651152748 -1.98452050058 0.0361460624348 7.52833928421e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.875_T0.5/D_DCA_size32.0 <==
0.874773165068 0.000736678861782 -1.99505667356 0.0361546955607 0.000165146565269


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.875_T0.5/D_DCA_size34.0 <==
0.874704572708 0.00124525226824 -1.99660006965 0.0361876808951 0.000287420986997


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.875_T0.5/D_DCA_size50.0 <==
0.875716483984 0.00124912562422 -1.99806850134 0.0363152870014 0.000339614652709


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.875_T0.5/E_DCA <==
0.875 -0.672937693279 0.00237332961459


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.875_T0.5/E_DCA_size20.0 <==
0.874717664082 0.000449651152748 -1.98452050058 -0.670850979682 0.000207894596116


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.875_T0.5/E_DCA_size32.0 <==
0.874773165068 0.000736678861782 -1.99505667356 -0.672655706988 0.000281688517531


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.875_T0.5/E_DCA_size34.0 <==
0.874704572708 0.00124525226824 -1.99660006965 -0.67330585031 0.000587001328852


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.875_T0.5/E_DCA_size50.0 <==
0.875716483984 0.00124912562422 -1.99806850134 -0.671113085477 0.00744330785461


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.875_T0/Delta_DMET.dat <==
0.875 1.0e-04 0.0 4.1e-02


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.875_T0/Delta_DMET.size2x2.dat <==
0.875 1.0e-04 0.022309132568 2.3e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.875_T0/Delta_DMET.size4x2.dat <==
0.875 1.0e-04 0.0170072827899 3.1e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.875_T0/Delta_DMET.size4x4.dat <==
0.875 1.0e-04 0 2.3e-02


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.875_T0/E_DMET.dat <==
0.875 1.0e-04 -0.797578643112 8.6e-03


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.875_T0/E_DMET.size2x2.dat <==
0.875 1.0e-04 -0.817690179508 9.2e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.875_T0/E_DMET.size4x2.dat <==
0.875 1.0e-04 -0.809073186007 3.5e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.875_T0/E_DMET.size4x4.dat <==
0.875 1.0e-04 -0.80843297321 6.7e-03


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.875_T0/E_DMET.size8x2.dat <==
0.875 1.0e-04 -0.812517404548 5.7e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.875_T0/M_DMET.dat <==
0.875 1.0e-04 0.00457889258127 2.0e-02


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.875_T0/M_DMET.size2x2.dat <==
0.875 1.0e-04 0.267140662412 5.4e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.875_T0/M_DMET.size4x2.dat <==
0.875 1.0e-04 0.199729255819 6.6e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.875_T0/M_DMET.size4x4.dat <==
0.875 1.0e-04 0.133079882468 7.7e-03


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.8_T0.125/D_DCA_size20.0 <==
0.793829489008 0.055004552369 -2.23730751746 0.0392034972782 0.0037350203763


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.8_T0.125/E_DCA <==
0.8 -0.971525209847 -0.00971525209847


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.8_T0.125/E_DCA_size20.0 <==
0.793829489008 0.055004552369 -2.23730751746 -0.971525209847 0.0242140376927


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.8_T0.25/D_DCA <==
0.8 0.0369775373491 0.00078877370921


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.8_T0.25/D_DCA_size20.0 <==
0.79943474057 0.00146959554655 -2.32760825888 0.0366109710071 0.000356381236795


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.8_T0.25/D_DCA_size32.0 <==
0.79944082638 0.00581217429778 -2.32536417885 0.0364334871574 0.000521516549295


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.8_T0.25/D_DCA_size34.0 <==
0.799487217536 0.014006775043 -2.32889171086 0.0361657099243 0.0010743721507


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.8_T0.25/D_DCA_size50.0 <==
0.799570517884 0.0452943814766 -2.34079881627 0.0371800636316 0.00335627472386


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.8_T0.25/E_DCA <==
0.8 -0.877993440344 0.0117463080475


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.8_T0.25/E_DCA_size20.0 <==
0.79943474057 0.00146959554655 -2.32760825888 -0.902393683426 0.000985342197972


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.8_T0.25/E_DCA_size32.0 <==
0.79944082638 0.00581217429778 -2.32536417885 -0.901663576404 0.00242153245605


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.8_T0.25/E_DCA_size34.0 <==
0.799487217536 0.014006775043 -2.32889171086 -0.898068572854 0.00322380454285


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.8_T0.25/E_DCA_size50.0 <==
0.799570517884 0.0452943814766 -2.34079881627 -0.882732833981 0.0213722546919


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.8_T0.5/D_DCA <==
0.8 0.0315477399906 6.53003494109e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.8_T0.5/D_DCA_size20.0 <==
0.799679157086 0.000411932840068 -2.51220546419 0.0313693330624 7.55516835994e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.8_T0.5/D_DCA_size32.0 <==
0.799590840544 0.00105172191283 -2.51615025605 0.031398534989 0.000258875964798


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.8_T0.5/D_DCA_size34.0 <==
0.799616809452 0.00079376724461 -2.51681806521 0.0314043723862 0.000200202838519


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.8_T0.5/D_DCA_size50.0 <==
0.800129945988 0.000966584810536 -2.5184263555 0.0336413205786 0.000303563145597


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.8_T0.5/E_DCA <==
0.8 -0.819685870544 0.00183551980456


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.8_T0.5/E_DCA_size20.0 <==
0.799679157086 0.000411932840068 -2.51220546419 -0.818966255496 0.000206234674468


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.8_T0.5/E_DCA_size32.0 <==
0.799590840544 0.00105172191283 -2.51615025605 -0.820277079944 0.000510214260899


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.8_T0.5/E_DCA_size34.0 <==
0.799616809452 0.00079376724461 -2.51681806521 -0.820384728256 0.000189137740311


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.8_T0.5/E_DCA_size50.0 <==
0.800129945988 0.000966584810536 -2.5184263555 -0.818602204348 0.004335604227


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.8_T0/Delta_DMET.dat <==
0.8 1.0e-04 0.0213764486292 7.6e-03


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.8_T0/Delta_DMET.size2x2.dat <==
0.8 1.0e-04 0.000626835761 1.8e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.8_T0/Delta_DMET.size4x2.dat <==
0.8 1.0e-04 0.00327121293483 7.1e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.8_T0/Delta_DMET.size4x4.dat <==
0.8 1.0e-04 0.012007157423 3.4e-03


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.8_T0/E_DMET.dat <==
0.8 1.0e-04 -0.954090482615 8.3e-03


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.8_T0/E_DMET.size2x2.dat <==
0.8 1.0e-04 -0.980949193082 3.9e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.8_T0/E_DMET.size4x2.dat <==
0.8 1.0e-04 -0.973545250423 6.8e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.8_T0/E_DMET.size4x4.dat <==
0.8 1.0e-04 -0.967384289355 8.2e-03


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.8_T0/M_DMET.dat <==
0.8 1.0e-04 0.0 4.4e-02


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.8_T0/M_DMET.size2x2.dat <==
0.8 1.0e-04 0.165812628997 5.0e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.8_T0/M_DMET.size4x2.dat <==
0.8 1.0e-04 0.124201070003 1.2e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n0.8_T0/M_DMET.size4x4.dat <==
0.8 1.0e-04 0.0551009255894 1.9e-02


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0.125/D_DCA <==
1.0 0.0521496768058 0.000798773027209


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0.125/D_DCA_size20.0 <==
0.99999060752 0.00735569261616 0.00170624648202 0.0524746441821 0.00213744136868


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0.125/D_DCA_size32.0 <==
1.00001749513 0.0125681688695 -0.000486879963852 0.0517111441726 0.00257983226156


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0.125/D_DCA_size34.0 <==
1.00003513678 0.0138550574173 -0.000808702890085 0.0521760259709 0.00275336488906


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0.125/E_DCA <==
1.0 -0.497837422536 0.0109381747668


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0.125/E_DCA_size20.0 <==
0.99999060752 0.00735569261616 0.00170624648202 -0.491527585946 0.0031728809579


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0.125/E_DCA_size32.0 <==
1.00001749513 0.0125681688695 -0.000486879963852 -0.497544027982 0.00362704651023


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0.125/E_DCA_size34.0 <==
1.00003513678 0.0138550574173 -0.000808702890085 -0.496546481279 0.00703047161555


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0.25/D_DCA <==
1.0 0.0494630220373 0.0003404539424


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0.25/D_DCA_size20.0 <==
0.999919547308 0.00259825421736 0.00532633459473 0.0499052757238 0.000719890424412


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0.25/D_DCA_size32.0 <==
0.999923107126 0.00354954474328 0.00288221351615 0.0492252919268 0.00105903092067


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0.25/D_DCA_size34.0 <==
0.99991945243 0.00389195052084 0.0051884277172 0.0491987573352 0.00117009953071


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0.25/D_DCA_size50.0 <==
0.999904609226 0.0057642218938 0.00598780543661 0.0498135901855 0.00174150603527


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0.25/E_DCA <==
1.0 -0.461126375298 0.00458311404462


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0.25/E_DCA_size20.0 <==
0.999919547308 0.00259825421736 0.00532633459473 -0.438537239286 0.000719233244462


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0.25/E_DCA_size32.0 <==
0.999923107126 0.00354954474328 0.00288221351615 -0.444021793118 0.00310767052509


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0.25/E_DCA_size34.0 <==
0.99991945243 0.00389195052084 0.0051884277172 -0.444583608195 0.000841437480927


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0.25/E_DCA_size50.0 <==
0.999904609226 0.0057642218938 0.00598780543661 -0.452746134277 0.00164976097175


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0.5/D_DCA <==
1.0 0.0474467790017 0.000154314121855


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0.5/D_DCA_size20.0 <==
0.999944065676 0.00108755237844 0.00553639447231 0.0482957813495 0.00011324036492


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0.5/D_DCA_size32.0 <==
0.9997181209 0.00123665897056 0.00553777326458 0.0478491027212 0.000164493077781


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0.5/D_DCA_size34.0 <==
0.999947854674 0.0013259940538 0.0189403142117 0.0479777917337 0.000181929694965


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0.5/D_DCA_size50.0 <==
0.999828594846 0.0017802461286 0.0188238090423 0.0478990434166 0.000299696436884


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0.5/E_DCA <==
1.0 -0.380140399183 0.00586511718664


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0.5/E_DCA_size20.0 <==
0.999944065676 0.00108755237844 0.00553639447231 -0.35335604697 0.000729987648746


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0.5/E_DCA_size32.0 <==
0.9997181209 0.00123665897056 0.00553777326458 -0.361966077383 0.00367977073771


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0.5/E_DCA_size34.0 <==
0.999947854674 0.0013259940538 0.0189403142117 -0.362287568953 0.000487801667001


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0.5/E_DCA_size50.0 <==
0.999828594846 0.0017802461286 0.0188238090423 -0.368625847114 0.000624108429169


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0/D_MRPHF_size4x4.dat <==
1.0 0 0.0538 0


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0/D_MRPHF_size6x6.dat <==
1.0 0 0.0542 0


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0/D_MRPHF_size8x8.dat <==
1.0 0 0.0543 0


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0/D_UCCSD_size10x10.dat <==
1 0 0.0536 0


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0/D_UCCSD_size12x12.dat <==
1 0 0.0536 0


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0/D_UCCSD_size6x6.dat <==
1 0 0.0535 0


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0/D_UCCSD_size8x8.dat <==
1 0 0.0537 0


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0/D_VMC.dat <==
# Extrapolation to the TDL
1 0 0.0536 0.0001


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0/D_VMC_size162.dat <==
1 0  0.0535  0.0001


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0/D_VMC_size242.dat <==
1 0  0.0536 0.0001


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0/D_VMC_size98.dat <==
1 0 0.0535  0.0001


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0/Delta_DMET.dat <==
1 1.0e-04 7.50367948045e-06 2.6e-05


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0/Delta_DMET.size2x2.dat <==
1 1.0e-04 7.6138e-08 4.4e-08


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0/Delta_DMET.size4x2.dat <==
1 1.0e-04 1.4993281291e-05 8.1e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0/Delta_DMET.size4x4.dat <==
1 1.0e-04 5.79609501652e-08 2.4e-07


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0/E_DMET.dat <==
1 1.0e-04 -0.524548812475 9.7e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0/E_DMET.size2x2.dat <==
1 1.0e-04 -0.514488869314 2.2e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0/E_DMET.size4x2.dat <==
1 1.0e-04 -0.516969966387 1.8e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0/E_DMET.size4x4.dat <==
1 1.0e-04 -0.519655151073 1.0e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0/E_DMET.size8x2.dat <==
1 1.0e-04 -0.518482966906 1.4e-04


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0/E_MRPHF_size4x4.dat <==
1.0 0 -0.5293 0


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0/E_MRPHF_size6x6.dat <==
1.0 0 -0.5258 0.0000 # (extrapolated)
#1.0 0 -0.5242 0 # (variational)


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0/E_MRPHF_size8x8.dat <==
1.0 0 -0.5174 0.0001 # (extrapolated)
#1.0 0 -0.5154 0 # (variational)


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0/E_UCCSD_size10x10.dat <==
1 0 -0.5198 0


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0/E_UCCSD_size12x12.dat <==
1 0 -0.5198 0


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0/E_UCCSD_size6x6.dat <==
1 0 -0.5199 0


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0/E_UCCSD_size8x8.dat <==
1 0 -0.5199 0


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0/E_VMC.dat <==
# Extrapolation to the TDL
1 0 -0.5236  0.0001


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0/E_VMC_size162.dat <==
1 0  -0.52386  0.00001


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0/E_VMC_size242.dat <==
1 0  -0.52374  0.00002


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0/E_VMC_size98.dat <==
1 0  -0.52415 0.00001


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0/M_DMET.dat <==
1 1.0e-04 0.310277164332 1.4e-02


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0/M_DMET.size2x2.dat <==
1 1.0e-04 0.405577474738 2.0e-07


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0/M_DMET.size4x2.dat <==
1 1.0e-04 0.385015707699 1.1e-06


==> anc/t1_tprime0.2/t1_tprime0.2_U8_n1_T0/M_DMET.size4x4.dat <==
1 1.0e-04 0.355774247533 5.2e-04


==> anc/t1_tprime0/README <==
This directory contains Hubbard data for t=1 and t'=0.


==> anc/t1_tprime0/t1_tprime0_U12_n0.3_T0.25/D_DCA_size20.0 <==
0.29821561204 0.0028105720035 -7.68580999737 0.00248518220544 9.03280202596e-05


==> anc/t1_tprime0/t1_tprime0_U12_n0.3_T0.25/E_DCA <==
0.3 -0.821344862779 -0.00821344862779


==> anc/t1_tprime0/t1_tprime0_U12_n0.3_T0.25/E_DCA_size20.0 <==
0.29821561204 0.0028105720035 -7.68580999737 -0.821344862779 0.0132876793091


==> anc/t1_tprime0/t1_tprime0_U12_n0.3_T0.5/D_DCA <==
0.3 0.00200439648852 1.91596546342e-05


==> anc/t1_tprime0/t1_tprime0_U12_n0.3_T0.5/D_DCA_size20.0 <==
0.299282901934 0.000369464822038 -7.81908365644 0.0020282223668 0.000131248308392


==> anc/t1_tprime0/t1_tprime0_U12_n0.3_T0.5/D_DCA_size32.0 <==
0.299283027902 0.000893056401228 -7.81714514215 0.00201375361842 0.000262067774391


==> anc/t1_tprime0/t1_tprime0_U12_n0.3_T0.5/D_DCA_size34.0 <==
0.299243832444 0.0020254717636 -7.81669876125 0.00202290997142 0.000564367360118


==> anc/t1_tprime0/t1_tprime0_U12_n0.3_T0.5/E_DCA <==
0.3 -0.748902231408 0.00655147866635


==> anc/t1_tprime0/t1_tprime0_U12_n0.3_T0.5/E_DCA_size20.0 <==
0.299282901934 0.000369464822038 -7.81908365644 -0.74849697912 0.0013112117641


==> anc/t1_tprime0/t1_tprime0_U12_n0.3_T0.5/E_DCA_size32.0 <==
0.299283027902 0.000893056401228 -7.81714514215 -0.75078555813 0.0029821862236


==> anc/t1_tprime0/t1_tprime0_U12_n0.3_T0.5/E_DCA_size34.0 <==
0.299243832444 0.0020254717636 -7.81669876125 -0.746927138463 0.008443788137


==> anc/t1_tprime0/t1_tprime0_U12_n0.6_T0.25/D_DCA_size20.0 <==
0.60026970885 0.0125901155279 -5.68300750971 0.00925276487036 0.000543239502981


==> anc/t1_tprime0/t1_tprime0_U12_n0.6_T0.25/E_DCA <==
0.6 -0.946631500436 -0.00946631500436


==> anc/t1_tprime0/t1_tprime0_U12_n0.6_T0.25/E_DCA_size20.0 <==
0.60026970885 0.0125901155279 -5.68300750971 -0.946631500436 0.0515960762936


==> anc/t1_tprime0/t1_tprime0_U12_n0.6_T0.5/D_DCA <==
0.6 0.00746962162857 1.36282597042e-05


==> anc/t1_tprime0/t1_tprime0_U12_n0.6_T0.5/D_DCA_size20.0 <==
0.599297294224 0.000687901227074 -5.87934188482 0.0074044416163 0.00022138520171


==> anc/t1_tprime0/t1_tprime0_U12_n0.6_T0.5/D_DCA_size32.0 <==
0.599041444156 0.00227395505116 -5.87935230312 0.00742326431309 0.000564638358194


==> anc/t1_tprime0/t1_tprime0_U12_n0.6_T0.5/D_DCA_size34.0 <==
0.59935180639 0.00180327067089 -5.87811603355 0.0074278985656 0.000434379995562


==> anc/t1_tprime0/t1_tprime0_U12_n0.6_T0.5/D_DCA_size50.0 <==
0.599723732576 0.0027941121071 -5.87372534906 0.00744671602517 0.000366570796226


==> anc/t1_tprime0/t1_tprime0_U12_n0.6_T0.5/E_DCA <==
0.6 -0.880173690478 0.0047246960231


==> anc/t1_tprime0/t1_tprime0_U12_n0.6_T0.5/E_DCA_size20.0 <==
0.599297294224 0.000687901227074 -5.87934188482 -0.883818033226 0.000978479158814


==> anc/t1_tprime0/t1_tprime0_U12_n0.6_T0.5/E_DCA_size32.0 <==
0.599041444156 0.00227395505116 -5.87935230312 -0.886694726307 0.00171828745474


==> anc/t1_tprime0/t1_tprime0_U12_n0.6_T0.5/E_DCA_size34.0 <==
0.59935180639 0.00180327067089 -5.87811603355 -0.881592590988 0.00150511042195


==> anc/t1_tprime0/t1_tprime0_U12_n0.6_T0.5/E_DCA_size50.0 <==
0.599723732576 0.0027941121071 -5.87372534906 -0.880624745949 0.00759867920066


==> anc/t1_tprime0/t1_tprime0_U12_n0.875_T0.25/D_DCA <==
0.875 0.0144012645183 0.0


==> anc/t1_tprime0/t1_tprime0_U12_n0.875_T0.25/D_DCA_size20.0 <==
0.873609037882 0.0107224281691 -3.90993080909 0.0168709077783 0.000674601582448


==> anc/t1_tprime0/t1_tprime0_U12_n0.875_T0.25/D_DCA_size34.0 <==
0.869383582628 0.141180624113 -3.98658569225 0.0158539958477 0.00661878151072


==> anc/t1_tprime0/t1_tprime0_U12_n0.875_T0.25/E_DCA <==
0.875 -0.868394963564 -0.00868394963564


==> anc/t1_tprime0/t1_tprime0_U12_n0.875_T0.25/E_DCA_size20.0 <==
0.873609037882 0.0107224281691 -3.90993080909 -0.586320855932 0.0178379900781


==> anc/t1_tprime0/t1_tprime0_U12_n0.875_T0.25/E_DCA_size34.0 <==
0.869383582628 0.141180624113 -3.98658569225 -0.868394963564 0.848057496188


==> anc/t1_tprime0/t1_tprime0_U12_n0.875_T0.5/D_DCA <==
0.875 0.014842729028 9.51327359111e-05


==> anc/t1_tprime0/t1_tprime0_U12_n0.875_T0.5/D_DCA_size20.0 <==
0.874428117254 0.000694327691054 -3.95849468741 0.014365982555 0.000188907922059


==> anc/t1_tprime0/t1_tprime0_U12_n0.875_T0.5/D_DCA_size32.0 <==
0.874303215616 0.00197971434699 -3.96795093027 0.0145165828425 0.000589187081449


==> anc/t1_tprime0/t1_tprime0_U12_n0.875_T0.5/D_DCA_size34.0 <==
0.874395741798 0.00185556367408 -3.96823838839 0.0145426911061 0.000554976356684


==> anc/t1_tprime0/t1_tprime0_U12_n0.875_T0.5/D_DCA_size50.0 <==
0.875288196414 0.00246021352106 -3.96716443294 0.0146690228805 0.000719350779775


==> anc/t1_tprime0/t1_tprime0_U12_n0.875_T0.5/E_DCA <==
0.875 -0.531354334662 0.00372085073691


==> anc/t1_tprime0/t1_tprime0_U12_n0.875_T0.5/E_DCA_size20.0 <==
0.874428117254 0.000694327691054 -3.95849468741 -0.533903665738 0.000591507554444


==> anc/t1_tprime0/t1_tprime0_U12_n0.875_T0.5/E_DCA_size32.0 <==
0.874303215616 0.00197971434699 -3.96795093027 -0.536308033776 0.00109386159439


==> anc/t1_tprime0/t1_tprime0_U12_n0.875_T0.5/E_DCA_size34.0 <==
0.874395741798 0.00185556367408 -3.96823838839 -0.53320191007 0.00123898954913


==> anc/t1_tprime0/t1_tprime0_U12_n0.875_T0.5/E_DCA_size50.0 <==
0.875288196414 0.00246021352106 -3.96716443294 -0.531187589962 0.0130431000522


==> anc/t1_tprime0/t1_tprime0_U12_n0.875_T0/D_UCCSD_size16x4.dat <==
0.875 0 0.0234 0


==> anc/t1_tprime0/t1_tprime0_U12_n0.875_T0/D_VMC.dat <==
# Extrapolation to the TDL 
0.875 0 0.0211  0.0001


==> anc/t1_tprime0/t1_tprime0_U12_n0.875_T0/D_VMC_size12x12.dat <==
0.875 0 0.0212  0.0001


==> anc/t1_tprime0/t1_tprime0_U12_n0.875_T0/D_VMC_size16x16.dat <==
0.875 0 0.0212  0.0001


==> anc/t1_tprime0/t1_tprime0_U12_n0.875_T0/D_VMC_size20x20.dat <==
0.875 0 0.0211 0.0001


==> anc/t1_tprime0/t1_tprime0_U12_n0.875_T0/D_VMC_size8x8.dat <==
0.875 0 0.0211  0.0001


==> anc/t1_tprime0/t1_tprime0_U12_n0.875_T0/E_UCC_size16x4.dat <==
0.875 0 -0.5775 0  # UCCSD
0.875 0 -0.5898 0  # UCCSD(T)
0.875 0 -0.6108 0  # UCCSDT


==> anc/t1_tprime0/t1_tprime0_U12_n0.875_T0/E_VMC.dat <==
# Extrapolation to the TDL
0.875 0 -0.628  0.002


==> anc/t1_tprime0/t1_tprime0_U12_n0.875_T0/E_VMC_size12x12.dat <==
0.875 0 -0.63043  0.00002


==> anc/t1_tprime0/t1_tprime0_U12_n0.875_T0/E_VMC_size16x16.dat <==
0.875 0 -0.62909  0.00002


==> anc/t1_tprime0/t1_tprime0_U12_n0.875_T0/E_VMC_size20x20.dat <==
0.875 0 -0.62811  0.00001


==> anc/t1_tprime0/t1_tprime0_U12_n0.875_T0/E_VMC_size8x8.dat <==
0.875 0 -0.63014  0.00002


==> anc/t1_tprime0/t1_tprime0_U12_n0.8_T0.25/D_DCA_size20.0 <==
0.79873602368 0.014857617346 -4.430002029 0.0149228681931 0.00109857878972


==> anc/t1_tprime0/t1_tprime0_U12_n0.8_T0.25/E_DCA <==
0.8 -0.747124034458 -0.00747124034458


==> anc/t1_tprime0/t1_tprime0_U12_n0.8_T0.25/E_DCA_size20.0 <==
0.79873602368 0.014857617346 -4.430002029 -0.747124034458 0.0198873600823


==> anc/t1_tprime0/t1_tprime0_U12_n0.8_T0.5/D_DCA <==
0.8 0.0124432538259 4.56884311153e-05


==> anc/t1_tprime0/t1_tprime0_U12_n0.8_T0.5/D_DCA_size20.0 <==
0.799317906924 0.00110582655379 -4.55814065113 0.0122164402018 0.000334798887369


==> anc/t1_tprime0/t1_tprime0_U12_n0.8_T0.5/D_DCA_size32.0 <==
0.799345789122 0.00266692857826 -4.55947958262 0.0123051579973 0.000808473957278


==> anc/t1_tprime0/t1_tprime0_U12_n0.8_T0.5/D_DCA_size34.0 <==
0.799272089218 0.0019385915095 -4.55845686653 0.0122982367319 0.000584843478287


==> anc/t1_tprime0/t1_tprime0_U12_n0.8_T0.5/D_DCA_size50.0 <==
0.79988428855 0.00256169209596 -4.55702662724 0.0123562917831 0.000670045799875


==> anc/t1_tprime0/t1_tprime0_U12_n0.8_T0.5/E_DCA <==
0.8 -0.671050715523 0.0030144464888


==> anc/t1_tprime0/t1_tprime0_U12_n0.8_T0.5/E_DCA_size20.0 <==
0.799317906924 0.00110582655379 -4.55814065113 -0.672945352052 0.000910681364286


==> anc/t1_tprime0/t1_tprime0_U12_n0.8_T0.5/E_DCA_size32.0 <==
0.799345789122 0.00266692857826 -4.55947958262 -0.672126487603 0.00187176927237


==> anc/t1_tprime0/t1_tprime0_U12_n0.8_T0.5/E_DCA_size34.0 <==
0.799272089218 0.0019385915095 -4.55845686653 -0.674747941484 0.00150494138849


==> anc/t1_tprime0/t1_tprime0_U12_n0.8_T0.5/E_DCA_size50.0 <==
0.79988428855 0.00256169209596 -4.55702662724 -0.670751643093 0.00798010640509


==> anc/t1_tprime0/t1_tprime0_U12_n0.8_T0/D_UCCSD_size10x12.dat <==
0.8 0 0.0207 0


==> anc/t1_tprime0/t1_tprime0_U12_n0.8_T0/D_UCCSD_size10x4.dat <==
0.8 0 0.0207 0


==> anc/t1_tprime0/t1_tprime0_U12_n0.8_T0/D_UCCSD_size10x8.dat <==
0.8 0 0.0207 0


==> anc/t1_tprime0/t1_tprime0_U12_n0.8_T0/D_VMC.dat <==
# Extrapolation to the TDL 
0.8 0 0.0185 0.0003


==> anc/t1_tprime0/t1_tprime0_U12_n0.8_T0/D_VMC_size10x10.dat <==
0.8 0 0.0187 0.0001


==> anc/t1_tprime0/t1_tprime0_U12_n0.8_T0/D_VMC_size200.dat <==
0.8 0 0.0187 0.0001


==> anc/t1_tprime0/t1_tprime0_U12_n0.8_T0/D_VMC_size20x20.dat <==
0.8 0 0.0185 0.0001


==> anc/t1_tprime0/t1_tprime0_U12_n0.8_T0/E_UCCSD_size10x12.dat <==
0.8 0 -0.7028 0


==> anc/t1_tprime0/t1_tprime0_U12_n0.8_T0/E_UCC_size10x4.dat <==
0.8 0 -0.7021 0  # UCCSD
0.8 0 -0.7201 0  # UCCSD(T)
0.8 0 -0.7482 0  # UCCSDT
0.8 0 -0.7628 0  # UCCSDT(Q)


==> anc/t1_tprime0/t1_tprime0_U12_n0.8_T0/E_UCC_size10x8.dat <==
0.8 0 -0.7028 0  # UCCSD
0.8 0 -0.7216 0  # UCCSD(T)


==> anc/t1_tprime0/t1_tprime0_U12_n0.8_T0/E_VMC.dat <==
# Extrapolation to the TDL 
0.8 0 -0.772 0.002


==> anc/t1_tprime0/t1_tprime0_U12_n0.8_T0/E_VMC_size10x10.dat <==
0.8 0 -0.77735 0.00001


==> anc/t1_tprime0/t1_tprime0_U12_n0.8_T0/E_VMC_size200.dat <==
0.8 0 -0.77710 0.00001


==> anc/t1_tprime0/t1_tprime0_U12_n0.8_T0/E_VMC_size20x20.dat <==
0.8 0  -0.77122 0.00001


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0.125/D_DCA <==
1.0 0.0284088716842 0.000650754267201


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0.125/D_DCA_size20.0 <==
1.0 0.00288642289616 0.0 0.0257414182118 0.000161980181427


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0.125/D_DCA_size34.0 <==
1.0000000066 0.0040230731676 0.0 0.0260841209164 0.000282434127161


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0.125/D_DCA_size50.0 <==
1.0 0.00603490227034 0.0 0.0272089196458 0.000399796369048


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0.125/D_DCA_size72.0 <==
1.0 0.0110064713772 0.0 0.0279605330937 0.00077339370991


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0.125/E_DCA <==
1.0 -0.361136097194 0.0249270212119


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0.125/E_DCA_size20.0 <==
1.0 0.00288642289616 0.0 -0.334784 0.00857443130801


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0.125/E_DCA_size34.0 <==
1.0000000066 0.0040230731676 0.0 -0.313197960388 0.245296522152


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0.125/E_DCA_size50.0 <==
1.0 0.00603490227034 0.0 -0.354308 0.00258089557497


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0.125/E_DCA_size72.0 <==
1.0 0.0110064713772 0.0 -0.359692 0.0894594081372


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0.25/D_DCA <==
1.0 0.0229350132676 0.000133973074187


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0.25/D_DCA_size20.0 <==
1.00000000321 0.00172969494703 0.0 0.022057744157 7.18418830535e-05


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0.25/D_DCA_size32.0 <==
1.00000013219 0.00192625393248 0.0 0.0223672101731 0.000104016898883


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0.25/D_DCA_size34.0 <==
1.0 0.00311221153176 0.0 0.022278952063 0.000147727591279


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0.25/D_DCA_size50.0 <==
1.0 0.0043369579288 0.0 0.0225177682675 0.000223778999478


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0.25/D_DCA_size72.0 <==
1.0 0.00527876603118 0.0 0.0227731007765 0.000375256610027


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0.25/E_DCA <==
1.0 -0.300843157535 0.00459628570106


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0.25/E_DCA_size20.0 <==
1.00000000321 0.00172969494703 0.0 -0.277476980716 0.00305272189005


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0.25/E_DCA_size32.0 <==
1.00000013219 0.00192625393248 0.0 -0.280837206848 0.00520874164674


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0.25/E_DCA_size34.0 <==
1.0 0.00311221153176 0.0 -0.283423 0.00740834687731


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0.25/E_DCA_size50.0 <==
1.0 0.0043369579288 0.0 -0.289263 0.0100033863583


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0.25/E_DCA_size72.0 <==
1.0 0.00527876603118 0.0 -0.29754 0.0111144927283


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0.5/D_DCA <==
1.0 0.0194380584508 0.00012390608094


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0.5/D_DCA_size20.0 <==
1.00000012068 0.000884994650196 0.0 0.0184779398132 2.80605824166e-05


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0.5/D_DCA_size32.0 <==
1.00000016471 0.00157812940926 0.0 0.0187805707046 5.23783851482e-05


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0.5/D_DCA_size34.0 <==
1.00000027691 0.00170630658484 0.0 0.0188128947886 5.62846274941e-05


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0.5/D_DCA_size50.0 <==
1.00000006951 0.00177739888254 0.0 0.0189912895522 5.98922064802e-05


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0.5/D_DCA_size72.0 <==
1.0 0.00378191365128 0.0 0.0192374284807 0.000136367664556


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0.5/D_DF <==
1	0	0.016228216	0



==> anc/t1_tprime0/t1_tprime0_U12_n1_T0.5/E_DCA <==
1.0 -0.237443755475 0.00326068582151


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0.5/E_DCA_size20.0 <==
1.00000012068 0.000884994650196 0.0 -0.22315227592 0.0002749410344


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0.5/E_DCA_size32.0 <==
1.00000016471 0.00157812940926 0.0 -0.22994701174 0.000590556703148


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0.5/E_DCA_size34.0 <==
1.00000027691 0.00170630658484 0.0 -0.230174338528 0.00110503047299


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0.5/E_DCA_size50.0 <==
1.00000006951 0.00177739888254 0.0 -0.233309582964 0.0018165624938


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0.5/E_DCA_size72.0 <==
1.0 0.00378191365128 0.0 -0.231899 0.00122850413418


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0.5/E_DF <==
1	0	-0.27758028	0



==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/D_AFQMC <==
# periodic anti-periodic boundary up to system size 16*16
# extrapolated to thermodynamic limit
1 0 0.0278 0.0001


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/D_DMET.dat <==
1 1.0e-04 0.02780 3e-5


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/D_DMET.size2x2.dat <==
1 1.0e-04 0.027211 0


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/D_DMET.size4x2.dat <==
1 1.0e-04 0.02737168 4e-8


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/D_DMET.size4x4.dat <==
1 1.0e-04 0.0275116 3e-07


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/D_DMRG.dat <==
1 0 0.0278 0.0001


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/D_DMRG_sizeinfx3sqrt2 <==
1 0 0.027953336000733679 9.9999999999999995e-07


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/D_DMRG_sizeinfx4 <==
1 0 0.027960272844216618 2.2537970000748756e-06


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/D_DMRG_sizeinfx4sqrt2 <==
1 0 0.027842334368992538 6.1647949864485972e-06


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/D_DMRG_sizeinfx5sqrt2 <==
1 0 0.027811697411618912 1.2445676016795072e-05


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/D_DMRG_sizeinfx6 <==
1 0 0.027828579332925804 8.9850110607872351e-05


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/D_DMRG_sizeinfx6sqrt2 <==
1 0 0.027793891836646885 6.2616181394122079e-05


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/D_MRPHF_size4x4.dat <==
1.0 0 0.0278 0


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/D_MRPHF_size6x6.dat <==
1.0 0 0.0279 0


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/D_MRPHF_size8x8.dat <==
1.0 0 0.0275 0


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/D_UCCSD.dat <==
# TDL (=10x10)
1 0 0.0276 0


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/D_UCCSD_size10x10.dat <==
1 0 0.0276 0


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/D_UCCSD_size6x6.dat <==
1 0 0.0276 0


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/D_UCCSD_size8x8.dat <==
1 0 0.0276 0


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/D_VMC.dat <==
# Extrapolation to the TDL
1 0 0.0278 0.0002


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/D_VMC_size162.dat <==
1 0  0.0279  0.0002


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/D_VMC_size242.dat <==
1 0  0.0277  0.0001


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/D_VMC_size98.dat <==
1 0  0.0278  0.0002


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/Delta_DMET.dat <==
1 1.0e-04 7.22761219186e-08 4.0e-07


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/Delta_DMET.size2x2.dat <==
1 1.0e-04 7.104e-09 4.0e-09


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/Delta_DMET.size4x2.dat <==
1 1.0e-04 1.29367153799e-07 2.5e-08


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/Delta_DMET.size4x4.dat <==
1 1.0e-04 9.47089647297e-09 3.5e-07


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/E_AFQMC <==
# periodic anti-periodic boundary up to system size 16*16
# extrapolated to thermodynamic limit
1 0 -0.3693 0.0002


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/E_DMET.dat <==
1 1.0e-04 -0.368545102938 9.6e-04


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/E_DMET.size2x2.dat <==
1 1.0e-04 -0.356154185781 6.3e-06


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/E_DMET.size4x2.dat <==
1 1.0e-04 -0.359308504518 1.1e-04


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/E_DMET.size4x4.dat <==
1 1.0e-04 -0.362488738433 1.8e-04


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/E_DMET.size8x2.dat <==
1 1.0e-04 -0.361200689433 9.4e-05


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/E_DMRG.dat <==
1 0 -0.3689 0.0001


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/E_DMRG_sizeinfx3sqrt2 <==
1 0 -0.37105113877727774 9.9999999999999995e-07


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/E_DMRG_sizeinfx4 <==
1 0 -0.37224888894805963 9.9999999999999995e-07


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/E_DMRG_sizeinfx4sqrt2 <==
1 0 -0.36970020160193495 9.9999999999999995e-07


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/E_DMRG_sizeinfx5sqrt2 <==
1 0 -0.36934759932888023 1.6854624597168877e-06


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/E_DMRG_sizeinfx6 <==
1 0 -0.36981183727419131 2.4326473608644704e-05


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/E_DMRG_sizeinfx6sqrt2 <==
1 0 -0.3691681328126547 3.6622392800153721e-05


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/E_MRPHF_size4x4.dat <==
1.0 0 -0.3737 0


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/E_MRPHF_size6x6.dat <==
1.0 0 -0.3695 0.0002 # (extrapolated)
#1.0 0 -0.3675 0 # (variational)


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/E_MRPHF_size8x8.dat <==
1.0 0 -0.3626 0.0002 # (extrapolated)
#1.0 0 -0.3598 0 # (variational)


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/E_UCCSD.dat <==
# TDL (=10x10)
1 0 -0.3647 0


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/E_UCC_size10x10.dat <==
1 0 -0.3647 0  # UCCSD
1 0 -0.3648 0  # UCCSD(T)


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/E_UCC_size6x6.dat <==
1 0 -0.3649 0  # UCCSD
1 0 -0.3650 0  # UCCSD(T)
1 0 -0.3658 0  # UCCSDT
1 0 -0.3660 0  # UCCSDT(Q)


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/E_UCC_size8x8.dat <==
1 0 -0.3647 0  # UCCSD
1 0 -0.3648 0  # UCCSD(T)
1 0 -0.3656 0  # UCCSDT


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/E_VMC.dat <==
# Extrapolation to the TDL
1 0 -0.36835  0.00005


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/E_VMC_size162.dat <==
1 0 -0.36855  0.00001


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/E_VMC_size242.dat <==
1 0 -0.36846  0.00001


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/E_VMC_size98.dat <==
1 0  -0.36879  0.00001


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/M_DMET.dat <==
1 1.0e-04 0.326997606601 1.5e-02


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/M_DMET.size2x2.dat <==
1 1.0e-04 0.431026872883 4.5e-07


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/M_DMET.size4x2.dat <==
1 1.0e-04 0.408324273877 1.1e-06


==> anc/t1_tprime0/t1_tprime0_U12_n1_T0/M_DMET.size4x4.dat <==
1 1.0e-04 0.376737376877 5.4e-04


==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.125/D_DCA <==
0.3 0.0139417778341 3.09610523831e-05


==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.125/D_DCA_size20.0 <==
0.298185249818 6.73499628494e-05 -3.09742883427 0.0140873076543 2.13558414483e-06


==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.125/D_DCA_size32.0 <==
0.298178157498 0.000106061186203 -3.09805274681 0.0140508413864 4.61509781396e-06


==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.125/D_DCA_size34.0 <==
0.29806903395 0.000324976890894 -3.09867567102 0.0140331716782 1.48281947312e-05


==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.125/D_DCA_size50.0 <==
0.29813242062 0.000557379610534 -3.09904738713 0.0139881841167 9.06047248551e-05


==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.125/D_DiagMC_GGam <==
0.3000    0.0004    -3.0874    0.0001    0.01410    0.00005


==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.125/E_DCA <==
0.3 -0.89400525874 0.00061436172477


==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.125/E_DCA_size20.0 <==
0.298185249818 6.73499628494e-05 -3.09742883427 -0.892398506652 0.000739700162056


==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.125/E_DCA_size32.0 <==
0.298178157498 0.000106061186203 -3.09805274681 -0.892559755567 0.000692657321216


==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.125/E_DCA_size34.0 <==
0.29806903395 0.000324976890894 -3.09867567102 -0.893258558815 2.8523351004e-05


==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.125/E_DCA_size50.0 <==
0.29813242062 0.000557379610534 -3.09904738713 -0.893566691391 8.55012554739e-05


==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.125/E_DiagMC_GGam <==
0.3000    0.0004    -3.0874    0.0001    -0.8975    0.0002


==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.125/GGam.Sig_local_w_O1n0.300T0.125U2.0 <==
   -4.7567183722E-02   -6.6202770765E-03          0.3927       0
   -4.6309167135E-02   -1.6051655128E-02          1.1781       1
   -4.4112167103E-02   -2.2579633756E-02          1.9635       2
   -4.1342351504E-02   -2.6986159646E-02          2.7489       3
   -3.8300977034E-02   -2.9855925749E-02          3.5343       4
   -3.5203463275E-02   -3.1612817496E-02          4.3197       5
   -3.2189697181E-02   -3.2564046136E-02          5.1051       6
   -2.9341963373E-02   -3.2933839922E-02          5.8905       7
   -2.6703573193E-02   -3.2887983337E-02          6.6759       8
   -2.4291311663E-02   -3.2548412369E-02          7.4613       9
   -2.2105777518E-02   -3.2005324923E-02          8.2467      10
   -2.0136854147E-02   -3.1324863958E-02          9.0321      11
   -1.8368946117E-02   -3.0556355776E-02          9.8175      12
   -1.6785322314E-02   -2.9735806070E-02         10.6029      13
   -1.5368076157E-02   -2.8889030285E-02         11.3883      14
   -1.4099222564E-02   -2.8035108891E-02         12.1737      15
   -1.2962971212E-02   -2.7187120434E-02         12.9591      16
   -1.1943959920E-02   -2.6354435318E-02         13.7445      17
   -1.1028763066E-02   -2.5543064815E-02         14.5299      18
   -1.0205073747E-02   -2.4757515942E-02         15.3153      19
   -9.4629433870E-03   -2.3999984796E-02         16.1007      20
   -8.7928728719E-03   -2.3271922079E-02         16.8861      21
   -8.1863488705E-03   -2.2573562223E-02         17.6715      22
   -7.6362825058E-03   -2.1905017190E-02         18.4569      23
   -7.1365604633E-03   -2.1265822047E-02         19.2423      24
   -6.6813503892E-03   -2.0654728473E-02         20.0277      25
   -6.2658194717E-03   -2.0071154643E-02         20.8131      26
   -5.8859156546E-03   -1.9514712707E-02         21.5984      27
   -5.5382587433E-03   -1.8983469924E-02         22.3838      28
   -5.2193184734E-03   -1.8476015462E-02         23.1692      29
   -4.9258806510E-03   -1.7991037009E-02         23.9546      30
   -4.6552478307E-03   -1.7527872610E-02         24.7400      31
   -4.4054566539E-03   -1.7085663138E-02         25.5254      32
   -4.1745941471E-03   -1.6662795820E-02         26.3108      33
   -3.9609051648E-03   -1.6257942715E-02         27.0962      34
   -3.7624295637E-03   -1.5870564320E-02         27.8816      35
   -3.5779641538E-03   -1.5499407696E-02         28.6670      36
   -3.4064527495E-03   -1.5143785912E-02         29.4524      37
   -3.2466584844E-03   -1.4802945549E-02         30.2378      38
   -3.0977827487E-03   -1.4476031804E-02         31.0232      39
   -2.9588749941E-03   -1.4162011017E-02         31.8086      40
   -2.8287118543E-03   -1.3860525274E-02         32.5940      41
   -2.7064145922E-03   -1.3570828969E-02         33.3794      42
   -2.5916286715E-03   -1.3292575052E-02         34.1648      43
   -2.4839459853E-03   -1.3024767977E-02         34.9502      44
   -2.3827318495E-03   -1.2767011961E-02         35.7356      45
   -2.2875745012E-03   -1.2518837581E-02         36.5210      46
   -2.1979770288E-03   -1.2279850385E-02         37.3064      47
   -2.1135194069E-03   -1.2049192326E-02         38.0918      48
   -2.0333340770E-03   -1.1826799713E-02         38.8772      49
   -1.9576122570E-03   -1.1612347428E-02         39.6626      50
   -1.8857620005E-03   -1.1404897921E-02         40.4480      51
   -1.8172459868E-03   -1.1204553715E-02         41.2334      52
   -1.7528821545E-03   -1.1010864776E-02         42.0188      53
   -1.6917244829E-03   -1.0823197871E-02         42.8042      54
   -1.6334448668E-03   -1.0641753816E-02         43.5896      55
   -1.5780935438E-03   -1.0465858211E-02         44.3750      56
   -1.5255254401E-03   -1.0295720975E-02         45.1604      57
   -1.4754800661E-03   -1.0130968127E-02         45.9458      58
   -1.4279850772E-03   -9.9713243088E-03         46.7312      59
   -1.3824943671E-03   -9.8162098166E-03         47.5166      60
   -1.3388383921E-03   -9.6656222524E-03         48.3020      61
   -1.2972468348E-03   -9.5199251253E-03         49.0874      62
   -1.2576179442E-03   -9.3783180418E-03         49.8728      63
   -1.2198899861E-03   -9.2404622865E-03         50.6582      64
   -1.1837345030E-03   -9.1062861418E-03         51.4436      65
   -1.1488048906E-03   -8.9757407167E-03         52.2290      66
   -1.1155957981E-03   -8.8489144573E-03         53.0144      67
   -1.0834909153E-03   -8.7256957534E-03         53.7998      68
   -1.0531872811E-03   -8.6060507818E-03         54.5852      69
   -1.0242582106E-03   -8.4892809570E-03         55.3706      70
   -9.9638036525E-04   -8.3753259043E-03         56.1560      71
   -9.6943888879E-04   -8.2642710021E-03         56.9414      72
   -9.4387653460E-04   -8.1562687754E-03         57.7268      73
   -9.1936495111E-04   -8.0510516545E-03         58.5122      74
   -8.9579199915E-04   -7.9484438256E-03         59.2976      75
   -8.7305059121E-04   -7.8480889373E-03         60.0830      76
   -8.5108396513E-04   -7.7502129515E-03         60.8684      77
   -8.2990914266E-04   -7.6551462742E-03         61.6538      78
   -8.0972602004E-04   -7.5623935213E-03         62.4392      79
   -7.9027196077E-04   -7.4713250357E-03         63.2246      80
   -7.7147450454E-04   -7.3825843087E-03         64.0100      81
   -7.5346711103E-04   -7.2958519114E-03         64.7953      82
   -7.3593787588E-04   -7.2109548054E-03         65.5807      83
   -7.1865869113E-04   -7.1281173687E-03         66.3661      84
   -7.0188906229E-04   -7.0474157420E-03         67.1515      85
   -6.8560657668E-04   -6.9687457018E-03         67.9369      86
   -6.6997144803E-04   -6.8918058732E-03         68.7223      87
   -6.5505122916E-04   -6.8165413318E-03         69.5077      88
   -6.4063636678E-04   -6.7428063937E-03         70.2931      89
   -6.2658243684E-04   -6.6704267054E-03         71.0785      90
   -6.1293640867E-04   -6.5994013457E-03         71.8639      91
   -5.9972166121E-04   -6.5296107032E-03         72.6493      92
   -5.8678808297E-04   -6.4614130789E-03         73.4347      93
   -5.7452142010E-04   -6.3946115633E-03         74.2201      94
   -5.6257696864E-04   -6.3291322941E-03         75.0055      95
   -5.5098391922E-04   -6.2652836344E-03         75.7909      96
   -5.3986081673E-04   -6.2024672509E-03         76.5763      97
   -5.2874834570E-04   -6.1408284377E-03         77.3617      98
   -5.1788513597E-04   -6.0803113053E-03         78.1471      99
   -5.0768594346E-04   -6.0211107015E-03         78.9325     100
   -4.9797848382E-04   -5.9632233773E-03         79.7179     101
   -4.8847146678E-04   -5.9060972346E-03         80.5033     102
   -4.7928220093E-04   -5.8502750930E-03         81.2887     103
   -4.7037196217E-04   -5.7954499102E-03         82.0741     104
   -4.6181700058E-04   -5.7414393395E-03         82.8595     105
   -4.5317648742E-04   -5.6883469596E-03         83.6449     106
   -4.4484182427E-04   -5.6364280045E-03         84.4303     107
   -4.3664303171E-04   -5.5856694391E-03         85.2157     108
   -4.2853633897E-04   -5.5360162128E-03         86.0011     109
   -4.2075228045E-04   -5.4870712009E-03         86.7865     110
   -4.1342649418E-04   -5.4389915295E-03         87.5719     111
   -4.0610674259E-04   -5.3918480792E-03         88.3573     112
   -3.9893889664E-04   -5.3452816478E-03         89.1427     113
   -3.9197367539E-04   -5.2997240362E-03         89.9281     114
   -3.8533942368E-04   -5.2551174329E-03         90.7135     115
   -3.7877802965E-04   -5.2111387902E-03         91.4989     116
   -3.7240481013E-04   -5.1677852473E-03         92.2843     117
   -3.6603918508E-04   -5.1251727772E-03         93.0697     118
   -3.5981891144E-04   -5.0832747395E-03         93.8551     119
   -3.5391630651E-04   -5.0417414618E-03         94.6405     120
   -3.4810323913E-04   -5.0004810449E-03         95.4259     121
   -3.4211221239E-04   -4.9600865381E-03         96.2113     122
   -3.3618404738E-04   -4.9204460146E-03         96.9967     123
   -3.3072586336E-04   -4.8816057617E-03         97.7821     124
   -3.2541519106E-04   -4.8431080829E-03         98.5675     125
   -3.2018234079E-04   -4.8051798391E-03         99.3529     126
   -3.1498647712E-04   -4.7680128391E-03        100.1383     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.125/GGam.Sig_local_w_O3n0.300T0.125U2.0 <==
   -5.2041508289E-02   -7.5958114079E-03          0.3927       0
   -5.0643174181E-02   -1.8061013369E-02          1.1781       1
   -4.8183940154E-02   -2.5127734470E-02          1.9635       2
   -4.5077934239E-02   -2.9803513727E-02          2.7489       3
   -4.1672672279E-02   -3.2793551734E-02          3.5343       4
   -3.8214223717E-02   -3.4582779627E-02          4.3197       5
   -3.4860397105E-02   -3.5511196351E-02          5.1051       6
   -3.1702186542E-02   -3.5822192799E-02          5.8905       7
   -2.8785300806E-02   -3.5694006873E-02          6.6759       8
   -2.6125258662E-02   -3.5258071334E-02          7.4613       9
   -2.3721779430E-02   -3.4611192459E-02          8.2467      10
   -2.1562169897E-02   -3.3823815350E-02          9.0321      11
   -1.9629033159E-02   -3.2948870450E-02          9.8175      12
   -1.7900933552E-02   -3.2024656620E-02         10.6029      13
   -1.6358428707E-02   -3.1078164705E-02         11.3883      14
   -1.4981257219E-02   -3.0128457150E-02         12.1737      15
   -1.3750846111E-02   -2.9189326355E-02         12.9591      16
   -1.2649920884E-02   -2.8269991468E-02         13.7445      17
   -1.1663723660E-02   -2.7376872389E-02         14.5299      18
   -1.0779108492E-02   -2.6514420612E-02         15.3153      19
   -9.9835164065E-03   -2.5683966014E-02         16.1007      20
   -9.2661356373E-03   -2.4887713190E-02         16.8861      21
   -8.6177793429E-03   -2.4125782241E-02         17.6715      22
   -8.0305162052E-03   -2.3398404232E-02         18.4569      23
   -7.4979881550E-03   -2.2704147525E-02         19.2423      24
   -7.0140530140E-03   -2.2041891839E-02         20.0277      25
   -6.5736733695E-03   -2.1410297846E-02         20.8131      26
   -6.1712497575E-03   -2.0808118682E-02         21.5984      27
   -5.8025694430E-03   -2.0233670003E-02         22.3838      28
   -5.4645192399E-03   -1.9685969491E-02         23.1692      29
   -5.1541655312E-03   -1.9163597242E-02         23.9546      30
   -4.8687067726E-03   -1.8665180613E-02         24.7400      31
   -4.6061096954E-03   -1.8189007433E-02         25.5254      32
   -4.3634683558E-03   -1.7733877992E-02         26.3108      33
   -4.1375755017E-03   -1.7298646335E-02         27.0962      34
   -3.9280180693E-03   -1.6882027430E-02         27.8816      35
   -3.7337417976E-03   -1.6483558674E-02         28.6670      36
   -3.5537993541E-03   -1.6102569125E-02         29.4524      37
   -3.3863966944E-03   -1.5737454521E-02         30.2378      38
   -3.2300486690E-03   -1.5387619584E-02         31.0232      39
   -3.0834607019E-03   -1.5051090320E-02         31.8086      40
   -2.9457658396E-03   -1.4728229270E-02         32.5940      41
   -2.8182808254E-03   -1.4419063064E-02         33.3794      42
   -2.6976521276E-03   -1.4121223958E-02         34.1648      43
   -2.5850100357E-03   -1.3834983014E-02         34.9502      44
   -2.4794622707E-03   -1.3559422240E-02         35.7356      45
   -2.3794354660E-03   -1.3294100128E-02         36.5210      46
   -2.2848025997E-03   -1.3038369769E-02         37.3064      47
   -2.1954160942E-03   -1.2791411442E-02         38.0918      48
   -2.1108863504E-03   -1.2553728226E-02         38.8772      49
   -2.0313366801E-03   -1.2325028418E-02         39.6626      50
   -1.9564310568E-03   -1.2102991586E-02         40.4480      51
   -1.8848198798E-03   -1.1889053541E-02         41.2334      52
   -1.8177901542E-03   -1.1681986527E-02         42.0188      53
   -1.7541366350E-03   -1.1482265989E-02         42.8042      54
   -1.6938197751E-03   -1.1288738867E-02         43.5896      55
   -1.6364765052E-03   -1.1101279937E-02         44.3750      56
   -1.5824028181E-03   -1.0919562376E-02         45.1604      57
   -1.5301779902E-03   -1.0743473151E-02         45.9458      58
   -1.4796369633E-03   -1.0572720837E-02         46.7312      59
   -1.4315445983E-03   -1.0407366960E-02         47.5166      60
   -1.3858540728E-03   -1.0247993215E-02         48.3020      61
   -1.3430057495E-03   -1.0092960451E-02         49.0874      62
   -1.3026173196E-03   -9.9412047757E-03         49.8728      63
   -1.2641523283E-03   -9.7934207232E-03         50.6582      64
   -1.2272915672E-03   -9.6503537984E-03         51.4436      65
   -1.1907683611E-03   -9.5108493293E-03         52.2290      66
   -1.1557463970E-03   -9.3768598341E-03         53.0144      67
   -1.1231079403E-03   -9.2464638772E-03         53.7998      68
   -1.0920361675E-03   -9.1188003565E-03         54.5852      69
   -1.0620871047E-03   -8.9945264547E-03         55.3706      70
   -1.0339309977E-03   -8.8733543652E-03         56.1560      71
   -1.0067333718E-03   -8.7553031971E-03         56.9414      72
   -9.8124096218E-04   -8.6406896986E-03         57.7268      73
   -9.5664813299E-04   -8.5287435790E-03         58.5122      74
   -9.3252627592E-04   -8.4194225733E-03         59.2976      75
   -9.0872519935E-04   -8.3127354269E-03         60.0830      76
   -8.8579486319E-04   -8.2092382704E-03         60.8684      77
   -8.6395174316E-04   -8.1087386878E-03         61.6538      78
   -8.4241592466E-04   -8.0109359253E-03         62.4392      79
   -8.2178078039E-04   -7.9143236055E-03         63.2246      80
   -8.0224845601E-04   -7.8199812603E-03         64.0100      81
   -7.8401975272E-04   -7.7277895476E-03         64.7953      82
   -7.6498817379E-04   -7.6372028707E-03         65.5807      83
   -7.4720324725E-04   -7.5492035632E-03         66.3661      84
   -7.2959976734E-04   -7.4629175997E-03         67.1515      85
   -7.1296442053E-04   -7.3789859745E-03         67.9369      86
   -6.9752786316E-04   -7.2972571970E-03         68.7223      87
   -6.8317356345E-04   -7.2166266398E-03         69.5077      88
   -6.6826999050E-04   -7.1366560802E-03         70.2931      89
   -6.5382323963E-04   -7.0597135176E-03         71.0785      90
   -6.3941184194E-04   -6.9843591132E-03         71.8639      91
   -6.2555417858E-04   -6.9115255094E-03         72.6493      92
   -6.1220584004E-04   -6.8400788585E-03         73.4347      93
   -6.0006282133E-04   -6.7707240644E-03         74.2201      94
   -5.8807538913E-04   -6.7022686717E-03         75.0055      95
   -5.7604265046E-04   -6.6348731942E-03         75.7909      96
   -5.6391628999E-04   -6.5680687409E-03         76.5763      97
   -5.5288435463E-04   -6.5044256502E-03         77.3617      98
   -5.4266888883E-04   -6.4414291575E-03         78.1471      99
   -5.3298743829E-04   -6.3778739139E-03         78.9325     100
   -5.2257144671E-04   -6.3150813647E-03         79.7179     101
   -5.1239376974E-04   -6.2544333298E-03         80.5033     102
   -5.0301296866E-04   -6.1952434196E-03         81.2887     103
   -4.9282671468E-04   -6.1378839890E-03         82.0741     104
   -4.8345804219E-04   -6.0816290040E-03         82.8595     105
   -4.7286095914E-04   -6.0267199107E-03         83.6449     106
   -4.6383799472E-04   -5.9721549056E-03         84.4303     107
   -4.5421102111E-04   -5.9175094394E-03         85.2157     108
   -4.4449265573E-04   -5.8649769437E-03         86.0011     109
   -4.3626091265E-04   -5.8133988649E-03         86.7865     110
   -4.2919221467E-04   -5.7617035806E-03         87.5719     111
   -4.2136866877E-04   -5.7104525505E-03         88.3573     112
   -4.1340223934E-04   -5.6611199947E-03         89.1427     113
   -4.0658627646E-04   -5.6129178555E-03         89.9281     114
   -3.9954881872E-04   -5.5652027450E-03         90.7135     115
   -3.9237715579E-04   -5.5176243646E-03         91.4989     116
   -3.8547566630E-04   -5.4711099237E-03         92.2843     117
   -3.7884996276E-04   -5.4256308802E-03         93.0697     118
   -3.7259885975E-04   -5.3812095911E-03         93.8551     119
   -3.6627874647E-04   -5.3376445802E-03         94.6405     120
   -3.6075986338E-04   -5.2938711614E-03         95.4259     121
   -3.5624003223E-04   -5.2508544283E-03         96.2113     122
   -3.5109255753E-04   -5.2087743809E-03         96.9967     123
   -3.4552721063E-04   -5.1672322914E-03         97.7821     124
   -3.4012530387E-04   -5.1270053291E-03         98.5675     125
   -3.3501583947E-04   -5.0870641479E-03         99.3529     126
   -3.2899115964E-04   -5.0480037084E-03        100.1383     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.125/GGam.Sig_local_w_O4n0.300T0.125U2.0 <==
   -5.2973060354E-02   -7.9643007116E-03          0.3927       0
   -5.1494864207E-02   -1.8787709060E-02          1.1781       1
   -4.8916059257E-02   -2.6011604768E-02          1.9635       2
   -4.5683930981E-02   -3.0740398910E-02          2.7489       3
   -4.2161535633E-02   -3.3725105409E-02          3.5343       4
   -3.8600762558E-02   -3.5476841803E-02          4.3197       5
   -3.5160379293E-02   -3.6351963799E-02          5.1051       6
   -3.1930530409E-02   -3.6604230829E-02          5.8905       7
   -2.8956347602E-02   -3.6416079537E-02          6.6759       8
   -2.6251846152E-02   -3.5923308050E-02          7.4613       9
   -2.3812629268E-02   -3.5223304352E-02          8.2467      10
   -2.1626924108E-02   -3.4387826940E-02          9.0321      11
   -1.9673718134E-02   -3.3468555998E-02          9.8175      12
   -1.7930506282E-02   -3.2503709792E-02         10.6029      13
   -1.6376244270E-02   -3.1520241981E-02         11.3883      14
   -1.4990622467E-02   -3.0536579106E-02         12.1737      15
   -1.3752909547E-02   -2.9567059320E-02         12.9591      16
   -1.2645554890E-02   -2.8621200739E-02         13.7445      17
   -1.1655451429E-02   -2.7706066779E-02         14.5299      18
   -1.0767798742E-02   -2.6823021996E-02         15.3153      19
   -9.9687808379E-03   -2.5974451219E-02         16.1007      20
   -9.2487220902E-03   -2.5161664790E-02         16.8861      21
   -8.5996115813E-03   -2.4385272491E-02         17.6715      22
   -8.0119744676E-03   -2.3643247785E-02         18.4569      23
   -7.4786462617E-03   -2.2935834186E-02         19.2423      24
   -6.9944072182E-03   -2.2261201307E-02         20.0277      25
   -6.5534096331E-03   -2.1618410973E-02         20.8131      26
   -6.1514678354E-03   -2.1005804328E-02         21.5984      27
   -5.7829253901E-03   -2.0421411443E-02         22.3838      28
   -5.4450611676E-03   -1.9865077243E-02         23.1692      29
   -5.1346759724E-03   -1.9334915626E-02         23.9546      30
   -4.8493026206E-03   -1.8828850967E-02         24.7400      31
   -4.5870667784E-03   -1.8345192458E-02         25.5254      32
   -4.3445395686E-03   -1.7883544712E-02         26.3108      33
   -4.1199266749E-03   -1.7442705044E-02         27.0962      34
   -3.9120005449E-03   -1.7022840986E-02         27.8816      35
   -3.7200293820E-03   -1.6620263327E-02         28.6670      36
   -3.5409133159E-03   -1.6234355686E-02         29.4524      37
   -3.3738820914E-03   -1.5865488536E-02         30.2378      38
   -3.2186517399E-03   -1.5512397152E-02         31.0232      39
   -3.0732115922E-03   -1.5172502028E-02         31.8086      40
   -2.9362640162E-03   -1.4845724350E-02         32.5940      41
   -2.8076590592E-03   -1.4532457637E-02         33.3794      42
   -2.6877712146E-03   -1.4231778698E-02         34.1648      43
   -2.5757179175E-03   -1.3942915982E-02         34.9502      44
   -2.4705962527E-03   -1.3664944038E-02         35.7356      45
   -2.3714402405E-03   -1.3396493947E-02         36.5210      46
   -2.2777439967E-03   -1.3137302389E-02         37.3064      47
   -2.1902081157E-03   -1.2888477987E-02         38.0918      48
   -2.1066188088E-03   -1.2648983202E-02         38.8772      49
   -2.0277377273E-03   -1.2418513761E-02         39.6626      50
   -1.9541573119E-03   -1.2194550617E-02         40.4480      51
   -1.8844934406E-03   -1.1977941040E-02         41.2334      52
   -1.8175810911E-03   -1.1768192650E-02         42.0188      53
   -1.7538252336E-03   -1.1565964048E-02         42.8042      54
   -1.6928341114E-03   -1.1371169895E-02         43.5896      55
   -1.6359204351E-03   -1.1182481293E-02         44.3750      56
   -1.5822444669E-03   -1.1000452697E-02         45.1604      57
   -1.5306687692E-03   -1.0823072679E-02         45.9458      58
   -1.4824365814E-03   -1.0651894061E-02         46.7312      59
   -1.4361585539E-03   -1.0485803031E-02         47.5166      60
   -1.3919746600E-03   -1.0323839797E-02         48.3020      61
   -1.3491053110E-03   -1.0166625748E-02         49.0874      62
   -1.3075633822E-03   -1.0013347240E-02         49.8728      63
   -1.2686562068E-03   -9.8654734384E-03         50.6582      64
   -1.2319267283E-03   -9.7220632438E-03         51.4436      65
   -1.1966108285E-03   -9.5832047529E-03         52.2290      66
   -1.1623156445E-03   -9.4476758646E-03         53.0144      67
   -1.1298181776E-03   -9.3165126526E-03         53.7998      68
   -1.0982524506E-03   -9.1887371932E-03         54.5852      69
   -1.0682740969E-03   -9.0641994167E-03         55.3706      70
   -1.0393259267E-03   -8.9424520363E-03         56.1560      71
   -1.0107796295E-03   -8.8235233174E-03         56.9414      72
   -9.8322737926E-04   -8.7084906078E-03         57.7268      73
   -9.5659328825E-04   -8.5974827418E-03         58.5122      74
   -9.3107276986E-04   -8.4893198780E-03         59.2976      75
   -9.0695169114E-04   -8.3820576863E-03         60.0830      76
   -8.8363801328E-04   -8.2772949369E-03         60.8684      77
   -8.6167078759E-04   -8.1743509319E-03         61.6538      78
   -8.4018061148E-04   -8.0744283333E-03         62.4392      79
   -8.1909376400E-04   -7.9769239322E-03         63.2246      80
   -7.9863065018E-04   -7.8821359099E-03         64.0100      81
   -7.7967463081E-04   -7.7901840945E-03         64.7953      82
   -7.6203854427E-04   -7.6994531989E-03         65.5807      83
   -7.4460796833E-04   -7.6100725556E-03         66.3661      84
   -7.2742609318E-04   -7.5228002632E-03         67.1515      85
   -7.1109516963E-04   -7.4371477359E-03         67.9369      86
   -6.9374886866E-04   -7.3547220268E-03         68.7223      87
   -6.7830182225E-04   -7.2744023737E-03         69.5077      88
   -6.6375593075E-04   -7.1954079952E-03         70.2931      89
   -6.4984900735E-04   -7.1181977666E-03         71.0785      90
   -6.3668587292E-04   -7.0427429986E-03         71.8639      91
   -6.2371896959E-04   -6.9686540329E-03         72.6493      92
   -6.1093929219E-04   -6.8956445615E-03         73.4347      93
   -5.9788062100E-04   -6.8245542382E-03         74.2201      94
   -5.8564377975E-04   -6.7557389918E-03         75.0055      95
   -5.7390209112E-04   -6.6875729078E-03         75.7909      96
   -5.6173362798E-04   -6.6209905836E-03         76.5763      97
   -5.4997329005E-04   -6.5570426112E-03         77.3617      98
   -5.4051525110E-04   -6.4929653050E-03         78.1471      99
   -5.3047659289E-04   -6.4293103740E-03         78.9325     100
   -5.2060847215E-04   -6.3666093596E-03         79.7179     101
   -5.1036875008E-04   -6.3046595821E-03         80.5033     102
   -4.9982240940E-04   -6.2451774981E-03         81.2887     103
   -4.8928808292E-04   -6.1861713483E-03         82.0741     104
   -4.7935380807E-04   -6.1283006987E-03         82.8595     105
   -4.6996180971E-04   -6.0712392612E-03         83.6449     106
   -4.6041330439E-04   -6.0154329974E-03         84.4303     107
   -4.5208607097E-04   -5.9614549488E-03         85.2157     108
   -4.4385762191E-04   -5.9073922110E-03         86.0011     109
   -4.3615593725E-04   -5.8543178364E-03         86.7865     110
   -4.2838612709E-04   -5.8013536392E-03         87.5719     111
   -4.1989380116E-04   -5.7499238669E-03         88.3573     112
   -4.1201671437E-04   -5.7011229286E-03         89.1427     113
   -4.0533673148E-04   -5.6528296759E-03         89.9281     114
   -3.9837558349E-04   -5.6042536402E-03         90.7135     115
   -3.9149726318E-04   -5.5568973445E-03         91.4989     116
   -3.8436004589E-04   -5.5098676878E-03         92.2843     117
   -3.7717178532E-04   -5.4633946582E-03         93.0697     118
   -3.7093311318E-04   -5.4188907717E-03         93.8551     119
   -3.6508672723E-04   -5.3752328841E-03         94.6405     120
   -3.6011413227E-04   -5.3324394989E-03         95.4259     121
   -3.5531358462E-04   -5.2898181494E-03         96.2113     122
   -3.5011327465E-04   -5.2475063021E-03         96.9967     123
   -3.4453153356E-04   -5.2056545502E-03         97.7821     124
   -3.3927910295E-04   -5.1649070096E-03         98.5675     125
   -3.3427349836E-04   -5.1250608830E-03         99.3529     126
   -3.2955960379E-04   -5.0863288681E-03        100.1383     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.125/GGam.Sig_local_w_O5n0.300T0.125U2.0 <==
   -5.3090631376E-02   -7.9633061409E-03          0.3927       0
   -5.1611499552E-02   -1.8789278253E-02          1.1781       1
   -4.9024978966E-02   -2.6021010689E-02          1.9635       2
   -4.5780071611E-02   -3.0757443022E-02          2.7489       3
   -4.2240658782E-02   -3.3748374172E-02          3.5343       4
   -3.8662622354E-02   -3.5504957813E-02          4.3197       5
   -3.5205886653E-02   -3.6380985535E-02          5.1051       6
   -3.1961833078E-02   -3.6631717706E-02          5.8905       7
   -2.8974413738E-02   -3.6440086948E-02          6.6759       8
   -2.6259190156E-02   -3.5942242643E-02          7.4613       9
   -2.3812852440E-02   -3.5236323814E-02          8.2467      10
   -2.1621102859E-02   -3.4394855922E-02          9.0321      11
   -1.9663086654E-02   -3.3470247180E-02          9.8175      12
   -1.7916786809E-02   -3.2500886788E-02         10.6029      13
   -1.6360211515E-02   -3.1513638705E-02         11.3883      14
   -1.4972200481E-02   -3.0527283747E-02         12.1737      15
   -1.3733767893E-02   -2.9556248384E-02         12.9591      16
   -1.2627240463E-02   -2.8608882638E-02         13.7445      17
   -1.1637647902E-02   -2.7691181046E-02         14.5299      18
   -1.0749877436E-02   -2.6806476336E-02         15.3153      19
   -9.9518153194E-03   -2.5956562723E-02         16.1007      20
   -9.2326639767E-03   -2.5142491311E-02         16.8861      21
   -8.5837774751E-03   -2.4364890373E-02         17.6715      22
   -7.9964484292E-03   -2.3622658902E-02         18.4569      23
   -7.4644856094E-03   -2.2915314508E-02         19.2423      24
   -6.9816206769E-03   -2.2240994977E-02         20.0277      25
   -6.5411158865E-03   -2.1598356154E-02         20.8131      26
   -6.1391248705E-03   -2.0986025454E-02         21.5984      27
   -5.7719327148E-03   -2.0402019869E-02         22.3838      28
   -5.4343523446E-03   -1.9845544799E-02         23.1692      29
   -5.1244974058E-03   -1.9315297733E-02         23.9546      30
   -4.8388098982E-03   -1.8809968863E-02         24.7400      31
   -4.5762698182E-03   -1.8326868002E-02         25.5254      32
   -4.3327835865E-03   -1.7864438030E-02         26.3108      33
   -4.1076190476E-03   -1.7423378097E-02         27.0962      34
   -3.8993479922E-03   -1.7002759202E-02         27.8816      35
   -3.7061866580E-03   -1.6599503155E-02         28.6670      36
   -3.5267651498E-03   -1.6213399850E-02         29.4524      37
   -3.3591831082E-03   -1.5844017466E-02         30.2378      38
   -3.2039639909E-03   -1.5490917804E-02         31.0232      39
   -3.0594974253E-03   -1.5151180684E-02         31.8086      40
   -2.9230561639E-03   -1.4824484121E-02         32.5940      41
   -2.7945201057E-03   -1.4511489117E-02         33.3794      42
   -2.6756971538E-03   -1.4210978102E-02         34.1648      43
   -2.5631763788E-03   -1.3921507530E-02         34.9502      44
   -2.4570080203E-03   -1.3643146210E-02         35.7356      45
   -2.3573838265E-03   -1.3375694767E-02         36.5210      46
   -2.2644757415E-03   -1.3117824311E-02         37.3064      47
   -2.1773434610E-03   -1.2869268491E-02         38.0918      48
   -2.0945240071E-03   -1.2629163376E-02         38.8772      49
   -2.0163448825E-03   -1.2397240279E-02         39.6626      50
   -1.9431485272E-03   -1.2172743946E-02         40.4480      51
   -1.8725599836E-03   -1.1955913661E-02         41.2334      52
   -1.8058469705E-03   -1.1747293356E-02         42.0188      53
   -1.7418974313E-03   -1.1545680990E-02         42.8042      54
   -1.6815830654E-03   -1.1351364102E-02         43.5896      55
   -1.6248366889E-03   -1.1162788977E-02         44.3750      56
   -1.5706489776E-03   -1.0979570839E-02         45.1604      57
   -1.5191317952E-03   -1.0802538845E-02         45.9458      58
   -1.4698931004E-03   -1.0631008836E-02         46.7312      59
   -1.4226641012E-03   -1.0464725527E-02         47.5166      60
   -1.3776465965E-03   -1.0303443494E-02         48.3020      61
   -1.3353379180E-03   -1.0146681269E-02         49.0874      62
   -1.2952735943E-03   -9.9941861963E-03         49.8728      63
   -1.2566251590E-03   -9.8457586791E-03         50.6582      64
   -1.2188311333E-03   -9.7025297758E-03         51.4436      65
   -1.1831024568E-03   -9.5638316635E-03         52.2290      66
   -1.1492868985E-03   -9.4282084567E-03         53.0144      67
   -1.1170494197E-03   -9.2956552433E-03         53.7998      68
   -1.0871076091E-03   -9.1672584985E-03         54.5852      69
   -1.0570711200E-03   -9.0422240077E-03         55.3706      70
   -1.0283026539E-03   -8.9201927104E-03         56.1560      71
   -1.0007837455E-03   -8.8015447289E-03         56.9414      72
   -9.7481446013E-04   -8.6862397493E-03         57.7268      73
   -9.4932099860E-04   -8.5737803747E-03         58.5122      74
   -9.2513583524E-04   -8.4639592341E-03         59.2976      75
   -9.0194088375E-04   -8.3571928154E-03         60.0830      76
   -8.7963415793E-04   -8.2529842287E-03         60.8684      77
   -8.5848462576E-04   -8.1508517115E-03         61.6538      78
   -8.3825341552E-04   -8.0514331788E-03         62.4392      79
   -8.1759399544E-04   -7.9546163084E-03         63.2246      80
   -7.9822153905E-04   -7.8600723622E-03         64.0100      81
   -7.7901199598E-04   -7.7680577167E-03         64.7953      82
   -7.6059021694E-04   -7.6778956443E-03         65.5807      83
   -7.4332716708E-04   -7.5909665855E-03         66.3661      84
   -7.2629276466E-04   -7.5059425773E-03         67.1515      85
   -7.1001285005E-04   -7.4223128498E-03         67.9369      86
   -6.9341851178E-04   -7.3403462622E-03         68.7223      87
   -6.7777613449E-04   -7.2595520245E-03         69.5077      88
   -6.6363369086E-04   -7.1803595906E-03         70.2931      89
   -6.4907639941E-04   -7.1029931113E-03         71.0785      90
   -6.3550535509E-04   -7.0275228683E-03         71.8639      91
   -6.2230660639E-04   -6.9535587639E-03         72.6493      92
   -6.0924183799E-04   -6.8812006529E-03         73.4347      93
   -5.9618809284E-04   -6.8095901911E-03         74.2201      94
   -5.8346412243E-04   -6.7394248288E-03         75.0055      95
   -5.7122463407E-04   -6.6706929529E-03         75.7909      96
   -5.5923369499E-04   -6.6033050299E-03         76.5763      97
   -5.4683372216E-04   -6.5373137197E-03         77.3617      98
   -5.3459127782E-04   -6.4733830003E-03         78.1471      99
   -5.2412982587E-04   -6.4099122970E-03         78.9325     100
   -5.1479183504E-04   -6.3482247862E-03         79.7179     101
   -5.0587355581E-04   -6.2866621635E-03         80.5033     102
   -4.9644874405E-04   -6.2265338959E-03         81.2887     103
   -4.8695833220E-04   -6.1685715150E-03         82.0741     104
   -4.7830522281E-04   -6.1112316613E-03         82.8595     105
   -4.6911059862E-04   -6.0548824984E-03         83.6449     106
   -4.6075854905E-04   -5.9996153863E-03         84.4303     107
   -4.5241282073E-04   -5.9459866538E-03         85.2157     108
   -4.4471316380E-04   -5.8927121721E-03         86.0011     109
   -4.3641221538E-04   -5.8409426150E-03         86.7865     110
   -4.2880658803E-04   -5.7895905496E-03         87.5719     111
   -4.2215843148E-04   -5.7394874699E-03         88.3573     112
   -4.1495660531E-04   -5.6892665461E-03         89.1427     113
   -4.0847197158E-04   -5.6400516785E-03         89.9281     114
   -4.0125024576E-04   -5.5919489008E-03         90.7135     115
   -3.9315716850E-04   -5.5446796530E-03         91.4989     116
   -3.8564192272E-04   -5.4984909032E-03         92.2843     117
   -3.7923451519E-04   -5.4529780372E-03         93.0697     118
   -3.7317902268E-04   -5.4073422250E-03         93.8551     119
   -3.6673993871E-04   -5.3621781092E-03         94.6405     120
   -3.6117938167E-04   -5.3184620147E-03         95.4259     121
   -3.5563241644E-04   -5.2752837000E-03         96.2113     122
   -3.5059034915E-04   -5.2327640974E-03         96.9967     123
   -3.4540906746E-04   -5.1908565835E-03         97.7821     124
   -3.4049271049E-04   -5.1506617190E-03         98.5675     125
   -3.3609234856E-04   -5.1109846962E-03         99.3529     126
   -3.3175615697E-04   -5.0717855618E-03        100.1383     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.125/GGam.Sig_local_w_O6n0.300T0.125U2.0 <==
   -5.3042184504E-02   -7.9437091122E-03          0.3927       0
   -5.1568788574E-02   -1.8755927014E-02          1.1781       1
   -4.8987933663E-02   -2.5986758882E-02          1.9635       2
   -4.5744490740E-02   -3.0727581480E-02          2.7489       3
   -4.2206373772E-02   -3.3723219810E-02          3.5343       4
   -3.8627193589E-02   -3.5480865647E-02          4.3197       5
   -3.5169589492E-02   -3.6357932512E-02          5.1051       6
   -3.1925167613E-02   -3.6609752823E-02          5.8905       7
   -2.8938356035E-02   -3.6418782057E-02          6.6759       8
   -2.6224609991E-02   -3.5920741484E-02          7.4613       9
   -2.3779144073E-02   -3.5214672094E-02          8.2467      10
   -2.1588346712E-02   -3.4372796091E-02          9.0321      11
   -1.9631641945E-02   -3.3448227737E-02          9.8175      12
   -1.7887425319E-02   -3.2478504093E-02         10.6029      13
   -1.6332925476E-02   -3.1491287840E-02         11.3883      14
   -1.4946811001E-02   -3.0504924022E-02         12.1737      15
   -1.3710271546E-02   -2.9533481153E-02         12.9591      16
   -1.2606092533E-02   -2.8585571857E-02         13.7445      17
   -1.1616854692E-02   -2.7666848171E-02         14.5299      18
   -1.0729323436E-02   -2.6782575488E-02         15.3153      19
   -9.9321758222E-03   -2.5933164184E-02         16.1007      20
   -9.2145248232E-03   -2.5119660589E-02         16.8861      21
   -8.5667768974E-03   -2.4342423176E-02         17.6715      22
   -7.9808788586E-03   -2.3600901635E-02         18.4569      23
   -7.4500365448E-03   -2.2894245425E-02         19.2423      24
   -6.9672578411E-03   -2.2220580216E-02         20.0277      25
   -6.5272858093E-03   -2.1578219743E-02         20.8131      26
   -6.1256614778E-03   -2.0965895376E-02         21.5984      27
   -5.7580901670E-03   -2.0382671485E-02         22.3838      28
   -5.4216858397E-03   -1.9827169342E-02         23.1692      29
   -5.1127434478E-03   -1.9296912741E-02         23.9546      30
   -4.8284878199E-03   -1.8791085327E-02         24.7400      31
   -4.5665785244E-03   -1.8308840430E-02         25.5254      32
   -4.3245139079E-03   -1.7848702619E-02         26.3108      33
   -4.1006518191E-03   -1.7408193616E-02         27.0962      34
   -3.8932412145E-03   -1.6986927584E-02         27.8816      35
   -3.7014269423E-03   -1.6583533788E-02         28.6670      36
   -3.5218176363E-03   -1.6197572877E-02         29.4524      37
   -3.3551372764E-03   -1.5828326052E-02         30.2378      38
   -3.1999027841E-03   -1.5474619730E-02         31.0232      39
   -3.0547477608E-03   -1.5136199332E-02         31.8086      40
   -2.9191750028E-03   -1.4811308786E-02         32.5940      41
   -2.7919464001E-03   -1.4498736833E-02         33.3794      42
   -2.6727933558E-03   -1.4198483969E-02         34.1648      43
   -2.5605527304E-03   -1.3909192920E-02         34.9502      44
   -2.4544164784E-03   -1.3631248141E-02         35.7356      45
   -2.3554357044E-03   -1.3363386459E-02         36.5210      46
   -2.2622172014E-03   -1.3105288790E-02         37.3064      47
   -2.1743429398E-03   -1.2856983018E-02         38.0918      48
   -2.0912847089E-03   -1.2616889114E-02         38.8772      49
   -2.0129069868E-03   -1.2386002860E-02         39.6626      50
   -1.9386784834E-03   -1.2163095485E-02         40.4480      51
   -1.8683774864E-03   -1.1947975231E-02         41.2334      52
   -1.8015315729E-03   -1.1739127934E-02         42.0188      53
   -1.7376340874E-03   -1.1537078838E-02         42.8042      54
   -1.6779188675E-03   -1.1341889967E-02         43.5896      55
   -1.6209108839E-03   -1.1153971203E-02         44.3750      56
   -1.5671513409E-03   -1.0971260772E-02         45.1604      57
   -1.5162257116E-03   -1.0793990257E-02         45.9458      58
   -1.4672139682E-03   -1.0622094260E-02         46.7312      59
   -1.4208961162E-03   -1.0455978545E-02         47.5166      60
   -1.3761686422E-03   -1.0294713500E-02         48.3020      61
   -1.3339818137E-03   -1.0137606444E-02         49.0874      62
   -1.2934143956E-03   -9.9851685131E-03         49.8728      63
   -1.2545545577E-03   -9.8371438666E-03         50.6582      64
   -1.2176244023E-03   -9.6941356344E-03         51.4436      65
   -1.1824677131E-03   -9.5547014385E-03         52.2290      66
   -1.1481064164E-03   -9.4193337393E-03         53.0144      67
   -1.1153755116E-03   -9.2875435702E-03         53.7998      68
   -1.0844045809E-03   -9.1594859229E-03         54.5852      69
   -1.0540782079E-03   -9.0343251531E-03         55.3706      70
   -1.0250066383E-03   -8.9122845218E-03         56.1560      71
   -9.9732125752E-04   -8.7941918851E-03         56.9414      72
   -9.7138686134E-04   -8.6793405195E-03         57.7268      73
   -9.4621561309E-04   -8.5677841639E-03         58.5122      74
   -9.2214779358E-04   -8.4584927975E-03         59.2976      75
   -8.9837050859E-04   -8.3515390132E-03         60.0830      76
   -8.7608618825E-04   -8.2471771230E-03         60.8684      77
   -8.5382442499E-04   -8.1466201384E-03         61.6538      78
   -8.3342757296E-04   -8.0482903815E-03         62.4392      79
   -8.1344146713E-04   -7.9512751555E-03         63.2246      80
   -7.9332981838E-04   -7.8569762516E-03         64.0100      81
   -7.7472142160E-04   -7.7658869244E-03         64.7953      82
   -7.5678913988E-04   -7.6762704004E-03         65.5807      83
   -7.3923117773E-04   -7.5883405899E-03         66.3661      84
   -7.2283083111E-04   -7.5025048733E-03         67.1515      85
   -7.0763713383E-04   -7.4185073411E-03         67.9369      86
   -6.9169550849E-04   -7.3356771777E-03         68.7223      87
   -6.7620125354E-04   -7.2542172031E-03         69.5077      88
   -6.6178558595E-04   -7.1750252378E-03         70.2931      89
   -6.4700969716E-04   -7.0974150501E-03         71.0785      90
   -6.3204111695E-04   -7.0215787173E-03         71.8639      91
   -6.1821185428E-04   -6.9474140153E-03         72.6493      92
   -6.0520854986E-04   -6.8745855267E-03         73.4347      93
   -5.9280020463E-04   -6.8029663865E-03         74.2201      94
   -5.8072959427E-04   -6.7332008751E-03         75.0055      95
   -5.6881331518E-04   -6.6645806035E-03         75.7909      96
   -5.5734693809E-04   -6.5985789450E-03         76.5763      97
   -5.4649046594E-04   -6.5329713469E-03         77.3617      98
   -5.3613724177E-04   -6.4682127932E-03         78.1471      99
   -5.2523238876E-04   -6.4054683938E-03         78.9325     100
   -5.1440974763E-04   -6.3437206424E-03         79.7179     101
   -5.0494692358E-04   -6.2831323313E-03         80.5033     102
   -4.9564126255E-04   -6.2237979087E-03         81.2887     103
   -4.8618261119E-04   -6.1664918976E-03         82.0741     104
   -4.7804062324E-04   -6.1096230171E-03         82.8595     105
   -4.6903176573E-04   -6.0529383918E-03         83.6449     106
   -4.6009492653E-04   -5.9977277281E-03         84.4303     107
   -4.5154279845E-04   -5.9443205475E-03         85.2157     108
   -4.4272044459E-04   -5.8912841538E-03         86.0011     109
   -4.3392495053E-04   -5.8396789541E-03         86.7865     110
   -4.2573505274E-04   -5.7887271402E-03         87.5719     111
   -4.1801331205E-04   -5.7377674914E-03         88.3573     112
   -4.1070420009E-04   -5.6880161724E-03         89.1427     113
   -4.0352693270E-04   -5.6382597146E-03         89.9281     114
   -3.9639483137E-04   -5.5896356029E-03         90.7135     115
   -3.9034691068E-04   -5.5422259490E-03         91.4989     116
   -3.8378109405E-04   -5.4962130259E-03         92.2843     117
   -3.7689454886E-04   -5.4504887397E-03         93.0697     118
   -3.7013154042E-04   -5.4053865818E-03         93.8551     119
   -3.6342503633E-04   -5.3619224826E-03         94.6405     120
   -3.5765046898E-04   -5.3187427346E-03         95.4259     121
   -3.5161420095E-04   -5.2753809781E-03         96.2113     122
   -3.4540348839E-04   -5.2331493521E-03         96.9967     123
   -3.4007771239E-04   -5.1907942842E-03         97.7821     124
   -3.3549701743E-04   -5.1497864694E-03         98.5675     125
   -3.3083426064E-04   -5.1092479889E-03         99.3529     126
   -3.2569979923E-04   -5.0698455334E-03        100.1383     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.25/D_DCA <==
0.3 0.0140264161607 0.000526682003672


==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.25/D_DCA_size20.0 <==
0.299132393364 5.54551495552e-05 -3.10882718713 0.0139111030734 1.74427621339e-06


==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.25/D_DCA_size32.0 <==
0.299130096402 9.27205102396e-05 -3.10929079981 0.0138658170939 3.32530524512e-06


==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.25/D_DCA_size34.0 <==
0.299029856552 0.00021814850284 -3.10975763032 0.013849877155 8.01686713198e-06


==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.25/D_DCA_size50.0 <==
0.299092414416 0.000331897371968 -3.10978752359 0.0138335254749 1.84728587086e-05


==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.25/D_DiagMC_GGam <==
0.3000    0.0004    -3.1045    0.0001    0.01387    0.00006


==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.25/E_DCA <==
0.3 -0.854201292619 0.0554910405536


==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.25/E_DCA_size20.0 <==
0.299132393364 5.54551495552e-05 -3.10882718713 -0.878064336547 0.000712607498274


==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.25/E_DCA_size32.0 <==
0.299130096402 9.27205102396e-05 -3.10929079981 -0.878223560477 0.000683412984823


==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.25/E_DCA_size34.0 <==
0.299029856552 0.00021814850284 -3.10975763032 -0.879004891234 3.09804324169e-05


==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.25/E_DCA_size50.0 <==
0.299092414416 0.000331897371968 -3.10978752359 -0.879353920745 0.000108311224847


==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.25/E_DiagMC_GGam <==
0.3000    0.0004    -3.1045    0.0001    -0.8812    0.0002


==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.25/GGam.Sig_local_w_O1n0.300T0.250U2.0 <==
   -4.7640880281E-02   -1.3114590632E-02          0.7854       0
   -4.3104595445E-02   -2.5844524160E-02          2.3562       1
   -3.6903480645E-02   -3.1373244031E-02          3.9270       2
   -3.0798885096E-02   -3.3143486647E-02          5.4978       3
   -2.5476781854E-02   -3.2963579689E-02          7.0686       4
   -2.1078019498E-02   -3.1816825402E-02          8.6394       5
   -1.7526850907E-02   -3.0238491978E-02         10.2102       6
   -1.4683247927E-02   -2.8516009483E-02         11.7810       7
   -1.2405459290E-02   -2.6799310069E-02         13.3518       8
   -1.0572718857E-02   -2.5162923114E-02         14.9226       9
   -9.0880708247E-03   -2.3638613519E-02         16.4934      10
   -7.8763282683E-03   -2.2234951876E-02         18.0642      11
   -6.8775757446E-03   -2.0950665275E-02         19.6350      12
   -6.0481121557E-03   -1.9780232275E-02         21.2058      13
   -5.3544106837E-03   -1.8712907159E-02         22.7765      14
   -4.7675350321E-03   -1.7740685473E-02         24.3473      15
   -4.2692129518E-03   -1.6854784110E-02         25.9181      16
   -3.8437910430E-03   -1.6044319943E-02         27.4889      17
   -3.4765165453E-03   -1.5301804620E-02         29.0597      18
   -3.1578959259E-03   -1.4618893011E-02         30.6305      19
   -2.8802605288E-03   -1.3991057764E-02         32.2013      20
   -2.6377942596E-03   -1.3411133895E-02         33.7721      21
   -2.4232418010E-03   -1.2874689429E-02         35.3429      22
   -2.2337687954E-03   -1.2377922455E-02         36.9137      23
   -2.0654964727E-03   -1.1916109792E-02         38.4845      24
   -1.9147175778E-03   -1.1485589230E-02         40.0553      25
   -1.7789608682E-03   -1.1084218043E-02         41.6261      26
   -1.6562112541E-03   -1.0709423293E-02         43.1969      27
   -1.5467243543E-03   -1.0359430263E-02         44.7677      28
   -1.4477550186E-03   -1.0029806497E-02         46.3385      29
   -1.3563401953E-03   -9.7197841109E-03         47.9093      30
   -1.2733626088E-03   -9.4280280411E-03         49.4801      31
   -1.1988674005E-03   -9.1524322809E-03         51.0509      32
   -1.1295949439E-03   -8.8910252626E-03         52.6217      33
   -1.0666157896E-03   -8.6444551016E-03         54.1925      34
   -1.0089183893E-03   -8.4095025100E-03         55.7633      35
   -9.5570341507E-04   -8.1880150007E-03         57.3341      36
   -9.0789669628E-04   -7.9775480440E-03         58.9049      37
   -8.6225480089E-04   -7.7773922967E-03         60.4757      38
   -8.2026435798E-04   -7.5873023558E-03         62.0465      39
   -7.8029656471E-04   -7.4069059445E-03         63.6173      40
   -7.4484310539E-04   -7.2353450609E-03         65.1880      41
   -7.1087259131E-04   -7.0699817972E-03         66.7588      42
   -6.7892131020E-04   -6.9123395569E-03         68.3296      43
   -6.4937617371E-04   -6.7610299339E-03         69.9004      44
   -6.2111568883E-04   -6.6160610805E-03         71.4712      45
   -5.9454663010E-04   -6.4774868363E-03         73.0420      46
   -5.6920578719E-04   -6.3447950447E-03         74.6128      47
   -5.4650256671E-04   -6.2174847557E-03         76.1836      48
   -5.2403572687E-04   -6.0941179600E-03         77.7544      49
   -5.0248439327E-04   -5.9764347888E-03         79.3252      50
   -4.8348838559E-04   -5.8625510595E-03         80.8960      51
   -4.6529708782E-04   -5.7518943439E-03         82.4668      52
   -4.4753911042E-04   -5.6461765655E-03         84.0376      53
   -4.3223846829E-04   -5.5447610376E-03         85.6084      54
   -4.1792034055E-04   -5.4464799089E-03         87.1792      55
   -4.0414546035E-04   -5.3512865403E-03         88.7500      56
   -3.9158977116E-04   -5.2594248313E-03         90.3208      57
   -3.7806735838E-04   -5.1696659848E-03         91.8916      58
   -3.6554377986E-04   -5.0845477002E-03         93.4624      59
   -3.5386887298E-04   -5.0023274798E-03         95.0332      60
   -3.4278343521E-04   -4.9230494579E-03         96.6040      61
   -3.3289890819E-04   -4.8454038832E-03         98.1748      62
   -3.2270904097E-04   -4.7698710993E-03         99.7456      63
   -3.1151467144E-04   -4.6975290551E-03        101.3164      64
   -3.0129889164E-04   -4.6275345896E-03        102.8872      65
   -2.9187534229E-04   -4.5590089912E-03        104.4580      66
   -2.8273635578E-04   -4.4933541124E-03        106.0288      67
   -2.7419692207E-04   -4.4294518890E-03        107.5995      68
   -2.6613535251E-04   -4.3661174888E-03        109.1703      69
   -2.5911790486E-04   -4.3050022357E-03        110.7411      70
   -2.5193483343E-04   -4.2447838162E-03        112.3119      71
   -2.4441821895E-04   -4.1870256477E-03        113.8827      72
   -2.3746722555E-04   -4.1307032468E-03        115.4535      73
   -2.3150240444E-04   -4.0751616470E-03        117.0243      74
   -2.2598797433E-04   -4.0209266408E-03        118.5951      75
   -2.2031832555E-04   -3.9677712735E-03        120.1659      76
   -2.1509417492E-04   -3.9162143785E-03        121.7367      77
   -2.1045883752E-04   -3.8663136584E-03        123.3075      78
   -2.0573680751E-04   -3.8184159413E-03        124.8783      79
   -2.0157243733E-04   -3.7714621554E-03        126.4491      80
   -1.9688199451E-04   -3.7259034363E-03        128.0199      81
   -1.9287529831E-04   -3.6814404635E-03        129.5907      82
   -1.8845230160E-04   -3.6377306004E-03        131.1615      83
   -1.8358521485E-04   -3.5955663090E-03        132.7323      84
   -1.7928689819E-04   -3.5545515888E-03        134.3031      85
   -1.7512300648E-04   -3.5143040725E-03        135.8739      86
   -1.7141754541E-04   -3.4744273812E-03        137.4447      87
   -1.6663751265E-04   -3.4350020736E-03        139.0155      88
   -1.6290166063E-04   -3.3978252190E-03        140.5863      89
   -1.5919303373E-04   -3.3603439365E-03        142.1571      90
   -1.5603983951E-04   -3.3232256153E-03        143.7279      91
   -1.5245240275E-04   -3.2869309196E-03        145.2987      92
   -1.4943729566E-04   -3.2530635288E-03        146.8695      93
   -1.4657061785E-04   -3.2203742122E-03        148.4403      94
   -1.4370646526E-04   -3.1876744511E-03        150.0110      95
   -1.4074408398E-04   -3.1555019050E-03        151.5818      96
   -1.3815256274E-04   -3.1241894345E-03        153.1526      97
   -1.3528126961E-04   -3.0922887132E-03        154.7234      98
   -1.3212850361E-04   -3.0611797728E-03        156.2942      99
   -1.2842494287E-04   -3.0306059644E-03        157.8650     100
   -1.2520054795E-04   -3.0007513499E-03        159.4358     101
   -1.2202652973E-04   -2.9716406658E-03        161.0066     102
   -1.1941527162E-04   -2.9429587785E-03        162.5774     103
   -1.1626325026E-04   -2.9146101087E-03        164.1482     104
   -1.1306115814E-04   -2.8876194001E-03        165.7190     105
   -1.1074278252E-04   -2.8612165643E-03        167.2898     106
   -1.0861134286E-04   -2.8346786815E-03        168.8606     107
   -1.0668541567E-04   -2.8084347912E-03        170.4314     108
   -1.0602935543E-04   -2.7822391616E-03        172.0022     109
   -1.0409736857E-04   -2.7559235580E-03        173.5730     110
   -1.0258903883E-04   -2.7313228089E-03        175.1438     111
   -1.0103308982E-04   -2.7068359682E-03        176.7146     112
   -9.8969019117E-05   -2.6829272232E-03        178.2854     113
   -9.7375184494E-05   -2.6587860270E-03        179.8562     114
   -9.5998857900E-05   -2.6353043705E-03        181.4270     115
   -9.4479243040E-05   -2.6124043515E-03        182.9978     116
   -9.3386407297E-05   -2.5921872391E-03        184.5686     117
   -9.3762552808E-05   -2.5710650734E-03        186.1394     118
   -9.2377797148E-05   -2.5497884574E-03        187.7102     119
   -9.0960243493E-05   -2.5289428855E-03        189.2810     120
   -8.9114563180E-05   -2.5076902179E-03        190.8518     121
   -8.6976362119E-05   -2.4873961275E-03        192.4226     122
   -8.5821520374E-05   -2.4677583607E-03        193.9933     123
   -8.4570373604E-05   -2.4485185754E-03        195.5641     124
   -8.3671226524E-05   -2.4294298663E-03        197.1349     125
   -8.2891539824E-05   -2.4105323947E-03        198.7057     126
   -8.2347870407E-05   -2.3934221672E-03        200.2765     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.25/GGam.Sig_local_w_O3n0.300T0.250U2.0 <==
   -5.2321881999E-02   -1.4976295489E-02          0.7854       0
   -4.7199382581E-02   -2.8691491453E-02          2.3562       1
   -4.0221978667E-02   -3.4425687517E-02          3.9270       2
   -3.3401291377E-02   -3.6129728154E-02          5.4978       3
   -2.7496342013E-02   -3.5777154827E-02          7.0686       4
   -2.2645934653E-02   -3.4417484422E-02          8.6394       5
   -1.8751587851E-02   -3.2622594863E-02         10.2102       6
   -1.5650374728E-02   -3.0695966310E-02         11.7810       7
   -1.3181066671E-02   -2.8791800137E-02         13.3518       8
   -1.1201058203E-02   -2.6988121279E-02         14.9226       9
   -9.6044745165E-03   -2.5318272760E-02         16.4934      10
   -8.3064561223E-03   -2.3788471946E-02         18.0642      11
   -7.2405311733E-03   -2.2391325013E-02         19.6350      12
   -6.3577289317E-03   -2.1123616892E-02         21.2058      13
   -5.6198798594E-03   -1.9970619260E-02         22.7765      14
   -4.9992913663E-03   -1.8921509803E-02         24.3473      15
   -4.4727450275E-03   -1.7965799321E-02         25.9181      16
   -4.0208280367E-03   -1.7093371658E-02         27.4889      17
   -3.6315075821E-03   -1.6295822518E-02         29.0597      18
   -3.2962897510E-03   -1.5563577438E-02         30.6305      19
   -3.0033961887E-03   -1.4889577298E-02         32.2013      20
   -2.7467539971E-03   -1.4267381367E-02         33.7721      21
   -2.5213634523E-03   -1.3693777937E-02         35.3429      22
   -2.3216628776E-03   -1.3160659862E-02         36.9137      23
   -2.1441880095E-03   -1.2666482971E-02         38.4845      24
   -1.9871104234E-03   -1.2203762092E-02         40.0553      25
   -1.8443877847E-03   -1.1774380791E-02         41.6261      26
   -1.7181479054E-03   -1.1373242357E-02         43.1969      27
   -1.6041320185E-03   -1.0998827098E-02         44.7677      28
   -1.5010808984E-03   -1.0645976912E-02         46.3385      29
   -1.4096303492E-03   -1.0314445646E-02         47.9093      30
   -1.3241957642E-03   -9.9996848292E-03         49.4801      31
   -1.2458134764E-03   -9.7074355196E-03         51.0509      32
   -1.1755911769E-03   -9.4313564148E-03         52.6217      33
   -1.1095345096E-03   -9.1693041766E-03         54.1925      34
   -1.0470271431E-03   -8.9211424912E-03         55.7633      35
   -9.9175880920E-04   -8.6870379556E-03         57.3341      36
   -9.3844551288E-04   -8.4624640731E-03         58.9049      37
   -8.9137525082E-04   -8.2504811828E-03         60.4757      38
   -8.5057580358E-04   -8.0486141842E-03         62.0465      39
   -8.1167205957E-04   -7.8554258275E-03         63.6173      40
   -7.7310969123E-04   -7.6719443554E-03         65.1880      41
   -7.3829923674E-04   -7.4982564899E-03         66.7588      42
   -7.0533931979E-04   -7.3322143122E-03         68.3296      43
   -6.7421975020E-04   -7.1729034633E-03         69.9004      44
   -6.4422192373E-04   -7.0201753064E-03         71.4712      45
   -6.1891044462E-04   -6.8726240665E-03         73.0420      46
   -5.9269929392E-04   -6.7291308161E-03         74.6128      47
   -5.6784387256E-04   -6.5932607892E-03         76.1836      48
   -5.4505490849E-04   -6.4635500481E-03         77.7544      49
   -5.2287503466E-04   -6.3372167918E-03         79.3252      50
   -5.0273221506E-04   -6.2171239385E-03         80.8960      51
   -4.8410085967E-04   -6.0992016274E-03         82.4668      52
   -4.6630391912E-04   -5.9877721949E-03         84.0376      53
   -4.5136228909E-04   -5.8793593143E-03         85.6084      54
   -4.3522649434E-04   -5.7754489401E-03         87.1792      55
   -4.2075275421E-04   -5.6753604014E-03         88.7500      56
   -4.0794720394E-04   -5.5779727457E-03         90.3208      57
   -3.9471555620E-04   -5.4838982436E-03         91.8916      58
   -3.8009826728E-04   -5.3947673705E-03         93.4624      59
   -3.6680412188E-04   -5.3089971245E-03         95.0332      60
   -3.5296828939E-04   -5.2238236606E-03         96.6040      61
   -3.4094937374E-04   -5.1438701654E-03         98.1748      62
   -3.3057000843E-04   -5.0630354185E-03         99.7456      63
   -3.1909494836E-04   -4.9848180767E-03        101.3164      64
   -3.0939772454E-04   -4.9084469582E-03        102.8872      65
   -3.0084854399E-04   -4.8349570071E-03        104.4580      66
   -2.9190481913E-04   -4.7630393992E-03        106.0288      67
   -2.8360659378E-04   -4.6947868506E-03        107.5995      68
   -2.7576482621E-04   -4.6266507329E-03        109.1703      69
   -2.6806497404E-04   -4.5629344546E-03        110.7411      70
   -2.6189843796E-04   -4.5002430321E-03        112.3119      71
   -2.5416206247E-04   -4.4385958291E-03        113.8827      72
   -2.4638708663E-04   -4.3785154546E-03        115.4535      73
   -2.3960566858E-04   -4.3206313399E-03        117.0243      74
   -2.3355592559E-04   -4.2629622385E-03        118.5951      75
   -2.2689353927E-04   -4.2078981723E-03        120.1659      76
   -2.2032247942E-04   -4.1547007111E-03        121.7367      77
   -2.1735506748E-04   -4.1038146786E-03        123.3075      78
   -2.1317779878E-04   -4.0521089892E-03        124.8783      79
   -2.0857186959E-04   -4.0009764583E-03        126.4491      80
   -2.0329577748E-04   -3.9517610170E-03        128.0199      81
   -1.9826875032E-04   -3.9025676993E-03        129.5907      82
   -1.9191648703E-04   -3.8554696724E-03        131.1615      83
   -1.8813614960E-04   -3.8106921421E-03        132.7323      84
   -1.8589238726E-04   -3.7658526016E-03        134.3031      85
   -1.7982428267E-04   -3.7221799417E-03        135.8739      86
   -1.7551665217E-04   -3.6813016982E-03        137.4447      87
   -1.7190840766E-04   -3.6411219763E-03        139.0155      88
   -1.6863047416E-04   -3.6028366661E-03        140.5863      89
   -1.6423634213E-04   -3.5652485314E-03        142.1571      90
   -1.6195317969E-04   -3.5255662025E-03        143.7279      91
   -1.5681199722E-04   -3.4868280092E-03        145.2987      92
   -1.5473001425E-04   -3.4493196685E-03        146.8695      93
   -1.5215436989E-04   -3.4122072553E-03        148.4403      94
   -1.4838192811E-04   -3.3763779196E-03        150.0110      95
   -1.4472121707E-04   -3.3421251282E-03        151.5818      96
   -1.4207479164E-04   -3.3076606484E-03        153.1526      97
   -1.3929535135E-04   -3.2729023102E-03        154.7234      98
   -1.3560387284E-04   -3.2413796583E-03        156.2942      99
   -1.3231487621E-04   -3.2090453282E-03        157.8650     100
   -1.2769640748E-04   -3.1788013167E-03        159.4358     101
   -1.2435441863E-04   -3.1485478169E-03        161.0066     102
   -1.2096067895E-04   -3.1181603398E-03        162.5774     103
   -1.1992547633E-04   -3.0883983419E-03        164.1482     104
   -1.1908793867E-04   -3.0576721238E-03        165.7190     105
   -1.1555205437E-04   -3.0289553044E-03        167.2898     106
   -1.1469821933E-04   -3.0009171497E-03        168.8606     107
   -1.1200506040E-04   -2.9726840115E-03        170.4314     108
   -1.0998983760E-04   -2.9468430181E-03        172.0022     109
   -1.0804686248E-04   -2.9195439134E-03        173.5730     110
   -1.0728380149E-04   -2.8943126017E-03        175.1438     111
   -1.0737825731E-04   -2.8686590375E-03        176.7146     112
   -1.0645105734E-04   -2.8431934749E-03        178.2854     113
   -1.0492390742E-04   -2.8190706954E-03        179.8562     114
   -1.0225841041E-04   -2.7953472627E-03        181.4270     115
   -9.9314661087E-05   -2.7731034272E-03        182.9978     116
   -9.8296264127E-05   -2.7497762401E-03        184.5686     117
   -9.5856714878E-05   -2.7261353704E-03        186.1394     118
   -9.4071296434E-05   -2.7056159781E-03        187.7102     119
   -9.3039044682E-05   -2.6831537657E-03        189.2810     120
   -9.1423160130E-05   -2.6601967892E-03        190.8518     121
   -8.9973906043E-05   -2.6393857423E-03        192.4226     122
   -9.1185523900E-05   -2.6181491873E-03        193.9933     123
   -9.0978377893E-05   -2.5957678495E-03        195.5641     124
   -8.9026026119E-05   -2.5752922300E-03        197.1349     125
   -8.6765858273E-05   -2.5554972233E-03        198.7057     126
   -8.4109726148E-05   -2.5371255065E-03        200.2765     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.25/GGam.Sig_local_w_O4n0.300T0.250U2.0 <==
   -5.3286573204E-02   -1.5693940016E-02          0.7854       0
   -4.7900519932E-02   -2.9710166160E-02          2.3562       1
   -4.0675086144E-02   -3.5421137692E-02          3.9270       2
   -3.3676999186E-02   -3.7011788345E-02          5.4978       3
   -2.7654367190E-02   -3.6532861520E-02          7.0686       4
   -2.2732456070E-02   -3.5059540169E-02          8.6394       5
   -1.8797543930E-02   -3.3169081404E-02         10.2102       6
   -1.5670332878E-02   -3.1165752317E-02         11.7810       7
   -1.3185020079E-02   -2.9200553610E-02         13.3518       8
   -1.1197450634E-02   -2.7348095935E-02         14.9226       9
   -9.5950523485E-03   -2.5637664591E-02         16.4934      10
   -8.2923014813E-03   -2.4072590192E-02         18.0642      11
   -7.2261911778E-03   -2.2648394465E-02         19.6350      12
   -6.3405444648E-03   -2.1356341161E-02         21.2058      13
   -5.6035730109E-03   -2.0184793523E-02         22.7765      14
   -4.9842336484E-03   -1.9119006063E-02         24.3473      15
   -4.4576191177E-03   -1.8147798361E-02         25.9181      16
   -4.0066065515E-03   -1.7263004681E-02         27.4889      17
   -3.6196502353E-03   -1.6454193175E-02         29.0597      18
   -3.2859372729E-03   -1.5713780286E-02         30.6305      19
   -2.9949951416E-03   -1.5029814189E-02         32.2013      20
   -2.7411928300E-03   -1.4399250661E-02         33.7721      21
   -2.5177257295E-03   -1.3818039892E-02         35.3429      22
   -2.3188104134E-03   -1.3281281962E-02         36.9137      23
   -2.1423554238E-03   -1.2783104148E-02         38.4845      24
   -1.9856101806E-03   -1.2317450416E-02         40.0553      25
   -1.8444791333E-03   -1.1884183786E-02         41.6261      26
   -1.7189879270E-03   -1.1479388482E-02         43.1969      27
   -1.6042228138E-03   -1.1101429117E-02         44.7677      28
   -1.5000289856E-03   -1.0745242644E-02         46.3385      29
   -1.4063148467E-03   -1.0411560005E-02         47.9093      30
   -1.3216018806E-03   -1.0097163273E-02         49.4801      31
   -1.2413541341E-03   -9.8004930883E-03         51.0509      32
   -1.1726790236E-03   -9.5200668435E-03         52.6217      33
   -1.1066136673E-03   -9.2552249566E-03         54.1925      34
   -1.0444619149E-03   -9.0051336261E-03         55.7633      35
   -9.8807902700E-04   -8.7686831760E-03         57.3341      36
   -9.3411826976E-04   -8.5422795445E-03         58.9049      37
   -8.8487180411E-04   -8.3267085064E-03         60.4757      38
   -8.3893978792E-04   -8.1220979315E-03         62.0465      39
   -7.9760434926E-04   -7.9279257232E-03         63.6173      40
   -7.6077291842E-04   -7.7425700390E-03         65.1880      41
   -7.2875499014E-04   -7.5673814955E-03         66.7588      42
   -6.9700479382E-04   -7.3964374507E-03         68.3296      43
   -6.6670066731E-04   -7.2332965762E-03         69.9004      44
   -6.3930734138E-04   -7.0791210139E-03         71.4712      45
   -6.1294046403E-04   -6.9294424485E-03         73.0420      46
   -5.8831497694E-04   -6.7880703087E-03         74.6128      47
   -5.6241172040E-04   -6.6523912802E-03         76.1836      48
   -5.3880452455E-04   -6.5195731075E-03         77.7544      49
   -5.1815054714E-04   -6.3920021987E-03         79.3252      50
   -4.9897942276E-04   -6.2725771126E-03         80.8960      51
   -4.8017275656E-04   -6.1549025471E-03         82.4668      52
   -4.6233830357E-04   -6.0407302001E-03         84.0376      53
   -4.4512996245E-04   -5.9338432947E-03         85.6084      54
   -4.2963418853E-04   -5.8313882076E-03         87.1792      55
   -4.1335624092E-04   -5.7307666120E-03         88.7500      56
   -3.9837666021E-04   -5.6336564968E-03         90.3208      57
   -3.8502318569E-04   -5.5379589022E-03         91.8916      58
   -3.7205603530E-04   -5.4454746438E-03         93.4624      59
   -3.5791151407E-04   -5.3561453667E-03         95.0332      60
   -3.4513719298E-04   -5.2693303826E-03         96.6040      61
   -3.3363127064E-04   -5.1854964110E-03         98.1748      62
   -3.2387335490E-04   -5.1032497312E-03         99.7456      63
   -3.1424266259E-04   -5.0248756876E-03        101.3164      64
   -3.0466799330E-04   -4.9491469310E-03        102.8872      65
   -2.9625827218E-04   -4.8749929147E-03        104.4580      66
   -2.8986947949E-04   -4.8023901206E-03        106.0288      67
   -2.8177614593E-04   -4.7338251745E-03        107.5995      68
   -2.7220545352E-04   -4.6660266385E-03        109.1703      69
   -2.6538342330E-04   -4.5999101166E-03        110.7411      70
   -2.5993314826E-04   -4.5370960931E-03        112.3119      71
   -2.5317236419E-04   -4.4732755031E-03        113.8827      72
   -2.4516806871E-04   -4.4122223073E-03        115.4535      73
   -2.3972559072E-04   -4.3541402542E-03        117.0243      74
   -2.3429802022E-04   -4.2950606863E-03        118.5951      75
   -2.2750985264E-04   -4.2387097117E-03        120.1659      76
   -2.2440266810E-04   -4.1855965397E-03        121.7367      77
   -2.1853845735E-04   -4.1336598381E-03        123.3075      78
   -2.1148631640E-04   -4.0803075853E-03        124.8783      79
   -2.0675663543E-04   -4.0290378241E-03        126.4491      80
   -2.0337992147E-04   -3.9797025268E-03        128.0199      81
   -2.0015845983E-04   -3.9308290367E-03        129.5907      82
   -1.9574528707E-04   -3.8851930846E-03        131.1615      83
   -1.9171431560E-04   -3.8403740875E-03        132.7323      84
   -1.8602490720E-04   -3.7967815669E-03        134.3031      85
   -1.8205481028E-04   -3.7555708619E-03        135.8739      86
   -1.7867263557E-04   -3.7170149052E-03        137.4447      87
   -1.7576220807E-04   -3.6768019689E-03        139.0155      88
   -1.7034519573E-04   -3.6355977261E-03        140.5863      89
   -1.6584485823E-04   -3.5970458795E-03        142.1571      90
   -1.6129754330E-04   -3.5581682320E-03        143.7279      91
   -1.5665722681E-04   -3.5188861321E-03        145.2987      92
   -1.5145358380E-04   -3.4819014963E-03        146.8695      93
   -1.4811203008E-04   -3.4426107202E-03        148.4403      94
   -1.4421868321E-04   -3.4063354758E-03        150.0110      95
   -1.4146666217E-04   -3.3701462310E-03        151.5818      96
   -1.3847949210E-04   -3.3342859318E-03        153.1526      97
   -1.3513077404E-04   -3.2988090043E-03        154.7234      98
   -1.3458116176E-04   -3.2652943353E-03        156.2942      99
   -1.3170748843E-04   -3.2299803167E-03        157.8650     100
   -1.2956033425E-04   -3.1979323491E-03        159.4358     101
   -1.2665865827E-04   -3.1673132888E-03        161.0066     102
   -1.2496164635E-04   -3.1351228908E-03        162.5774     103
   -1.2243806391E-04   -3.1070886839E-03        164.1482     104
   -1.2209249751E-04   -3.0794072612E-03        165.7190     105
   -1.2064527910E-04   -3.0525219784E-03        167.2898     106
   -1.1696750719E-04   -3.0258249943E-03        168.8606     107
   -1.1304467766E-04   -3.0008090642E-03        170.4314     108
   -1.0923798550E-04   -2.9745318124E-03        172.0022     109
   -1.0811656784E-04   -2.9464601024E-03        173.5730     110
   -1.0640540970E-04   -2.9195915465E-03        175.1438     111
   -1.0582728096E-04   -2.8911761447E-03        176.7146     112
   -1.0532226688E-04   -2.8651881510E-03        178.2854     113
   -1.0304404329E-04   -2.8420789379E-03        179.8562     114
   -1.0103483620E-04   -2.8193990024E-03        181.4270     115
   -9.9944479483E-05   -2.7963555634E-03        182.9978     116
   -9.7847643425E-05   -2.7713646430E-03        184.5686     117
   -9.6159541163E-05   -2.7489934031E-03        186.1394     118
   -9.3721948111E-05   -2.7280072563E-03        187.7102     119
   -9.0610222221E-05   -2.7056271989E-03        189.2810     120
   -8.6742398962E-05   -2.6834988061E-03        190.8518     121
   -8.5096234733E-05   -2.6629393668E-03        192.4226     122
   -8.2107961090E-05   -2.6406193127E-03        193.9933     123
   -8.2076518130E-05   -2.6189699551E-03        195.5641     124
   -8.2229849102E-05   -2.5976625608E-03        197.1349     125
   -8.0906681814E-05   -2.5772577262E-03        198.7057     126
   -8.0340845457E-05   -2.5582332812E-03        200.2765     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.25/GGam.Sig_local_w_O5n0.300T0.250U2.0 <==
   -5.3389593525E-02   -1.5689391646E-02          0.7854       0
   -4.7989571546E-02   -2.9712558196E-02          2.3562       1
   -4.0727965990E-02   -3.5433118998E-02          3.9270       2
   -3.3691020629E-02   -3.7018973143E-02          5.4978       3
   -2.7639827623E-02   -3.6528783246E-02          7.0686       4
   -2.2700952441E-02   -3.5043886791E-02          8.6394       5
   -1.8757355994E-02   -3.3144163739E-02         10.2102       6
   -1.5628845699E-02   -3.1132243049E-02         11.7810       7
   -1.3142810803E-02   -2.9161577376E-02         13.3518       8
   -1.1157297945E-02   -2.7304814166E-02         14.9226       9
   -9.5600876812E-03   -2.5590146379E-02         16.4934      10
   -8.2608914516E-03   -2.4025433561E-02         18.0642      11
   -7.1985024236E-03   -2.2602256958E-02         19.6350      12
   -6.3177384046E-03   -2.1309135061E-02         21.2058      13
   -5.5807074462E-03   -2.0137135222E-02         22.7765      14
   -4.9624000967E-03   -1.9072974762E-02         24.3473      15
   -4.4366514955E-03   -1.8101923976E-02         25.9181      16
   -3.9876513008E-03   -1.7220171298E-02         27.4889      17
   -3.6034984105E-03   -1.6413917775E-02         29.0597      18
   -3.2732515283E-03   -1.5671075051E-02         30.6305      19
   -2.9818057320E-03   -1.4989295864E-02         32.2013      20
   -2.7282070009E-03   -1.4361125314E-02         33.7721      21
   -2.5021612693E-03   -1.3782464968E-02         35.3429      22
   -2.3025861466E-03   -1.3249185368E-02         36.9137      23
   -2.1282573718E-03   -1.2752328522E-02         38.4845      24
   -1.9698295042E-03   -1.2287179916E-02         40.0553      25
   -1.8288137371E-03   -1.1853320381E-02         41.6261      26
   -1.7017757349E-03   -1.1448078024E-02         43.1969      27
   -1.5880249295E-03   -1.1070481008E-02         44.7677      28
   -1.4857579103E-03   -1.0715969452E-02         46.3385      29
   -1.3940551672E-03   -1.0380495105E-02         47.9093      30
   -1.3108343035E-03   -1.0066240764E-02         49.4801      31
   -1.2332598851E-03   -9.7702781518E-03         51.0509      32
   -1.1620095180E-03   -9.4902201985E-03         52.6217      33
   -1.0967098523E-03   -9.2246154597E-03         54.1925      34
   -1.0366508861E-03   -8.9755193630E-03         55.7633      35
   -9.8307207161E-04   -8.7381945105E-03         57.3341      36
   -9.3122755898E-04   -8.5117281970E-03         58.9049      37
   -8.8571743497E-04   -8.2983566465E-03         60.4757      38
   -8.4406241775E-04   -8.0946592791E-03         62.0465      39
   -8.0310127500E-04   -7.9015917820E-03         63.6173      40
   -7.6618675801E-04   -7.7164556441E-03         65.1880      41
   -7.3111685299E-04   -7.5384004947E-03         66.7588      42
   -6.9753038311E-04   -7.3686736489E-03         68.3296      43
   -6.6689748293E-04   -7.2085717165E-03         69.9004      44
   -6.3989190202E-04   -7.0555392814E-03         71.4712      45
   -6.1371484800E-04   -6.9073773340E-03         73.0420      46
   -5.8883041949E-04   -6.7652469301E-03         74.6128      47
   -5.6403809590E-04   -6.6286626789E-03         76.1836      48
   -5.4156898405E-04   -6.4974558908E-03         77.7544      49
   -5.2105904221E-04   -6.3729621319E-03         79.3252      50
   -5.0177353803E-04   -6.2529488671E-03         80.8960      51
   -4.8225580533E-04   -6.1353175911E-03         82.4668      52
   -4.6342899961E-04   -6.0209726057E-03         84.0376      53
   -4.4599565803E-04   -5.9099105216E-03         85.6084      54
   -4.2958821497E-04   -5.8036725863E-03         87.1792      55
   -4.1492453653E-04   -5.7028502964E-03         88.7500      56
   -4.0193523462E-04   -5.6050896783E-03         90.3208      57
   -3.9073495126E-04   -5.5109197219E-03         91.8916      58
   -3.7855300900E-04   -5.4179895521E-03         93.4624      59
   -3.6703455890E-04   -5.3279760128E-03         95.0332      60
   -3.5466264120E-04   -5.2437842996E-03         96.6040      61
   -3.4474717537E-04   -5.1625982055E-03         98.1748      62
   -3.3450911210E-04   -5.0834749013E-03         99.7456      63
   -3.2387120399E-04   -5.0085705068E-03        101.3164      64
   -3.1460143175E-04   -4.9324762522E-03        102.8872      65
   -3.0318777876E-04   -4.8594236525E-03        104.4580      66
   -2.9313678810E-04   -4.7909559462E-03        106.0288      67
   -2.8335392615E-04   -4.7216163116E-03        107.5995      68
   -2.7645385435E-04   -4.6537369732E-03        109.1703      69
   -2.6802436455E-04   -4.5885588054E-03        110.7411      70
   -2.6123686860E-04   -4.5253349576E-03        112.3119      71
   -2.5395608013E-04   -4.4642790482E-03        113.8827      72
   -2.4806708559E-04   -4.4053778100E-03        115.4535      73
   -2.4416433648E-04   -4.3466926265E-03        117.0243      74
   -2.3783377280E-04   -4.2891331129E-03        118.5951      75
   -2.3062143502E-04   -4.2330787480E-03        120.1659      76
   -2.2451914511E-04   -4.1791292624E-03        121.7367      77
   -2.1778733479E-04   -4.1255476631E-03        123.3075      78
   -2.1240902149E-04   -4.0773863900E-03        124.8783      79
   -2.0745782513E-04   -4.0276501069E-03        126.4491      80
   -2.0240401835E-04   -3.9776245277E-03        128.0199      81
   -1.9870533053E-04   -3.9303759031E-03        129.5907      82
   -1.9451464029E-04   -3.8829531909E-03        131.1615      83
   -1.9018115251E-04   -3.8355296323E-03        132.7323      84
   -1.8417887845E-04   -3.7917118763E-03        134.3031      85
   -1.8036241333E-04   -3.7496704738E-03        135.8739      86
   -1.7612364985E-04   -3.7061106871E-03        137.4447      87
   -1.7009359379E-04   -3.6637699310E-03        139.0155      88
   -1.6606097000E-04   -3.6238439591E-03        140.5863      89
   -1.6245377311E-04   -3.5851424982E-03        142.1571      90
   -1.6196012178E-04   -3.5455839482E-03        143.7279      91
   -1.6029245593E-04   -3.5066186985E-03        145.2987      92
   -1.5501213374E-04   -3.4689637727E-03        146.8695      93
   -1.5120134159E-04   -3.4339650697E-03        148.4403      94
   -1.4760025582E-04   -3.3987613765E-03        150.0110      95
   -1.4295441684E-04   -3.3623903184E-03        151.5818      96
   -1.3977418661E-04   -3.3286517110E-03        153.1526      97
   -1.3689393926E-04   -3.2946384446E-03        154.7234      98
   -1.3316712647E-04   -3.2605134550E-03        156.2942      99
   -1.2848620594E-04   -3.2285681998E-03        157.8650     100
   -1.2496680538E-04   -3.1986597565E-03        159.4358     101
   -1.2257617215E-04   -3.1680217056E-03        161.0066     102
   -1.2035067786E-04   -3.1365586952E-03        162.5774     103
   -1.1810970268E-04   -3.1038938196E-03        164.1482     104
   -1.1511587406E-04   -3.0735360864E-03        165.7190     105
   -1.1468257652E-04   -3.0428967211E-03        167.2898     106
   -1.1445199214E-04   -3.0142285215E-03        168.8606     107
   -1.1160955350E-04   -2.9861870606E-03        170.4314     108
   -1.0821877304E-04   -2.9585299045E-03        172.0022     109
   -1.0622739745E-04   -2.9323013906E-03        173.5730     110
   -1.0507342684E-04   -2.9072720919E-03        175.1438     111
   -1.0367889298E-04   -2.8809889549E-03        176.7146     112
   -1.0321183081E-04   -2.8548986444E-03        178.2854     113
   -1.0252197993E-04   -2.8308662873E-03        179.8562     114
   -1.0222768955E-04   -2.8061314342E-03        181.4270     115
   -1.0296975152E-04   -2.7814859259E-03        182.9978     116
   -1.0274698484E-04   -2.7581948519E-03        184.5686     117
   -1.0214564703E-04   -2.7355417010E-03        186.1394     118
   -1.0082445509E-04   -2.7146907030E-03        187.7102     119
   -9.8343155556E-05   -2.6935890117E-03        189.2810     120
   -9.6592084223E-05   -2.6735487749E-03        190.8518     121
   -9.4998062282E-05   -2.6539733290E-03        192.4226     122
   -9.3416063623E-05   -2.6336288297E-03        193.9933     123
   -9.3125048061E-05   -2.6127345331E-03        195.5641     124
   -9.1495204552E-05   -2.5926297983E-03        197.1349     125
   -8.9565894938E-05   -2.5704121530E-03        198.7057     126
   -8.5420134322E-05   -2.5507624331E-03        200.2765     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.25/GGam.Sig_local_w_O6n0.300T0.250U2.0 <==
   -5.3350791143E-02   -1.5661175976E-02          0.7854       0
   -4.7963966176E-02   -2.9694637655E-02          2.3562       1
   -4.0704516051E-02   -3.5426719568E-02          3.9270       2
   -3.3667830095E-02   -3.7018834664E-02          5.4978       3
   -2.7616759203E-02   -3.6528793547E-02          7.0686       4
   -2.2679558455E-02   -3.5041781370E-02          8.6394       5
   -1.8739567280E-02   -3.3139255026E-02         10.2102       6
   -1.5612800092E-02   -3.1123275184E-02         11.7810       7
   -1.3128897860E-02   -2.9152106562E-02         13.3518       8
   -1.1146490252E-02   -2.7295764710E-02         14.9226       9
   -9.5507794832E-03   -2.5581372969E-02         16.4934      10
   -8.2541388543E-03   -2.4015987961E-02         18.0642      11
   -7.1912870378E-03   -2.2592851338E-02         19.6350      12
   -6.3118784696E-03   -2.1301385792E-02         21.2058      13
   -5.5777242405E-03   -2.0129101928E-02         22.7765      14
   -4.9595087826E-03   -1.9064603038E-02         24.3473      15
   -4.4353410525E-03   -1.8095887441E-02         25.9181      16
   -3.9884361799E-03   -1.7212976298E-02         27.4889      17
   -3.6030993688E-03   -1.6406743533E-02         29.0597      18
   -3.2693731665E-03   -1.5666378421E-02         30.6305      19
   -2.9802790868E-03   -1.4985341703E-02         32.2013      20
   -2.7242085147E-03   -1.4358647824E-02         33.7721      21
   -2.5003192082E-03   -1.3778451533E-02         35.3429      22
   -2.3026192963E-03   -1.3241203786E-02         36.9137      23
   -2.1259630657E-03   -1.2741212464E-02         38.4845      24
   -1.9692128840E-03   -1.2277682668E-02         40.0553      25
   -1.8300423076E-03   -1.1844980124E-02         41.6261      26
   -1.7053923107E-03   -1.1441702191E-02         43.1969      27
   -1.5936486189E-03   -1.1063491502E-02         44.7677      28
   -1.4918818795E-03   -1.0709598151E-02         46.3385      29
   -1.3980210873E-03   -1.0375688994E-02         47.9093      30
   -1.3120676976E-03   -1.0063427314E-02         49.4801      31
   -1.2337537142E-03   -9.7664411890E-03         51.0509      32
   -1.1632645112E-03   -9.4862566724E-03         52.6217      33
   -1.0974090781E-03   -9.2223902837E-03         54.1925      34
   -1.0380027153E-03   -8.9734462324E-03         55.7633      35
   -9.8336184902E-04   -8.7366107596E-03         57.3341      36
   -9.3277826368E-04   -8.5119592735E-03         58.9049      37
   -8.8510611855E-04   -8.2983867226E-03         60.4757      38
   -8.4137433829E-04   -8.0951908733E-03         62.0465      39
   -8.0253793647E-04   -7.9007628410E-03         63.6173      40
   -7.6538778352E-04   -7.7171463011E-03         65.1880      41
   -7.2961724060E-04   -7.5419539362E-03         66.7588      42
   -6.9510227046E-04   -7.3745602027E-03         68.3296      43
   -6.6309211117E-04   -7.2134760392E-03         69.9004      44
   -6.3578716965E-04   -7.0589733784E-03         71.4712      45
   -6.0896671916E-04   -6.9091345705E-03         73.0420      46
   -5.8473384051E-04   -6.7669750120E-03         74.6128      47
   -5.6071978184E-04   -6.6306129071E-03         76.1836      48
   -5.3749072545E-04   -6.4999197093E-03         77.7544      49
   -5.1557684486E-04   -6.3734677502E-03         79.3252      50
   -4.9724061788E-04   -6.2515889214E-03         80.8960      51
   -4.7780581717E-04   -6.1334784265E-03         82.4668      52
   -4.5967931853E-04   -6.0212168182E-03         84.0376      53
   -4.4275670567E-04   -5.9129760080E-03         85.6084      54
   -4.2649746447E-04   -5.8075009634E-03         87.1792      55
   -4.1259036737E-04   -5.7068105846E-03         88.7500      56
   -3.9811310010E-04   -5.6094618015E-03         90.3208      57
   -3.8280906617E-04   -5.5137617829E-03         91.8916      58
   -3.6880551010E-04   -5.4223006888E-03         93.4624      59
   -3.5707719295E-04   -5.3332096350E-03         95.0332      60
   -3.4724058058E-04   -5.2477148416E-03         96.6040      61
   -3.3710961000E-04   -5.1658509814E-03         98.1748      62
   -3.2579962060E-04   -5.0869001876E-03         99.7456      63
   -3.1596710347E-04   -5.0082066734E-03        101.3164      64
   -3.0703673233E-04   -4.9324353276E-03        102.8872      65
   -2.9855428561E-04   -4.8595662620E-03        104.4580      66
   -2.8877542322E-04   -4.7886365437E-03        106.0288      67
   -2.7888893174E-04   -4.7198554903E-03        107.5995      68
   -2.6985831738E-04   -4.6527370433E-03        109.1703      69
   -2.6177725177E-04   -4.5866196145E-03        110.7411      70
   -2.5525643685E-04   -4.5224619346E-03        112.3119      71
   -2.4827569577E-04   -4.4612168955E-03        113.8827      72
   -2.4179436880E-04   -4.4013900033E-03        115.4535      73
   -2.3609266279E-04   -4.3421550788E-03        117.0243      74
   -2.3036698488E-04   -4.2846859499E-03        118.5951      75
   -2.2411934829E-04   -4.2283762737E-03        120.1659      76
   -2.1855190465E-04   -4.1736581751E-03        121.7367      77
   -2.1215488642E-04   -4.1212156115E-03        123.3075      78
   -2.0551490260E-04   -4.0697169370E-03        124.8783      79
   -2.0008291396E-04   -4.0194273522E-03        126.4491      80
   -1.9538580413E-04   -3.9704102562E-03        128.0199      81
   -1.9115570721E-04   -3.9220490843E-03        129.5907      82
   -1.8494318963E-04   -3.8756409636E-03        131.1615      83
   -1.8077157672E-04   -3.8294135352E-03        132.7323      84
   -1.7802999663E-04   -3.7851428062E-03        134.3031      85
   -1.7296457307E-04   -3.7407729879E-03        135.8739      86
   -1.6998640945E-04   -3.6973508990E-03        137.4447      87
   -1.6661264567E-04   -3.6551415898E-03        139.0155      88
   -1.6341467598E-04   -3.6142254959E-03        140.5863      89
   -1.6070253409E-04   -3.5747993033E-03        142.1571      90
   -1.5712859705E-04   -3.5359779693E-03        143.7279      91
   -1.5391373055E-04   -3.4993165609E-03        145.2987      92
   -1.5028120051E-04   -3.4630410048E-03        146.8695      93
   -1.4630123099E-04   -3.4267720051E-03        148.4403      94
   -1.4244949720E-04   -3.3923009255E-03        150.0110      95
   -1.4036159916E-04   -3.3580564680E-03        151.5818      96
   -1.3856507705E-04   -3.3238807389E-03        153.1526      97
   -1.3612894031E-04   -3.2899310010E-03        154.7234      98
   -1.3266651819E-04   -3.2569887920E-03        156.2942      99
   -1.3057816679E-04   -3.2248684043E-03        157.8650     100
   -1.2887098811E-04   -3.1930421830E-03        159.4358     101
   -1.2721410895E-04   -3.1625787160E-03        161.0066     102
   -1.2430464798E-04   -3.1322311320E-03        162.5774     103
   -1.2322522288E-04   -3.1047891610E-03        164.1482     104
   -1.2044911384E-04   -3.0750303890E-03        165.7190     105
   -1.1782695415E-04   -3.0457346749E-03        167.2898     106
   -1.1586783528E-04   -3.0191167909E-03        168.8606     107
   -1.1432818509E-04   -2.9906477221E-03        170.4314     108
   -1.1102350920E-04   -2.9649964357E-03        172.0022     109
   -1.0796139552E-04   -2.9389344898E-03        173.5730     110
   -1.0604052178E-04   -2.9101516652E-03        175.1438     111
   -1.0422792880E-04   -2.8847384661E-03        176.7146     112
   -1.0228079396E-04   -2.8596208514E-03        178.2854     113
   -1.0040425727E-04   -2.8358186794E-03        179.8562     114
   -9.8660894901E-05   -2.8116717142E-03        181.4270     115
   -9.7667703629E-05   -2.7865800894E-03        182.9978     116
   -9.5978418247E-05   -2.7624654273E-03        184.5686     117
   -9.5390838184E-05   -2.7384604252E-03        186.1394     118
   -9.3775440942E-05   -2.7162952088E-03        187.7102     119
   -9.2339904512E-05   -2.6938135944E-03        189.2810     120
   -9.0777883013E-05   -2.6732090460E-03        190.8518     121
   -9.0562913776E-05   -2.6503462521E-03        192.4226     122
   -8.9675727194E-05   -2.6295678932E-03        193.9933     123
   -8.6925556828E-05   -2.6093475400E-03        195.5641     124
   -8.5423114061E-05   -2.5895514805E-03        197.1349     125
   -8.4326953043E-05   -2.5694208765E-03        198.7057     126
   -8.1534717869E-05   -2.5489843653E-03        200.2765     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.5/D_BDMC_size16_16.dat <==
0.29992 0.0001 0.01295 0.0001


==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.5/D_BDMC_size64x64.dat <==
0.29994 0.0001 0.01293 0.0001


==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.5/D_DCA <==
0.3 0.0130116901413 2.59314758225e-05


==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.5/D_DCA_size20.0 <==
0.299569395034 4.50739782048e-05 -3.19296474457 0.013097450595 1.32425744735e-06


==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.5/D_DCA_size32.0 <==
0.299571057022 5.89190999084e-05 -3.19303278146 0.013068638528 1.82279905692e-06


==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.5/D_DCA_size34.0 <==
0.29950234464 0.000175608775555 -3.19344890685 0.0130594160142 5.47072060246e-06


==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.5/D_DiagMC_GGam <==
0.3000    0.0003    -3.1908   0.0001    0.01304    0.00006


==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.5/E_BDMC_size16x16.dat <==
0.29992 0.0001 -0.81915 0.00016


==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.5/E_BDMC_size64x64.dat <==
0.29994 0.0001 -0.81920 0.0001


==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.5/E_DCA <==
0.3 -0.818574199755 0.00142148807764


==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.5/E_DCA_size20.0 <==
0.299569395034 4.50739782048e-05 -3.19296474457 -0.816965377292 0.000655472676841


==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.5/E_DCA_size32.0 <==
0.299571057022 5.89190999084e-05 -3.19303278146 -0.817109366966 0.000677240269435


==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.5/E_DCA_size34.0 <==
0.29950234464 0.000175608775555 -3.19344890685 -0.8180011836 2.54542624786e-05


==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.5/E_DiagMC_GGam <==
0.3000    0.0003    -3.1908   0.0001   -0.8191    0.0002


==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.5/GGam.Sig_local_w_O1n0.300T0.500U2.0 <==
   -4.7398161344E-02   -2.4626382007E-02          1.5708       0
   -3.4137544052E-02   -3.4069008611E-02          4.7124       1
   -2.3145718891E-02   -3.3077128338E-02          7.8540       2
   -1.5921275264E-02   -2.9634115891E-02         10.9956       3
   -1.1332052496E-02   -2.6060071293E-02         14.1372       4
   -8.3552917863E-03   -2.2935508894E-02         17.2788       5
   -6.3647421866E-03   -2.0329858654E-02         20.4204       6
   -4.9817339006E-03   -1.8177746344E-02         23.5619       7
   -3.9943008462E-03   -1.6393129604E-02         26.7035       8
   -3.2628737360E-03   -1.4902511899E-02         29.8451       9
   -2.7135810784E-03   -1.3641777151E-02         32.9867      10
   -2.2876588527E-03   -1.2569803905E-02         36.1283      11
   -1.9541287078E-03   -1.1642271926E-02         39.2699      12
   -1.6874621186E-03   -1.0843286101E-02         42.4115      13
   -1.4721241896E-03   -1.0138940845E-02         45.5531      14
   -1.2954828997E-03   -9.5218580000E-03         48.6947      15
   -1.1463882297E-03   -8.9705342169E-03         51.8363      16
   -1.0243195665E-03   -8.4812152120E-03         54.9779      17
   -9.1674405329E-04   -8.0383110928E-03         58.1195      18
   -8.2767873308E-04   -7.6415774063E-03         61.2611      19
   -7.4932794837E-04   -7.2797038925E-03         64.4026      20
   -6.8457081547E-04   -6.9497407074E-03         67.5442      21
   -6.2328621778E-04   -6.6503657109E-03         70.6858      22
   -5.7372627052E-04   -6.3734518637E-03         73.8274      23
   -5.2650013370E-04   -6.1198001587E-03         76.9690      24
   -4.8846102187E-04   -5.8831216030E-03         80.1106      25
   -4.4986753236E-04   -5.6673140710E-03         83.2522      26
   -4.1880812693E-04   -5.4611034555E-03         86.3938      27
   -3.9030284582E-04   -5.2743228783E-03         89.5354      28
   -3.6397389675E-04   -5.0956283476E-03         92.6770      29
   -3.4138320983E-04   -4.9330100738E-03         95.8186      30
   -3.1968571686E-04   -4.7761315154E-03         98.9602      31
   -3.0232749200E-04   -4.6322922006E-03        102.1018      32
   -2.8358070785E-04   -4.4958142148E-03        105.2434      33
   -2.6939116166E-04   -4.3667945692E-03        108.3849      34
   -2.5045320060E-04   -4.2467197747E-03        111.5265      35
   -2.4153001558E-04   -4.1314442474E-03        114.6681      36
   -2.2720579293E-04   -4.0237995628E-03        117.8097      37
   -2.1706307449E-04   -3.9206676215E-03        120.9513      38
   -2.0445351454E-04   -3.8238183935E-03        124.0929      39
   -1.9548657237E-04   -3.7273009503E-03        127.2345      40
   -1.8731348375E-04   -3.6397050551E-03        130.3761      41
   -1.7704008859E-04   -3.5520972354E-03        133.5177      42
   -1.6958772585E-04   -3.4738161777E-03        136.6593      43
   -1.6198700403E-04   -3.3945624243E-03        139.8009      44
   -1.5668417863E-04   -3.3215577671E-03        142.9425      45
   -1.4731778758E-04   -3.2519544448E-03        146.0841      46
   -1.4336100640E-04   -3.1829534900E-03        149.2257      47
   -1.3489425767E-04   -3.1167192519E-03        152.3672      48
   -1.3214880788E-04   -3.0547147378E-03        155.5088      49
   -1.2457202399E-04   -2.9948906956E-03        158.6504      50
   -1.2033860930E-04   -2.9355629682E-03        161.7920      51
   -1.1338810856E-04   -2.8798853325E-03        164.9336      52
   -1.1148308974E-04   -2.8265061051E-03        168.0752      53
   -1.0696010420E-04   -2.7742120271E-03        171.2168      54
   -1.0366230994E-04   -2.7232616451E-03        174.3584      55
   -1.0131424936E-04   -2.6758997508E-03        177.5000      56
   -9.7028499594E-05   -2.6297458418E-03        180.6416      57
   -9.5784464941E-05   -2.5864778701E-03        183.7832      58
   -8.9880207902E-05   -2.5436599722E-03        186.9248      59
   -8.9909081186E-05   -2.5041210943E-03        190.0664      60
   -8.3859650314E-05   -2.4627703512E-03        193.2079      61
   -8.2363405353E-05   -2.4239460359E-03        196.3495      62
   -7.7509860378E-05   -2.3867305225E-03        199.4911      63
   -7.7094289730E-05   -2.3481999776E-03        202.6327      64
   -7.2153103549E-05   -2.3136392343E-03        205.7743      65
   -7.0773351350E-05   -2.2768212347E-03        208.9159      66
   -6.8127349145E-05   -2.2444477496E-03        212.0575      67
   -6.7174273622E-05   -2.2098459183E-03        215.1991      68
   -6.5650151704E-05   -2.1790196679E-03        218.3407      69
   -6.1437918123E-05   -2.1471140980E-03        221.4823      70
   -6.1664897671E-05   -2.1169141972E-03        224.6239      71
   -5.9272490101E-05   -2.0860601616E-03        227.7655      72
   -5.9478086433E-05   -2.0600996712E-03        230.9071      73
   -5.6662591336E-05   -2.0317605853E-03        234.0487      74
   -5.5825518903E-05   -2.0046840223E-03        237.1902      75
   -5.3216265026E-05   -1.9794193979E-03        240.3318      76
   -5.5098094192E-05   -1.9544601062E-03        243.4734      77
   -5.1997447423E-05   -1.9314761324E-03        246.6150      78
   -5.2208209275E-05   -1.9060425483E-03        249.7566      79
   -4.9002166282E-05   -1.8829263517E-03        252.8982      80
   -4.7982031493E-05   -1.8576832904E-03        256.0398      81
   -4.6621083255E-05   -1.8368553230E-03        259.1814      82
   -4.5242390429E-05   -1.8131239417E-03        262.3230      83
   -4.5537931906E-05   -1.7943022193E-03        265.4646      84
   -4.2392478828E-05   -1.7714221704E-03        268.6062      85
   -4.3014690609E-05   -1.7534206187E-03        271.7478      86
   -3.9606123659E-05   -1.7319190601E-03        274.8894      87
   -4.0876739732E-05   -1.7114925526E-03        278.0309      88
   -3.7979142541E-05   -1.6924025324E-03        281.1725      89
   -4.3111323931E-05   -1.6732416588E-03        284.3141      90
   -3.9847015028E-05   -1.6559232931E-03        287.4557      91
   -4.1607312226E-05   -1.6379635955E-03        290.5973      92
   -3.8985555788E-05   -1.6229822896E-03        293.7389      93
   -3.7848912336E-05   -1.6052998784E-03        296.8805      94
   -3.5404908678E-05   -1.5906145599E-03        300.0221      95
   -3.5144169829E-05   -1.5723552985E-03        303.1637      96
   -3.3137594253E-05   -1.5576553701E-03        306.3053      97
   -3.1048575844E-05   -1.5390035884E-03        309.4469      98
   -3.1760191789E-05   -1.5248956370E-03        312.5885      99
   -2.9802192619E-05   -1.5068446442E-03        315.7301     100
   -3.0864866001E-05   -1.4932962570E-03        318.8717     101
   -2.7082349531E-05   -1.4773462659E-03        322.0132     102
   -2.9091165457E-05   -1.4644469250E-03        325.1548     103
   -2.7464015918E-05   -1.4508961716E-03        328.2964     104
   -2.9709344112E-05   -1.4386008795E-03        331.4380     105
   -2.8852894875E-05   -1.4256685255E-03        334.5796     106
   -2.7298932812E-05   -1.4115316224E-03        337.7212     107
   -2.7375493883E-05   -1.4007334022E-03        340.8628     108
   -2.6435296153E-05   -1.3844039476E-03        344.0044     109
   -2.6275826315E-05   -1.3758495596E-03        347.1460     110
   -2.5761408357E-05   -1.3620590806E-03        350.2876     111
   -2.6070000848E-05   -1.3514648643E-03        353.4292     112
   -2.3627251148E-05   -1.3372556096E-03        356.5708     113
   -2.3199364289E-05   -1.3284932990E-03        359.7124     114
   -2.0660139284E-05   -1.3152623491E-03        362.8540     115
   -2.2770052788E-05   -1.3047259062E-03        365.9955     116
   -2.0804729835E-05   -1.2922852242E-03        369.1371     117
   -2.2359331535E-05   -1.2819595319E-03        372.2787     118
   -2.0630822765E-05   -1.2735049892E-03        375.4203     119
   -2.1715410969E-05   -1.2620073554E-03        378.5619     120
   -1.9596869462E-05   -1.2526373436E-03        381.7035     121
   -1.9017078475E-05   -1.2409826094E-03        384.8451     122
   -1.8484836165E-05   -1.2313815062E-03        387.9867     123
   -1.7691981672E-05   -1.2187196228E-03        391.1283     124
   -1.8928769550E-05   -1.2122901771E-03        394.2699     125
   -1.7386145822E-05   -1.2010996370E-03        397.4115     126
   -1.6926780118E-05   -1.1933814963E-03        400.5531     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.5/GGam.Sig_local_w_O3n0.300T0.500U2.0 <==
   -5.2483266939E-02   -2.7743821427E-02          1.5708       0
   -3.7352905649E-02   -3.7423732118E-02          4.7124       1
   -2.5057772133E-02   -3.6014869813E-02          7.8540       2
   -1.7089124550E-02   -3.2095512456E-02         10.9956       3
   -1.2084288401E-02   -2.8118735311E-02         14.1372       4
   -8.8686042564E-03   -2.4679229965E-02         17.2788       5
   -6.7277906185E-03   -2.1830868603E-02         20.4204       6
   -5.2505089039E-03   -1.9490101916E-02         23.5619       7
   -4.2010209406E-03   -1.7556452742E-02         26.7035       8
   -3.4302616820E-03   -1.5943546687E-02         29.8451       9
   -2.8515885304E-03   -1.4588411237E-02         32.9867      10
   -2.4037648927E-03   -1.3435425504E-02         36.1283      11
   -2.0497489148E-03   -1.2443478738E-02         39.2699      12
   -1.7690376099E-03   -1.1584159630E-02         42.4115      13
   -1.5413205215E-03   -1.0831475572E-02         45.5531      14
   -1.3540581470E-03   -1.0164743219E-02         48.6947      15
   -1.2015590479E-03   -9.5736431078E-03         51.8363      16
   -1.0701169866E-03   -9.0457728621E-03         54.9779      17
   -9.6041617936E-04   -8.5756155611E-03         58.1195      18
   -8.6231403617E-04   -8.1519455606E-03         61.2611      19
   -7.8278636521E-04   -7.7670975329E-03         64.4026      20
   -7.1006430541E-04   -7.4145558574E-03         67.5442      21
   -6.4771455781E-04   -7.0945335286E-03         70.6858      22
   -5.9541862282E-04   -6.7949692593E-03         73.8274      23
   -5.4768752072E-04   -6.5228632836E-03         76.9690      24
   -5.0633565442E-04   -6.2732919492E-03         80.1106      25
   -4.7279993135E-04   -6.0383892837E-03         83.2522      26
   -4.4208214871E-04   -5.8196767243E-03         86.3938      27
   -4.1167891669E-04   -5.6198396351E-03         89.5354      28
   -3.8397790346E-04   -5.4356627296E-03         92.6770      29
   -3.5946862612E-04   -5.2611527399E-03         95.8186      30
   -3.3431530379E-04   -5.0957036011E-03         98.9602      31
   -3.1415367697E-04   -4.9451419457E-03        102.1018      32
   -2.9846007257E-04   -4.7975712118E-03        105.2434      33
   -2.7972648049E-04   -4.6601435695E-03        108.3849      34
   -2.6141218410E-04   -4.5317633890E-03        111.5265      35
   -2.4770371413E-04   -4.4081052201E-03        114.6681      36
   -2.3564145265E-04   -4.2906590154E-03        117.8097      37
   -2.2380912523E-04   -4.1793071681E-03        120.9513      38
   -2.1371313002E-04   -4.0731098199E-03        124.0929      39
   -2.0369307519E-04   -3.9724705281E-03        127.2345      40
   -1.9464518680E-04   -3.8771102072E-03        130.3761      41
   -1.8479375384E-04   -3.7867870341E-03        133.5177      42
   -1.7768502484E-04   -3.7007053435E-03        136.6593      43
   -1.6964942710E-04   -3.6173695574E-03        139.8009      44
   -1.6359444604E-04   -3.5401578291E-03        142.9425      45
   -1.5668207191E-04   -3.4646107844E-03        146.0841      46
   -1.5180149450E-04   -3.3942849712E-03        149.2257      47
   -1.4586264336E-04   -3.3246672828E-03        152.3672      48
   -1.3645985796E-04   -3.2556458127E-03        155.5088      49
   -1.3098846930E-04   -3.1924493304E-03        158.6504      50
   -1.2756883666E-04   -3.1335046648E-03        161.7920      51
   -1.2295399178E-04   -3.0723124852E-03        164.9336      52
   -1.1718686100E-04   -3.0132445377E-03        168.0752      53
   -1.1005351901E-04   -2.9585049771E-03        171.2168      54
   -1.0530583839E-04   -2.9050588959E-03        174.3584      55
   -1.0277062206E-04   -2.8501697053E-03        177.5000      56
   -9.6626523705E-05   -2.7987132997E-03        180.6416      57
   -9.6487878017E-05   -2.7555298476E-03        183.7832      58
   -9.6317059712E-05   -2.7068736532E-03        186.9248      59
   -9.1964989693E-05   -2.6616852569E-03        190.0664      60
   -8.8916337054E-05   -2.6198744422E-03        193.2079      61
   -8.8915167777E-05   -2.5772115478E-03        196.3495      62
   -8.5478651344E-05   -2.5353281044E-03        199.4911      63
   -8.4060849632E-05   -2.4989822031E-03        202.6327      64
   -8.0674426541E-05   -2.4599441543E-03        205.7743      65
   -7.8946877756E-05   -2.4273357452E-03        208.9159      66
   -7.7481263696E-05   -2.3920048645E-03        212.0575      67
   -7.3403936106E-05   -2.3560800275E-03        215.1991      68
   -7.2233033006E-05   -2.3252312732E-03        218.3407      69
   -7.0936634672E-05   -2.2925432995E-03        221.4823      70
   -6.9794944431E-05   -2.2574899658E-03        224.6239      71
   -6.8174716142E-05   -2.2262375821E-03        227.7655      72
   -6.4531380327E-05   -2.1956386061E-03        230.9071      73
   -6.3678131360E-05   -2.1664980216E-03        234.0487      74
   -6.0416531461E-05   -2.1373293758E-03        237.1902      75
   -5.9416894209E-05   -2.1087492020E-03        240.3318      76
   -5.6012943560E-05   -2.0827946074E-03        243.4734      77
   -5.4268139167E-05   -2.0578908824E-03        246.6150      78
   -5.4537739449E-05   -2.0306457173E-03        249.7566      79
   -5.5265833691E-05   -2.0094124267E-03        252.8982      80
   -5.4207757718E-05   -1.9849930589E-03        256.0398      81
   -4.9358570883E-05   -1.9614843493E-03        259.1814      82
   -5.0134714496E-05   -1.9389038896E-03        262.3230      83
   -4.8381452354E-05   -1.9154901367E-03        265.4646      84
   -4.7576669412E-05   -1.8932213226E-03        268.6062      85
   -4.3957464148E-05   -1.8739491361E-03        271.7478      86
   -4.2859686227E-05   -1.8513821073E-03        274.8894      87
   -4.2921197325E-05   -1.8306710018E-03        278.0309      88
   -4.0675019447E-05   -1.8104164690E-03        281.1725      89
   -4.1142762117E-05   -1.7922637853E-03        284.3141      90
   -3.9991194721E-05   -1.7706412759E-03        287.4557      91
   -3.6823329765E-05   -1.7512554172E-03        290.5973      92
   -3.7984652728E-05   -1.7304879265E-03        293.7389      93
   -3.6370637857E-05   -1.7117706276E-03        296.8805      94
   -3.3985212975E-05   -1.6932627877E-03        300.0221      95
   -3.4873071384E-05   -1.6762047319E-03        303.1637      96
   -3.3630335404E-05   -1.6587721465E-03        306.3053      97
   -3.2680404067E-05   -1.6447822698E-03        309.4469      98
   -3.3558355481E-05   -1.6272995509E-03        312.5885      99
   -3.1446123013E-05   -1.6106492207E-03        315.7301     100
   -3.3175582900E-05   -1.5946296991E-03        318.8717     101
   -3.0557376744E-05   -1.5776885036E-03        322.0132     102
   -2.9114770520E-05   -1.5615919974E-03        325.1548     103
   -2.7342133775E-05   -1.5457825655E-03        328.2964     104
   -2.9031728663E-05   -1.5312555444E-03        331.4380     105
   -2.9275781387E-05   -1.5187897980E-03        334.5796     106
   -2.8220917187E-05   -1.5058930364E-03        337.7212     107
   -2.5665433436E-05   -1.4909880744E-03        340.8628     108
   -2.4634432608E-05   -1.4758911431E-03        344.0044     109
   -2.4383075243E-05   -1.4649021540E-03        347.1460     110
   -2.4620217941E-05   -1.4506363583E-03        350.2876     111
   -2.4995609181E-05   -1.4362187367E-03        353.4292     112
   -2.5094745897E-05   -1.4225063568E-03        356.5708     113
   -2.5178005537E-05   -1.4131868565E-03        359.7124     114
   -2.6788825183E-05   -1.4013812640E-03        362.8540     115
   -2.8084050590E-05   -1.3880079829E-03        365.9955     116
   -2.7656265834E-05   -1.3762544644E-03        369.1371     117
   -2.7836501955E-05   -1.3649243074E-03        372.2787     118
   -2.5811594542E-05   -1.3505501639E-03        375.4203     119
   -2.6259964733E-05   -1.3434020771E-03        378.5619     120
   -2.5213565485E-05   -1.3300282676E-03        381.7035     121
   -2.3453520486E-05   -1.3201565126E-03        384.8451     122
   -2.4889942766E-05   -1.3109307707E-03        387.9867     123
   -2.4331343796E-05   -1.3020522093E-03        391.1283     124
   -2.4985841414E-05   -1.2908077912E-03        394.2699     125
   -2.2541907830E-05   -1.2793548286E-03        397.4115     126
   -2.2726573847E-05   -1.2727037492E-03        400.5531     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.5/GGam.Sig_local_w_O4n0.300T0.500U2.0 <==
   -5.3534885317E-02   -2.8942600284E-02          1.5708       0
   -3.7797696256E-02   -3.8470642345E-02          4.7124       1
   -2.5209407007E-02   -3.6771423710E-02          7.8540       2
   -1.7130562339E-02   -3.2642560013E-02         10.9956       3
   -1.2083019369E-02   -2.8526093053E-02         14.1372       4
   -8.8514637481E-03   -2.4999685961E-02         17.2788       5
   -6.7115140888E-03   -2.2088794527E-02         20.4204       6
   -5.2381889031E-03   -1.9707686942E-02         23.5619       7
   -4.1862017956E-03   -1.7741277127E-02         26.7035       8
   -3.4178862819E-03   -1.6111454410E-02         29.8451       9
   -2.8375715953E-03   -1.4733254670E-02         32.9867      10
   -2.3913859841E-03   -1.3565217108E-02         36.1283      11
   -2.0396884442E-03   -1.2561262583E-02         39.2699      12
   -1.7630698040E-03   -1.1689059307E-02         42.4115      13
   -1.5334824200E-03   -1.0929161385E-02         45.5531      14
   -1.3510177346E-03   -1.0257419986E-02         48.6947      15
   -1.1941950494E-03   -9.6630259427E-03         51.8363      16
   -1.0652378962E-03   -9.1314975883E-03         54.9779      17
   -9.5321859737E-04   -8.6576742444E-03         58.1195      18
   -8.6282806664E-04   -8.2231672699E-03         61.2611      19
   -7.8010660222E-04   -7.8395541333E-03         64.4026      20
   -7.1055568644E-04   -7.4829138711E-03         67.5442      21
   -6.5257634070E-04   -7.1598046906E-03         70.6858      22
   -5.9826494642E-04   -6.8602596351E-03         73.8274      23
   -5.5039434443E-04   -6.5850977006E-03         76.9690      24
   -5.0721583988E-04   -6.3310438675E-03         80.1106      25
   -4.7316518951E-04   -6.0959976913E-03         83.2522      26
   -4.4114475378E-04   -5.8776170939E-03         86.3938      27
   -4.1133391238E-04   -5.6752433767E-03         89.5354      28
   -3.8012763344E-04   -5.4872744482E-03         92.6770      29
   -3.5545523855E-04   -5.3105897744E-03         95.8186      30
   -3.3231839188E-04   -5.1424787052E-03         98.9602      31
   -3.1150138139E-04   -4.9849780127E-03        102.1018      32
   -2.9534163103E-04   -4.8349736187E-03        105.2434      33
   -2.7859005538E-04   -4.6987526947E-03        108.3849      34
   -2.6286833620E-04   -4.5677819160E-03        111.5265      35
   -2.5077066964E-04   -4.4467478626E-03        114.6681      36
   -2.3591256237E-04   -4.3262650491E-03        117.8097      37
   -2.2529656071E-04   -4.2162115246E-03        120.9513      38
   -2.1259458104E-04   -4.1091735010E-03        124.0929      39
   -2.0648065621E-04   -4.0063695200E-03        127.2345      40
   -1.9254506199E-04   -3.9104073076E-03        130.3761      41
   -1.8450513222E-04   -3.8196501325E-03        133.5177      42
   -1.7533555316E-04   -3.7345184428E-03        136.6593      43
   -1.6877861445E-04   -3.6495949820E-03        139.8009      44
   -1.6002043442E-04   -3.5721998858E-03        142.9425      45
   -1.5573073745E-04   -3.4939201829E-03        146.0841      46
   -1.4697641343E-04   -3.4239761189E-03        149.2257      47
   -1.4027044993E-04   -3.3499252905E-03        152.3672      48
   -1.3608865287E-04   -3.2840170734E-03        155.5088      49
   -1.2790694675E-04   -3.2130549110E-03        158.6504      50
   -1.2833430790E-04   -3.1539046380E-03        161.7920      51
   -1.2416507966E-04   -3.0934781819E-03        164.9336      52
   -1.2268707584E-04   -3.0381027955E-03        168.0752      53
   -1.1665885899E-04   -2.9837559893E-03        171.2168      54
   -1.1355987690E-04   -2.9303233499E-03        174.3584      55
   -1.0588991185E-04   -2.8792652092E-03        177.5000      56
   -1.0225409683E-04   -2.8290071817E-03        180.6416      57
   -9.7852875956E-05   -2.7808965504E-03        183.7832      58
   -9.4176194004E-05   -2.7367745488E-03        186.9248      59
   -9.0989873404E-05   -2.6938502846E-03        190.0664      60
   -8.5922006151E-05   -2.6481222090E-03        193.2079      61
   -8.2389549401E-05   -2.6071877043E-03        196.3495      62
   -7.9657285620E-05   -2.5688820048E-03        199.4911      63
   -7.4431654236E-05   -2.5255816997E-03        202.6327      64
   -7.2043110642E-05   -2.4890998331E-03        205.7743      65
   -6.8426393275E-05   -2.4488420511E-03        208.9159      66
   -6.6112805775E-05   -2.4127900560E-03        212.0575      67
   -6.2480537605E-05   -2.3776828175E-03        215.1991      68
   -6.5505720033E-05   -2.3407004932E-03        218.3407      69
   -6.0452665182E-05   -2.3097819732E-03        221.4823      70
   -6.5539067322E-05   -2.2757526043E-03        224.6239      71
   -5.9846174582E-05   -2.2431000518E-03        227.7655      72
   -6.0773071528E-05   -2.2127860482E-03        230.9071      73
   -5.7935124496E-05   -2.1869217689E-03        234.0487      74
   -5.8374026644E-05   -2.1568870425E-03        237.1902      75
   -5.6838913241E-05   -2.1304579451E-03        240.3318      76
   -5.4252319717E-05   -2.0993181067E-03        243.4734      77
   -5.3250970186E-05   -2.0753209488E-03        246.6150      78
   -4.9368812251E-05   -2.0457497346E-03        249.7566      79
   -5.0593855681E-05   -2.0223294569E-03        252.8982      80
   -4.7354120224E-05   -1.9979480240E-03        256.0398      81
   -4.8306653699E-05   -1.9745956541E-03        259.1814      82
   -4.3683032882E-05   -1.9526709345E-03        262.3230      83
   -4.3923908108E-05   -1.9294630184E-03        265.4646      84
   -4.4210543121E-05   -1.9087728853E-03        268.6062      85
   -4.2443557966E-05   -1.8841497874E-03        271.7478      86
   -3.9060525094E-05   -1.8650682624E-03        274.8894      87
   -3.7933552474E-05   -1.8425175749E-03        278.0309      88
   -3.7647393376E-05   -1.8216353714E-03        281.1725      89
   -3.5163478472E-05   -1.8002333036E-03        284.3141      90
   -3.6073135516E-05   -1.7812006188E-03        287.4557      91
   -3.5966960066E-05   -1.7603075779E-03        290.5973      92
   -3.2109713076E-05   -1.7430980892E-03        293.7389      93
   -3.2603217572E-05   -1.7251028237E-03        296.8805      94
   -3.0095195326E-05   -1.7035563689E-03        300.0221      95
   -3.0724951333E-05   -1.6865412484E-03        303.1637      96
   -3.1702182652E-05   -1.6693726513E-03        306.3053      97
   -3.4129676392E-05   -1.6500450579E-03        309.4469      98
   -3.3358860151E-05   -1.6372911375E-03        312.5885      99
   -3.3676490606E-05   -1.6179348155E-03        315.7301     100
   -3.1394014742E-05   -1.6055345927E-03        318.8717     101
   -2.9312191974E-05   -1.5867596471E-03        322.0132     102
   -2.8907664557E-05   -1.5750271892E-03        325.1548     103
   -2.7862581031E-05   -1.5567154064E-03        328.2964     104
   -2.7766728580E-05   -1.5440827512E-03        331.4380     105
   -2.4607712983E-05   -1.5276851746E-03        334.5796     106
   -2.7862738777E-05   -1.5147532875E-03        337.7212     107
   -2.6057652395E-05   -1.4998370414E-03        340.8628     108
   -2.9194971653E-05   -1.4860144524E-03        344.0044     109
   -2.5664196854E-05   -1.4729102310E-03        347.1460     110
   -2.9683026866E-05   -1.4590639757E-03        350.2876     111
   -2.7066545716E-05   -1.4483182059E-03        353.4292     112
   -3.0191680771E-05   -1.4354505664E-03        356.5708     113
   -2.8351628498E-05   -1.4264571299E-03        359.7124     114
   -2.7104599410E-05   -1.4140807599E-03        362.8540     115
   -2.4505783734E-05   -1.4027439493E-03        365.9955     116
   -2.1532775926E-05   -1.3880404778E-03        369.1371     117
   -2.2945892311E-05   -1.3783396769E-03        372.2787     118
   -2.2096737274E-05   -1.3637811307E-03        375.4203     119
   -2.1527691690E-05   -1.3533641291E-03        378.5619     120
   -2.0821098942E-05   -1.3404044816E-03        381.7035     121
   -1.9930586519E-05   -1.3288650591E-03        384.8451     122
   -1.9249425644E-05   -1.3189423671E-03        387.9867     123
   -1.9040389127E-05   -1.3076937794E-03        391.1283     124
   -2.0618268191E-05   -1.2967003625E-03        394.2699     125
   -2.1883137422E-05   -1.2887608383E-03        397.4115     126
   -2.3227294538E-05   -1.2771716958E-03        400.5531     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.5/GGam.Sig_local_w_O5n0.300T0.500U2.0 <==
   -5.3614460390E-02   -2.9002844347E-02          1.5708       0
   -3.7803523022E-02   -3.8532879000E-02          4.7124       1
   -2.5172462422E-02   -3.6794373775E-02          7.8540       2
   -1.7087817898E-02   -3.2634598232E-02         10.9956       3
   -1.2045940262E-02   -2.8503206014E-02         14.1372       4
   -8.8234704996E-03   -2.4967459774E-02         17.2788       5
   -6.6855349110E-03   -2.2057771160E-02         20.4204       6
   -5.2144975204E-03   -1.9675777246E-02         23.5619       7
   -4.1719910161E-03   -1.7709370005E-02         26.7035       8
   -3.4035270356E-03   -1.6075407497E-02         29.8451       9
   -2.8266108861E-03   -1.4705707283E-02         32.9867      10
   -2.3823817428E-03   -1.3537434594E-02         36.1283      11
   -2.0308723484E-03   -1.2535188547E-02         39.2699      12
   -1.7526123939E-03   -1.1666806751E-02         42.4115      13
   -1.5280567494E-03   -1.0908694868E-02         45.5531      14
   -1.3434170142E-03   -1.0238753193E-02         48.6947      15
   -1.1918826033E-03   -9.6471529338E-03         51.8363      16
   -1.0623371724E-03   -9.1184300160E-03         54.9779      17
   -9.5227876663E-04   -8.6405675288E-03         58.1195      18
   -8.5883024647E-04   -8.2097525438E-03         61.2611      19
   -7.7672105101E-04   -7.8201953872E-03         64.4026      20
   -7.0835563226E-04   -7.4639471407E-03         67.5442      21
   -6.4548089403E-04   -7.1408299067E-03         70.6858      22
   -5.9249368828E-04   -6.8454620864E-03         73.8274      23
   -5.4428847811E-04   -6.5687747866E-03         76.9690      24
   -5.0248833198E-04   -6.3159090249E-03         80.1106      25
   -4.6753086015E-04   -6.0829120636E-03         83.2522      26
   -4.3587268533E-04   -5.8648166024E-03         86.3938      27
   -4.0682575215E-04   -5.6611514454E-03         89.5354      28
   -3.8077794510E-04   -5.4714908925E-03         92.6770      29
   -3.5800523031E-04   -5.2959272329E-03         95.8186      30
   -3.3472377053E-04   -5.1321123514E-03         98.9602      31
   -3.1623493134E-04   -4.9767957976E-03        102.1018      32
   -2.9672403901E-04   -4.8291829362E-03        105.2434      33
   -2.8000335197E-04   -4.6944104684E-03        108.3849      34
   -2.6510218041E-04   -4.5647968573E-03        111.5265      35
   -2.5006758361E-04   -4.4388818417E-03        114.6681      36
   -2.3455228115E-04   -4.3190791758E-03        117.8097      37
   -2.1971272718E-04   -4.2106546152E-03        120.9513      38
   -2.1047097206E-04   -4.1031289638E-03        124.0929      39
   -1.9751515808E-04   -4.0027940981E-03        127.2345      40
   -1.8741709738E-04   -3.9083159808E-03        130.3761      41
   -1.7941616983E-04   -3.8150751151E-03        133.5177      42
   -1.7022362745E-04   -3.7267741700E-03        136.6593      43
   -1.6490367467E-04   -3.6436972793E-03        139.8009      44
   -1.5808809861E-04   -3.5628426136E-03        142.9425      45
   -1.5011746504E-04   -3.4873342247E-03        146.0841      46
   -1.4401308069E-04   -3.4128438447E-03        149.2257      47
   -1.3767270808E-04   -3.3435571670E-03        152.3672      48
   -1.3189500675E-04   -3.2742024315E-03        155.5088      49
   -1.2722877691E-04   -3.2069292622E-03        158.6504      50
   -1.2079118651E-04   -3.1474847754E-03        161.7920      51
   -1.1615236297E-04   -3.0878948702E-03        164.9336      52
   -1.1295637250E-04   -3.0302772292E-03        168.0752      53
   -1.1051469199E-04   -2.9763268998E-03        171.2168      54
   -1.0921977296E-04   -2.9215229579E-03        174.3584      55
   -1.0238227379E-04   -2.8687467699E-03        177.5000      56
   -9.6455697310E-05   -2.8221200351E-03        180.6416      57
   -9.4709405988E-05   -2.7752525610E-03        183.7832      58
   -9.1351737617E-05   -2.7289462402E-03        186.9248      59
   -8.9262527919E-05   -2.6812396779E-03        190.0664      60
   -8.5941447699E-05   -2.6376873534E-03        193.2079      61
   -8.1792783742E-05   -2.5949097571E-03        196.3495      62
   -8.2682917976E-05   -2.5541230346E-03        199.4911      63
   -7.6899885903E-05   -2.5129510081E-03        202.6327      64
   -7.5621202444E-05   -2.4776002268E-03        205.7743      65
   -7.4524870288E-05   -2.4387435339E-03        208.9159      66
   -7.1655507800E-05   -2.4005906398E-03        212.0575      67
   -6.9106726332E-05   -2.3679780591E-03        215.1991      68
   -7.0180308658E-05   -2.3367523350E-03        218.3407      69
   -6.6742504254E-05   -2.3054936354E-03        221.4823      70
   -6.5604403752E-05   -2.2741048216E-03        224.6239      71
   -6.3595772444E-05   -2.2413954087E-03        227.7655      72
   -5.7626345364E-05   -2.2085078696E-03        230.9071      73
   -5.5262570509E-05   -2.1799666298E-03        234.0487      74
   -5.4590425160E-05   -2.1498318212E-03        237.1902      75
   -5.4740782372E-05   -2.1198606436E-03        240.3318      76
   -5.4384951457E-05   -2.0946860490E-03        243.4734      77
   -5.3767777802E-05   -2.0707795637E-03        246.6150      78
   -5.3336789765E-05   -2.0446690377E-03        249.7566      79
   -4.9095170333E-05   -2.0177763742E-03        252.8982      80
   -4.7256604903E-05   -1.9959438414E-03        256.0398      81
   -4.8087813478E-05   -1.9690508781E-03        259.1814      82
   -4.7710801161E-05   -1.9443613204E-03        262.3230      83
   -4.8330610905E-05   -1.9196621331E-03        265.4646      84
   -4.3699790802E-05   -1.8988215605E-03        268.6062      85
   -4.6698461225E-05   -1.8804168855E-03        271.7478      86
   -4.8756284818E-05   -1.8564801327E-03        274.8894      87
   -4.3047210919E-05   -1.8349138868E-03        278.0309      88
   -4.1934227319E-05   -1.8159836380E-03        281.1725      89
   -4.1046700462E-05   -1.7948335611E-03        284.3141      90
   -4.2449551192E-05   -1.7756643859E-03        287.4557      91
   -3.8569543021E-05   -1.7564952492E-03        290.5973      92
   -3.9562719237E-05   -1.7409605491E-03        293.7389      93
   -4.0597132449E-05   -1.7220781945E-03        296.8805      94
   -3.8907166577E-05   -1.7065818466E-03        300.0221      95
   -3.7237032057E-05   -1.6895925188E-03        303.1637      96
   -3.5337069087E-05   -1.6728617715E-03        306.3053      97
   -3.5266824173E-05   -1.6565932055E-03        309.4469      98
   -3.4487360543E-05   -1.6399107519E-03        312.5885      99
   -3.3819396497E-05   -1.6232806375E-03        315.7301     100
   -3.4221419846E-05   -1.6047870247E-03        318.8717     101
   -3.2610628520E-05   -1.5879601611E-03        322.0132     102
   -3.1288280081E-05   -1.5733287626E-03        325.1548     103
   -3.3232111241E-05   -1.5573391985E-03        328.2964     104
   -2.9201423099E-05   -1.5422350679E-03        331.4380     105
   -2.7658690119E-05   -1.5284005465E-03        334.5796     106
   -2.9001259486E-05   -1.5143027667E-03        337.7212     107
   -2.7700608949E-05   -1.5026107000E-03        340.8628     108
   -2.8016024969E-05   -1.4910356369E-03        344.0044     109
   -2.6742952937E-05   -1.4784432853E-03        347.1460     110
   -2.5197042742E-05   -1.4629596144E-03        350.2876     111
   -2.1872740219E-05   -1.4505878646E-03        353.4292     112
   -2.2219221369E-05   -1.4358746593E-03        356.5708     113
   -2.3771494127E-05   -1.4228283128E-03        359.7124     114
   -2.3738338854E-05   -1.4077147488E-03        362.8540     115
   -2.2853351866E-05   -1.3971651258E-03        365.9955     116
   -2.2734226475E-05   -1.3875647097E-03        369.1371     117
   -2.2592420938E-05   -1.3752257180E-03        372.2787     118
   -2.0164972841E-05   -1.3633195195E-03        375.4203     119
   -1.7489272584E-05   -1.3528515461E-03        378.5619     120
   -1.7570765386E-05   -1.3377465477E-03        381.7035     121
   -1.7020698002E-05   -1.3245954849E-03        384.8451     122
   -1.7327435338E-05   -1.3156329168E-03        387.9867     123
   -1.7143835569E-05   -1.3055042400E-03        391.1283     124
   -1.7968284006E-05   -1.2947169053E-03        394.2699     125
   -1.8701449438E-05   -1.2880335467E-03        397.4115     126
   -1.9037219444E-05   -1.2768071593E-03        400.5531     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.5/GGam.Sig_local_w_O6n0.300T0.500U2.0 <==
   -5.3616229973E-02   -2.8957299509E-02          1.5708       0
   -3.7782119427E-02   -3.8511989909E-02          4.7124       1
   -2.5146095312E-02   -3.6772897538E-02          7.8540       2
   -1.7064461485E-02   -3.2608592326E-02         10.9956       3
   -1.2027678289E-02   -2.8477193481E-02         14.1372       4
   -8.8084726204E-03   -2.4944238143E-02         17.2788       5
   -6.6743855610E-03   -2.2036285112E-02         20.4204       6
   -5.2078745162E-03   -1.9653832579E-02         23.5619       7
   -4.1640432564E-03   -1.7691318242E-02         26.7035       8
   -3.3977081196E-03   -1.6059354295E-02         29.8451       9
   -2.8218707683E-03   -1.4688123552E-02         32.9867      10
   -2.3776600021E-03   -1.3520249942E-02         36.1283      11
   -2.0298360451E-03   -1.2518963613E-02         39.2699      12
   -1.7538368037E-03   -1.1650803680E-02         42.4115      13
   -1.5310740579E-03   -1.0892138551E-02         45.5531      14
   -1.3470052954E-03   -1.0224933128E-02         48.6947      15
   -1.1927737593E-03   -9.6318359043E-03         51.8363      16
   -1.0611256372E-03   -9.1035724901E-03         54.9779      17
   -9.5297843014E-04   -8.6287555904E-03         58.1195      18
   -8.5861498207E-04   -8.2004024917E-03         61.2611      19
   -7.7818563738E-04   -7.8106822419E-03         64.4026      20
   -7.0799768911E-04   -7.4586405153E-03         67.5442      21
   -6.4627711656E-04   -7.1347518900E-03         70.6858      22
   -5.9479947752E-04   -6.8369130127E-03         73.8274      23
   -5.4794222464E-04   -6.5630030171E-03         76.9690      24
   -5.0529292185E-04   -6.3115449554E-03         80.1106      25
   -4.6737834535E-04   -6.0794839014E-03         83.2522      26
   -4.3390924142E-04   -5.8632984852E-03         86.3938      27
   -4.0221145856E-04   -5.6581702351E-03         89.5354      28
   -3.7577812185E-04   -5.4677038607E-03         92.6770      29
   -3.5030349760E-04   -5.2907265851E-03         95.8186      30
   -3.2914530736E-04   -5.1255404088E-03         98.9602      31
   -3.1050516896E-04   -4.9686858260E-03        102.1018      32
   -2.9275988587E-04   -4.8220159948E-03        105.2434      33
   -2.7741888380E-04   -4.6828749228E-03        108.3849      34
   -2.6286723064E-04   -4.5534378241E-03        111.5265      35
   -2.4903167586E-04   -4.4306589849E-03        114.6681      36
   -2.3707209966E-04   -4.3145021935E-03        117.8097      37
   -2.2334127192E-04   -4.2042688818E-03        120.9513      38
   -2.1285514165E-04   -4.0973067107E-03        124.0929      39
   -2.0156498521E-04   -3.9957973665E-03        127.2345      40
   -1.9254484055E-04   -3.9001011538E-03        130.3761      41
   -1.8421857741E-04   -3.8095415751E-03        133.5177      42
   -1.7411935760E-04   -3.7228889448E-03        136.6593      43
   -1.6567990109E-04   -3.6392803309E-03        139.8009      44
   -1.5589286485E-04   -3.5610489037E-03        142.9425      45
   -1.5083377487E-04   -3.4834574369E-03        146.0841      46
   -1.4357426264E-04   -3.4096635959E-03        149.2257      47
   -1.3666344008E-04   -3.3405064842E-03        152.3672      48
   -1.3320152104E-04   -3.2721579229E-03        155.5088      49
   -1.2911238046E-04   -3.2079090833E-03        158.6504      50
   -1.2679948370E-04   -3.1447764370E-03        161.7920      51
   -1.2078662773E-04   -3.0841524274E-03        164.9336      52
   -1.1430165421E-04   -3.0253830083E-03        168.0752      53
   -1.1174438837E-04   -2.9733474976E-03        171.2168      54
   -1.1011135104E-04   -2.9215949750E-03        174.3584      55
   -1.0500183234E-04   -2.8705043726E-03        177.5000      56
   -1.0140685800E-04   -2.8216835380E-03        180.6416      57
   -9.7071986694E-05   -2.7745600067E-03        183.7832      58
   -9.5257420758E-05   -2.7259000561E-03        186.9248      59
   -9.4303333876E-05   -2.6815095335E-03        190.0664      60
   -9.1849156242E-05   -2.6370330165E-03        193.2079      61
   -8.7710624902E-05   -2.5959965096E-03        196.3495      62
   -8.5255613946E-05   -2.5538875712E-03        199.4911      63
   -8.1789750501E-05   -2.5152291812E-03        202.6327      64
   -7.9310188136E-05   -2.4769523094E-03        205.7743      65
   -7.6342261430E-05   -2.4397232073E-03        208.9159      66
   -7.2910663280E-05   -2.4045195576E-03        212.0575      67
   -7.1235142823E-05   -2.3710597438E-03        215.1991      68
   -6.9361501897E-05   -2.3396068458E-03        218.3407      69
   -6.6785044005E-05   -2.3063036118E-03        221.4823      70
   -6.4321185769E-05   -2.2733682236E-03        224.6239      71
   -6.2717462847E-05   -2.2406019704E-03        227.7655      72
   -6.0365651447E-05   -2.2083373328E-03        230.9071      73
   -5.9198333534E-05   -2.1791252951E-03        234.0487      74
   -5.6374825995E-05   -2.1503025089E-03        237.1902      75
   -5.5598470282E-05   -2.1237155831E-03        240.3318      76
   -5.4959266684E-05   -2.0954091802E-03        243.4734      77
   -5.0957110308E-05   -2.0681442726E-03        246.6150      78
   -5.2809746230E-05   -2.0433541602E-03        249.7566      79
   -5.0933075764E-05   -2.0154257976E-03        252.8982      80
   -4.9157610385E-05   -1.9903009747E-03        256.0398      81
   -4.7237754138E-05   -1.9664017052E-03        259.1814      82
   -4.6298040925E-05   -1.9440943350E-03        262.3230      83
   -4.5602549762E-05   -1.9227043771E-03        265.4646      84
   -4.5400625329E-05   -1.8993608599E-03        268.6062      85
   -4.5505356928E-05   -1.8777240381E-03        271.7478      86
   -4.5164732669E-05   -1.8545308771E-03        274.8894      87
   -4.2914987620E-05   -1.8340440466E-03        278.0309      88
   -4.4040376377E-05   -1.8156538458E-03        281.1725      89
   -4.2224994552E-05   -1.7961176087E-03        284.3141      90
   -4.3776044774E-05   -1.7766340999E-03        287.4557      91
   -4.2705659900E-05   -1.7562420022E-03        290.5973      92
   -3.9336152991E-05   -1.7397172836E-03        293.7389      93
   -3.8199912427E-05   -1.7211082865E-03        296.8805      94
   -3.6937324704E-05   -1.7030889377E-03        300.0221      95
   -3.4881605408E-05   -1.6844196221E-03        303.1637      96
   -3.3788587375E-05   -1.6663387652E-03        306.3053      97
   -3.3209562226E-05   -1.6492603567E-03        309.4469      98
   -3.2758561354E-05   -1.6326299578E-03        312.5885      99
   -3.2654500569E-05   -1.6178974331E-03        315.7301     100
   -3.0051353015E-05   -1.6004820641E-03        318.8717     101
   -2.8693451390E-05   -1.5867741850E-03        322.0132     102
   -2.8830345473E-05   -1.5723145786E-03        325.1548     103
   -2.9358774785E-05   -1.5557324465E-03        328.2964     104
   -2.7720080596E-05   -1.5398556404E-03        331.4380     105
   -2.6382892405E-05   -1.5234529199E-03        334.5796     106
   -2.6105575327E-05   -1.5097893295E-03        337.7212     107
   -2.7209957833E-05   -1.4967638866E-03        340.8628     108
   -2.8709958238E-05   -1.4831584372E-03        344.0044     109
   -2.7258461338E-05   -1.4705038407E-03        347.1460     110
   -2.7862003318E-05   -1.4587736970E-03        350.2876     111
   -2.8511192944E-05   -1.4443134184E-03        353.4292     112
   -2.5881310682E-05   -1.4308656744E-03        356.5708     113
   -2.7119652574E-05   -1.4187966804E-03        359.7124     114
   -2.5484481988E-05   -1.4040668706E-03        362.8540     115
   -2.6657165574E-05   -1.3936278184E-03        365.9955     116
   -2.6417311034E-05   -1.3809720081E-03        369.1371     117
   -2.7833485835E-05   -1.3706935714E-03        372.2787     118
   -2.5226413261E-05   -1.3584612797E-03        375.4203     119
   -2.3249296201E-05   -1.3505582814E-03        378.5619     120
   -2.3179731771E-05   -1.3389076158E-03        381.7035     121
   -2.1314051593E-05   -1.3285499547E-03        384.8451     122
   -1.9977557231E-05   -1.3178947406E-03        387.9867     123
   -2.0037574821E-05   -1.3084710779E-03        391.1283     124
   -2.0112615746E-05   -1.2975096639E-03        394.2699     125
   -1.7795263403E-05   -1.2874605136E-03        397.4115     126
   -1.7953187205E-05   -1.2762152642E-03        400.5531     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.5/Im_Sigma_vs_omega_BDMC_size16x16.dat <==
 0.157080E+01 -0.290493E-01
 0.471239E+01 -0.385981E-01
 0.785398E+01 -0.367689E-01
 0.109956E+02 -0.326471E-01
 0.141372E+02 -0.285659E-01
 0.172788E+02 -0.250515E-01
 0.204204E+02 -0.220708E-01
 0.235619E+02 -0.196702E-01
 0.267035E+02 -0.177272E-01
 0.298451E+02 -0.160632E-01
 0.329867E+02 -0.146918E-01
 0.361283E+02 -0.135259E-01
 0.392699E+02 -0.124855E-01
 0.424115E+02 -0.115890E-01
 0.455531E+02 -0.108758E-01
 0.486947E+02 -0.102584E-01
 0.518363E+02 -0.965613E-02
 0.549779E+02 -0.909418E-02
 0.581195E+02 -0.864041E-02
 0.612611E+02 -0.822605E-02
 0.644026E+02 -0.780351E-02
 0.675442E+02 -0.743254E-02
 0.706858E+02 -0.715897E-02
 0.738274E+02 -0.675784E-02
 0.769690E+02 -0.665364E-02
 0.801106E+02 -0.636378E-02
 0.832522E+02 -0.608282E-02
 0.863938E+02 -0.583333E-02
 0.895354E+02 -0.565508E-02
 0.926770E+02 -0.550437E-02
 0.958186E+02 -0.531600E-02
 0.989602E+02 -0.516460E-02
 0.102102E+03 -0.500088E-02
 0.105243E+03 -0.483386E-02
 0.108385E+03 -0.470744E-02
 0.111527E+03 -0.455873E-02
 0.114668E+03 -0.441316E-02
 0.117810E+03 -0.429888E-02
 0.120951E+03 -0.421968E-02
 0.124093E+03 -0.406621E-02
 0.127235E+03 -0.403176E-02
 0.130376E+03 -0.392982E-02
 0.133518E+03 -0.380850E-02
 0.136659E+03 -0.370272E-02
 0.139801E+03 -0.363805E-02
 0.142942E+03 -0.358686E-02
 0.146084E+03 -0.350147E-02
 0.149226E+03 -0.343853E-02
 0.152367E+03 -0.336470E-02
 0.155509E+03 -0.328430E-02
 0.158650E+03 -0.322835E-02
 0.161792E+03 -0.314904E-02
 0.164934E+03 -0.307341E-02
 0.168075E+03 -0.302093E-02
 0.171217E+03 -0.298857E-02
 0.174358E+03 -0.290614E-02
 0.177500E+03 -0.288898E-02
 0.180642E+03 -0.284020E-02
 0.183783E+03 -0.277015E-02
 0.186925E+03 -0.271088E-02
 0.190066E+03 -0.268014E-02
 0.193208E+03 -0.265810E-02
 0.196350E+03 -0.260882E-02
 0.199491E+03 -0.257586E-02
 

==> anc/t1_tprime0/t1_tprime0_U2_n0.3_T0.5/Im_Sigma_vs_omega_BDMC_size64x64.dat <==
 0.157080E+01 -0.285093E-01
 0.471239E+01 -0.383683E-01
 0.785398E+01 -0.366260E-01
 0.109956E+02 -0.325435E-01
 0.141372E+02 -0.284328E-01
 0.172788E+02 -0.249531E-01
 0.204204E+02 -0.220467E-01
 0.235619E+02 -0.196318E-01
 0.267035E+02 -0.177498E-01
 0.298451E+02 -0.160313E-01
 0.329867E+02 -0.147288E-01
 0.361283E+02 -0.135271E-01
 0.392699E+02 -0.125051E-01
 0.424115E+02 -0.116600E-01
 0.455531E+02 -0.108639E-01
 0.486947E+02 -0.102111E-01
 0.518363E+02 -0.968460E-02
 0.549779E+02 -0.909847E-02
 0.581195E+02 -0.868373E-02
 0.612611E+02 -0.823046E-02
 0.644026E+02 -0.784530E-02
 0.675442E+02 -0.743278E-02
 0.706858E+02 -0.713215E-02
 0.738274E+02 -0.689844E-02
 0.769690E+02 -0.654726E-02
 0.801106E+02 -0.634710E-02
 0.832522E+02 -0.609267E-02
 0.863938E+02 -0.587207E-02
 0.895354E+02 -0.566391E-02
 0.926770E+02 -0.546825E-02
 0.958186E+02 -0.528397E-02
 0.989602E+02 -0.512032E-02
 0.102102E+03 -0.497916E-02
 0.105243E+03 -0.481480E-02
 0.108385E+03 -0.469583E-02
 0.111527E+03 -0.456286E-02
 0.114668E+03 -0.444242E-02
 0.117810E+03 -0.430080E-02
 0.120951E+03 -0.420455E-02
 0.124093E+03 -0.412103E-02
 0.127235E+03 -0.399063E-02
 0.130376E+03 -0.391857E-02
 0.133518E+03 -0.381376E-02
 0.136659E+03 -0.372956E-02
 0.139801E+03 -0.364343E-02
 0.142942E+03 -0.355923E-02
 0.146084E+03 -0.347852E-02
 0.149226E+03 -0.340791E-02
 0.152367E+03 -0.334440E-02
 0.155509E+03 -0.326782E-02
 0.158650E+03 -0.321391E-02
 0.161792E+03 -0.315228E-02
 0.164934E+03 -0.309490E-02
 0.168075E+03 -0.302276E-02
 0.171217E+03 -0.297812E-02
 0.174358E+03 -0.293523E-02
 0.177500E+03 -0.286816E-02
 0.180642E+03 -0.283176E-02
 0.183783E+03 -0.277366E-02
 0.186925E+03 -0.273095E-02
 0.190066E+03 -0.268398E-02
 0.193208E+03 -0.263711E-02
 0.196350E+03 -0.259145E-02
 0.199491E+03 -0.255291E-02
 			   
			   

==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0.125/D_DCA <==
0.6 0.0612660436039 0.00028621670372


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0.125/D_DCA_size20.0 <==
0.5992110608 0.000133872146092 -1.5462874961 0.0619848374889 7.06071255326e-06


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0.125/D_DCA_size32.0 <==
0.599190611354 0.000168564134526 -1.54473561406 0.0616152468871 9.54225425453e-06


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0.125/D_DCA_size34.0 <==
0.599096543706 0.000605011956004 -1.54470557536 0.0617222040776 3.32903280519e-05


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0.125/D_DiagMC_GGam <==
0.6000    0.0006    -1.5423    0.0005    0.0617    0.0002


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0.125/E_DCA <==
0.6 -1.27883304725 0.00062889091614


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0.125/E_DCA_size20.0 <==
0.5992110608 0.000133872146092 -1.5462874961 -1.27742501394 0.000607783975035


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0.125/E_DCA_size32.0 <==
0.599190611354 0.000168564134526 -1.54473561406 -1.27799485155 0.000625066764485


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0.125/E_DCA_size34.0 <==
0.599096543706 0.000605011956004 -1.54470557536 -1.27825565218 7.06573655495e-05


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0.125/E_DiagMC_GGam <==
0.6000    0.0006    -1.5423    0.0005    -1.2790    0.0004


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0.125/GGam.Sig_local_w_O1n0.600T0.125U2.0 <==
   -5.4981370462E-02   -1.5338371573E-02          0.3927       0
   -5.2773507494E-02   -3.6175488000E-02          1.1781       1
   -4.9262184154E-02   -4.9366105380E-02          1.9635       2
   -4.5162318589E-02   -5.7216368338E-02          2.7489       3
   -4.0936366421E-02   -6.1459881357E-02          3.5343       4
   -3.6857127777E-02   -6.3311051357E-02          4.3197       5
   -3.3066753889E-02   -6.3598141426E-02          5.1051       6
   -2.9625581115E-02   -6.2879833641E-02          5.8905       7
   -2.6546921079E-02   -6.1532964423E-02          6.6759       8
   -2.3816783895E-02   -5.9811265104E-02          7.4613       9
   -2.1408031022E-02   -5.7882269725E-02          8.2467      10
   -1.9288962535E-02   -5.5859130825E-02          9.0321      11
   -1.7426926160E-02   -5.3813269200E-02          9.8175      12
   -1.5788703929E-02   -5.1792936261E-02         10.6029      13
   -1.4345062666E-02   -4.9828182207E-02         11.3883      14
   -1.3071167094E-02   -4.7937498527E-02         12.1737      15
   -1.1944911275E-02   -4.6129345416E-02         12.9591      16
   -1.0945363893E-02   -4.4409123877E-02         13.7445      17
   -1.0056969543E-02   -4.2778535598E-02         14.5299      18
   -9.2660088012E-03   -4.1235340425E-02         15.3153      19
   -8.5590647488E-03   -3.9776468197E-02         16.1007      20
   -7.9258178259E-03   -3.8398565068E-02         16.8861      21
   -7.3561922603E-03   -3.7097390210E-02         17.6715      22
   -6.8430921051E-03   -3.5868657618E-02         18.4569      23
   -6.3789919556E-03   -3.4707209527E-02         19.2423      24
   -5.9583201510E-03   -3.3610135768E-02         20.0277      25
   -5.5757246965E-03   -3.2572710956E-02         20.8131      26
   -5.2272368360E-03   -3.1591278272E-02         21.5984      27
   -4.9099648902E-03   -3.0660834810E-02         22.3838      28
   -4.6195576894E-03   -2.9778126913E-02         23.1692      29
   -4.3526100950E-03   -2.8941114328E-02         23.9546      30
   -4.1081138284E-03   -2.8146609451E-02         24.7400      31
   -3.8832406905E-03   -2.7390561810E-02         25.5254      32
   -3.6758652901E-03   -2.6672013338E-02         26.3108      33
   -3.4846677523E-03   -2.5988272308E-02         27.0962      34
   -3.3080647645E-03   -2.5336256176E-02         27.8816      35
   -3.1436541700E-03   -2.4713435107E-02         28.6670      36
   -2.9911144705E-03   -2.4119723285E-02         29.4524      37
   -2.8487253900E-03   -2.3553179741E-02         30.2378      38
   -2.7163703244E-03   -2.3010638013E-02         31.0232      39
   -2.5925883005E-03   -2.2491094504E-02         31.8086      40
   -2.4764835330E-03   -2.1993889348E-02         32.5940      41
   -2.3673874433E-03   -2.1517735605E-02         33.3794      42
   -2.2656284171E-03   -2.1062223235E-02         34.1648      43
   -2.1708402093E-03   -2.0624932184E-02         34.9502      44
   -2.0809275564E-03   -2.0203860455E-02         35.7356      45
   -1.9958399742E-03   -1.9799628809E-02         36.5210      46
   -1.9159336663E-03   -1.9410541920E-02         37.3064      47
   -1.8404600101E-03   -1.9035479303E-02         38.0918      48
   -1.7692505766E-03   -1.8674199844E-02         38.8772      49
   -1.7024331682E-03   -1.8326221971E-02         39.6626      50
   -1.6394021119E-03   -1.7990798277E-02         40.4480      51
   -1.5795222976E-03   -1.7667059915E-02         41.2334      52
   -1.5222150917E-03   -1.7353783473E-02         42.0188      53
   -1.4677580450E-03   -1.7051909396E-02         42.8042      54
   -1.4169357397E-03   -1.6760612060E-02         43.5896      55
   -1.3684905179E-03   -1.6477206128E-02         44.3750      56
   -1.3226213691E-03   -1.6202316193E-02         45.1604      57
   -1.2781184031E-03   -1.5936206480E-02         45.9458      58
   -1.2356057599E-03   -1.5679996160E-02         46.7312      59
   -1.1964316154E-03   -1.5431669382E-02         47.5166      60
   -1.1589845000E-03   -1.5190624158E-02         48.3020      61
   -1.1231623056E-03   -1.4956899528E-02         49.0874      62
   -1.0880631195E-03   -1.4729741169E-02         49.8728      63
   -1.0547258893E-03   -1.4509335814E-02         50.6582      64
   -1.0231225000E-03   -1.4295691385E-02         51.4436      65
   -9.9333792265E-04   -1.4088012965E-02         52.2290      66
   -9.6526748446E-04   -1.3885260559E-02         53.0144      67
   -9.3767579020E-04   -1.3688286262E-02         53.7998      68
   -9.1122349462E-04   -1.3496757663E-02         54.5852      69
   -8.8609436885E-04   -1.3310534624E-02         55.3706      70
   -8.6213720722E-04   -1.3129722216E-02         56.1560      71
   -8.3927059883E-04   -1.2953024859E-02         56.9414      72
   -8.1657246036E-04   -1.2781626037E-02         57.7268      73
   -7.9399288624E-04   -1.2614950123E-02         58.5122      74
   -7.7335642103E-04   -1.2452936157E-02         59.2976      75
   -7.5361859539E-04   -1.2295072214E-02         60.0830      76
   -7.3473885254E-04   -1.2140686806E-02         60.8684      77
   -7.1567234870E-04   -1.1990956012E-02         61.6538      78
   -6.9806489582E-04   -1.1844348508E-02         62.4392      79
   -6.8059014954E-04   -1.1700430894E-02         63.2246      80
   -6.6342627352E-04   -1.1560675590E-02         64.0100      81
   -6.4692667601E-04   -1.1424066998E-02         64.7953      82
   -6.3124802281E-04   -1.1289990661E-02         65.5807      83
   -6.1533854657E-04   -1.1159609865E-02         66.3661      84
   -5.9983099801E-04   -1.1033298546E-02         67.1515      85
   -5.8650788278E-04   -1.0909835891E-02         67.9369      86
   -5.7414213339E-04   -1.0787771333E-02         68.7223      87
   -5.6125887114E-04   -1.0668133939E-02         69.5077      88
   -5.4913223268E-04   -1.0551281961E-02         70.2931      89
   -5.3710282543E-04   -1.0436898938E-02         71.0785      90
   -5.2506681632E-04   -1.0324040379E-02         71.8639      91
   -5.1359233611E-04   -1.0213858682E-02         72.6493      92
   -5.0272119129E-04   -1.0105939748E-02         73.4347      93
   -4.9258196768E-04   -1.0000435098E-02         74.2201      94
   -4.8321078220E-04   -9.8974278723E-03         75.0055      95
   -4.7400154204E-04   -9.7970023377E-03         75.7909      96
   -4.6525683154E-04   -9.6986679075E-03         76.5763      97
   -4.5614303366E-04   -9.6013277006E-03         77.3617      98
   -4.4713575957E-04   -9.5067780097E-03         78.1471      99
   -4.3877747678E-04   -9.4141921526E-03         78.9325     100
   -4.3085517340E-04   -9.3223663417E-03         79.7179     101
   -4.2252073466E-04   -9.2323486275E-03         80.5033     102
   -4.1421439871E-04   -9.1440383736E-03         81.2887     103
   -4.0547620451E-04   -9.0585307185E-03         82.0741     104
   -3.9749006138E-04   -8.9740408982E-03         82.8595     105
   -3.8959491976E-04   -8.8911774252E-03         83.6449     106
   -3.8226984955E-04   -8.8097134155E-03         84.4303     107
   -3.7503577716E-04   -8.7298036633E-03         85.2157     108
   -3.6794165321E-04   -8.6513034364E-03         86.0011     109
   -3.6093060344E-04   -8.5737543691E-03         86.7865     110
   -3.5390079565E-04   -8.4976490356E-03         87.5719     111
   -3.4714297064E-04   -8.4238846307E-03         88.3573     112
   -3.4104108998E-04   -8.3516970701E-03         89.1427     113
   -3.3605499870E-04   -8.2802373614E-03         89.9281     114
   -3.3075401904E-04   -8.2091139954E-03         90.7135     115
   -3.2466402372E-04   -8.1394699340E-03         91.4989     116
   -3.1867565213E-04   -8.0711126535E-03         92.2843     117
   -3.1296665089E-04   -8.0045073693E-03         93.0697     118
   -3.0828114612E-04   -7.9387715031E-03         93.8551     119
   -3.0333399867E-04   -7.8737085783E-03         94.6405     120
   -2.9915434121E-04   -7.8097338741E-03         95.4259     121
   -2.9483787651E-04   -7.7466555706E-03         96.2113     122
   -2.9041037015E-04   -7.6852118510E-03         96.9967     123
   -2.8655349621E-04   -7.6247990882E-03         97.7821     124
   -2.8275651963E-04   -7.5647978892E-03         98.5675     125
   -2.7837513679E-04   -7.5056635671E-03         99.3529     126
   -2.7403732016E-04   -7.4477616577E-03        100.1383     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0.125/GGam.Sig_local_w_O3n0.600T0.125U2.0 <==
   -6.6367264489E-02   -1.9908461167E-02          0.3927       0
   -6.3638854954E-02   -4.5595385883E-02          1.1781       1
   -5.9218393634E-02   -6.1044762652E-02          1.9635       2
   -5.4026766650E-02   -6.9710313056E-02          2.7489       3
   -4.8680747620E-02   -7.3985521053E-02          3.5343       4
   -4.3542509098E-02   -7.5454279177E-02          4.3197       5
   -3.8801280951E-02   -7.5161940028E-02          5.1051       6
   -3.4533911925E-02   -7.3782560080E-02          5.8905       7
   -3.0747477719E-02   -7.1757223632E-02          6.6759       8
   -2.7418433806E-02   -6.9378743791E-02          7.4613       9
   -2.4505065167E-02   -6.6828500103E-02          8.2467      10
   -2.1959537274E-02   -6.4229689404E-02          9.0321      11
   -1.9740217803E-02   -6.1656050746E-02          9.8175      12
   -1.7803071945E-02   -5.9151658530E-02         10.6029      13
   -1.6105760052E-02   -5.6745575947E-02         11.3883      14
   -1.4618329612E-02   -5.4453870881E-02         12.1737      15
   -1.3314361567E-02   -5.2283915498E-02         12.9591      16
   -1.2166736750E-02   -5.0233087093E-02         13.7445      17
   -1.1150721915E-02   -4.8301182132E-02         14.5299      18
   -1.0249012490E-02   -4.6481560864E-02         15.3153      19
   -9.4439545477E-03   -4.4770804481E-02         16.1007      20
   -8.7258497306E-03   -4.3162470516E-02         16.8861      21
   -8.0832489913E-03   -4.1648933404E-02         17.6715      22
   -7.5061908675E-03   -4.0223973298E-02         18.4569      23
   -6.9861032631E-03   -3.8881088087E-02         19.2423      24
   -6.5130544830E-03   -3.7617156458E-02         20.0277      25
   -6.0850110364E-03   -3.6425352560E-02         20.8131      26
   -5.6942815303E-03   -3.5298817186E-02         21.5984      27
   -5.3362179274E-03   -3.4233593786E-02         22.3838      28
   -5.0098258037E-03   -3.3229466074E-02         23.1692      29
   -4.7120939866E-03   -3.2277262074E-02         23.9546      30
   -4.4420435031E-03   -3.1376548970E-02         24.7400      31
   -4.1951802037E-03   -3.0521172753E-02         25.5254      32
   -3.9697767175E-03   -2.9708787594E-02         26.3108      33
   -3.7593774393E-03   -2.8934340673E-02         27.0962      34
   -3.5690135513E-03   -2.8198408736E-02         27.8816      35
   -3.3922592526E-03   -2.7494154479E-02         28.6670      36
   -3.2267022251E-03   -2.6821277012E-02         29.4524      37
   -3.0721768299E-03   -2.6178433196E-02         30.2378      38
   -2.9249368970E-03   -2.5566615730E-02         31.0232      39
   -2.7902017663E-03   -2.4981069180E-02         31.8086      40
   -2.6636446843E-03   -2.4420022730E-02         32.5940      41
   -2.5429862399E-03   -2.3880782027E-02         33.3794      42
   -2.4321634815E-03   -2.3365316299E-02         34.1648      43
   -2.3260952996E-03   -2.2873809565E-02         34.9502      44
   -2.2287564472E-03   -2.2401269461E-02         35.7356      45
   -2.1366908899E-03   -2.1947659229E-02         36.5210      46
   -2.0506560040E-03   -2.1511567812E-02         37.3064      47
   -1.9708582295E-03   -2.1094988538E-02         38.0918      48
   -1.8959499795E-03   -2.0693806872E-02         38.8772      49
   -1.8258342246E-03   -2.0305000993E-02         39.6626      50
   -1.7572537577E-03   -1.9929839508E-02         40.4480      51
   -1.6928907728E-03   -1.9568259420E-02         41.2334      52
   -1.6338757755E-03   -1.9217747338E-02         42.0188      53
   -1.5758693177E-03   -1.8880261785E-02         42.8042      54
   -1.5210473880E-03   -1.8556120943E-02         43.5896      55
   -1.4646565075E-03   -1.8242559438E-02         44.3750      56
   -1.4137446620E-03   -1.7935196678E-02         45.1604      57
   -1.3664764679E-03   -1.7639919988E-02         45.9458      58
   -1.3231774756E-03   -1.7351731831E-02         46.7312      59
   -1.2826666520E-03   -1.7073871475E-02         47.5166      60
   -1.2432801748E-03   -1.6806426702E-02         48.3020      61
   -1.2052656501E-03   -1.6546297786E-02         49.0874      62
   -1.1677020006E-03   -1.6294583260E-02         49.8728      63
   -1.1313335724E-03   -1.6051285948E-02         50.6582      64
   -1.0975660472E-03   -1.5812391381E-02         51.4436      65
   -1.0667165007E-03   -1.5579671751E-02         52.2290      66
   -1.0378041995E-03   -1.5356299143E-02         53.0144      67
   -1.0098050600E-03   -1.5137504001E-02         53.7998      68
   -9.8277729956E-04   -1.4923317174E-02         54.5852      69
   -9.5405648635E-04   -1.4714321244E-02         55.3706      70
   -9.2527866584E-04   -1.4513484103E-02         56.1560      71
   -8.9874469259E-04   -1.4321633512E-02         56.9414      72
   -8.7356788148E-04   -1.4132317158E-02         57.7268      73
   -8.5002367928E-04   -1.3948863514E-02         58.5122      74
   -8.2657808498E-04   -1.3769667361E-02         59.2976      75
   -8.0223673550E-04   -1.3597389017E-02         60.0830      76
   -7.8161589477E-04   -1.3430266221E-02         60.8684      77
   -7.6212752954E-04   -1.3268191886E-02         61.6538      78
   -7.4386696450E-04   -1.3104506031E-02         62.4392      79
   -7.2337323959E-04   -1.2942754282E-02         63.2246      80
   -7.0594587323E-04   -1.2783005499E-02         64.0100      81
   -6.9184961407E-04   -1.2629147703E-02         64.7953      82
   -6.7974403331E-04   -1.2478800701E-02         65.5807      83
   -6.6402701494E-04   -1.2332704280E-02         66.3661      84
   -6.4903889174E-04   -1.2189998369E-02         67.1515      85
   -6.3382627300E-04   -1.2051911570E-02         67.9369      86
   -6.1737230439E-04   -1.1916815739E-02         68.7223      87
   -6.0113078523E-04   -1.1785534414E-02         69.5077      88
   -5.8860636366E-04   -1.1655825431E-02         70.2931      89
   -5.7084172664E-04   -1.1528356678E-02         71.0785      90
   -5.5653510435E-04   -1.1406084621E-02         71.8639      91
   -5.4158347328E-04   -1.1284433139E-02         72.6493      92
   -5.2773169460E-04   -1.1167261716E-02         73.4347      93
   -5.1662145509E-04   -1.1050364198E-02         74.2201      94
   -5.0511100380E-04   -1.0937268418E-02         75.0055      95
   -4.9762808638E-04   -1.0828244322E-02         75.7909      96
   -4.9177754319E-04   -1.0719340717E-02         76.5763      97
   -4.8582698773E-04   -1.0611262328E-02         77.3617      98
   -4.8168617668E-04   -1.0505991875E-02         78.1471      99
   -4.7467216378E-04   -1.0403903602E-02         78.9325     100
   -4.6486411314E-04   -1.0302793038E-02         79.7179     101
   -4.5518883886E-04   -1.0202171072E-02         80.5033     102
   -4.4720868312E-04   -1.0103830199E-02         81.2887     103
   -4.3938109712E-04   -1.0008552281E-02         82.0741     104
   -4.3159470265E-04   -9.9126293308E-03         82.8595     105
   -4.2651468984E-04   -9.8172002390E-03         83.6449     106
   -4.1725330352E-04   -9.7274237163E-03         84.4303     107
   -4.0604252570E-04   -9.6399194002E-03         85.2157     108
   -3.9814090000E-04   -9.5535208697E-03         86.0011     109
   -3.9098700354E-04   -9.4671704866E-03         86.7865     110
   -3.8444940649E-04   -9.3833775265E-03         87.5719     111
   -3.7956215933E-04   -9.3029194834E-03         88.3573     112
   -3.7287367896E-04   -9.2238882593E-03         89.1427     113
   -3.6710475151E-04   -9.1468359327E-03         89.9281     114
   -3.6076863930E-04   -9.0686013499E-03         90.7135     115
   -3.5203372554E-04   -8.9910880815E-03         91.4989     116
   -3.4561980528E-04   -8.9129110125E-03         92.2843     117
   -3.3918047519E-04   -8.8359397954E-03         93.0697     118
   -3.3417267524E-04   -8.7627793633E-03         93.8551     119
   -3.3147960019E-04   -8.6910773511E-03         94.6405     120
   -3.2701545769E-04   -8.6218236573E-03         95.4259     121
   -3.2388196411E-04   -8.5557704479E-03         96.2113     122
   -3.1889855119E-04   -8.4899398794E-03         96.9967     123
   -3.1358900263E-04   -8.4245623053E-03         97.7821     124
   -3.0514221988E-04   -8.3595625719E-03         98.5675     125
   -3.0000643117E-04   -8.2955512977E-03         99.3529     126
   -2.9692257560E-04   -8.2317390321E-03        100.1383     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0.125/GGam.Sig_local_w_O4n0.600T0.125U2.0 <==
   -6.9397223933E-02   -2.2122656749E-02          0.3927       0
   -6.6258028167E-02   -4.9650459545E-02          1.1781       1
   -6.1341677411E-02   -6.5647586557E-02          1.9635       2
   -5.5697537943E-02   -7.4294213198E-02          2.7489       3
   -4.9979257655E-02   -7.8314502086E-02          3.5343       4
   -4.4548129975E-02   -7.9449143683E-02          4.3197       5
   -3.9582938823E-02   -7.8802444649E-02          5.1051       6
   -3.5142880627E-02   -7.7091557568E-02          5.8905       7
   -3.1224810608E-02   -7.4765427261E-02          6.6759       8
   -2.7797830654E-02   -7.2118091351E-02          7.4613       9
   -2.4811296966E-02   -6.9333550172E-02          8.2467      10
   -2.2209783809E-02   -6.6525975715E-02          9.0321      11
   -1.9943842124E-02   -6.3769885887E-02          9.8175      12
   -1.7970520825E-02   -6.1108065971E-02         10.6029      13
   -1.6248332768E-02   -5.8564645688E-02         11.3883      14
   -1.4739462491E-02   -5.6148473634E-02         12.1737      15
   -1.3415685998E-02   -5.3867831057E-02         12.9591      16
   -1.2250268882E-02   -5.1718346896E-02         13.7445      17
   -1.1222888315E-02   -4.9698548047E-02         14.5299      18
   -1.0310246702E-02   -4.7802840588E-02         15.3153      19
   -9.4957601187E-03   -4.6023366277E-02         16.1007      20
   -8.7705746597E-03   -4.4351135116E-02         16.8861      21
   -8.1191142875E-03   -4.2779119372E-02         17.6715      22
   -7.5348583680E-03   -4.1302335286E-02         18.4569      23
   -7.0078351602E-03   -3.9912579640E-02         19.2423      24
   -6.5347412083E-03   -3.8602182954E-02         20.0277      25
   -6.1060542710E-03   -3.7369778285E-02         20.8131      26
   -5.7139258401E-03   -3.6204505393E-02         21.5984      27
   -5.3574319761E-03   -3.5103588113E-02         22.3838      28
   -5.0310819284E-03   -3.4062995514E-02         23.1692      29
   -4.7328964831E-03   -3.3078552654E-02         23.9546      30
   -4.4615367479E-03   -3.2144312092E-02         24.7400      31
   -4.2124294265E-03   -3.1258595936E-02         25.5254      32
   -3.9778556797E-03   -3.0421861553E-02         26.3108      33
   -3.7646925864E-03   -2.9627301780E-02         27.0962      34
   -3.5685883846E-03   -2.8868727820E-02         27.8816      35
   -3.3873456175E-03   -2.8145252632E-02         28.6670      36
   -3.2194075853E-03   -2.7455993761E-02         29.4524      37
   -3.0656177956E-03   -2.6797880536E-02         30.2378      38
   -2.9206151899E-03   -2.6167829481E-02         31.0232      39
   -2.7865407472E-03   -2.5565585530E-02         31.8086      40
   -2.6605125662E-03   -2.4992285352E-02         32.5940      41
   -2.5424171706E-03   -2.4442141421E-02         33.3794      42
   -2.4325227530E-03   -2.3913672587E-02         34.1648      43
   -2.3274391721E-03   -2.3406559598E-02         34.9502      44
   -2.2290659043E-03   -2.2920138993E-02         35.7356      45
   -2.1390890282E-03   -2.2454553077E-02         36.5210      46
   -2.0560849540E-03   -2.2007728873E-02         37.3064      47
   -1.9765508951E-03   -2.1577473548E-02         38.0918      48
   -1.8984599599E-03   -2.1165243801E-02         38.8772      49
   -1.8252599677E-03   -2.0765640523E-02         39.6626      50
   -1.7569629132E-03   -2.0382472455E-02         40.4480      51
   -1.6935737062E-03   -2.0015572607E-02         41.2334      52
   -1.6358696925E-03   -1.9658711670E-02         42.0188      53
   -1.5792982922E-03   -1.9313011929E-02         42.8042      54
   -1.5233951872E-03   -1.8975805004E-02         43.5896      55
   -1.4705150717E-03   -1.8650808390E-02         44.3750      56
   -1.4212245818E-03   -1.8338416659E-02         45.1604      57
   -1.3727316597E-03   -1.8035591572E-02         45.9458      58
   -1.3283082233E-03   -1.7745638465E-02         46.7312      59
   -1.2848701888E-03   -1.7464282469E-02         47.5166      60
   -1.2404022167E-03   -1.7191285778E-02         48.3020      61
   -1.2006396211E-03   -1.6926817929E-02         49.0874      62
   -1.1651322999E-03   -1.6669497887E-02         49.8728      63
   -1.1309393077E-03   -1.6416684922E-02         50.6582      64
   -1.0986344791E-03   -1.6172059240E-02         51.4436      65
   -1.0644473109E-03   -1.5933761075E-02         52.2290      66
   -1.0335522868E-03   -1.5704277548E-02         53.0144      67
   -1.0017582888E-03   -1.5481341288E-02         53.7998      68
   -9.6991216510E-04   -1.5264201146E-02         54.5852      69
   -9.4115479624E-04   -1.5050365089E-02         55.3706      70
   -9.1594210794E-04   -1.4845523541E-02         56.1560      71
   -8.9187515665E-04   -1.4645901333E-02         56.9414      72
   -8.6595682669E-04   -1.4450148769E-02         57.7268      73
   -8.4420560184E-04   -1.4260146435E-02         58.5122      74
   -8.2444971545E-04   -1.4074592174E-02         59.2976      75
   -8.0495057434E-04   -1.3893910787E-02         60.0830      76
   -7.8453273011E-04   -1.3717673935E-02         60.8684      77
   -7.6296198551E-04   -1.3547397851E-02         61.6538      78
   -7.4673948088E-04   -1.3383233377E-02         62.4392      79
   -7.3182490609E-04   -1.3220554558E-02         63.2246      80
   -7.1710260091E-04   -1.3059465938E-02         64.0100      81
   -6.9775854274E-04   -1.2902609276E-02         64.7953      82
   -6.8107577705E-04   -1.2751513010E-02         65.5807      83
   -6.6350048087E-04   -1.2605272832E-02         66.3661      84
   -6.4645346429E-04   -1.2460649704E-02         67.1515      85
   -6.3064294986E-04   -1.2318310535E-02         67.9369      86
   -6.1486277946E-04   -1.2179782658E-02         68.7223      87
   -5.9977899183E-04   -1.2046877093E-02         69.5077      88
   -5.8564102988E-04   -1.1918375822E-02         70.2931      89
   -5.7617905898E-04   -1.1789819423E-02         71.0785      90
   -5.6678938681E-04   -1.1662586006E-02         71.8639      91
   -5.5412830530E-04   -1.1538541379E-02         72.6493      92
   -5.4089446401E-04   -1.1415148681E-02         73.4347      93
   -5.2756041444E-04   -1.1296761596E-02         74.2201      94
   -5.1797037166E-04   -1.1181740742E-02         75.0055      95
   -5.0578631793E-04   -1.1067580271E-02         75.7909      96
   -4.9554299622E-04   -1.0953797795E-02         76.5763      97
   -4.8613057621E-04   -1.0844027781E-02         77.3617      98
   -4.7457423696E-04   -1.0738234814E-02         78.1471      99
   -4.6276945812E-04   -1.0634029865E-02         78.9325     100
   -4.5362521386E-04   -1.0528313489E-02         79.7179     101
   -4.4619550811E-04   -1.0425179707E-02         80.5033     102
   -4.3974724774E-04   -1.0325276378E-02         81.2887     103
   -4.2973095952E-04   -1.0226546734E-02         82.0741     104
   -4.2031075857E-04   -1.0131828208E-02         82.8595     105
   -4.1253038896E-04   -1.0040475015E-02         83.6449     106
   -4.0520538663E-04   -9.9512679717E-03         84.4303     107
   -3.9723787645E-04   -9.8620152061E-03         85.2157     108
   -3.9256751076E-04   -9.7741009079E-03         86.0011     109
   -3.8717778622E-04   -9.6891421611E-03         86.7865     110
   -3.8201586219E-04   -9.6020018933E-03         87.5719     111
   -3.7498192747E-04   -9.5155270114E-03         88.3573     112
   -3.6971586612E-04   -9.4332084589E-03         89.1427     113
   -3.6310855246E-04   -9.3511765686E-03         89.9281     114
   -3.5541166585E-04   -9.2712517847E-03         90.7135     115
   -3.4957799826E-04   -9.1953614218E-03         91.4989     116
   -3.4281942315E-04   -9.1180546790E-03         92.2843     117
   -3.3664105113E-04   -9.0416390949E-03         93.0697     118
   -3.3108122779E-04   -8.9649326766E-03         93.8551     119
   -3.2352231171E-04   -8.8899945945E-03         94.6405     120
   -3.1698942269E-04   -8.8158406624E-03         95.4259     121
   -3.1273871122E-04   -8.7409927351E-03         96.2113     122
   -3.0743891069E-04   -8.6706155781E-03         96.9967     123
   -3.0185220012E-04   -8.6019269510E-03         97.7821     124
   -2.9537843599E-04   -8.5331146905E-03         98.5675     125
   -2.8897939633E-04   -8.4674772938E-03         99.3529     126
   -2.8271953514E-04   -8.4046612222E-03        100.1383     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0.125/GGam.Sig_local_w_O5n0.600T0.125U2.0 <==
   -7.0057711696E-02   -2.2406069684E-02          0.3927       0
   -6.6916883514E-02   -5.0205137022E-02          1.1781       1
   -6.1940645924E-02   -6.6322795848E-02          1.9635       2
   -5.6191582929E-02   -7.4998422840E-02          2.7489       3
   -5.0355877683E-02   -7.8997956293E-02          3.5343       4
   -4.4819348316E-02   -8.0087681084E-02          4.3197       5
   -3.9766308403E-02   -7.9381123401E-02          5.1051       6
   -3.5255556220E-02   -7.7603747252E-02          5.8905       7
   -3.1285001384E-02   -7.5210347974E-02          6.6759       8
   -2.7813721681E-02   -7.2497933323E-02          7.4613       9
   -2.4791324180E-02   -6.9653374747E-02          8.2467      10
   -2.2165682899E-02   -6.6798354014E-02          9.0321      11
   -1.9888584495E-02   -6.3996293727E-02          9.8175      12
   -1.7907742667E-02   -6.1292031944E-02         10.6029      13
   -1.6180705294E-02   -5.8713415987E-02         11.3883      14
   -1.4667401774E-02   -5.6267872682E-02         12.1737      15
   -1.3340901418E-02   -5.3963683369E-02         12.9591      16
   -1.2171274342E-02   -5.1798037574E-02         13.7445      17
   -1.1140439424E-02   -4.9761169941E-02         14.5299      18
   -1.0224408900E-02   -4.7848823804E-02         15.3153      19
   -9.4163711377E-03   -4.6054596232E-02         16.1007      20
   -8.6946204712E-03   -4.4372029424E-02         16.8861      21
   -8.0485219756E-03   -4.2792158333E-02         17.6715      22
   -7.4679401015E-03   -4.1306817187E-02         18.4569      23
   -6.9440640303E-03   -3.9911754367E-02         19.2423      24
   -6.4708654435E-03   -3.8597873859E-02         20.0277      25
   -6.0421012877E-03   -3.7359218667E-02         20.8131      26
   -5.6556810498E-03   -3.6195163827E-02         21.5984      27
   -5.3015081718E-03   -3.5095936899E-02         22.3838      28
   -4.9808254698E-03   -3.4056424819E-02         23.1692      29
   -4.6889599876E-03   -3.3072238358E-02         23.9546      30
   -4.4204283961E-03   -3.2143416482E-02         24.7400      31
   -4.1711783651E-03   -3.1260642640E-02         25.5254      32
   -3.9412659031E-03   -3.0416782213E-02         26.3108      33
   -3.7303959195E-03   -2.9614983783E-02         27.0962      34
   -3.5377123856E-03   -2.8852250174E-02         27.8816      35
   -3.3559006929E-03   -2.8128002509E-02         28.6670      36
   -3.1922011625E-03   -2.7440187455E-02         29.4524      37
   -3.0369666937E-03   -2.6781978795E-02         30.2378      38
   -2.8915182488E-03   -2.6153747713E-02         31.0232      39
   -2.7579867844E-03   -2.5553679517E-02         31.8086      40
   -2.6326826288E-03   -2.4977405709E-02         32.5940      41
   -2.5178224559E-03   -2.4424056569E-02         33.3794      42
   -2.4095742670E-03   -2.3897543482E-02         34.1648      43
   -2.3054167905E-03   -2.3391634059E-02         34.9502      44
   -2.2076555795E-03   -2.2905380643E-02         35.7356      45
   -2.1150780474E-03   -2.2437024649E-02         36.5210      46
   -2.0276306990E-03   -2.1990399327E-02         37.3064      47
   -1.9471944968E-03   -2.1559927445E-02         38.0918      48
   -1.8682109539E-03   -2.1145265450E-02         38.8772      49
   -1.7970823021E-03   -2.0747543413E-02         39.6626      50
   -1.7293632134E-03   -2.0366519729E-02         40.4480      51
   -1.6667732295E-03   -1.9997005979E-02         41.2334      52
   -1.6097142702E-03   -1.9639118185E-02         42.0188      53
   -1.5573966506E-03   -1.9290152763E-02         42.8042      54
   -1.5028392094E-03   -1.8955540505E-02         43.5896      55
   -1.4513502521E-03   -1.8629064284E-02         44.3750      56
   -1.4016613537E-03   -1.8317591645E-02         45.1604      57
   -1.3587034230E-03   -1.8017939279E-02         45.9458      58
   -1.3125026810E-03   -1.7724307455E-02         46.7312      59
   -1.2670810157E-03   -1.7443547452E-02         47.5166      60
   -1.2242675383E-03   -1.7169297911E-02         48.3020      61
   -1.1884833643E-03   -1.6901775981E-02         49.0874      62
   -1.1560391503E-03   -1.6646868001E-02         49.8728      63
   -1.1209669899E-03   -1.6399792809E-02         50.6582      64
   -1.0901707612E-03   -1.6151378757E-02         51.4436      65
   -1.0596896918E-03   -1.5917755227E-02         52.2290      66
   -1.0269601072E-03   -1.5686576242E-02         53.0144      67
   -9.9577729081E-04   -1.5466884133E-02         53.7998      68
   -9.6961494644E-04   -1.5250049628E-02         54.5852      69
   -9.4240940552E-04   -1.5040143479E-02         55.3706      70
   -9.1888826218E-04   -1.4837302559E-02         56.1560      71
   -8.9490481081E-04   -1.4638115045E-02         56.9414      72
   -8.7419233035E-04   -1.4446967750E-02         57.7268      73
   -8.5085266938E-04   -1.4260819645E-02         58.5122      74
   -8.2548837870E-04   -1.4075309569E-02         59.2976      75
   -8.0695635291E-04   -1.3896390030E-02         60.0830      76
   -7.8696315410E-04   -1.3722567049E-02         60.8684      77
   -7.6538054319E-04   -1.3550854502E-02         61.6538      78
   -7.4704664304E-04   -1.3382623364E-02         62.4392      79
   -7.2799242073E-04   -1.3218597059E-02         63.2246      80
   -7.0681124726E-04   -1.3058157738E-02         64.0100      81
   -6.9062371580E-04   -1.2903636748E-02         64.7953      82
   -6.6997869370E-04   -1.2751406579E-02         65.5807      83
   -6.5136893643E-04   -1.2600963888E-02         66.3661      84
   -6.3141977589E-04   -1.2459943134E-02         67.1515      85
   -6.1680521556E-04   -1.2318764452E-02         67.9369      86
   -6.0304819180E-04   -1.2181016622E-02         68.7223      87
   -5.8706913296E-04   -1.2046074575E-02         69.5077      88
   -5.7461392875E-04   -1.1908788359E-02         70.2931      89
   -5.6398226899E-04   -1.1780717321E-02         71.0785      90
   -5.5436297996E-04   -1.1654047782E-02         71.8639      91
   -5.4225550808E-04   -1.1533381179E-02         72.6493      92
   -5.2822104821E-04   -1.1410306768E-02         73.4347      93
   -5.1696715480E-04   -1.1293401985E-02         74.2201      94
   -5.0584197910E-04   -1.1174768730E-02         75.0055      95
   -4.9394337165E-04   -1.1060936525E-02         75.7909      96
   -4.8443698937E-04   -1.0949245871E-02         76.5763      97
   -4.7417723017E-04   -1.0838886858E-02         77.3617      98
   -4.6157454594E-04   -1.0730289261E-02         78.1471      99
   -4.5400131694E-04   -1.0619557924E-02         78.9325     100
   -4.4390565475E-04   -1.0513854046E-02         79.7179     101
   -4.3243767923E-04   -1.0413693382E-02         80.5033     102
   -4.2335140299E-04   -1.0313196562E-02         81.2887     103
   -4.1204075543E-04   -1.0216482379E-02         82.0741     104
   -4.0556091981E-04   -1.0120823585E-02         82.8595     105
   -4.0404001168E-04   -1.0024855349E-02         83.6449     106
   -3.9518073582E-04   -9.9314271955E-03         84.4303     107
   -3.8499527176E-04   -9.8383166759E-03         85.2157     108
   -3.7345425525E-04   -9.7474553366E-03         86.0011     109
   -3.6798099864E-04   -9.6603368396E-03         86.7865     110
   -3.6642638911E-04   -9.5730666496E-03         87.5719     111
   -3.6294307725E-04   -9.4905711475E-03         88.3573     112
   -3.5725185457E-04   -9.4110800643E-03         89.1427     113
   -3.5096051906E-04   -9.3336843057E-03         89.9281     114
   -3.4708458290E-04   -9.2540389296E-03         90.7135     115
   -3.4395505099E-04   -9.1736852925E-03         91.4989     116
   -3.3334332686E-04   -9.0945294026E-03         92.2843     117
   -3.2866322385E-04   -9.0179716765E-03         93.0697     118
   -3.2575928805E-04   -8.9453259892E-03         93.8551     119
   -3.1560503322E-04   -8.8718481727E-03         94.6405     120
   -3.0697935146E-04   -8.7974490360E-03         95.4259     121
   -3.0145665702E-04   -8.7268513930E-03         96.2113     122
   -3.0096028741E-04   -8.6573454948E-03         96.9967     123
   -3.0071920832E-04   -8.5856264755E-03         97.7821     124
   -2.9782414271E-04   -8.5162272531E-03         98.5675     125
   -2.9092103546E-04   -8.4523966553E-03         99.3529     126
   -2.8536135322E-04   -8.3903165816E-03        100.1383     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0.125/GGam.Sig_local_w_O6n0.600T0.125U2.0 <==
   -7.0203352541E-02   -2.2323343670E-02          0.3927       0
   -6.7112379429E-02   -5.0147677266E-02          1.1781       1
   -6.2129541224E-02   -6.6342336378E-02          1.9635       2
   -5.6337490365E-02   -7.5059256386E-02          2.7489       3
   -5.0459912862E-02   -7.9070285567E-02          3.5343       4
   -4.4878376968E-02   -8.0151916907E-02          4.3197       5
   -3.9785595253E-02   -7.9432855489E-02          5.1051       6
   -3.5247309612E-02   -7.7634880900E-02          5.8905       7
   -3.1257200777E-02   -7.5224117312E-02          6.6759       8
   -2.7776581649E-02   -7.2496812340E-02          7.4613       9
   -2.4747912509E-02   -6.9637866241E-02          8.2467      10
   -2.2118833228E-02   -6.6766347197E-02          9.0321      11
   -1.9843376025E-02   -6.3953631006E-02          9.8175      12
   -1.7859627050E-02   -6.1244259876E-02         10.6029      13
   -1.6127089685E-02   -5.8660737541E-02         11.3883      14
   -1.4615116035E-02   -5.6212880332E-02         12.1737      15
   -1.3289047260E-02   -5.3904236629E-02         12.9591      16
   -1.2127977124E-02   -5.1736327589E-02         13.7445      17
   -1.1099447189E-02   -4.9700494398E-02         14.5299      18
   -1.0187660844E-02   -4.7791877788E-02         15.3153      19
   -9.3794094807E-03   -4.5996611188E-02         16.1007      20
   -8.6572310359E-03   -4.4318423349E-02         16.8861      21
   -8.0121069970E-03   -4.2742344271E-02         17.6715      22
   -7.4358112661E-03   -4.1257012493E-02         18.4569      23
   -6.9141672605E-03   -3.9861012385E-02         19.2423      24
   -6.4432355316E-03   -3.8546868461E-02         20.0277      25
   -6.0193875188E-03   -3.7310976805E-02         20.8131      26
   -5.6331549674E-03   -3.6144813283E-02         21.5984      27
   -5.2781672546E-03   -3.5040997307E-02         22.3838      28
   -4.9618939922E-03   -3.4000983813E-02         23.1692      29
   -4.6692756132E-03   -3.3017042439E-02         23.9546      30
   -4.4033965240E-03   -3.2085721829E-02         24.7400      31
   -4.1540637105E-03   -3.1202814769E-02         25.5254      32
   -3.9235093894E-03   -3.0360532474E-02         26.3108      33
   -3.7085846083E-03   -2.9567130550E-02         27.0962      34
   -3.5160010232E-03   -2.8810759465E-02         27.8816      35
   -3.3395447928E-03   -2.8087032886E-02         28.6670      36
   -3.1751030453E-03   -2.7393831258E-02         29.4524      37
   -3.0214643018E-03   -2.6733205607E-02         30.2378      38
   -2.8762728533E-03   -2.6105447880E-02         31.0232      39
   -2.7393248588E-03   -2.5502556466E-02         31.8086      40
   -2.6157925998E-03   -2.4931368615E-02         32.5940      41
   -2.4994950601E-03   -2.4380017842E-02         33.3794      42
   -2.3943451427E-03   -2.3850244877E-02         34.1648      43
   -2.2896401267E-03   -2.3348781034E-02         34.9502      44
   -2.1920747770E-03   -2.2861083370E-02         35.7356      45
   -2.1006465200E-03   -2.2396521258E-02         36.5210      46
   -2.0176871108E-03   -2.1949467204E-02         37.3064      47
   -1.9406335584E-03   -2.1522502705E-02         38.0918      48
   -1.8654000311E-03   -2.1108461808E-02         38.8772      49
   -1.7969019184E-03   -2.0708706439E-02         39.6626      50
   -1.7311408607E-03   -2.0325762717E-02         40.4480      51
   -1.6665493486E-03   -1.9952888060E-02         41.2334      52
   -1.6063909223E-03   -1.9594528475E-02         42.0188      53
   -1.5479457884E-03   -1.9250758174E-02         42.8042      54
   -1.4954395170E-03   -1.8915741492E-02         43.5896      55
   -1.4435736445E-03   -1.8593625061E-02         44.3750      56
   -1.3951766812E-03   -1.8281340133E-02         45.1604      57
   -1.3494146375E-03   -1.7982000746E-02         45.9458      58
   -1.3067824771E-03   -1.7687956460E-02         46.7312      59
   -1.2642073471E-03   -1.7399769062E-02         47.5166      60
   -1.2210678797E-03   -1.7125103786E-02         48.3020      61
   -1.1838877134E-03   -1.6858089385E-02         49.0874      62
   -1.1479599028E-03   -1.6596368422E-02         49.8728      63
   -1.1123553775E-03   -1.6344405256E-02         50.6582      64
   -1.0759130583E-03   -1.6101514667E-02         51.4436      65
   -1.0467554914E-03   -1.5867987501E-02         52.2290      66
   -1.0143530881E-03   -1.5637952230E-02         53.0144      67
   -9.8204331073E-04   -1.5418361989E-02         53.7998      68
   -9.5281677216E-04   -1.5206245817E-02         54.5852      69
   -9.2806651438E-04   -1.4995094688E-02         55.3706      70
   -9.0515121596E-04   -1.4789899671E-02         56.1560      71
   -8.8447970420E-04   -1.4590643619E-02         56.9414      72
   -8.5943600025E-04   -1.4398541875E-02         57.7268      73
   -8.3799701018E-04   -1.4209318393E-02         58.5122      74
   -8.1830728102E-04   -1.4023234797E-02         59.2976      75
   -8.0035929688E-04   -1.3843120868E-02         60.0830      76
   -7.7678044744E-04   -1.3664808188E-02         60.8684      77
   -7.5418473247E-04   -1.3494251511E-02         61.6538      78
   -7.3935978244E-04   -1.3333399822E-02         62.4392      79
   -7.1951607796E-04   -1.3170409969E-02         63.2246      80
   -7.0699678212E-04   -1.3017768902E-02         64.0100      81
   -6.8855906921E-04   -1.2865409140E-02         64.7953      82
   -6.6972022017E-04   -1.2716223460E-02         65.5807      83
   -6.5063485338E-04   -1.2566573524E-02         66.3661      84
   -6.3306096684E-04   -1.2422195878E-02         67.1515      85
   -6.1879904956E-04   -1.2284218708E-02         67.9369      86
   -6.0516811943E-04   -1.2148687939E-02         68.7223      87
   -5.8731856298E-04   -1.2010728248E-02         69.5077      88
   -5.7734410536E-04   -1.1876570417E-02         70.2931      89
   -5.6650057406E-04   -1.1746246369E-02         71.0785      90
   -5.5347331712E-04   -1.1621176224E-02         71.8639      91
   -5.3897291831E-04   -1.1499624675E-02         72.6493      92
   -5.2546356075E-04   -1.1377010319E-02         73.4347      93
   -5.1173397998E-04   -1.1252735644E-02         74.2201      94
   -5.0121037582E-04   -1.1136489399E-02         75.0055      95
   -4.9318840066E-04   -1.1019325847E-02         75.7909      96
   -4.8125701564E-04   -1.0904913411E-02         76.5763      97
   -4.7187979885E-04   -1.0799188702E-02         77.3617      98
   -4.5805147268E-04   -1.0697315173E-02         78.1471      99
   -4.4888070132E-04   -1.0595237143E-02         78.9325     100
   -4.4293579315E-04   -1.0490579842E-02         79.7179     101
   -4.3036645978E-04   -1.0389623209E-02         80.5033     102
   -4.1675370456E-04   -1.0290589306E-02         81.2887     103
   -4.1324837719E-04   -1.0193412312E-02         82.0741     104
   -4.0840355835E-04   -1.0096799068E-02         82.8595     105
   -4.0657870929E-04   -1.0001371462E-02         83.6449     106
   -3.9961296866E-04   -9.9055918096E-03         84.4303     107
   -3.8959517878E-04   -9.8148090898E-03         85.2157     108
   -3.8465354907E-04   -9.7235190872E-03         86.0011     109
   -3.7826593497E-04   -9.6373855363E-03         86.7865     110
   -3.7305866932E-04   -9.5532971521E-03         87.5719     111
   -3.6362001683E-04   -9.4701722840E-03         88.3573     112
   -3.6019432913E-04   -9.3934961235E-03         89.1427     113
   -3.5486790047E-04   -9.3079595421E-03         89.9281     114
   -3.4765795628E-04   -9.2292140447E-03         90.7135     115
   -3.4207754005E-04   -9.1517698780E-03         91.4989     116
   -3.3734691520E-04   -9.0705424304E-03         92.2843     117
   -3.2864880122E-04   -8.9995379912E-03         93.0697     118
   -3.1742299923E-04   -8.9225574720E-03         93.8551     119
   -3.1445065815E-04   -8.8517330892E-03         94.6405     120
   -3.0616099669E-04   -8.7808011973E-03         95.4259     121
   -3.0314847573E-04   -8.7061551027E-03         96.2113     122
   -3.0341099847E-04   -8.6393436791E-03         96.9967     123
   -2.9891911971E-04   -8.5760838090E-03         97.7821     124
   -2.9336901992E-04   -8.5074902915E-03         98.5675     125
   -2.8930748966E-04   -8.4381663361E-03         99.3529     126
   -2.8621271724E-04   -8.3738593081E-03        100.1383     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0.25/D_BDMC_size32x32.dat <==
0.60012 0.00029 0.06082 0.00033


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0.25/D_BDMC_size64x64.dat <==
0.600142 0.0004 0.06049 0.00029


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0.25/D_DCA <==
0.6 0.0607230928149 0.000417685417013


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0.25/D_DCA_size20.0 <==
0.599675309896 9.05211444404e-05 -1.57691727498 0.0610101980286 4.69033446406e-06


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0.25/D_DCA_size32.0 <==
0.59964270409 0.000127724954754 -1.57644762595 0.0607653641492 6.93623784533e-06


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0.25/D_DCA_size34.0 <==
0.599523232238 0.000379167335114 -1.57671903604 0.0608004809895 2.04735936461e-05


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0.25/D_DiagMC_GGam <==
0.6000    0.0006    -1.5755    0.0008    0.0607    0.0003


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0.25/E_BDMC_size32x32.dat <==
0.60012 0.00029 -1.2542 0.0007

==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0.25/E_BDMC_size64x64.dat <==
0.600142 0.0004 -1.2551 0.0006


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0.25/E_DCA <==
0.6 -1.24956947494 0.00782872705655


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0.25/E_DCA_size20.0 <==
0.599675309896 9.05211444404e-05 -1.57691727498 -1.25348977068 0.000643185730768


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0.25/E_DCA_size32.0 <==
0.59964270409 0.000127724954754 -1.57644762595 -1.25403998724 0.00062058459769


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0.25/E_DCA_size34.0 <==
0.599523232238 0.000379167335114 -1.57671903604 -1.25431242454 4.70473447699e-05


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0.25/E_DiagMC_GGam <==
0.6000    0.0006    -1.5755    0.0008    -1.2548    0.0004


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0.25/GGam.Sig_local_w_O1n0.600T0.250U2.0 <==
   -5.4445879987E-02   -3.0415996749E-02          0.7854       0
   -4.7437083649E-02   -5.5682926886E-02          2.3562       1
   -3.8975973273E-02   -6.3559024138E-02          3.9270       2
   -3.1369160350E-02   -6.3801212587E-02          5.4978       3
   -2.5184637346E-02   -6.0924828485E-02          7.0686       4
   -2.0347183797E-02   -5.6962711430E-02          8.6394       5
   -1.6604029431E-02   -5.2810194266E-02         10.2102       6
   -1.3704947470E-02   -4.8846666287E-02         11.7810       7
   -1.1444455058E-02   -4.5212277017E-02         13.3518       8
   -9.6633370765E-03   -4.1936500192E-02         14.9226       9
   -8.2428232602E-03   -3.9008729899E-02         16.4934      10
   -7.0976743335E-03   -3.6401607855E-02         18.0642      11
   -6.1663810847E-03   -3.4077298745E-02         19.6350      12
   -5.3999453931E-03   -3.2001018454E-02         21.2058      13
   -4.7615180872E-03   -3.0141075163E-02         22.7765      14
   -4.2267874104E-03   -2.8470323171E-02         24.3473      15
   -3.7747419094E-03   -2.6960892463E-02         25.9181      16
   -3.3897622935E-03   -2.5593311128E-02         27.4889      17
   -3.0615779029E-03   -2.4348393643E-02         29.0597      18
   -2.7760434762E-03   -2.3213936287E-02         30.6305      19
   -2.5274925883E-03   -2.2178301561E-02         32.2013      20
   -2.3120262455E-03   -2.1226185303E-02         33.7721      21
   -2.1212408005E-03   -2.0349259111E-02         35.3429      22
   -1.9533055724E-03   -1.9540857414E-02         36.9137      23
   -1.8023014130E-03   -1.8791188306E-02         38.4845      24
   -1.6673443383E-03   -1.8095062315E-02         40.0553      25
   -1.5484041966E-03   -1.7446231961E-02         41.6261      26
   -1.4404396718E-03   -1.6841615532E-02         43.1969      27
   -1.3446172486E-03   -1.6277981603E-02         44.7677      28
   -1.2597782071E-03   -1.5747146245E-02         46.3385      29
   -1.1804234645E-03   -1.5249924869E-02         47.9093      30
   -1.1077585964E-03   -1.4783378961E-02         49.4801      31
   -1.0407310822E-03   -1.4346850746E-02         51.0509      32
   -9.8101454136E-04   -1.3933245864E-02         52.6217      33
   -9.2566189737E-04   -1.3544371919E-02         54.1925      34
   -8.7631767156E-04   -1.3174850369E-02         55.7633      35
   -8.3016744875E-04   -1.2822493076E-02         57.3341      36
   -7.8671128329E-04   -1.2489897638E-02         58.9049      37
   -7.4664067286E-04   -1.2173943060E-02         60.4757      38
   -7.0891280105E-04   -1.1873687899E-02         62.0465      39
   -6.7422321221E-04   -1.1587252802E-02         63.6173      40
   -6.4377783147E-04   -1.1315449960E-02         65.1880      41
   -6.1590453872E-04   -1.1054789755E-02         66.7588      42
   -5.8817485613E-04   -1.0805943186E-02         68.3296      43
   -5.6186759849E-04   -1.0567466535E-02         69.9004      44
   -5.3361147904E-04   -1.0339095265E-02         71.4712      45
   -5.1179344072E-04   -1.0121609139E-02         73.0420      46
   -4.9258336586E-04   -9.9116982873E-03         74.6128      47
   -4.7296732431E-04   -9.7101898345E-03         76.1836      48
   -4.5432226247E-04   -9.5174599782E-03         77.7544      49
   -4.3503313530E-04   -9.3316924345E-03         79.3252      50
   -4.1614217883E-04   -9.1528029836E-03         80.8960      51
   -4.0008322133E-04   -8.9820702019E-03         82.4668      52
   -3.8482590026E-04   -8.8178916393E-03         84.0376      53
   -3.7066119422E-04   -8.6591835140E-03         85.6084      54
   -3.5804895096E-04   -8.5053468807E-03         87.1792      55
   -3.4611122646E-04   -8.3562669787E-03         88.7500      56
   -3.3488023810E-04   -8.2124963585E-03         90.3208      57
   -3.2222583186E-04   -8.0725267708E-03         91.8916      58
   -3.1134957841E-04   -7.9376492374E-03         93.4624      59
   -3.0515319123E-04   -7.8072354703E-03         95.0332      60
   -2.9677188770E-04   -7.6812700232E-03         96.6040      61
   -2.8636996262E-04   -7.5597447968E-03         98.1748      62
   -2.7767347541E-04   -7.4421507038E-03         99.7456      63
   -2.6868772121E-04   -7.3277192751E-03        101.3164      64
   -2.5983289154E-04   -7.2166762735E-03        102.8872      65
   -2.5203898931E-04   -7.1099219135E-03        104.4580      66
   -2.4495241315E-04   -7.0047618314E-03        106.0288      67
   -2.3577181070E-04   -6.9038321694E-03        107.5995      68
   -2.2927674434E-04   -6.8070620967E-03        109.1703      69
   -2.2325507624E-04   -6.7093773246E-03        110.7411      70
   -2.1552100804E-04   -6.6147664852E-03        112.3119      71
   -2.0813783313E-04   -6.5249417427E-03        113.8827      72
   -2.0197835651E-04   -6.4347430847E-03        115.4535      73
   -1.9366436868E-04   -6.3493715650E-03        117.0243      74
   -1.8892141488E-04   -6.2676778119E-03        118.5951      75
   -1.8584331864E-04   -6.1872248690E-03        120.1659      76
   -1.8287240494E-04   -6.1077033847E-03        121.7367      77
   -1.7911840201E-04   -6.0295124054E-03        123.3075      78
   -1.7374478468E-04   -5.9526011746E-03        124.8783      79
   -1.6907139618E-04   -5.8794403993E-03        126.4491      80
   -1.6536747421E-04   -5.8090970103E-03        128.0199      81
   -1.6079945743E-04   -5.7398544980E-03        129.5907      82
   -1.5718867136E-04   -5.6734860112E-03        131.1615      83
   -1.5507902953E-04   -5.6070974783E-03        132.7323      84
   -1.5084835640E-04   -5.5398976585E-03        134.3031      85
   -1.4508938454E-04   -5.4750025877E-03        135.8739      86
   -1.4342383136E-04   -5.4132676662E-03        137.4447      87
   -1.3972478635E-04   -5.3517340552E-03        139.0155      88
   -1.3671992662E-04   -5.2891296960E-03        140.5863      89
   -1.3070170941E-04   -5.2287133147E-03        142.1571      90
   -1.2679376415E-04   -5.1714491200E-03        143.7279      91
   -1.2224689588E-04   -5.1164000867E-03        145.2987      92
   -1.1945248511E-04   -5.0632438575E-03        146.8695      93
   -1.1697461254E-04   -5.0119572521E-03        148.4403      94
   -1.1661047714E-04   -4.9596769205E-03        150.0110      95
   -1.1555464277E-04   -4.9073794472E-03        151.5818      96
   -1.1482996962E-04   -4.8572734404E-03        153.1526      97
   -1.1093856285E-04   -4.8068527617E-03        154.7234      98
   -1.0740705716E-04   -4.7611996060E-03        156.2942      99
   -1.0616573973E-04   -4.7151502106E-03        157.8650     100
   -1.0541179445E-04   -4.6673211926E-03        159.4358     101
   -1.0185954779E-04   -4.6218549957E-03        161.0066     102
   -9.8946881106E-05   -4.5785239388E-03        162.5774     103
   -9.7545472248E-05   -4.5349649699E-03        164.1482     104
   -9.6945909368E-05   -4.4913257170E-03        165.7190     105
   -9.5699361692E-05   -4.4492320368E-03        167.2898     106
   -9.4074158592E-05   -4.4085079447E-03        168.8606     107
   -9.2443679107E-05   -4.3677709677E-03        170.4314     108
   -9.0896855562E-05   -4.3276410720E-03        172.0022     109
   -8.6446355966E-05   -4.2893804031E-03        173.5730     110
   -8.4347055544E-05   -4.2527096573E-03        175.1438     111
   -8.4450405684E-05   -4.2140821750E-03        176.7146     112
   -8.2543887353E-05   -4.1776129632E-03        178.2854     113
   -8.2869327867E-05   -4.1399590792E-03        179.8562     114
   -7.9487576083E-05   -4.1032388537E-03        181.4270     115
   -7.6629232902E-05   -4.0697044086E-03        182.9978     116
   -7.6462253090E-05   -4.0360215588E-03        184.5686     117
   -7.7143911901E-05   -4.0019628700E-03        186.1394     118
   -7.5662458858E-05   -3.9691286768E-03        187.7102     119
   -7.3973633021E-05   -3.9391982815E-03        189.2810     120
   -7.2986389328E-05   -3.9070178888E-03        190.8518     121
   -7.0524272710E-05   -3.8769378689E-03        192.4226     122
   -6.9861202562E-05   -3.8445237081E-03        193.9933     123
   -6.8002106440E-05   -3.8136753196E-03        195.5641     124
   -6.8395148772E-05   -3.7838916524E-03        197.1349     125
   -6.6494979847E-05   -3.7547528854E-03        198.7057     126
   -6.3261936518E-05   -3.7272089743E-03        200.2765     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0.25/GGam.Sig_local_w_O3n0.600T0.250U2.0 <==
   -6.6241210779E-02   -3.9286167260E-02          0.7854       0
   -5.7266721291E-02   -6.8599520805E-02          2.3562       1
   -4.6430311607E-02   -7.6338902154E-02          3.9270       2
   -3.6839873038E-02   -7.5321777742E-02          5.4978       3
   -2.9187619764E-02   -7.1032432418E-02          7.0686       4
   -2.3308579858E-02   -6.5785085973E-02          8.6394       5
   -1.8831790647E-02   -6.0545041945E-02         10.2102       6
   -1.5410450930E-02   -5.5678101351E-02         11.7810       7
   -1.2774847370E-02   -5.1296695674E-02         13.3518       8
   -1.0728501753E-02   -4.7406356597E-02         14.9226       9
   -9.1072615433E-03   -4.3960660289E-02         16.4934      10
   -7.8100489818E-03   -4.0925100290E-02         18.0642      11
   -6.7655277395E-03   -3.8233254333E-02         19.6350      12
   -5.9079782587E-03   -3.5843102567E-02         21.2058      13
   -5.1930845180E-03   -3.3713800665E-02         22.7765      14
   -4.5997935134E-03   -3.1805299171E-02         24.3473      15
   -4.0987739079E-03   -3.0086288397E-02         25.9181      16
   -3.6719296765E-03   -2.8535519503E-02         27.4889      17
   -3.3078048659E-03   -2.7127940947E-02         29.0597      18
   -2.9994207643E-03   -2.5847317851E-02         30.6305      19
   -2.7344758687E-03   -2.4677571273E-02         32.2013      20
   -2.5009050765E-03   -2.3607520353E-02         33.7721      21
   -2.2933955267E-03   -2.2627050220E-02         35.3429      22
   -2.1112998640E-03   -2.1723923446E-02         36.9137      23
   -1.9491813092E-03   -2.0883496016E-02         38.4845      24
   -1.8035470919E-03   -2.0101755642E-02         40.0553      25
   -1.6722469913E-03   -1.9378379500E-02         41.6261      26
   -1.5548322460E-03   -1.8703083690E-02         43.1969      27
   -1.4575006834E-03   -1.8073230164E-02         44.7677      28
   -1.3620372814E-03   -1.7480273489E-02         46.3385      29
   -1.2769247001E-03   -1.6932578350E-02         47.9093      30
   -1.1984197581E-03   -1.6412443515E-02         49.4801      31
   -1.1266190206E-03   -1.5926126422E-02         51.0509      32
   -1.0616371884E-03   -1.5464298640E-02         52.6217      33
   -1.0055574368E-03   -1.5023381995E-02         54.1925      34
   -9.5060604977E-04   -1.4607688265E-02         55.7633      35
   -8.9690412439E-04   -1.4215823331E-02         57.3341      36
   -8.4641768752E-04   -1.3846618278E-02         58.9049      37
   -7.9997327803E-04   -1.3496086466E-02         60.4757      38
   -7.6351885802E-04   -1.3160361894E-02         62.0465      39
   -7.2272995085E-04   -1.2844701227E-02         63.6173      40
   -6.9238908090E-04   -1.2543049404E-02         65.1880      41
   -6.6358091565E-04   -1.2252805484E-02         66.7588      42
   -6.3497097903E-04   -1.1975552414E-02         68.3296      43
   -6.0819067612E-04   -1.1710538527E-02         69.9004      44
   -5.8139844946E-04   -1.1456524273E-02         71.4712      45
   -5.6254053114E-04   -1.1209862344E-02         73.0420      46
   -5.3452046589E-04   -1.0980690563E-02         74.6128      47
   -5.0901702762E-04   -1.0757128526E-02         76.1836      48
   -4.8442154266E-04   -1.0545011867E-02         77.7544      49
   -4.6552061961E-04   -1.0340494104E-02         79.3252      50
   -4.4987773673E-04   -1.0144033012E-02         80.8960      51
   -4.3244499405E-04   -9.9543107606E-03         82.4668      52
   -4.1387697067E-04   -9.7696790762E-03         84.0376      53
   -4.0189124367E-04   -9.5925076014E-03         85.6084      54
   -3.8643183314E-04   -9.4173947297E-03         87.1792      55
   -3.7659898167E-04   -9.2521843034E-03         88.7500      56
   -3.6525103953E-04   -9.0955135025E-03         90.3208      57
   -3.5962391668E-04   -8.9452620254E-03         91.8916      58
   -3.4452925945E-04   -8.7927033261E-03         93.4624      59
   -3.2854648975E-04   -8.6494171452E-03         95.0332      60
   -3.1240874819E-04   -8.5123054209E-03         96.6040      61
   -3.0313108520E-04   -8.3809759915E-03         98.1748      62
   -2.9332608628E-04   -8.2484682340E-03         99.7456      63
   -2.8182245672E-04   -8.1185845681E-03        101.3164      64
   -2.7473934213E-04   -7.9899177520E-03        102.8872      65
   -2.6605345122E-04   -7.8683978269E-03        104.4580      66
   -2.5923072921E-04   -7.7513408115E-03        106.0288      67
   -2.5518488712E-04   -7.6379919003E-03        107.5995      68
   -2.4503520022E-04   -7.5237416011E-03        109.1703      69
   -2.3502930049E-04   -7.4187148646E-03        110.7411      70
   -2.3009059654E-04   -7.3157637434E-03        112.3119      71
   -2.2937457627E-04   -7.2162541548E-03        113.8827      72
   -2.2090925272E-04   -7.1184362146E-03        115.4535      73
   -2.1442501970E-04   -7.0227409867E-03        117.0243      74
   -2.0750911659E-04   -6.9321265608E-03        118.5951      75
   -2.0270140873E-04   -6.8434515146E-03        120.1659      76
   -2.0160483403E-04   -6.7555893982E-03        121.7367      77
   -1.9828045348E-04   -6.6671600565E-03        123.3075      78
   -1.9468516027E-04   -6.5821150075E-03        124.8783      79
   -1.9303434135E-04   -6.4995218426E-03        126.4491      80
   -1.8777228297E-04   -6.4191377545E-03        128.0199      81
   -1.8159823669E-04   -6.3400347600E-03        129.5907      82
   -1.7941653087E-04   -6.2641495448E-03        131.1615      83
   -1.7326512159E-04   -6.1912030978E-03        132.7323      84
   -1.6409902050E-04   -6.1222217660E-03        134.3031      85
   -1.6493689319E-04   -6.0561322808E-03        135.8739      86
   -1.5889980310E-04   -5.9911017079E-03        137.4447      87
   -1.5504811022E-04   -5.9271247410E-03        139.0155      88
   -1.4960580534E-04   -5.8620383416E-03        140.5863      89
   -1.4510004197E-04   -5.7987424691E-03        142.1571      90
   -1.3947380979E-04   -5.7361574783E-03        143.7279      91
   -1.3795127714E-04   -5.6688142309E-03        145.2987      92
   -1.3613090766E-04   -5.6105591820E-03        146.8695      93
   -1.3879749240E-04   -5.5480821758E-03        148.4403      94
   -1.3663247083E-04   -5.4861918114E-03        150.0110      95
   -1.3195481147E-04   -5.4321369298E-03        151.5818      96
   -1.2836649354E-04   -5.3771026403E-03        153.1526      97
   -1.3095139661E-04   -5.3194958421E-03        154.7234      98
   -1.3185007640E-04   -5.2668041743E-03        156.2942      99
   -1.2666035512E-04   -5.2171177993E-03        157.8650     100
   -1.2381600083E-04   -5.1665844329E-03        159.4358     101
   -1.2434879880E-04   -5.1218273843E-03        161.0066     102
   -1.2042560014E-04   -5.0769453214E-03        162.5774     103
   -1.1756998952E-04   -5.0329700978E-03        164.1482     104
   -1.1307244938E-04   -4.9826005476E-03        165.7190     105
   -1.1059597631E-04   -4.9295938070E-03        167.2898     106
   -1.1027192559E-04   -4.8844176141E-03        168.8606     107
   -1.0844219543E-04   -4.8394116960E-03        170.4314     108
   -1.0693515284E-04   -4.7958515952E-03        172.0022     109
   -9.7806037762E-05   -4.7545137389E-03        173.5730     110
   -9.2039719990E-05   -4.7142349470E-03        175.1438     111
   -8.7672509950E-05   -4.6759739202E-03        176.7146     112
   -8.7546546076E-05   -4.6324791752E-03        178.2854     113
   -8.6049382133E-05   -4.5846193553E-03        179.8562     114
   -8.5614152451E-05   -4.5399743817E-03        181.4270     115
   -8.5884111801E-05   -4.5006760154E-03        182.9978     116
   -8.7352816468E-05   -4.4610657773E-03        184.5686     117
   -8.6143109012E-05   -4.4220328849E-03        186.1394     118
   -8.1405293784E-05   -4.3864156813E-03        187.7102     119
   -8.6144828841E-05   -4.3525628182E-03        189.2810     120
   -8.3507908578E-05   -4.3185689623E-03        190.8518     121
   -7.8446670041E-05   -4.2844336478E-03        192.4226     122
   -7.8976866094E-05   -4.2531959341E-03        193.9933     123
   -7.5259779823E-05   -4.2258318151E-03        195.5641     124
   -7.2122718069E-05   -4.1901944288E-03        197.1349     125
   -6.8274641173E-05   -4.1548413631E-03        198.7057     126
   -6.6082834505E-05   -4.1224766481E-03        200.2765     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0.25/GGam.Sig_local_w_O4n0.600T0.250U2.0 <==
   -6.9308081796E-02   -4.3522144338E-02          0.7854       0
   -5.9286309077E-02   -7.3687936420E-02          2.3562       1
   -4.7651770534E-02   -8.0777614698E-02          3.9270       2
   -3.7577080406E-02   -7.8995547628E-02          5.4978       3
   -2.9657884366E-02   -7.4069937498E-02          7.0686       4
   -2.3617479528E-02   -6.8321845479E-02          8.6394       5
   -1.9044001311E-02   -6.2698384721E-02         10.2102       6
   -1.5563876144E-02   -5.7537779862E-02         11.7810       7
   -1.2886249497E-02   -5.2924025922E-02         13.3518       8
   -1.0806471804E-02   -4.8849037496E-02         14.9226       9
   -9.1657119683E-03   -4.5263422883E-02         16.4934      10
   -7.8559690048E-03   -4.2100352557E-02         18.0642      11
   -6.8004701959E-03   -3.9310498108E-02         19.6350      12
   -5.9364902704E-03   -3.6826311037E-02         21.2058      13
   -5.2131063120E-03   -3.4614614408E-02         22.7765      14
   -4.6145655821E-03   -3.2640901282E-02         24.3473      15
   -4.1175106733E-03   -3.0872655514E-02         25.9181      16
   -3.6967484508E-03   -2.9273969880E-02         27.4889      17
   -3.3295522980E-03   -2.7828242555E-02         29.0597      18
   -3.0174225185E-03   -2.6517548485E-02         30.6305      19
   -2.7518850963E-03   -2.5315781018E-02         32.2013      20
   -2.5151374673E-03   -2.4204927006E-02         33.7721      21
   -2.3044708070E-03   -2.3191435941E-02         35.3429      22
   -2.1187267667E-03   -2.2258186494E-02         36.9137      23
   -1.9535011428E-03   -2.1398347335E-02         38.4845      24
   -1.8063753715E-03   -2.0596506638E-02         40.0553      25
   -1.6768645800E-03   -1.9853683996E-02         41.6261      26
   -1.5583841875E-03   -1.9157290136E-02         43.1969      27
   -1.4533011272E-03   -1.8511375587E-02         44.7677      28
   -1.3573299424E-03   -1.7900944917E-02         46.3385      29
   -1.2657669554E-03   -1.7335380567E-02         47.9093      30
   -1.1894271749E-03   -1.6796539244E-02         49.4801      31
   -1.1181596210E-03   -1.6296739687E-02         51.0509      32
   -1.0528148320E-03   -1.5823790358E-02         52.6217      33
   -9.9304464117E-04   -1.5375615598E-02         54.1925      34
   -9.3688128429E-04   -1.4953505854E-02         55.7633      35
   -8.8130153728E-04   -1.4553831021E-02         57.3341      36
   -8.3623382698E-04   -1.4171314731E-02         58.9049      37
   -7.9471213417E-04   -1.3812238324E-02         60.4757      38
   -7.5425174690E-04   -1.3472954558E-02         62.0465      39
   -7.1700143137E-04   -1.3147199876E-02         63.6173      40
   -6.8287721083E-04   -1.2834858504E-02         65.1880      41
   -6.4912684221E-04   -1.2532914438E-02         66.7588      42
   -6.2243236711E-04   -1.2248560776E-02         68.3296      43
   -5.9346053503E-04   -1.1978936152E-02         69.9004      44
   -5.6759355876E-04   -1.1723068145E-02         71.4712      45
   -5.4987934100E-04   -1.1473835403E-02         73.0420      46
   -5.2479260511E-04   -1.1234569655E-02         74.6128      47
   -5.0008284449E-04   -1.1003019930E-02         76.1836      48
   -4.7748176183E-04   -1.0783121061E-02         77.7544      49
   -4.5782398003E-04   -1.0574328720E-02         79.3252      50
   -4.4006464226E-04   -1.0369189217E-02         80.8960      51
   -4.2483866878E-04   -1.0176643566E-02         82.4668      52
   -4.1497897739E-04   -9.9870539801E-03         84.0376      53
   -4.0397521501E-04   -9.8034956165E-03         85.6084      54
   -3.8922054345E-04   -9.6298675441E-03         87.1792      55
   -3.7748207017E-04   -9.4633155092E-03         88.7500      56
   -3.6574009807E-04   -9.3002385215E-03         90.3208      57
   -3.4873085112E-04   -9.1441526252E-03         91.8916      58
   -3.3908148663E-04   -8.9899721082E-03         93.4624      59
   -3.2831478925E-04   -8.8395211187E-03         95.0332      60
   -3.1651017850E-04   -8.6941546473E-03         96.6040      61
   -3.0492724439E-04   -8.5597279356E-03         98.1748      62
   -2.9383191205E-04   -8.4259200359E-03         99.7456      63
   -2.8582540270E-04   -8.2927317100E-03        101.3164      64
   -2.8282309443E-04   -8.1685033453E-03        102.8872      65
   -2.7737586753E-04   -8.0432533853E-03        104.4580      66
   -2.7189757676E-04   -7.9296499258E-03        106.0288      67
   -2.6301341376E-04   -7.8159022945E-03        107.5995      68
   -2.5009973327E-04   -7.7066412277E-03        109.1703      69
   -2.4060039860E-04   -7.6019238577E-03        110.7411      70
   -2.3543830558E-04   -7.4966846672E-03        112.3119      71
   -2.2794139923E-04   -7.3930351138E-03        113.8827      72
   -2.1834315642E-04   -7.2934888162E-03        115.4535      73
   -2.1238181549E-04   -7.1918261894E-03        117.0243      74
   -2.0952973763E-04   -7.0976160065E-03        118.5951      75
   -2.0237871692E-04   -7.0060253605E-03        120.1659      76
   -2.0099883264E-04   -6.9186030474E-03        121.7367      77
   -1.9952096676E-04   -6.8311015773E-03        123.3075      78
   -1.9627242921E-04   -6.7465304500E-03        124.8783      79
   -1.9094936294E-04   -6.6637353823E-03        126.4491      80
   -1.9042304427E-04   -6.5861677697E-03        128.0199      81
   -1.7933510030E-04   -6.5030779584E-03        129.5907      82
   -1.7485594023E-04   -6.4329808359E-03        131.1615      83
   -1.7664009154E-04   -6.3548083280E-03        132.7323      84
   -1.6810727055E-04   -6.2735796333E-03        134.3031      85
   -1.6442274725E-04   -6.2042136322E-03        135.8739      86
   -1.5949430520E-04   -6.1374068488E-03        137.4447      87
   -1.5686457863E-04   -6.0631342685E-03        139.0155      88
   -1.5315918729E-04   -5.9905733441E-03        140.5863      89
   -1.5066643280E-04   -5.9256604184E-03        142.1571      90
   -1.5297918910E-04   -5.8613909460E-03        143.7279      91
   -1.4785656272E-04   -5.7964132329E-03        145.2987      92
   -1.4551321167E-04   -5.7339959932E-03        146.8695      93
   -1.3875898385E-04   -5.6742695031E-03        148.4403      94
   -1.3093275739E-04   -5.6180925530E-03        150.0110      95
   -1.2835287073E-04   -5.5647772234E-03        151.5818      96
   -1.2196498196E-04   -5.5105402822E-03        153.1526      97
   -1.1959056954E-04   -5.4516223514E-03        154.7234      98
   -1.1828751606E-04   -5.3997524080E-03        156.2942      99
   -1.1550726504E-04   -5.3467181787E-03        157.8650     100
   -1.0830598965E-04   -5.2919102028E-03        159.4358     101
   -1.0537114809E-04   -5.2425931024E-03        161.0066     102
   -1.0704049036E-04   -5.1887028972E-03        162.5774     103
   -1.0340863487E-04   -5.1362097846E-03        164.1482     104
   -1.0434454882E-04   -5.0894441617E-03        165.7190     105
   -1.0467080953E-04   -5.0427229341E-03        167.2898     106
   -1.0420143617E-04   -4.9891997528E-03        168.8606     107
   -9.8655628125E-05   -4.9446125732E-03        170.4314     108
   -9.4283487759E-05   -4.9036802656E-03        172.0022     109
   -9.6136086171E-05   -4.8638186194E-03        173.5730     110
   -9.0452238438E-05   -4.8179606933E-03        175.1438     111
   -8.5990333324E-05   -4.7746598974E-03        176.7146     112
   -8.7011847850E-05   -4.7333414970E-03        178.2854     113
   -8.7621162573E-05   -4.6926464601E-03        179.8562     114
   -8.8593801131E-05   -4.6518612684E-03        181.4270     115
   -8.3889097958E-05   -4.6122930131E-03        182.9978     116
   -8.1601050923E-05   -4.5704485529E-03        184.5686     117
   -7.7103157162E-05   -4.5323594096E-03        186.1394     118
   -7.0333223671E-05   -4.4917952403E-03        187.7102     119
   -6.9965659092E-05   -4.4542906760E-03        189.2810     120
   -6.9469142174E-05   -4.4161711081E-03        190.8518     121
   -7.0199748810E-05   -4.3777668705E-03        192.4226     122
   -6.7336989022E-05   -4.3456512017E-03        193.9933     123
   -7.2416227566E-05   -4.3084630369E-03        195.5641     124
   -7.5678988704E-05   -4.2724379836E-03        197.1349     125
   -7.2229068960E-05   -4.2390685639E-03        198.7057     126
   -7.4165450447E-05   -4.2060049721E-03        200.2765     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0.25/GGam.Sig_local_w_O5n0.600T0.250U2.0 <==
   -7.0096679157E-02   -4.4039487489E-02          0.7854       0
   -5.9909977021E-02   -7.4425589488E-02          2.3562       1
   -4.8023644086E-02   -8.1475926266E-02          3.9270       2
   -3.7750804533E-02   -7.9557939819E-02          5.4978       3
   -2.9707327125E-02   -7.4478961241E-02          7.0686       4
   -2.3586213070E-02   -6.8607726569E-02          8.6394       5
   -1.8983456330E-02   -6.2885022903E-02         10.2102       6
   -1.5484558442E-02   -5.7654365275E-02         11.7810       7
   -1.2808664961E-02   -5.2999418184E-02         13.3518       8
   -1.0729334918E-02   -4.8889825947E-02         14.9226       9
   -9.0892000633E-03   -4.5277890881E-02         16.4934      10
   -7.7840158988E-03   -4.2099356510E-02         18.0642      11
   -6.7333528138E-03   -3.9296161404E-02         19.6350      12
   -5.8727645778E-03   -3.6806486921E-02         21.2058      13
   -5.1558293666E-03   -3.4593831973E-02         22.7765      14
   -4.5639315693E-03   -3.2616325234E-02         24.3473      15
   -4.0602179449E-03   -3.0838029230E-02         25.9181      16
   -3.6376075216E-03   -2.9236243941E-02         27.4889      17
   -3.2789318559E-03   -2.7789225009E-02         29.0597      18
   -2.9697344106E-03   -2.6468896707E-02         30.6305      19
   -2.6979210942E-03   -2.5258740346E-02         32.2013      20
   -2.4631661411E-03   -2.4159113777E-02         33.7721      21
   -2.2537008141E-03   -2.3154239071E-02         35.3429      22
   -2.0641484591E-03   -2.2218291854E-02         36.9137      23
   -1.9079564009E-03   -2.1354265281E-02         38.4845      24
   -1.7741444869E-03   -2.0548959860E-02         40.0553      25
   -1.6431074769E-03   -1.9806963365E-02         41.6261      26
   -1.5225385170E-03   -1.9114235182E-02         43.1969      27
   -1.4192502596E-03   -1.8465475326E-02         44.7677      28
   -1.3236310097E-03   -1.7856901014E-02         46.3385      29
   -1.2437591057E-03   -1.7290643925E-02         47.9093      30
   -1.1730544749E-03   -1.6755493645E-02         49.4801      31
   -1.1057797035E-03   -1.6254940323E-02         51.0509      32
   -1.0449000453E-03   -1.5775767256E-02         52.6217      33
   -9.8699097415E-04   -1.5327277249E-02         54.1925      34
   -9.3903192795E-04   -1.4907696982E-02         55.7633      35
   -8.8313286582E-04   -1.4506514959E-02         57.3341      36
   -8.3616270831E-04   -1.4134932770E-02         58.9049      37
   -7.9419471756E-04   -1.3776129797E-02         60.4757      38
   -7.5403710577E-04   -1.3429194059E-02         62.0465      39
   -7.2005125319E-04   -1.3107965781E-02         63.6173      40
   -6.8900779068E-04   -1.2805652797E-02         65.1880      41
   -6.5353359362E-04   -1.2510821248E-02         66.7588      42
   -6.2087738376E-04   -1.2224840298E-02         68.3296      43
   -5.9766643682E-04   -1.1954805711E-02         69.9004      44
   -5.7330763334E-04   -1.1699629585E-02         71.4712      45
   -5.5234997552E-04   -1.1455307470E-02         73.0420      46
   -5.3759780302E-04   -1.1218435508E-02         74.6128      47
   -5.1466246788E-04   -1.0983252918E-02         76.1836      48
   -4.9489534775E-04   -1.0766361863E-02         77.7544      49
   -4.7330476214E-04   -1.0558357416E-02         79.3252      50
   -4.5181922711E-04   -1.0352410972E-02         80.8960      51
   -4.2471209786E-04   -1.0155304684E-02         82.4668      52
   -4.0737480752E-04   -9.9640659604E-03         84.0376      53
   -3.8599412612E-04   -9.7890300948E-03         85.6084      54
   -3.7522271594E-04   -9.6135197481E-03         87.1792      55
   -3.5492200468E-04   -9.4442516049E-03         88.7500      56
   -3.4030569282E-04   -9.2797431527E-03         90.3208      57
   -3.3796975982E-04   -9.1253286698E-03         91.8916      58
   -3.2993424700E-04   -8.9682233919E-03         93.4624      59
   -3.2154574622E-04   -8.8179410148E-03         95.0332      60
   -3.1271356941E-04   -8.6782875263E-03         96.6040      61
   -3.0120920463E-04   -8.5410161652E-03         98.1748      62
   -2.8834098941E-04   -8.4085796305E-03         99.7456      63
   -2.7521712296E-04   -8.2774599410E-03        101.3164      64
   -2.7037377100E-04   -8.1580362786E-03        102.8872      65
   -2.5850621805E-04   -8.0311220249E-03        104.4580      66
   -2.5107163931E-04   -7.9102893953E-03        106.0288      67
   -2.4864934403E-04   -7.7948830248E-03        107.5995      68
   -2.5394129301E-04   -7.6882062184E-03        109.1703      69
   -2.4054948240E-04   -7.5731381698E-03        110.7411      70
   -2.3799811422E-04   -7.4676495475E-03        112.3119      71
   -2.3120143871E-04   -7.3689146700E-03        113.8827      72
   -2.2317516869E-04   -7.2669482779E-03        115.4535      73
   -2.1637453224E-04   -7.1708947406E-03        117.0243      74
   -2.0804935376E-04   -7.0845815777E-03        118.5951      75
   -2.0881250732E-04   -6.9898248897E-03        120.1659      76
   -1.9907194157E-04   -6.9032303160E-03        121.7367      77
   -1.9460622288E-04   -6.8133835199E-03        123.3075      78
   -1.8170107047E-04   -6.7307397976E-03        124.8783      79
   -1.7594756650E-04   -6.6494515162E-03        126.4491      80
   -1.7017038579E-04   -6.5715174810E-03        128.0199      81
   -1.6664603106E-04   -6.4941213001E-03        129.5907      82
   -1.6309656458E-04   -6.4153967253E-03        131.1615      83
   -1.6433544730E-04   -6.3396772104E-03        132.7323      84
   -1.5822707381E-04   -6.2643725939E-03        134.3031      85
   -1.4911025108E-04   -6.1872903782E-03        135.8739      86
   -1.5052996167E-04   -6.1153307692E-03        137.4447      87
   -1.4313210441E-04   -6.0458405766E-03        139.0155      88
   -1.3719035892E-04   -5.9844217635E-03        140.5863      89
   -1.3746062285E-04   -5.9191896617E-03        142.1571      90
   -1.4858606610E-04   -5.8520577509E-03        143.7279      91
   -1.4246489555E-04   -5.7922818730E-03        145.2987      92
   -1.4272535639E-04   -5.7255706329E-03        146.8695      93
   -1.3515341312E-04   -5.6635893772E-03        148.4403      94
   -1.3888164294E-04   -5.6042068726E-03        150.0110      95
   -1.3773750263E-04   -5.5462305632E-03        151.5818      96
   -1.3862325162E-04   -5.4905916628E-03        153.1526      97
   -1.3091878085E-04   -5.4333864050E-03        154.7234      98
   -1.2000041480E-04   -5.3768204886E-03        156.2942      99
   -1.2457904261E-04   -5.3313532782E-03        157.8650     100
   -1.2100869788E-04   -5.2750435383E-03        159.4358     101
   -1.1159105337E-04   -5.2308630529E-03        161.0066     102
   -1.1204014723E-04   -5.1830270671E-03        162.5774     103
   -1.1001626843E-04   -5.1311685840E-03        164.1482     104
   -1.1092437920E-04   -5.0754069697E-03        165.7190     105
   -1.1203375364E-04   -5.0329012733E-03        167.2898     106
   -1.0283035529E-04   -4.9884899289E-03        168.8606     107
   -9.7243249393E-05   -4.9428548538E-03        170.4314     108
   -9.3100134544E-05   -4.8992383449E-03        172.0022     109
   -9.5954372664E-05   -4.8556114763E-03        173.5730     110
   -9.7145306388E-05   -4.8076550941E-03        175.1438     111
   -9.5240764495E-05   -4.7639643716E-03        176.7146     112
   -9.2927070452E-05   -4.7219818482E-03        178.2854     113
   -8.7815309597E-05   -4.6818194405E-03        179.8562     114
   -9.0940201492E-05   -4.6386876314E-03        181.4270     115
   -9.3754751076E-05   -4.6066827224E-03        182.9978     116
   -8.9869839997E-05   -4.5654257677E-03        184.5686     117
   -8.4103675192E-05   -4.5315099606E-03        186.1394     118
   -8.9470987590E-05   -4.4920442588E-03        187.7102     119
   -8.2403956396E-05   -4.4551418774E-03        189.2810     120
   -7.7651480868E-05   -4.4202568434E-03        190.8518     121
   -7.5082074460E-05   -4.3843570717E-03        192.4226     122
   -7.3638691664E-05   -4.3500583364E-03        193.9933     123
   -7.3978943380E-05   -4.3086261376E-03        195.5641     124
   -7.2185282610E-05   -4.2687546068E-03        197.1349     125
   -6.6181097288E-05   -4.2298302496E-03        198.7057     126
   -6.5693237248E-05   -4.2001065858E-03        200.2765     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0.25/GGam.Sig_local_w_O6n0.600T0.250U2.0 <==
   -7.0353854985E-02   -4.3995252543E-02          0.7854       0
   -6.0104743256E-02   -7.4556773467E-02          2.3562       1
   -4.8100779084E-02   -8.1618785295E-02          3.9270       2
   -3.7742353175E-02   -7.9646900347E-02          5.4978       3
   -2.9649789779E-02   -7.4513043541E-02          7.0686       4
   -2.3524775262E-02   -6.8611141028E-02          8.6394       5
   -1.8915683035E-02   -6.2868456669E-02         10.2102       6
   -1.5427099920E-02   -5.7622165533E-02         11.7810       7
   -1.2754948897E-02   -5.2953407266E-02         13.3518       8
   -1.0682472261E-02   -4.8833844190E-02         14.9226       9
   -9.0524655362E-03   -4.5218202028E-02         16.4934      10
   -7.7557217498E-03   -4.2041476974E-02         18.0642      11
   -6.7040932670E-03   -3.9233685253E-02         19.6350      12
   -5.8454083600E-03   -3.6753733870E-02         21.2058      13
   -5.1385277651E-03   -3.4546154190E-02         22.7765      14
   -4.5536449102E-03   -3.2572452036E-02         24.3473      15
   -4.0594016996E-03   -3.0796676584E-02         25.9181      16
   -3.6358206732E-03   -2.9199528121E-02         27.4889      17
   -3.2717507304E-03   -2.7752142605E-02         29.0597      18
   -2.9648048496E-03   -2.6436389769E-02         30.6305      19
   -2.7020489738E-03   -2.5232299931E-02         32.2013      20
   -2.4623283724E-03   -2.4133542867E-02         33.7721      21
   -2.2533655956E-03   -2.3120784710E-02         35.3429      22
   -2.0657136848E-03   -2.2188650310E-02         36.9137      23
   -1.9071444529E-03   -2.1325219939E-02         38.4845      24
   -1.7672124921E-03   -2.0526181357E-02         40.0553      25
   -1.6392940517E-03   -1.9788285683E-02         41.6261      26
   -1.5277650742E-03   -1.9095793355E-02         43.1969      27
   -1.4301042266E-03   -1.8446592079E-02         44.7677      28
   -1.3403867362E-03   -1.7832267220E-02         46.3385      29
   -1.2528143571E-03   -1.7268281409E-02         47.9093      30
   -1.1769341651E-03   -1.6734432983E-02         49.4801      31
   -1.1019477281E-03   -1.6238475562E-02         51.0509      32
   -1.0431270625E-03   -1.5767851372E-02         52.6217      33
   -9.8447855619E-04   -1.5323280848E-02         54.1925      34
   -9.2958598195E-04   -1.4903819378E-02         55.7633      35
   -8.8268812201E-04   -1.4506894477E-02         57.3341      36
   -8.3801881008E-04   -1.4130657586E-02         58.9049      37
   -7.8794257826E-04   -1.3767695427E-02         60.4757      38
   -7.4699460680E-04   -1.3428541899E-02         62.0465      39
   -7.0943571983E-04   -1.3103606007E-02         63.6173      40
   -6.7644362938E-04   -1.2789138113E-02         65.1880      41
   -6.4897005148E-04   -1.2492716113E-02         66.7588      42
   -6.1767500055E-04   -1.2208484889E-02         68.3296      43
   -5.8206592780E-04   -1.1934230598E-02         69.9004      44
   -5.5506351741E-04   -1.1677415756E-02         71.4712      45
   -5.3616452740E-04   -1.1431358847E-02         73.0420      46
   -5.1438498003E-04   -1.1198648076E-02         74.6128      47
   -4.9702583037E-04   -1.0974187022E-02         76.1836      48
   -4.7363986947E-04   -1.0757477556E-02         77.7544      49
   -4.5937799242E-04   -1.0543587262E-02         79.3252      50
   -4.4152163746E-04   -1.0347788756E-02         80.8960      51
   -4.3145612857E-04   -1.0151521011E-02         82.4668      52
   -4.1749351557E-04   -9.9642622094E-03         84.0376      53
   -3.9920757940E-04   -9.7832305435E-03         85.6084      54
   -3.8489747801E-04   -9.6080953485E-03         87.1792      55
   -3.7284169272E-04   -9.4387258982E-03         88.7500      56
   -3.5425877282E-04   -9.2759537318E-03         90.3208      57
   -3.3533663927E-04   -9.1172040792E-03         91.8916      58
   -3.2335959269E-04   -8.9704244831E-03         93.4624      59
   -3.1167414136E-04   -8.8186688624E-03         95.0332      60
   -3.0777453072E-04   -8.6772382781E-03         96.6040      61
   -2.8958033109E-04   -8.5386654830E-03         98.1748      62
   -2.7706982843E-04   -8.3989448836E-03         99.7456      63
   -2.6698669367E-04   -8.2664595347E-03        101.3164      64
   -2.6383232800E-04   -8.1410447412E-03        102.8872      65
   -2.5960850166E-04   -8.0245881502E-03        104.4580      66
   -2.5308286602E-04   -7.9027237248E-03        106.0288      67
   -2.4313556713E-04   -7.7869872821E-03        107.5995      68
   -2.3810677564E-04   -7.6798175192E-03        109.1703      69
   -2.2937338067E-04   -7.5702761928E-03        110.7411      70
   -2.2993958037E-04   -7.4671019652E-03        112.3119      71
   -2.2235337768E-04   -7.3644964043E-03        113.8827      72
   -2.1795036407E-04   -7.2591817094E-03        115.4535      73
   -2.1219815541E-04   -7.1673965349E-03        117.0243      74
   -2.0548875122E-04   -7.0694018095E-03        118.5951      75
   -2.0767781258E-04   -6.9708300306E-03        120.1659      76
   -1.9870590528E-04   -6.8890827550E-03        121.7367      77
   -1.8941720019E-04   -6.7978715013E-03        123.3075      78
   -1.7891795771E-04   -6.7160395326E-03        124.8783      79
   -1.7868128140E-04   -6.6314694451E-03        126.4491      80
   -1.7242893930E-04   -6.5492999072E-03        128.0199      81
   -1.6985171473E-04   -6.4752349760E-03        129.5907      82
   -1.6649705695E-04   -6.3970544970E-03        131.1615      83
   -1.6433683173E-04   -6.3225559311E-03        132.7323      84
   -1.6294955690E-04   -6.2479430682E-03        134.3031      85
   -1.5565649522E-04   -6.1800096023E-03        135.8739      86
   -1.4932545326E-04   -6.1171384314E-03        137.4447      87
   -1.5391088697E-04   -6.0426247032E-03        139.0155      88
   -1.4317985197E-04   -5.9723688919E-03        140.5863      89
   -1.3800584751E-04   -5.9067092498E-03        142.1571      90
   -1.3735622903E-04   -5.8407036205E-03        143.7279      91
   -1.3359505821E-04   -5.7728176558E-03        145.2987      92
   -1.2610348117E-04   -5.7070182768E-03        146.8695      93
   -1.2569612615E-04   -5.6501283566E-03        148.4403      94
   -1.1836669253E-04   -5.5924130099E-03        150.0110      95
   -1.1823188453E-04   -5.5369356660E-03        151.5818      96
   -1.1515490392E-04   -5.4809026481E-03        153.1526      97
   -1.1521577882E-04   -5.4215404017E-03        154.7234      98
   -1.0682655522E-04   -5.3669772035E-03        156.2942      99
   -1.1397644203E-04   -5.3144148389E-03        157.8650     100
   -1.1384233216E-04   -5.2616139019E-03        159.4358     101
   -1.1645992173E-04   -5.2050214461E-03        161.0066     102
   -1.1997815957E-04   -5.1650114210E-03        162.5774     103
   -1.1210814083E-04   -5.1126768667E-03        164.1482     104
   -1.1323069328E-04   -5.0659942952E-03        165.7190     105
   -1.1186596013E-04   -5.0194172122E-03        167.2898     106
   -1.0898482789E-04   -4.9744048123E-03        168.8606     107
   -1.0277375583E-04   -4.9315820837E-03        170.4314     108
   -1.0015102749E-04   -4.8872843717E-03        172.0022     109
   -9.6340734353E-05   -4.8474148871E-03        173.5730     110
   -9.8757983594E-05   -4.7924652335E-03        175.1438     111
   -9.6582914334E-05   -4.7501814575E-03        176.7146     112
   -8.9546039623E-05   -4.7125904263E-03        178.2854     113
   -9.2617976297E-05   -4.6763067545E-03        179.8562     114
   -8.8657042345E-05   -4.6357294289E-03        181.4270     115
   -9.0431539408E-05   -4.5927281966E-03        182.9978     116
   -9.2619522816E-05   -4.5570330529E-03        184.5686     117
   -8.3798593894E-05   -4.5151463571E-03        186.1394     118
   -9.0531160902E-05   -4.4790650059E-03        187.7102     119
   -7.9023648850E-05   -4.4403794958E-03        189.2810     120
   -7.7914954584E-05   -4.4012542446E-03        190.8518     121
   -8.0249660880E-05   -4.3667340792E-03        192.4226     122
   -7.5181209653E-05   -4.3381018818E-03        193.9933     123
   -7.0640137250E-05   -4.3013870123E-03        195.5641     124
   -6.2074202148E-05   -4.2658709894E-03        197.1349     125
   -5.8513393396E-05   -4.2304447346E-03        198.7057     126
   -6.5554739617E-05   -4.1947750655E-03        200.2765     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0.25/Im_Sigma_vs_omega_BDMC_sites32x32.dat <==
 0.78539816339744 -4.406822251912794E-02
 2.35619449019234 -7.591734956468960E-02
 3.92699081698724 -8.225149869185755E-02
 5.49778714378214 -8.006237101814762E-02
 7.06858347057703 -7.474987011270653E-02
 8.63937979737193 -6.912766567538875E-02
 10.2101761241668 -6.293652196690025E-02
 11.7809724509617 -5.773303185118395E-02
 13.3517687777566 -5.301983798817700E-02
 14.9225651045515 -4.901843390469604E-02
 16.4933614313464 -4.522781452083447E-02
 18.0641577581413 -4.224614028636814E-02
 19.6349540849362 -3.950380986260434E-02
 21.2057504117311 -3.695162084955468E-02
 22.7765467385260 -3.448978973340185E-02
 24.3473430653209 -3.288265403743860E-02
 25.9181393921158 -3.073222580520219E-02
 27.4889357189107 -2.924283576578358E-02
 29.0597320457056 -2.760610995417338E-02
 30.6305283725005 -2.650887476994226E-02
 32.2013246992954 -2.542402496028359E-02
 33.7721210260903 -2.437142037017732E-02
 35.3429173528852 -2.322813309853947E-02
 36.9137136796801 -2.223621211414129E-02
 38.4845100064750 -2.153913710745740E-02
 40.0553063332699 -2.058698584738003E-02
 41.6261026600648 -2.000163207194346E-02
 43.1968989868597 -1.905211663746519E-02
 44.7676953136545 -1.855467240337497E-02
 46.3384916404494 -1.781280879333289E-02
 47.9092879672443 -1.738475357145625E-02
 49.4800842940392 -1.685916490134188E-02
 51.0508806208341 -1.643002755935205E-02
 52.6216769476290 -1.587918828495237E-02
 54.1924732744239 -1.539039290368413E-02
 55.7632696012188 -1.509440909829124E-02
 57.3340659280137 -1.459924896170003E-02
 58.9048622548086 -1.432493738103770E-02
 60.4756585816035 -1.378493011332711E-02
 62.0464549083984 -1.357486472538588E-02
 63.6172512351933 -1.314421160488297E-02
 65.1880475619882 -1.293729060875706E-02
 66.7588438887831 -1.261836135946539E-02
 68.3296402155780 -1.240291120079745E-02
 69.9004365423729 -1.207778605610362E-02
 71.4712328691678 -1.178922008498318E-02
 73.0420291959627 -1.163451627900300E-02
 74.6128255227576 -1.132942128342851E-02
 76.1836218495525 -1.117945631189241E-02
 77.7544181763474 -1.082467185719869E-02
 79.3252145031423 -1.072839352963862E-02
 80.8960108299372 -1.044076047178760E-02
 82.4668071567321 -1.032986941335307E-02
 84.0376034835270 -1.011046213495180E-02
 85.6083998103219 -9.990577597316076E-03
 87.1791961371168 -9.773110741549840E-03
 88.7499924639117 -9.584067147957440E-03
 90.3207887907066 -9.493089885898821E-03
 91.8915851175014 -9.285186295800961E-03
 93.4623814442963 -9.195138159021040E-03
 95.0331777710912 -8.940576421512466E-03
 96.6039740978861 -8.898267143897434E-03
 98.1747704246810 -8.688523232343178E-03
 99.7455667514759 -8.626737478616864E-03
 


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0.25/Im_Sigma_vs_omega_BDMC_sites64x64.dat <==
 0.785398E+00 -0.439733E-01
 0.235619E+01 -0.762721E-01
 0.392699E+01 -0.824333E-01
 0.549779E+01 -0.801798E-01
 0.706858E+01 -0.748074E-01
 0.863938E+01 -0.688043E-01
 0.102102E+02 -0.630712E-01
 0.117810E+02 -0.578144E-01
 0.133518E+02 -0.530576E-01
 0.149226E+02 -0.485985E-01
 0.164934E+02 -0.447972E-01
 0.180642E+02 -0.417906E-01
 0.196350E+02 -0.390727E-01
 0.212058E+02 -0.366790E-01
 0.227765E+02 -0.346180E-01
 0.243473E+02 -0.329755E-01
 0.259181E+02 -0.311419E-01
 0.274889E+02 -0.299375E-01
 0.290597E+02 -0.280186E-01
 0.306305E+02 -0.268874E-01
 0.322013E+02 -0.250437E-01
 0.337721E+02 -0.244109E-01
 0.353429E+02 -0.230331E-01
 0.369137E+02 -0.225075E-01
 0.384845E+02 -0.216530E-01
 0.400553E+02 -0.208080E-01
 0.416261E+02 -0.199909E-01
 0.431969E+02 -0.192758E-01
 0.447677E+02 -0.188150E-01
 0.463385E+02 -0.180907E-01
 0.479093E+02 -0.176403E-01
 0.494801E+02 -0.167332E-01
 0.510509E+02 -0.164466E-01
 0.526217E+02 -0.157838E-01
 0.541925E+02 -0.155912E-01
 0.557633E+02 -0.152285E-01
 0.573341E+02 -0.147881E-01
 0.589049E+02 -0.143228E-01
 0.604757E+02 -0.139393E-01
 0.620465E+02 -0.137094E-01
 0.636173E+02 -0.133463E-01
 0.651880E+02 -0.131227E-01
 0.667588E+02 -0.125742E-01
 0.683296E+02 -0.124055E-01
 0.699004E+02 -0.120229E-01
 0.714712E+02 -0.119345E-01
 0.730420E+02 -0.117580E-01
 0.746128E+02 -0.114885E-01
 0.761836E+02 -0.111858E-01
 0.777544E+02 -0.109427E-01
 0.793252E+02 -0.108103E-01
 0.808960E+02 -0.105976E-01
 0.824668E+02 -0.104735E-01
 0.840376E+02 -0.100990E-01
 0.856084E+02 -0.998635E-02
 0.871792E+02 -0.973871E-02
 0.887500E+02 -0.969456E-02
 0.903208E+02 -0.960401E-02
 0.918916E+02 -0.942201E-02
 0.934624E+02 -0.920655E-02
 0.950332E+02 -0.903617E-02
 0.966040E+02 -0.895291E-02
 0.981748E+02 -0.881576E-02
 0.997456E+02 -0.874320E-02


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0.5/D_DCA <==
0.6 0.057715497075 0.0


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0.5/D_DCA_size20.0 <==
0.599890946878 6.62810063822e-05 -1.67994844989 0.0579390682529 3.14842328011e-06


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0.5/D_DCA_size32.0 <==
0.599866817526 8.29281191618e-05 -1.68013552955 0.0578552290612 4.05515134243e-06


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0.5/D_DiagMC_GGam <==
0.6000    0.0009    -1.6804    0.0008    0.0578    0.0003


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0.5/E_DCA <==
0.6 -1.16673120605 -0.0116673120605


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0.5/E_DCA_size20.0 <==
0.599890946878 6.62810063822e-05 -1.67994844989 -1.16639946954 0.000603965707268


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0.5/E_DCA_size32.0 <==
0.599866817526 8.29281191618e-05 -1.68013552955 -1.16673120605 0.000596692888126


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0.5/E_DiagMC_GGam <==
0.6000    0.0009    -1.6804    0.0008    -1.1676    0.0004


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0.5/GGam.Sig_local_w_O1n0.600T0.500U2.0 <==
   -5.2624902805E-02   -5.5334324776E-02          1.5708       0
   -3.5319214038E-02   -6.6749680726E-02          4.7124       1
   -2.2702006780E-02   -5.9643500509E-02          7.8540       2
   -1.5096256594E-02   -5.0848104615E-02         10.9956       3
   -1.0513292584E-02   -4.3386900209E-02         14.1372       4
   -7.6445851668E-03   -3.7457890610E-02         17.2788       5
   -5.7695972484E-03   -3.2781862856E-02         20.4204       6
   -4.4898740090E-03   -2.9045458880E-02         23.5619       7
   -3.5765228943E-03   -2.6031940439E-02         26.7035       8
   -2.9119902108E-03   -2.3555484483E-02         29.8451       9
   -2.4150915814E-03   -2.1487743595E-02         32.9867      10
   -2.0341866110E-03   -1.9741899011E-02         36.1283      11
   -1.7374341720E-03   -1.8248627335E-02         39.2699      12
   -1.4994846701E-03   -1.6964122322E-02         42.4115      13
   -1.3073562481E-03   -1.5847433294E-02         45.5531      14
   -1.1506636537E-03   -1.4864925724E-02         48.6947      15
   -1.0184678922E-03   -1.3991998673E-02         51.8363      16
   -9.0612360484E-04   -1.3216443286E-02         54.9779      17
   -8.1131701820E-04   -1.2521857208E-02         58.1195      18
   -7.3155522173E-04   -1.1893089448E-02         61.2611      19
   -6.6488285361E-04   -1.1324915685E-02         64.4026      20
   -6.0897109233E-04   -1.0806935066E-02         67.5442      21
   -5.5718277015E-04   -1.0333776331E-02         70.6858      22
   -5.0890560709E-04   -9.9028815801E-03         73.8274      23
   -4.6852787260E-04   -9.5087765096E-03         76.9690      24
   -4.3395777122E-04   -9.1411162415E-03         80.1106      25
   -3.9954594440E-04   -8.8048069509E-03         83.2522      26
   -3.7359535592E-04   -8.4880433024E-03         86.3938      27
   -3.4895416226E-04   -8.1949175887E-03         89.5354      28
   -3.2555595226E-04   -7.9199350529E-03         92.6770      29
   -3.0430708287E-04   -7.6651602445E-03         95.8186      30
   -2.9222079208E-04   -7.4195049097E-03         98.9602      31
   -2.6772595387E-04   -7.1908558390E-03        102.1018      32
   -2.5369576072E-04   -6.9750284718E-03        105.2434      33
   -2.3991849082E-04   -6.7784599377E-03        108.3849      34
   -2.2420420852E-04   -6.5900053788E-03        111.5265      35
   -2.1035849411E-04   -6.4144636869E-03        114.6681      36
   -2.0098321417E-04   -6.2424917700E-03        117.8097      37
   -1.8913026231E-04   -6.0802969304E-03        120.9513      38
   -1.7852754707E-04   -5.9269414602E-03        124.0929      39
   -1.7257387376E-04   -5.7831456453E-03        127.2345      40
   -1.6543545114E-04   -5.6421589084E-03        130.3761      41
   -1.5443088075E-04   -5.5075449120E-03        133.5177      42
   -1.4584376243E-04   -5.3786429296E-03        136.6593      43
   -1.3701919487E-04   -5.2608045332E-03        139.8009      44
   -1.3266310669E-04   -5.1505179046E-03        142.9425      45
   -1.2941221376E-04   -5.0401647558E-03        146.0841      46
   -1.2732131620E-04   -4.9328478296E-03        149.2257      47
   -1.1999543664E-04   -4.8318879496E-03        152.3672      48
   -1.2047048863E-04   -4.7389539489E-03        155.5088      49
   -1.1688800872E-04   -4.6428059446E-03        158.6504      50
   -1.1192525815E-04   -4.5524111631E-03        161.7920      51
   -1.0729087923E-04   -4.4710594605E-03        164.9336      52
   -1.0263508734E-04   -4.3845051993E-03        168.0752      53
   -9.3520355989E-05   -4.3069492213E-03        171.2168      54
   -9.4750750077E-05   -4.2303825681E-03        174.3584      55
   -9.0231987848E-05   -4.1505449046E-03        177.5000      56
   -8.3956123736E-05   -4.0807495448E-03        180.6416      57
   -8.1864479058E-05   -4.0123165319E-03        183.7832      58
   -8.0423332552E-05   -3.9422588213E-03        186.9248      59
   -7.8388027986E-05   -3.8791522615E-03        190.0664      60
   -7.4728928491E-05   -3.8171639556E-03        193.2079      61
   -6.6909142749E-05   -3.7523502257E-03        196.3495      62
   -6.4991543471E-05   -3.6962322320E-03        199.4911      63
   -6.7432687571E-05   -3.6402317200E-03        202.6327      64
   -6.6937394282E-05   -3.5818771968E-03        205.7743      65
   -6.0200936049E-05   -3.5304072145E-03        208.9159      66
   -6.1238738681E-05   -3.4779788799E-03        212.0575      67
   -6.0521630003E-05   -3.4259834753E-03        215.1991      68
   -5.4464216741E-05   -3.3778977660E-03        218.3407      69
   -5.4637437392E-05   -3.3278014912E-03        221.4823      70
   -5.0657938574E-05   -3.2759365707E-03        224.6239      71
   -4.7387764064E-05   -3.2330257459E-03        227.7655      72
   -5.1339096138E-05   -3.1903247675E-03        230.9071      73
   -5.4003433113E-05   -3.1478148027E-03        234.0487      74
   -5.4837056085E-05   -3.1054233622E-03        237.1902      75
   -4.9130185422E-05   -3.0653481852E-03        240.3318      76
   -4.4861186064E-05   -3.0280786984E-03        243.4734      77
   -4.1572642236E-05   -2.9916839887E-03        246.6150      78
   -4.1528781265E-05   -2.9548380378E-03        249.7566      79
   -4.0751576581E-05   -2.9139639858E-03        252.8982      80
   -3.6686593023E-05   -2.8792988034E-03        256.0398      81
   -4.1540476085E-05   -2.8451495323E-03        259.1814      82
   -4.3429011150E-05   -2.8093715531E-03        262.3230      83
   -4.0272141979E-05   -2.7749838539E-03        265.4646      84
   -3.6983671532E-05   -2.7446615585E-03        268.6062      85
   -3.7855130923E-05   -2.7122207058E-03        271.7478      86
   -3.1417742215E-05   -2.6824288631E-03        274.8894      87
   -3.2326873944E-05   -2.6551190469E-03        278.0309      88
   -3.4029831002E-05   -2.6240498074E-03        281.1725      89
   -2.9562963805E-05   -2.5937223317E-03        284.3141      90
   -3.1413387606E-05   -2.5690125562E-03        287.4557      91
   -2.7646718672E-05   -2.5385847960E-03        290.5973      92
   -2.7794194764E-05   -2.5122343758E-03        293.7389      93
   -3.0276491454E-05   -2.4836557488E-03        296.8805      94
   -2.7513799405E-05   -2.4535092698E-03        300.0221      95
   -2.7657220841E-05   -2.4316365280E-03        303.1637      96
   -3.1394950984E-05   -2.4052749055E-03        306.3053      97
   -2.7809806875E-05   -2.3812003076E-03        309.4469      98
   -2.5852629689E-05   -2.3617073902E-03        312.5885      99
   -2.3250069321E-05   -2.3448393126E-03        315.7301     100
   -2.3734866434E-05   -2.3179090958E-03        318.8717     101
   -2.3463674059E-05   -2.2939434823E-03        322.0132     102
   -2.3131176165E-05   -2.2705449581E-03        325.1548     103
   -2.4416486329E-05   -2.2487458882E-03        328.2964     104
   -2.5035515477E-05   -2.2252534677E-03        331.4380     105
   -2.3716207743E-05   -2.2078697916E-03        334.5796     106
   -2.6605906323E-05   -2.1855678981E-03        337.7212     107
   -2.4493876376E-05   -2.1647263690E-03        340.8628     108
   -2.4948197446E-05   -2.1451534201E-03        344.0044     109
   -2.3384138833E-05   -2.1217115921E-03        347.1460     110
   -2.2146529059E-05   -2.1064160078E-03        350.2876     111
   -2.3244730161E-05   -2.0859784941E-03        353.4292     112
   -2.2691763892E-05   -2.0708167782E-03        356.5708     113
   -1.8805170215E-05   -2.0550487466E-03        359.7124     114
   -1.8932012829E-05   -2.0424473466E-03        362.8540     115
   -2.0176892755E-05   -2.0210827705E-03        365.9955     116
   -1.5818421782E-05   -1.9992055200E-03        369.1371     117
   -1.6130086405E-05   -1.9827895621E-03        372.2787     118
   -1.8582212484E-05   -1.9635159045E-03        375.4203     119
   -1.9845893536E-05   -1.9462667944E-03        378.5619     120
   -1.6798983769E-05   -1.9335281094E-03        381.7035     121
   -1.8403581325E-05   -1.9176443830E-03        384.8451     122
   -1.7135998145E-05   -1.8985255644E-03        387.9867     123
   -1.6977426446E-05   -1.8878119211E-03        391.1283     124
   -1.9601853935E-05   -1.8716609763E-03        394.2699     125
   -1.6129391148E-05   -1.8569862214E-03        397.4115     126
   -1.7298248391E-05   -1.8453891606E-03        400.5531     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0.5/GGam.Sig_local_w_O3n0.600T0.500U2.0 <==
   -6.5262732424E-02   -7.0162119762E-02          1.5708       0
   -4.2345065826E-02   -8.0012718459E-02          4.7124       1
   -2.6411842516E-02   -6.9687262399E-02          7.8540       2
   -1.7192172175E-02   -5.8543741067E-02         10.9956       3
   -1.1796597873E-02   -4.9497207272E-02         14.1372       4
   -8.4982789147E-03   -4.2482460456E-02         17.2788       5
   -6.3666866899E-03   -3.7029781641E-02         20.4204       6
   -4.9235536449E-03   -3.2721312592E-02         23.5619       7
   -3.9125984307E-03   -2.9262534341E-02         26.7035       8
   -3.1751111189E-03   -2.6443117937E-02         29.8451       9
   -2.6292410688E-03   -2.4098736466E-02         32.9867      10
   -2.2100533095E-03   -2.2125576471E-02         36.1283      11
   -1.8822738785E-03   -2.0437641131E-02         39.2699      12
   -1.6177624838E-03   -1.8984719991E-02         42.4115      13
   -1.4024655451E-03   -1.7727765344E-02         45.5531      14
   -1.2352883808E-03   -1.6621487773E-02         48.6947      15
   -1.0908274551E-03   -1.5639346418E-02         51.8363      16
   -9.7079098578E-04   -1.4773788724E-02         54.9779      17
   -8.7157204300E-04   -1.3992545177E-02         58.1195      18
   -7.8083540509E-04   -1.3282719942E-02         61.2611      19
   -7.0636339445E-04   -1.2648699637E-02         64.4026      20
   -6.4526072217E-04   -1.2060510970E-02         67.5442      21
   -5.9117486141E-04   -1.1539862689E-02         70.6858      22
   -5.4110070924E-04   -1.1059105154E-02         73.8274      23
   -4.9767879749E-04   -1.0616702621E-02         76.9690      24
   -4.6928338604E-04   -1.0204236522E-02         80.1106      25
   -4.3207966788E-04   -9.8278813190E-03         83.2522      26
   -4.0437954850E-04   -9.4716800212E-03         86.3938      27
   -3.7039559973E-04   -9.1336488796E-03         89.5354      28
   -3.4203322348E-04   -8.8344377528E-03         92.6770      29
   -3.2833887799E-04   -8.5432932897E-03         95.8186      30
   -3.0652369546E-04   -8.2754253858E-03         98.9602      31
   -2.8826688654E-04   -8.0178540850E-03        102.1018      32
   -2.6598056219E-04   -7.7842267384E-03        105.2434      33
   -2.5801190631E-04   -7.5626348642E-03        108.3849      34
   -2.4711590579E-04   -7.3465728188E-03        111.5265      35
   -2.3378885337E-04   -7.1461280928E-03        114.6681      36
   -2.2319435215E-04   -6.9506846416E-03        117.8097      37
   -2.0673746914E-04   -6.7733801874E-03        120.9513      38
   -1.9843921964E-04   -6.6020667485E-03        124.0929      39
   -1.8254523752E-04   -6.4462661973E-03        127.2345      40
   -1.8027397535E-04   -6.2907122166E-03        130.3761      41
   -1.7010010728E-04   -6.1425482737E-03        133.5177      42
   -1.5765631533E-04   -6.0072299969E-03        136.6593      43
   -1.4970871262E-04   -5.8751572395E-03        139.8009      44
   -1.4546610905E-04   -5.7430231849E-03        142.9425      45
   -1.3570272372E-04   -5.6180322803E-03        146.0841      46
   -1.2824111069E-04   -5.4982941194E-03        149.2257      47
   -1.2853992068E-04   -5.3862742235E-03        152.3672      48
   -1.2356052367E-04   -5.2738599923E-03        155.5088      49
   -1.1602090287E-04   -5.1659134770E-03        158.6504      50
   -1.0968067022E-04   -5.0660392381E-03        161.7920      51
   -1.0686205079E-04   -4.9709952421E-03        164.9336      52
   -1.0942763812E-04   -4.8854653259E-03        168.0752      53
   -1.1107013226E-04   -4.8000827882E-03        171.2168      54
   -1.0210852216E-04   -4.7140591616E-03        174.3584      55
   -9.5879071280E-05   -4.6275910971E-03        177.5000      56
   -8.9055337184E-05   -4.5520256868E-03        180.6416      57
   -8.6432166152E-05   -4.4745697385E-03        183.7832      58
   -8.4069714855E-05   -4.3934134129E-03        186.9248      59
   -8.6225881246E-05   -4.3173867827E-03        190.0664      60
   -8.4523355165E-05   -4.2541609658E-03        193.2079      61
   -8.3717928818E-05   -4.1928334406E-03        196.3495      62
   -7.7271195185E-05   -4.1194866420E-03        199.4911      63
   -7.6031747260E-05   -4.0576049428E-03        202.6327      64
   -6.5643944415E-05   -3.9942238490E-03        205.7743      65
   -5.9753813862E-05   -3.9356181321E-03        208.9159      66
   -6.6297298227E-05   -3.8763359279E-03        212.0575      67
   -6.4429683140E-05   -3.8198090714E-03        215.1991      68
   -6.5026335059E-05   -3.7645930214E-03        218.3407      69
   -6.0505711525E-05   -3.7065219400E-03        221.4823      70
   -6.0000214242E-05   -3.6543587217E-03        224.6239      71
   -6.0373359223E-05   -3.6042126982E-03        227.7655      72
   -5.4147979933E-05   -3.5586915083E-03        230.9071      73
   -5.3755712015E-05   -3.5149892641E-03        234.0487      74
   -5.1045215988E-05   -3.4655802381E-03        237.1902      75
   -4.8951400796E-05   -3.4264793138E-03        240.3318      76
   -4.5910996881E-05   -3.3894214996E-03        243.4734      77
   -4.7870229292E-05   -3.3466101328E-03        246.6150      78
   -4.7810583649E-05   -3.3001597386E-03        249.7566      79
   -3.7764465509E-05   -3.2551665573E-03        252.8982      80
   -4.0987424344E-05   -3.2118152144E-03        256.0398      81
   -4.2759997695E-05   -3.1699909294E-03        259.1814      82
   -4.2548042154E-05   -3.1372193499E-03        262.3230      83
   -4.8627433843E-05   -3.0938109029E-03        265.4646      84
   -3.8403853006E-05   -3.0606070821E-03        268.6062      85
   -4.1631458663E-05   -3.0310452536E-03        271.7478      86
   -3.7927299845E-05   -2.9938348231E-03        274.8894      87
   -4.1622041770E-05   -2.9589083802E-03        278.0309      88
   -4.0703306184E-05   -2.9253725623E-03        281.1725      89
   -3.3734897049E-05   -2.8917325821E-03        284.3141      90
   -3.2107188961E-05   -2.8573306804E-03        287.4557      91
   -3.2663101691E-05   -2.8274633895E-03        290.5973      92
   -3.7517825658E-05   -2.7941775617E-03        293.7389      93
   -4.0732367878E-05   -2.7637908030E-03        296.8805      94
   -3.7540967230E-05   -2.7345730506E-03        300.0221      95
   -3.1890248803E-05   -2.7077701680E-03        303.1637      96
   -2.8399275892E-05   -2.6785062034E-03        306.3053      97
   -2.6638831252E-05   -2.6482227650E-03        309.4469      98
   -2.8009131123E-05   -2.6288658108E-03        312.5885      99
   -2.5778225287E-05   -2.6046988979E-03        315.7301     100
   -2.0850548735E-05   -2.5790024970E-03        318.8717     101
   -2.1509935776E-05   -2.5503626199E-03        322.0132     102
   -2.0929664990E-05   -2.5264892048E-03        325.1548     103
   -2.3885952029E-05   -2.5082038405E-03        328.2964     104
   -2.2006411095E-05   -2.4816986267E-03        331.4380     105
   -2.2713153040E-05   -2.4584611592E-03        334.5796     106
   -2.7718382249E-05   -2.4391527242E-03        337.7212     107
   -2.0780391002E-05   -2.4156893152E-03        340.8628     108
   -2.0854935621E-05   -2.3910974188E-03        344.0044     109
   -1.9188993304E-05   -2.3680348321E-03        347.1460     110
   -2.5667118493E-05   -2.3553471621E-03        350.2876     111
   -2.7353628885E-05   -2.3328356955E-03        353.4292     112
   -2.2273313374E-05   -2.3058192125E-03        356.5708     113
   -1.7222522179E-05   -2.2882836239E-03        359.7124     114
   -1.7736349308E-05   -2.2703103149E-03        362.8540     115
   -2.0535336574E-05   -2.2549659627E-03        365.9955     116
   -1.8547052989E-05   -2.2287022502E-03        369.1371     117
   -1.5912604717E-05   -2.2100056433E-03        372.2787     118
   -1.8845947928E-05   -2.1992540648E-03        375.4203     119
   -1.4731573072E-05   -2.1796423797E-03        378.5619     120
   -1.8624171481E-05   -2.1601158779E-03        381.7035     121
   -2.0148891923E-05   -2.1441163496E-03        384.8451     122
   -1.4650397495E-05   -2.1297370446E-03        387.9867     123
   -1.6337790698E-05   -2.1073882008E-03        391.1283     124
   -1.3584553034E-05   -2.0854361538E-03        394.2699     125
   -1.0833424719E-05   -2.0682716281E-03        397.4115     126
   -1.2328885030E-05   -2.0560387663E-03        400.5531     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0.5/GGam.Sig_local_w_O4n0.600T0.500U2.0 <==
   -6.8226075849E-02   -7.6734874224E-02          1.5708       0
   -4.3501862475E-02   -8.4659468455E-02          4.7124       1
   -2.6916571944E-02   -7.2823411635E-02          7.8540       2
   -1.7441959867E-02   -6.0814952424E-02         10.9956       3
   -1.1941082488E-02   -5.1250782674E-02         14.1372       4
   -8.5873500852E-03   -4.3898979098E-02         17.2788       5
   -6.4300272712E-03   -3.8215846697E-02         20.4204       6
   -4.9711441473E-03   -3.3737158725E-02         23.5619       7
   -3.9509433436E-03   -3.0160764938E-02         26.7035       8
   -3.2051920858E-03   -2.7231047303E-02         29.8451       9
   -2.6553474468E-03   -2.4818300717E-02         32.9867      10
   -2.2360881334E-03   -2.2772936676E-02         36.1283      11
   -1.8969487003E-03   -2.1037199386E-02         39.2699      12
   -1.6317742168E-03   -1.9538226049E-02         42.4115      13
   -1.4140882169E-03   -1.8235703154E-02         45.5531      14
   -1.2417591439E-03   -1.7093415284E-02         48.6947      15
   -1.1005181270E-03   -1.6087092762E-02         51.8363      16
   -9.8352796232E-04   -1.5191089900E-02         54.9779      17
   -8.8751708486E-04   -1.4389981542E-02         58.1195      18
   -7.9790021696E-04   -1.3669605617E-02         61.2611      19
   -7.2476229254E-04   -1.3017777972E-02         64.4026      20
   -6.6022349894E-04   -1.2425541607E-02         67.5442      21
   -5.9627767526E-04   -1.1880845202E-02         70.6858      22
   -5.4126864538E-04   -1.1383318503E-02         73.8274      23
   -5.0251763036E-04   -1.0920668551E-02         76.9690      24
   -4.6543727421E-04   -1.0492634733E-02         80.1106      25
   -4.3192673525E-04   -1.0103040619E-02         83.2522      26
   -3.9990159624E-04   -9.7390509429E-03         86.3938      27
   -3.7622670351E-04   -9.3899442630E-03         89.5354      28
   -3.4901044330E-04   -9.0732795575E-03         92.6770      29
   -3.2242656975E-04   -8.7867720784E-03         95.8186      30
   -3.0854487732E-04   -8.5093829678E-03         98.9602      31
   -2.8645744871E-04   -8.2496110503E-03        102.1018      32
   -2.7028282991E-04   -8.0030870998E-03        105.2434      33
   -2.5886126989E-04   -7.7717369490E-03        108.3849      34
   -2.4974911255E-04   -7.5484600268E-03        111.5265      35
   -2.3000718857E-04   -7.3468539211E-03        114.6681      36
   -2.2375922451E-04   -7.1534778839E-03        117.8097      37
   -2.0050232016E-04   -6.9712172697E-03        120.9513      38
   -1.9144316490E-04   -6.7970133124E-03        124.0929      39
   -1.8429857748E-04   -6.6290170327E-03        127.2345      40
   -1.7801858995E-04   -6.4690436040E-03        130.3761      41
   -1.6799486055E-04   -6.3215723072E-03        133.5177      42
   -1.6281401240E-04   -6.1759314435E-03        136.6593      43
   -1.5906743783E-04   -6.0378217209E-03        139.8009      44
   -1.5292012201E-04   -5.9065948366E-03        142.9425      45
   -1.3510207588E-04   -5.7822991878E-03        146.0841      46
   -1.2812902503E-04   -5.6559476472E-03        149.2257      47
   -1.2424584696E-04   -5.5420678331E-03        152.3672      48
   -1.2277264515E-04   -5.4259257073E-03        155.5088      49
   -1.1419562388E-04   -5.3192225111E-03        158.6504      50
   -1.0372975706E-04   -5.2087799542E-03        161.7920      51
   -1.0314505987E-04   -5.1129079864E-03        164.9336      52
   -1.0831598038E-04   -5.0185078298E-03        168.0752      53
   -1.0588882082E-04   -4.9262389316E-03        171.2168      54
   -9.9260971972E-05   -4.8403263513E-03        174.3584      55
   -9.2594371720E-05   -4.7594993558E-03        177.5000      56
   -8.6966169874E-05   -4.6780856738E-03        180.6416      57
   -7.9449820058E-05   -4.5978630007E-03        183.7832      58
   -7.0506924177E-05   -4.5156481477E-03        186.9248      59
   -6.6361243893E-05   -4.4479544115E-03        190.0664      60
   -7.0181083707E-05   -4.3803135656E-03        193.2079      61
   -7.3136871472E-05   -4.3123362092E-03        196.3495      62
   -7.5151697156E-05   -4.2370715146E-03        199.4911      63
   -6.9072759682E-05   -4.1703407420E-03        202.6327      64
   -6.6261705999E-05   -4.1081268143E-03        205.7743      65
   -6.7089097078E-05   -4.0465045205E-03        208.9159      66
   -6.8811575498E-05   -3.9862753826E-03        212.0575      67
   -7.0057445980E-05   -3.9207546141E-03        215.1991      68
   -5.9480775195E-05   -3.8699818370E-03        218.3407      69
   -5.8064104303E-05   -3.8184605912E-03        221.4823      70
   -5.4924239528E-05   -3.7555329958E-03        224.6239      71
   -5.6567746848E-05   -3.7101661811E-03        227.7655      72
   -5.2985407076E-05   -3.6568744997E-03        230.9071      73
   -5.5317655345E-05   -3.6008584863E-03        234.0487      74
   -5.9544343237E-05   -3.5587456085E-03        237.1902      75
   -5.4051796768E-05   -3.5157242598E-03        240.3318      76
   -5.0532772828E-05   -3.4711713888E-03        243.4734      77
   -5.1219804980E-05   -3.4349387066E-03        246.6150      78
   -5.2999676182E-05   -3.3875868005E-03        249.7566      79
   -4.7519176345E-05   -3.3452375286E-03        252.8982      80
   -4.6243899803E-05   -3.2982629809E-03        256.0398      81
   -4.2984709771E-05   -3.2594062808E-03        259.1814      82
   -4.2853302219E-05   -3.2273617591E-03        262.3230      83
   -3.8290639338E-05   -3.1796520001E-03        265.4646      84
   -3.9950448419E-05   -3.1460605051E-03        268.6062      85
   -4.5415300135E-05   -3.1059491321E-03        271.7478      86
   -4.6009607743E-05   -3.0722342567E-03        274.8894      87
   -4.2047771497E-05   -3.0364981566E-03        278.0309      88
   -4.0624530584E-05   -3.0002828935E-03        281.1725      89
   -3.2847012222E-05   -2.9653769146E-03        284.3141      90
   -3.0283384229E-05   -2.9389023341E-03        287.4557      91
   -3.4012721021E-05   -2.9072772218E-03        290.5973      92
   -2.6028066194E-05   -2.8695849157E-03        293.7389      93
   -3.6720507309E-05   -2.8425316199E-03        296.8805      94
   -3.6787463794E-05   -2.8113527997E-03        300.0221      95
   -2.9535505310E-05   -2.7806052031E-03        303.1637      96
   -3.5440155190E-05   -2.7578548069E-03        306.3053      97
   -2.7851518514E-05   -2.7314694712E-03        309.4469      98
   -2.0909522808E-05   -2.7028476566E-03        312.5885      99
   -2.4963545074E-05   -2.6811913785E-03        315.7301     100
   -3.3038777881E-05   -2.6532559027E-03        318.8717     101
   -2.3565926027E-05   -2.6203533020E-03        322.0132     102
   -2.9345186877E-05   -2.5965726062E-03        325.1548     103
   -3.6082426569E-05   -2.5723151266E-03        328.2964     104
   -3.5004825637E-05   -2.5464246946E-03        331.4380     105
   -3.2983471726E-05   -2.5231972647E-03        334.5796     106
   -2.4086676108E-05   -2.4982610525E-03        337.7212     107
   -2.2777162651E-05   -2.4752885003E-03        340.8628     108
   -2.2104711425E-05   -2.4498171182E-03        344.0044     109
   -2.0295762694E-05   -2.4284970879E-03        347.1460     110
   -1.6319003675E-05   -2.4072124084E-03        350.2876     111
   -1.3746787159E-05   -2.3802570854E-03        353.4292     112
   -1.2707103699E-05   -2.3629939210E-03        356.5708     113
   -1.8924610754E-05   -2.3469552966E-03        359.7124     114
   -1.9050214749E-05   -2.3260775420E-03        362.8540     115
   -2.1736511195E-05   -2.3078721421E-03        365.9955     116
   -2.5280638556E-05   -2.2848464079E-03        369.1371     117
   -1.8890407828E-05   -2.2685163070E-03        372.2787     118
   -1.8400328534E-05   -2.2605946577E-03        375.4203     119
   -1.7815605279E-05   -2.2313111050E-03        378.5619     120
   -1.0238579229E-05   -2.2122370618E-03        381.7035     121
   -1.3174552113E-05   -2.2023198232E-03        384.8451     122
   -1.5572553410E-05   -2.1871062920E-03        387.9867     123
   -1.8807629964E-05   -2.1682387345E-03        391.1283     124
   -2.1480888168E-05   -2.1520757647E-03        394.2699     125
   -2.3497147743E-05   -2.1324994051E-03        397.4115     126
   -2.4198746337E-05   -2.1106561267E-03        400.5531     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0.5/GGam.Sig_local_w_O5n0.600T0.500U2.0 <==
   -6.9216002433E-02   -7.7759519213E-02          1.5708       0
   -4.3789023343E-02   -8.5458215973E-02          4.7124       1
   -2.6884870498E-02   -7.3255109618E-02          7.8540       2
   -1.7343226104E-02   -6.1025209594E-02         10.9956       3
   -1.1835699839E-02   -5.1333424398E-02         14.1372       4
   -8.4923617603E-03   -4.3920282641E-02         17.2788       5
   -6.3455363963E-03   -3.8204422361E-02         20.4204       6
   -4.9073357610E-03   -3.3719580752E-02         23.5619       7
   -3.8983952991E-03   -3.0129063269E-02         26.7035       8
   -3.1622228859E-03   -2.7204976575E-02         29.8451       9
   -2.6117521640E-03   -2.4770984912E-02         32.9867      10
   -2.2002186341E-03   -2.2726802972E-02         36.1283      11
   -1.8685656981E-03   -2.0991304433E-02         39.2699      12
   -1.6064526047E-03   -1.9496350439E-02         42.4115      13
   -1.3929956470E-03   -1.8189844288E-02         45.5531      14
   -1.2269155375E-03   -1.7055546346E-02         48.6947      15
   -1.0881965750E-03   -1.6049745522E-02         51.8363      16
   -9.7162609822E-04   -1.5159846504E-02         54.9779      17
   -8.7072899232E-04   -1.4360364323E-02         58.1195      18
   -7.8536668389E-04   -1.3636259550E-02         61.2611      19
   -7.0711132693E-04   -1.2984314530E-02         64.4026      20
   -6.4994481736E-04   -1.2383245655E-02         67.5442      21
   -5.9051021800E-04   -1.1838782761E-02         70.6858      22
   -5.4397655256E-04   -1.1347249681E-02         73.8274      23
   -5.0049011358E-04   -1.0889737114E-02         76.9690      24
   -4.6208758985E-04   -1.0464935112E-02         80.1106      25
   -4.2700727621E-04   -1.0073801405E-02         83.2522      26
   -3.9952463363E-04   -9.7114984242E-03         86.3938      27
   -3.6738401361E-04   -9.3720107168E-03         89.5354      28
   -3.4508310048E-04   -9.0606266392E-03         92.6770      29
   -3.1750256362E-04   -8.7674816071E-03         95.8186      30
   -3.0467283736E-04   -8.4873132252E-03         98.9602      31
   -2.8556195341E-04   -8.2337315786E-03        102.1018      32
   -2.5944067300E-04   -7.9861350756E-03        105.2434      33
   -2.4836105787E-04   -7.7556168605E-03        108.3849      34
   -2.3848832894E-04   -7.5387912775E-03        111.5265      35
   -2.1211155151E-04   -7.3267018561E-03        114.6681      36
   -2.0673586706E-04   -7.1325467999E-03        117.8097      37
   -1.9663786140E-04   -6.9425725996E-03        120.9513      38
   -1.7682540131E-04   -6.7734923374E-03        124.0929      39
   -1.7235573966E-04   -6.6140699267E-03        127.2345      40
   -1.6608200133E-04   -6.4601448155E-03        130.3761      41
   -1.6612855060E-04   -6.3106357754E-03        133.5177      42
   -1.6011026277E-04   -6.1630706369E-03        136.6593      43
   -1.4717918993E-04   -6.0205537927E-03        139.8009      44
   -1.3632756400E-04   -5.8907506146E-03        142.9425      45
   -1.3713236975E-04   -5.7635479713E-03        146.0841      46
   -1.2966222268E-04   -5.6418248016E-03        149.2257      47
   -1.2631683150E-04   -5.5246152045E-03        152.3672      48
   -1.2012587404E-04   -5.4104945163E-03        155.5088      49
   -1.1764738482E-04   -5.3030716834E-03        158.6504      50
   -1.1086739405E-04   -5.2099617308E-03        161.7920      51
   -1.1164988928E-04   -5.1116276294E-03        164.9336      52
   -1.1754279049E-04   -5.0157695198E-03        168.0752      53
   -1.0208038092E-04   -4.9213598484E-03        171.2168      54
   -8.8713604181E-05   -4.8263348554E-03        174.3584      55
   -8.6416267375E-05   -4.7422362939E-03        177.5000      56
   -8.1791266427E-05   -4.6634451764E-03        180.6416      57
   -8.1029682001E-05   -4.5859303355E-03        183.7832      58
   -7.8479557975E-05   -4.5178736288E-03        186.9248      59
   -7.8397396250E-05   -4.4278862282E-03        190.0664      60
   -7.2237455540E-05   -4.3577192343E-03        193.2079      61
   -7.2728010105E-05   -4.2997458644E-03        196.3495      62
   -7.3754863815E-05   -4.2252393926E-03        199.4911      63
   -7.5377636282E-05   -4.1698487792E-03        202.6327      64
   -7.0201213208E-05   -4.0962235668E-03        205.7743      65
   -7.1086570259E-05   -4.0321999250E-03        208.9159      66
   -7.1492273956E-05   -3.9687590484E-03        212.0575      67
   -6.6060392886E-05   -3.9175966892E-03        215.1991      68
   -6.3438911944E-05   -3.8533347956E-03        218.3407      69
   -6.4750626202E-05   -3.7954245176E-03        221.4823      70
   -6.7713129383E-05   -3.7518303849E-03        224.6239      71
   -7.1942182433E-05   -3.6919077724E-03        227.7655      72
   -6.2564366694E-05   -3.6456980509E-03        230.9071      73
   -6.8575328304E-05   -3.6010519233E-03        234.0487      74
   -6.0971745304E-05   -3.5615062521E-03        237.1902      75
   -5.0349377955E-05   -3.5154175173E-03        240.3318      76
   -4.6325994945E-05   -3.4752359570E-03        243.4734      77
   -4.5360749883E-05   -3.4257498089E-03        246.6150      78
   -4.3650405975E-05   -3.3819666993E-03        249.7566      79
   -4.4911075905E-05   -3.3349430951E-03        252.8982      80
   -5.0121781819E-05   -3.2845970513E-03        256.0398      81
   -4.4110058431E-05   -3.2484034890E-03        259.1814      82
   -5.0202559900E-05   -3.2192324193E-03        262.3230      83
   -4.4575084633E-05   -3.1781415261E-03        265.4646      84
   -4.3032480077E-05   -3.1338866497E-03        268.6062      85
   -4.2642895008E-05   -3.1050448435E-03        271.7478      86
   -4.1839391598E-05   -3.0686645973E-03        274.8894      87
   -4.0904580550E-05   -3.0341652232E-03        278.0309      88
   -3.2080331573E-05   -3.0046156238E-03        281.1725      89
   -3.4924565617E-05   -2.9751447655E-03        284.3141      90
   -3.2540138472E-05   -2.9431454256E-03        287.4557      91
   -2.6604750994E-05   -2.9077573419E-03        290.5973      92
   -2.5985021527E-05   -2.8764050323E-03        293.7389      93
   -3.8381134427E-05   -2.8553702464E-03        296.8805      94
   -2.7865964602E-05   -2.8224180926E-03        300.0221      95
   -2.2307398304E-05   -2.7876550252E-03        303.1637      96
   -1.9167321277E-05   -2.7619064877E-03        306.3053      97
   -1.8311554594E-05   -2.7312421012E-03        309.4469      98
   -1.8152536271E-05   -2.7039917880E-03        312.5885      99
   -1.6537677195E-05   -2.6754427472E-03        315.7301     100
   -1.4599762909E-05   -2.6464721554E-03        318.8717     101
   -1.7502937729E-05   -2.6179731158E-03        322.0132     102
   -1.3671718754E-05   -2.5917193480E-03        325.1548     103
   -1.7644493492E-05   -2.5715761734E-03        328.2964     104
   -2.0824315258E-05   -2.5485962771E-03        331.4380     105
   -2.8604437446E-05   -2.5244186635E-03        334.5796     106
   -2.5149857149E-05   -2.5003527025E-03        337.7212     107
   -2.0832130491E-05   -2.4740582104E-03        340.8628     108
   -3.0480561557E-05   -2.4524074336E-03        344.0044     109
   -2.9105237993E-05   -2.4239298658E-03        347.1460     110
   -2.1547254664E-05   -2.4021388796E-03        350.2876     111
   -2.7098899593E-05   -2.3777378937E-03        353.4292     112
   -2.0079002315E-05   -2.3663878697E-03        356.5708     113
   -2.0135615100E-05   -2.3440525240E-03        359.7124     114
   -2.0319062497E-05   -2.3242687347E-03        362.8540     115
   -1.8320045361E-05   -2.2995966146E-03        365.9955     116
   -2.2602007681E-05   -2.2930046972E-03        369.1371     117
   -2.1822509189E-05   -2.2708773560E-03        372.2787     118
   -2.3158438643E-05   -2.2504279841E-03        375.4203     119
   -2.3444487044E-05   -2.2295175745E-03        378.5619     120
   -1.8095352496E-05   -2.2101992250E-03        381.7035     121
   -1.9038521359E-05   -2.1929838651E-03        384.8451     122
   -1.0313731949E-05   -2.1807593769E-03        387.9867     123
   -1.9440511060E-05   -2.1557566096E-03        391.1283     124
   -1.3687463395E-05   -2.1395007741E-03        394.2699     125
   -1.4768548805E-05   -2.1243673731E-03        397.4115     126
   -1.3424808952E-05   -2.1095203496E-03        400.5531     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0.5/GGam.Sig_local_w_O6n0.600T0.500U2.0 <==
   -6.9647373066E-02   -7.7849834539E-02          1.5708       0
   -4.3836438162E-02   -8.5510105877E-02          4.7124       1
   -2.6834005178E-02   -7.3189569684E-02          7.8540       2
   -1.7287180931E-02   -6.0906281383E-02         10.9956       3
   -1.1795607529E-02   -5.1212949491E-02         14.1372       4
   -8.4560292960E-03   -4.3808434055E-02         17.2788       5
   -6.3206021235E-03   -3.8097762109E-02         20.4204       6
   -4.8819658872E-03   -3.3620770806E-02         23.5619       7
   -3.8774917079E-03   -3.0039529967E-02         26.7035       8
   -3.1520060828E-03   -2.7118943852E-02         29.8451       9
   -2.6086300321E-03   -2.4696671274E-02         32.9867      10
   -2.1906845031E-03   -2.2665870356E-02         36.1283      11
   -1.8687630640E-03   -2.0932994546E-02         39.2699      12
   -1.6100244136E-03   -1.9437476455E-02         42.4115      13
   -1.4032962851E-03   -1.8145575960E-02         45.5531      14
   -1.2267831493E-03   -1.7007669477E-02         48.6947      15
   -1.0820917342E-03   -1.6007281697E-02         51.8363      16
   -9.6865645414E-04   -1.5110217489E-02         54.9779      17
   -8.7220336316E-04   -1.4321956614E-02         58.1195      18
   -7.8136976054E-04   -1.3597672407E-02         61.2611      19
   -7.0892224536E-04   -1.2947387858E-02         64.4026      20
   -6.4356791519E-04   -1.2357011468E-02         67.5442      21
   -5.9138867031E-04   -1.1815689563E-02         70.6858      22
   -5.4186617363E-04   -1.1318175842E-02         73.8274      23
   -5.0032588311E-04   -1.0862654687E-02         76.9690      24
   -4.5872618421E-04   -1.0438793166E-02         80.1106      25
   -4.1754956186E-04   -1.0043292497E-02         83.2522      26
   -3.8867266701E-04   -9.6800339357E-03         86.3938      27
   -3.6549001281E-04   -9.3444963623E-03         89.5354      28
   -3.3996413165E-04   -9.0318306809E-03         92.6770      29
   -3.2432060110E-04   -8.7297442093E-03         95.8186      30
   -2.9638900229E-04   -8.4597751320E-03         98.9602      31
   -2.7273695609E-04   -8.2054213405E-03        102.1018      32
   -2.5916230506E-04   -7.9539168225E-03        105.2434      33
   -2.4821334743E-04   -7.7316163924E-03        108.3849      34
   -2.3566971475E-04   -7.5168042347E-03        111.5265      35
   -2.2160598326E-04   -7.3115626149E-03        114.6681      36
   -2.1173904239E-04   -7.1142832554E-03        117.8097      37
   -2.0290321780E-04   -6.9271929030E-03        120.9513      38
   -1.9264495884E-04   -6.7552450503E-03        124.0929      39
   -1.8113536693E-04   -6.5861010819E-03        127.2345      40
   -1.7786171782E-04   -6.4347377497E-03        130.3761      41
   -1.6994358348E-04   -6.2869197072E-03        133.5177      42
   -1.6726121244E-04   -6.1344735986E-03        136.6593      43
   -1.5463334486E-04   -6.0000094928E-03        139.8009      44
   -1.4371582848E-04   -5.8652808093E-03        142.9425      45
   -1.3909592037E-04   -5.7415010272E-03        146.0841      46
   -1.4218794186E-04   -5.6235204320E-03        149.2257      47
   -1.3871385827E-04   -5.5056427025E-03        152.3672      48
   -1.2342074580E-04   -5.3945116103E-03        155.5088      49
   -1.1405634419E-04   -5.2914164406E-03        158.6504      50
   -1.0965374717E-04   -5.1886543198E-03        161.7920      51
   -1.0737849337E-04   -5.0871959842E-03        164.9336      52
   -1.0581026390E-04   -4.9911248329E-03        168.0752      53
   -1.0523700279E-04   -4.9030144390E-03        171.2168      54
   -9.6219868298E-05   -4.8149467882E-03        174.3584      55
   -9.3951838735E-05   -4.7245447520E-03        177.5000      56
   -9.1434896720E-05   -4.6416179672E-03        180.6416      57
   -8.3423126545E-05   -4.5678462468E-03        183.7832      58
   -8.0160281752E-05   -4.4976104072E-03        186.9248      59
   -8.0987036552E-05   -4.4247772240E-03        190.0664      60
   -7.3831231018E-05   -4.3518793468E-03        193.2079      61
   -7.3858189204E-05   -4.2795094949E-03        196.3495      62
   -7.8175935443E-05   -4.2133135231E-03        199.4911      63
   -7.4200014125E-05   -4.1533478078E-03        202.6327      64
   -7.0454597714E-05   -4.0840651853E-03        205.7743      65
   -6.8110388753E-05   -4.0234043592E-03        208.9159      66
   -5.9836120828E-05   -3.9599825907E-03        212.0575      67
   -5.9764571718E-05   -3.8998975246E-03        215.1991      68
   -5.5115131933E-05   -3.8443354781E-03        218.3407      69
   -5.8424576713E-05   -3.7963537230E-03        221.4823      70
   -5.6332231300E-05   -3.7441727556E-03        224.6239      71
   -5.0444592636E-05   -3.6926821616E-03        227.7655      72
   -4.8406552688E-05   -3.6409060596E-03        230.9071      73
   -4.6255771181E-05   -3.5901879715E-03        234.0487      74
   -4.1753210470E-05   -3.5396995274E-03        237.1902      75
   -4.1701832073E-05   -3.4959606351E-03        240.3318      76
   -3.3738315339E-05   -3.4505848478E-03        243.4734      77
   -3.8966577494E-05   -3.4057621293E-03        246.6150      78
   -4.1117330228E-05   -3.3550426198E-03        249.7566      79
   -4.1684667775E-05   -3.3155996472E-03        252.8982      80
   -4.7977795635E-05   -3.2768491354E-03        256.0398      81
   -4.8493279921E-05   -3.2368958833E-03        259.1814      82
   -4.1242533008E-05   -3.1997449217E-03        262.3230      83
   -4.0197740269E-05   -3.1590620824E-03        265.4646      84
   -3.8288277317E-05   -3.1233232078E-03        268.6062      85
   -3.3820980485E-05   -3.0865401945E-03        271.7478      86
   -3.8283116297E-05   -3.0491501804E-03        274.8894      87
   -3.9350472370E-05   -3.0194314312E-03        278.0309      88
   -3.3330607394E-05   -2.9870549458E-03        281.1725      89
   -3.4105610579E-05   -2.9541824681E-03        284.3141      90
   -3.9906956999E-05   -2.9248460195E-03        287.4557      91
   -4.5034039099E-05   -2.8949617765E-03        290.5973      92
   -3.4444934052E-05   -2.8629877754E-03        293.7389      93
   -3.3965043986E-05   -2.8355551255E-03        296.8805      94
   -3.2859586609E-05   -2.8100277220E-03        300.0221      95
   -2.8594401510E-05   -2.7726900831E-03        303.1637      96
   -2.5657651726E-05   -2.7490582176E-03        306.3053      97
   -2.6948440044E-05   -2.7154444575E-03        309.4469      98
   -2.0069106189E-05   -2.6946396431E-03        312.5885      99
   -1.8751531630E-05   -2.6583005761E-03        315.7301     100
   -2.5585779513E-05   -2.6395192749E-03        318.8717     101
   -3.1433381065E-05   -2.6135798410E-03        322.0132     102
   -2.5884313639E-05   -2.5885377436E-03        325.1548     103
   -2.6852819402E-05   -2.5622666259E-03        328.2964     104
   -2.1127131538E-05   -2.5409632316E-03        331.4380     105
   -2.4418397967E-05   -2.5185147860E-03        334.5796     106
   -2.2666056041E-05   -2.4956739179E-03        337.7212     107
   -2.5422816016E-05   -2.4710746418E-03        340.8628     108
   -1.8382313651E-05   -2.4434293417E-03        344.0044     109
   -1.9291079991E-05   -2.4236937712E-03        347.1460     110
   -2.1129578733E-05   -2.3939692600E-03        350.2876     111
   -2.2244654953E-05   -2.3697423874E-03        353.4292     112
   -2.0499903201E-05   -2.3459524538E-03        356.5708     113
   -2.2346005585E-05   -2.3329406439E-03        359.7124     114
   -1.6114717476E-05   -2.3166793657E-03        362.8540     115
   -2.3764799370E-05   -2.2997491264E-03        365.9955     116
   -2.6994674854E-05   -2.2830224879E-03        369.1371     117
   -2.3785610841E-05   -2.2651589658E-03        372.2787     118
   -2.2563339399E-05   -2.2457093408E-03        375.4203     119
   -1.8333363059E-05   -2.2254091053E-03        378.5619     120
   -2.1454443107E-05   -2.2102700163E-03        381.7035     121
   -1.9587296615E-05   -2.1904845360E-03        384.8451     122
   -2.2021599961E-05   -2.1716563994E-03        387.9867     123
   -2.1152678701E-05   -2.1595867058E-03        391.1283     124
   -1.9427404793E-05   -2.1406162621E-03        394.2699     125
   -1.9794401254E-05   -2.1223287994E-03        397.4115     126
   -2.1235438913E-05   -2.1031105193E-03        400.5531     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0/Delta_DMET.dat <==
0.6 1.0e-04 9.50757536659e-05 9.9e-05


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0/Delta_DMET.size2x2.dat <==
0.6 1.0e-04 6.403961e-06 4.1e-05


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0/Delta_DMET.size4x2.dat <==
0.6 1.0e-04 1.82969744045e-06 1.0e-06


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0/Delta_DMET.size4x4.dat <==
0.6 1.0e-04 5.96864653214e-05 6.8e-05


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0/E_DMET.dat <==
0.6 1.0e-04 -1.28689718416 5.9e-04


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0/E_DMET.size2x2.dat <==
0.6 1.0e-04 -1.28990941981 1.4e-04


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0/E_DMET.size4x2.dat <==
0.6 1.0e-04 -1.28928233617 2.5e-04


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0/E_DMET.size4x4.dat <==
0.6 1.0e-04 -1.28832856156 9.4e-05


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0/E_DMET.size8x2.dat <==
0.6 1.0e-04 -1.28829523243 1.8e-04


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0/M_DMET.dat <==
0.6 1.0e-04 0.0 1.6e-06


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0/M_DMET.size2x2.dat <==
0.6 1.0e-04 1.09811e-07 6.7e-08


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0/M_DMET.size4x2.dat <==
0.6 1.0e-04 4.50788593943e-07 6.4e-08


==> anc/t1_tprime0/t1_tprime0_U2_n0.6_T0/M_DMET.size4x4.dat <==
0.6 1.0e-04 -5.21670932937e-07 1.0e-06


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0.125/D_DCA <==
0.875 0.145156226489 0.000560063207347


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0.125/D_DCA_size20.0 <==
0.874938089484 0.000185472595838 -0.436002734451 0.143978491015 1.86733019813e-05


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0.125/D_DCA_size32.0 <==
0.875024539762 0.00025070097238 -0.432857859184 0.144549773629 2.51613953887e-05


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0.125/D_DCA_size34.0 <==
0.87499912949 0.000237865778526 -0.433246191888 0.144358071743 2.3784186951e-05


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0.125/D_DiagMC_GGam <==
0.8750    0.0009    -0.442    0.003    0.1431    0.0005


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0.125/E_DCA <==
0.875 -1.25730948318 0.00111096656948


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0.125/E_DCA_size20.0 <==
0.874938089484 0.000185472595838 -0.436002734451 -1.25940257556 0.000365005920623


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0.125/E_DCA_size32.0 <==
0.875024539762 0.00025070097238 -0.432857859184 -1.25834085007 0.000302139938151


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0.125/E_DCA_size34.0 <==
0.87499912949 0.000237865778526 -0.433246191888 -1.25876571938 0.000335671183729


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0.125/E_DiagMC_GGam <==
0.8750    0.0009    -0.442    0.003    -1.2600    0.0006


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0.125/GGam.Sig_local_w_O1n0.875T0.125U2.0 <==
   -2.5053321751E-02   -2.5137273508E-02          0.3927       0
   -2.2912287404E-02   -5.2326086983E-02          1.1781       1
   -2.0508313313E-02   -6.7520400305E-02          1.9635       2
   -1.8201591438E-02   -7.5560207421E-02          2.7489       3
   -1.6090398391E-02   -7.9168847396E-02          3.5343       4
   -1.4204727033E-02   -8.0023175117E-02          4.3197       5
   -1.2542521976E-02   -7.9185807100E-02          5.1051       6
   -1.1092373378E-02   -7.7339218601E-02          5.8905       7
   -9.8341586342E-03   -7.4919708188E-02          6.6759       8
   -8.7458127534E-03   -7.2204978001E-02          7.4613       9
   -7.8022724259E-03   -6.9372242382E-02          8.2467      10
   -6.9859748801E-03   -6.6531954876E-02          9.0321      11
   -6.2768254666E-03   -6.3753408203E-02          9.8175      12
   -5.6584911079E-03   -6.1079021123E-02         10.6029      13
   -5.1210929175E-03   -5.8530297090E-02         11.3883      14
   -4.6506150225E-03   -5.6113622686E-02         12.1737      15
   -4.2375977750E-03   -5.3834259023E-02         12.9591      16
   -3.8718713015E-03   -5.1687953853E-02         13.7445      17
   -3.5489691881E-03   -4.9671664565E-02         14.5299      18
   -3.2598981561E-03   -4.7777978024E-02         15.3153      19
   -3.0033028758E-03   -4.5999640604E-02         16.1007      20
   -2.7750272896E-03   -4.4331591465E-02         16.8861      21
   -2.5706669264E-03   -4.2764176910E-02         17.6715      22
   -2.3880800932E-03   -4.1289508792E-02         18.4569      23
   -2.2236392821E-03   -3.9902905511E-02         19.2423      24
   -2.0731531727E-03   -3.8597154436E-02         20.0277      25
   -1.9363511345E-03   -3.7367383045E-02         20.8131      26
   -1.8122945616E-03   -3.6207525794E-02         21.5984      27
   -1.7008751142E-03   -3.5112193826E-02         22.3838      28
   -1.5990342498E-03   -3.4075597744E-02         23.1692      29
   -1.5057123280E-03   -3.3093609983E-02         23.9546      30
   -1.4202487268E-03   -3.2162856353E-02         24.7400      31
   -1.3413554303E-03   -3.1280299853E-02         25.5254      32
   -1.2680033755E-03   -3.0442523815E-02         26.3108      33
   -1.1996653288E-03   -2.9646889638E-02         27.0962      34
   -1.1356052642E-03   -2.8890082785E-02         27.8816      35
   -1.0773999684E-03   -2.8169663009E-02         28.6670      36
   -1.0240903348E-03   -2.7483075940E-02         29.4524      37
   -9.7493475654E-04   -2.6826975167E-02         30.2378      38
   -9.2986535519E-04   -2.6198618451E-02         31.0232      39
   -8.8642302954E-04   -2.5597918566E-02         31.8086      40
   -8.4786094467E-04   -2.5025613132E-02         32.5940      41
   -8.1218072525E-04   -2.4476036375E-02         33.3794      42
   -7.7637239112E-04   -2.3948742839E-02         34.1648      43
   -7.4227527749E-04   -2.3442576672E-02         34.9502      44
   -7.0977520409E-04   -2.2957118743E-02         35.7356      45
   -6.8031580208E-04   -2.2490460785E-02         36.5210      46
   -6.5202503733E-04   -2.2042247262E-02         37.3064      47
   -6.2451554167E-04   -2.1611739722E-02         38.0918      48
   -6.0065709508E-04   -2.1199593259E-02         38.8772      49
   -5.7769656187E-04   -2.0800577242E-02         39.6626      50
   -5.5498292273E-04   -2.0415489747E-02         40.4480      51
   -5.3427869299E-04   -2.0045735936E-02         41.2334      52
   -5.1441730087E-04   -1.9689061577E-02         42.0188      53
   -4.9638481847E-04   -1.9344504154E-02         42.8042      54
   -4.7971791700E-04   -1.9010323139E-02         43.5896      55
   -4.6201107253E-04   -1.8686463054E-02         44.3750      56
   -4.4694103528E-04   -1.8375115684E-02         45.1604      57
   -4.3281433002E-04   -1.8072153054E-02         45.9458      58
   -4.1791635985E-04   -1.7778403405E-02         46.7312      59
   -4.0481845720E-04   -1.7494195166E-02         47.5166      60
   -3.9296711647E-04   -1.7218114817E-02         48.3020      61
   -3.8123258680E-04   -1.6950551313E-02         49.0874      62
   -3.6825771112E-04   -1.6690584040E-02         49.8728      63
   -3.5543188847E-04   -1.6438940710E-02         50.6582      64
   -3.4436653478E-04   -1.6196535778E-02         51.4436      65
   -3.3539003044E-04   -1.5961361153E-02         52.2290      66
   -3.2638456903E-04   -1.5731338001E-02         53.0144      67
   -3.1607054957E-04   -1.5507615941E-02         53.7998      68
   -3.0730538603E-04   -1.5289816570E-02         54.5852      69
   -2.9901031407E-04   -1.5077771782E-02         55.3706      70
   -2.9093688493E-04   -1.4873888382E-02         56.1560      71
   -2.8336381573E-04   -1.4675978382E-02         56.9414      72
   -2.7728590286E-04   -1.4481254974E-02         57.7268      73
   -2.7071733808E-04   -1.4290110329E-02         58.5122      74
   -2.6254658187E-04   -1.4105235352E-02         59.2976      75
   -2.5411192277E-04   -1.3925323314E-02         60.0830      76
   -2.4721099335E-04   -1.3750723617E-02         60.8684      77
   -2.4094675334E-04   -1.3580686049E-02         61.6538      78
   -2.3546234252E-04   -1.3412772909E-02         62.4392      79
   -2.2938570284E-04   -1.3248222188E-02         63.2246      80
   -2.2263730482E-04   -1.3088822170E-02         64.0100      81
   -2.1768401038E-04   -1.2934278579E-02         64.7953      82
   -2.1341766924E-04   -1.2780895775E-02         65.5807      83
   -2.0861567648E-04   -1.2631514844E-02         66.3661      84
   -2.0315719018E-04   -1.2487125519E-02         67.1515      85
   -1.9972066877E-04   -1.2346126794E-02         67.9369      86
   -1.9578905598E-04   -1.2205637941E-02         68.7223      87
   -1.8980852909E-04   -1.2067820445E-02         69.5077      88
   -1.8442863489E-04   -1.1935810841E-02         70.2931      89
   -1.8123497784E-04   -1.1806345113E-02         71.0785      90
   -1.7660573012E-04   -1.1680337828E-02         71.8639      91
   -1.7130609831E-04   -1.1557425664E-02         72.6493      92
   -1.6700099068E-04   -1.1436079094E-02         73.4347      93
   -1.6249192680E-04   -1.1316735788E-02         74.2201      94
   -1.5842293244E-04   -1.1200641174E-02         75.0055      95
   -1.5497232196E-04   -1.1086689633E-02         75.7909      96
   -1.5163811288E-04   -1.0975414676E-02         76.5763      97
   -1.4813831758E-04   -1.0867002581E-02         77.3617      98
   -1.4434696128E-04   -1.0758692390E-02         78.1471      99
   -1.4108908418E-04   -1.0651723370E-02         78.9325     100
   -1.3775100638E-04   -1.0547917983E-02         79.7179     101
   -1.3489968159E-04   -1.0448718139E-02         80.5033     102
   -1.3415718045E-04   -1.0352342430E-02         81.2887     103
   -1.3339297260E-04   -1.0255085154E-02         82.0741     104
   -1.3170455252E-04   -1.0158849896E-02         82.8595     105
   -1.2993615650E-04   -1.0064118086E-02         83.6449     106
   -1.2764210894E-04   -9.9712971225E-03         84.4303     107
   -1.2471333721E-04   -9.8800185414E-03         85.2157     108
   -1.2295612346E-04   -9.7894628292E-03         86.0011     109
   -1.2210856108E-04   -9.7005939558E-03         86.7865     110
   -1.1956666384E-04   -9.6142865716E-03         87.5719     111
   -1.1908953134E-04   -9.5294066975E-03         88.3573     112
   -1.1743675620E-04   -9.4463421296E-03         89.1427     113
   -1.1515748495E-04   -9.3629468341E-03         89.9281     114
   -1.1147730923E-04   -9.2815096786E-03         90.7135     115
   -1.0890698021E-04   -9.2027855458E-03         91.4989     116
   -1.0599351288E-04   -9.1253550714E-03         92.2843     117
   -1.0310091752E-04   -9.0494263912E-03         93.0697     118
   -1.0162308575E-04   -8.9754973458E-03         93.8551     119
   -1.0083147061E-04   -8.9021535216E-03         94.6405     120
   -9.9162912565E-05   -8.8281324032E-03         95.4259     121
   -9.6451416888E-05   -8.7557372950E-03         96.2113     122
   -9.3998924424E-05   -8.6871424169E-03         96.9967     123
   -9.3023820822E-05   -8.6194914463E-03         97.7821     124
   -9.2389265420E-05   -8.5501266349E-03         98.5675     125
   -9.1135963931E-05   -8.4811534862E-03         99.3529     126
   -8.9956678360E-05   -8.4158084318E-03        100.1383     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0.125/GGam.Sig_local_w_O3n0.875T0.125U2.0 <==
   -3.2775836300E-02   -3.6280408899E-02          0.3927       0
   -2.9674864856E-02   -7.1686100592E-02          1.1781       1
   -2.6267098442E-02   -8.9695352398E-02          1.9635       2
   -2.3051337626E-02   -9.8053069232E-02          2.7489       3
   -2.0154830469E-02   -1.0081804658E-01          3.5343       4
   -1.7595826082E-02   -1.0032904897E-01          4.3197       5
   -1.5378949952E-02   -9.7990132584E-02          5.1051       6
   -1.3461781128E-02   -9.4651690140E-02          5.8905       7
   -1.1825100118E-02   -9.0833227308E-02          6.6759       8
   -1.0421597622E-02   -8.6839957811E-02          7.4613       9
   -9.2266243125E-03   -8.2858293693E-02          8.2467      10
   -8.2063948521E-03   -7.8990904539E-02          9.0321      11
   -7.3240317902E-03   -7.5297011234E-02          9.8175      12
   -6.5637233743E-03   -7.1814980724E-02         10.6029      13
   -5.9051110895E-03   -6.8544628636E-02         11.3883      14
   -5.3351587250E-03   -6.5488412342E-02         12.1737      15
   -4.8374503383E-03   -6.2628658466E-02         12.9591      16
   -4.4034143217E-03   -5.9961493838E-02         13.7445      17
   -4.0194130534E-03   -5.7477581983E-02         14.5299      18
   -3.6802920998E-03   -5.5168141451E-02         15.3153      19
   -3.3837675008E-03   -5.3014481695E-02         16.1007      20
   -3.1208048192E-03   -5.1001429390E-02         16.8861      21
   -2.8836818010E-03   -4.9120965747E-02         17.6715      22
   -2.6719977557E-03   -4.7364598083E-02         18.4569      23
   -2.4853400791E-03   -4.5717869303E-02         19.2423      24
   -2.3172153762E-03   -4.4172664688E-02         20.0277      25
   -2.1647265129E-03   -4.2722562286E-02         20.8131      26
   -2.0247099010E-03   -4.1356783100E-02         21.5984      27
   -1.8984678533E-03   -4.0075237750E-02         22.3838      28
   -1.7826428083E-03   -3.8863811615E-02         23.1692      29
   -1.6767119101E-03   -3.7717292712E-02         23.9546      30
   -1.5828340304E-03   -3.6627846821E-02         24.7400      31
   -1.4946798818E-03   -3.5595490285E-02         25.5254      32
   -1.4089959479E-03   -3.4621169424E-02         26.3108      33
   -1.3254897939E-03   -3.3694466276E-02         27.0962      34
   -1.2551397644E-03   -3.2817898937E-02         27.8816      35
   -1.1917040070E-03   -3.1985211822E-02         28.6670      36
   -1.1340697657E-03   -3.1191337455E-02         29.4524      37
   -1.0812462509E-03   -3.0435032820E-02         30.2378      38
   -1.0291876469E-03   -2.9709569648E-02         31.0232      39
   -9.7716127695E-04   -2.9019610661E-02         31.8086      40
   -9.3264043022E-04   -2.8358704233E-02         32.5940      41
   -8.9637483704E-04   -2.7724555006E-02         33.3794      42
   -8.5413687482E-04   -2.7118017695E-02         34.1648      43
   -8.1436319677E-04   -2.6539071527E-02         34.9502      44
   -7.7705941459E-04   -2.5986056476E-02         35.7356      45
   -7.4808367548E-04   -2.5453703000E-02         36.5210      46
   -7.1614396331E-04   -2.4947010655E-02         37.3064      47
   -6.8648014209E-04   -2.4460794961E-02         38.0918      48
   -6.5805389218E-04   -2.3989753085E-02         38.8772      49
   -6.3624671649E-04   -2.3530340023E-02         39.6626      50
   -6.0934091882E-04   -2.3086629901E-02         40.4480      51
   -5.8735680589E-04   -2.2665470581E-02         41.2334      52
   -5.6543589946E-04   -2.2255593142E-02         42.0188      53
   -5.4422180580E-04   -2.1861351645E-02         42.8042      54
   -5.2617143714E-04   -2.1481500462E-02         43.5896      55
   -5.0539629011E-04   -2.1113538532E-02         44.3750      56
   -4.8868318967E-04   -2.0761739471E-02         45.1604      57
   -4.7112928551E-04   -2.0415625145E-02         45.9458      58
   -4.5287547697E-04   -2.0082454625E-02         46.7312      59
   -4.3605598335E-04   -1.9759725467E-02         47.5166      60
   -4.2583743212E-04   -1.9447386809E-02         48.3020      61
   -4.1158837721E-04   -1.9144637872E-02         49.0874      62
   -4.0121812266E-04   -1.8849236741E-02         49.8728      63
   -3.8860564608E-04   -1.8566667021E-02         50.6582      64
   -3.7906462320E-04   -1.8287471452E-02         51.4436      65
   -3.7212949106E-04   -1.8013129250E-02         52.2290      66
   -3.5429007082E-04   -1.7750885120E-02         53.0144      67
   -3.4466981604E-04   -1.7495382855E-02         53.7998      68
   -3.3951324926E-04   -1.7249621954E-02         54.5852      69
   -3.3009574825E-04   -1.7012823818E-02         55.3706      70
   -3.2026847165E-04   -1.6777092077E-02         56.1560      71
   -3.0760966944E-04   -1.6542557132E-02         56.9414      72
   -2.9727949323E-04   -1.6325938919E-02         57.7268      73
   -2.9201070682E-04   -1.6114971786E-02         58.5122      74
   -2.8320690332E-04   -1.5904716878E-02         59.2976      75
   -2.7276138617E-04   -1.5698952802E-02         60.0830      76
   -2.6338369012E-04   -1.5498125433E-02         60.8684      77
   -2.5680595693E-04   -1.5305217232E-02         61.6538      78
   -2.4661905775E-04   -1.5114265268E-02         62.4392      79
   -2.4018603242E-04   -1.4926282122E-02         63.2246      80
   -2.3459124566E-04   -1.4745276866E-02         64.0100      81
   -2.2827104968E-04   -1.4570721193E-02         64.7953      82
   -2.2614266473E-04   -1.4404567871E-02         65.5807      83
   -2.2372597387E-04   -1.4237968066E-02         66.3661      84
   -2.1839594647E-04   -1.4070238603E-02         67.1515      85
   -2.1281571144E-04   -1.3906312804E-02         67.9369      86
   -2.1142351717E-04   -1.3749806222E-02         68.7223      87
   -2.0281919308E-04   -1.3597391567E-02         69.5077      88
   -1.9584202074E-04   -1.3447202443E-02         70.2931      89
   -1.8389764265E-04   -1.3302457204E-02         71.0785      90
   -1.7722678075E-04   -1.3160819898E-02         71.8639      91
   -1.7525089541E-04   -1.3019333121E-02         72.6493      92
   -1.7002642833E-04   -1.2886784579E-02         73.4347      93
   -1.6986833748E-04   -1.2753282159E-02         74.2201      94
   -1.6889658209E-04   -1.2624282001E-02         75.0055      95
   -1.6435252153E-04   -1.2493877574E-02         75.7909      96
   -1.6451219160E-04   -1.2366115061E-02         76.5763      97
   -1.6285436262E-04   -1.2240089254E-02         77.3617      98
   -1.5843491310E-04   -1.2120002214E-02         78.1471      99
   -1.5708476713E-04   -1.2002139696E-02         78.9325     100
   -1.5520760509E-04   -1.1884629492E-02         79.7179     101
   -1.5240439121E-04   -1.1768376406E-02         80.5033     102
   -1.5056882754E-04   -1.1656572493E-02         81.2887     103
   -1.4386470097E-04   -1.1543631252E-02         82.0741     104
   -1.3602527232E-04   -1.1433621761E-02         82.8595     105
   -1.3116881556E-04   -1.1328383083E-02         83.6449     106
   -1.2691564590E-04   -1.1229076933E-02         84.4303     107
   -1.2559196066E-04   -1.1127104813E-02         85.2157     108
   -1.2195497482E-04   -1.1023403058E-02         86.0011     109
   -1.1605146239E-04   -1.0927365670E-02         86.7865     110
   -1.1361804368E-04   -1.0836234586E-02         87.5719     111
   -1.1229498193E-04   -1.0744340266E-02         88.3573     112
   -1.1400723176E-04   -1.0652037808E-02         89.1427     113
   -1.1562708545E-04   -1.0554278271E-02         89.9281     114
   -1.1231178539E-04   -1.0458396267E-02         90.7135     115
   -1.0875849723E-04   -1.0369298310E-02         91.4989     116
   -1.0412579226E-04   -1.0280609993E-02         92.2843     117
   -9.9865472769E-05   -1.0190879723E-02         93.0697     118
   -9.4925431847E-05   -1.0107470101E-02         93.8551     119
   -9.3286333745E-05   -1.0027886260E-02         94.6405     120
   -8.8390129773E-05   -9.9489545114E-03         95.4259     121
   -8.7020367667E-05   -9.8670657341E-03         96.2113     122
   -8.6789822661E-05   -9.7844458663E-03         96.9967     123
   -8.9296436136E-05   -9.7092884567E-03         97.7821     124
   -9.3039150436E-05   -9.6311414221E-03         98.5675     125
   -8.9034703215E-05   -9.5559936498E-03         99.3529     126
   -8.7958741675E-05   -9.4824397655E-03        100.1383     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0.125/GGam.Sig_local_w_O4n0.875T0.125U2.0 <==
   -3.5500265863E-02   -4.3208733803E-02          0.3927       0
   -3.1676723345E-02   -8.1429613043E-02          1.1781       1
   -2.7733724063E-02   -9.9586960477E-02          1.9635       2
   -2.4140078462E-02   -1.0728515995E-01          2.7489       3
   -2.0978209492E-02   -1.0918738456E-01          3.5343       4
   -1.8236781415E-02   -1.0784294801E-01          4.3197       5
   -1.5880407498E-02   -1.0473131369E-01          5.1051       6
   -1.3864407982E-02   -1.0072127575E-01          5.8905       7
   -1.2155029197E-02   -9.6326286867E-02          6.6759       8
   -1.0699875480E-02   -9.1830110678E-02          7.4613       9
   -9.4592828498E-03   -8.7413819688E-02          8.2467      10
   -8.4008341904E-03   -8.3174436958E-02          9.0321      11
   -7.4987856753E-03   -7.9165408499E-02          9.8175      12
   -6.7132450638E-03   -7.5389180062E-02         10.6029      13
   -6.0367507353E-03   -7.1870923650E-02         11.3883      14
   -5.4514977409E-03   -6.8593186881E-02         12.1737      15
   -4.9402962803E-03   -6.5542063493E-02         12.9591      16
   -4.4942683763E-03   -6.2709170103E-02         13.7445      17
   -4.1052750479E-03   -6.0070255054E-02         14.5299      18
   -3.7574729840E-03   -5.7622780592E-02         15.3153      19
   -3.4486040936E-03   -5.5343425491E-02         16.1007      20
   -3.1783175855E-03   -5.3218119128E-02         16.8861      21
   -2.9343622278E-03   -5.1229591213E-02         17.6715      22
   -2.7199940549E-03   -4.9374984278E-02         18.4569      23
   -2.5292840623E-03   -4.7643192776E-02         19.2423      24
   -2.3546007771E-03   -4.6014543505E-02         20.0277      25
   -2.1961939813E-03   -4.4480970947E-02         20.8131      26
   -2.0536171048E-03   -4.3042608010E-02         21.5984      27
   -1.9224716979E-03   -4.1693894363E-02         22.3838      28
   -1.8007859161E-03   -4.0422774198E-02         23.1692      29
   -1.6944217518E-03   -3.9220587874E-02         23.9546      30
   -1.5972218979E-03   -3.8088835966E-02         24.7400      31
   -1.4974009762E-03   -3.7015199573E-02         25.5254      32
   -1.4146577318E-03   -3.5995239689E-02         26.3108      33
   -1.3373837348E-03   -3.5028410784E-02         27.0962      34
   -1.2662458128E-03   -3.4110771350E-02         27.8816      35
   -1.2015509082E-03   -3.3241243126E-02         28.6670      36
   -1.1371160114E-03   -3.2409303318E-02         29.4524      37
   -1.0857381078E-03   -3.1617555700E-02         30.2378      38
   -1.0368579982E-03   -3.0862590840E-02         31.0232      39
   -9.9261387878E-04   -3.0138879628E-02         31.8086      40
   -9.4687790651E-04   -2.9452513370E-02         32.5940      41
   -9.0506117005E-04   -2.8790888180E-02         33.3794      42
   -8.6514953279E-04   -2.8160606801E-02         34.1648      43
   -8.2760900417E-04   -2.7560909658E-02         34.9502      44
   -7.9524035962E-04   -2.6982105787E-02         35.7356      45
   -7.5795469637E-04   -2.6430878850E-02         36.5210      46
   -7.2607852008E-04   -2.5901309816E-02         37.3064      47
   -6.9601824485E-04   -2.5392973234E-02         38.0918      48
   -6.7291750384E-04   -2.4906816204E-02         38.8772      49
   -6.4702192303E-04   -2.4437949284E-02         39.6626      50
   -6.2081190518E-04   -2.3979945825E-02         40.4480      51
   -6.0062373246E-04   -2.3533001418E-02         41.2334      52
   -5.7378393128E-04   -2.3110118779E-02         42.0188      53
   -5.5162152278E-04   -2.2695786176E-02         42.8042      54
   -5.3324967086E-04   -2.2299642682E-02         43.5896      55
   -5.1496656939E-04   -2.1916989803E-02         44.3750      56
   -4.9869209038E-04   -2.1550906007E-02         45.1604      57
   -4.8446453971E-04   -2.1192515484E-02         45.9458      58
   -4.6491674080E-04   -2.0841362297E-02         46.7312      59
   -4.4933120626E-04   -2.0504102673E-02         47.5166      60
   -4.3191859699E-04   -2.0176113820E-02         48.3020      61
   -4.2488509408E-04   -1.9857248458E-02         49.0874      62
   -4.0876360667E-04   -1.9555056969E-02         49.8728      63
   -3.9574742362E-04   -1.9253559982E-02         50.6582      64
   -3.8964512493E-04   -1.8965342459E-02         51.4436      65
   -3.7566575952E-04   -1.8689314232E-02         52.2290      66
   -3.5914354009E-04   -1.8421130273E-02         53.0144      67
   -3.5425771302E-04   -1.8158969370E-02         53.7998      68
   -3.4901857858E-04   -1.7904967830E-02         54.5852      69
   -3.3712408571E-04   -1.7653808304E-02         55.3706      70
   -3.3016419659E-04   -1.7414754005E-02         56.1560      71
   -3.1945357789E-04   -1.7177636522E-02         56.9414      72
   -3.1267949238E-04   -1.6947080960E-02         57.7268      73
   -3.0225247281E-04   -1.6719146705E-02         58.5122      74
   -2.9543610684E-04   -1.6492545912E-02         59.2976      75
   -2.8967865557E-04   -1.6280683638E-02         60.0830      76
   -2.8174074539E-04   -1.6074669576E-02         60.8684      77
   -2.7540994136E-04   -1.5873705297E-02         61.6538      78
   -2.7021383882E-04   -1.5680466286E-02         62.4392      79
   -2.6536869429E-04   -1.5488471395E-02         63.2246      80
   -2.5162294087E-04   -1.5301685024E-02         64.0100      81
   -2.4235130190E-04   -1.5123103050E-02         64.7953      82
   -2.3634844038E-04   -1.4946195650E-02         65.5807      83
   -2.2970644447E-04   -1.4768440746E-02         66.3661      84
   -2.2433788210E-04   -1.4599953972E-02         67.1515      85
   -2.1466498937E-04   -1.4432556117E-02         67.9369      86
   -2.0580603628E-04   -1.4271271520E-02         68.7223      87
   -2.0296438881E-04   -1.4114644554E-02         69.5077      88
   -2.0078535833E-04   -1.3957557291E-02         70.2931      89
   -1.9553825546E-04   -1.3807598119E-02         71.0785      90
   -1.9385207341E-04   -1.3657642916E-02         71.8639      91
   -1.8821101353E-04   -1.3513695854E-02         72.6493      92
   -1.8260584120E-04   -1.3373952760E-02         73.4347      93
   -1.7895183211E-04   -1.3235889026E-02         74.2201      94
   -1.7666309930E-04   -1.3100897764E-02         75.0055      95
   -1.7273105979E-04   -1.2967992718E-02         75.7909      96
   -1.6674638157E-04   -1.2839521586E-02         76.5763      97
   -1.6642561063E-04   -1.2710557361E-02         77.3617      98
   -1.6257869795E-04   -1.2586376438E-02         78.1471      99
   -1.5378403196E-04   -1.2463371126E-02         78.9325     100
   -1.5247567246E-04   -1.2341213539E-02         79.7179     101
   -1.5238445569E-04   -1.2216632773E-02         80.5033     102
   -1.5393617885E-04   -1.2099758148E-02         81.2887     103
   -1.5220791779E-04   -1.1987057480E-02         82.0741     104
   -1.5066525378E-04   -1.1877703947E-02         82.8595     105
   -1.4454340848E-04   -1.1769289411E-02         83.6449     106
   -1.3432643000E-04   -1.1661213141E-02         84.4303     107
   -1.3410321081E-04   -1.1553673822E-02         85.2157     108
   -1.3480212572E-04   -1.1446033253E-02         86.0011     109
   -1.2797053482E-04   -1.1340489135E-02         86.7865     110
   -1.2205442060E-04   -1.1241862371E-02         87.5719     111
   -1.1457456863E-04   -1.1137919976E-02         88.3573     112
   -1.0646992738E-04   -1.1038568432E-02         89.1427     113
   -1.0905914143E-04   -1.0943381617E-02         89.9281     114
   -1.0776530159E-04   -1.0845920903E-02         90.7135     115
   -1.0990815520E-04   -1.0748368493E-02         91.4989     116
   -1.0931703768E-04   -1.0660896170E-02         92.2843     117
   -1.0652481082E-04   -1.0572523302E-02         93.0697     118
   -1.0205648480E-04   -1.0484881362E-02         93.8551     119
   -1.0306724565E-04   -1.0398169335E-02         94.6405     120
   -9.7073190980E-05   -1.0319529854E-02         95.4259     121
   -1.0184578537E-04   -1.0239289551E-02         96.2113     122
   -9.8387261695E-05   -1.0152530898E-02         96.9967     123
   -9.4640116008E-05   -1.0070987702E-02         97.7821     124
   -9.2149682722E-05   -9.9915766943E-03         98.5675     125
   -9.1141125977E-05   -9.9143564137E-03         99.3529     126
   -9.4633112274E-05   -9.8336954130E-03        100.1383     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0.125/GGam.Sig_local_w_O5n0.875T0.125U2.0 <==
   -3.6533742556E-02   -4.5091138161E-02          0.3927       0
   -3.2525032433E-02   -8.4105688584E-02          1.1781       1
   -2.8393480184E-02   -1.0233184867E-01          1.9635       2
   -2.4637365805E-02   -1.0985529343E-01          2.7489       3
   -2.1334474258E-02   -1.1147022304E-01          3.5343       4
   -1.8483598515E-02   -1.0983003856E-01          4.3197       5
   -1.6051243865E-02   -1.0644334232E-01          5.1051       6
   -1.3983787457E-02   -1.0216865016E-01          5.8905       7
   -1.2216494978E-02   -9.7546212224E-02          6.6759       8
   -1.0726176476E-02   -9.2856714904E-02          7.4613       9
   -9.4711528711E-03   -8.8278913032E-02          8.2467      10
   -8.3904886655E-03   -8.3912791342E-02          9.0321      11
   -7.4649139207E-03   -7.9801312904E-02          9.8175      12
   -6.6799453965E-03   -7.5938436540E-02         10.6029      13
   -5.9958554640E-03   -7.2340352355E-02         11.3883      14
   -5.4122764298E-03   -6.8995609687E-02         12.1737      15
   -4.9034022705E-03   -6.5884303516E-02         12.9591      16
   -4.4570896287E-03   -6.3000578402E-02         13.7445      17
   -4.0593578576E-03   -6.0319735653E-02         14.5299      18
   -3.7180696802E-03   -5.7837273153E-02         15.3153      19
   -3.4136013973E-03   -5.5525722170E-02         16.1007      20
   -3.1385949954E-03   -5.3377515364E-02         16.8861      21
   -2.8996354850E-03   -5.1375788085E-02         17.6715      22
   -2.6793613983E-03   -4.9503303370E-02         18.4569      23
   -2.4837135644E-03   -4.7756289918E-02         19.2423      24
   -2.3117901615E-03   -4.6120801558E-02         20.0277      25
   -2.1579443818E-03   -4.4584255295E-02         20.8131      26
   -2.0201835812E-03   -4.3135621521E-02         21.5984      27
   -1.8998114176E-03   -4.1774900964E-02         22.3838      28
   -1.7864995768E-03   -4.0500118284E-02         23.1692      29
   -1.6798059298E-03   -3.9292700644E-02         23.9546      30
   -1.5801285456E-03   -3.8145045441E-02         24.7400      31
   -1.4871456382E-03   -3.7069777907E-02         25.5254      32
   -1.4075543949E-03   -3.6051493972E-02         26.3108      33
   -1.3340090304E-03   -3.5078928495E-02         27.0962      34
   -1.2624836480E-03   -3.4159398489E-02         27.8816      35
   -1.1966824621E-03   -3.3290909562E-02         28.6670      36
   -1.1364243488E-03   -3.2457191225E-02         29.4524      37
   -1.0811478801E-03   -3.1652642825E-02         30.2378      38
   -1.0307971422E-03   -3.0895773549E-02         31.0232      39
   -9.8460261703E-04   -3.0181543753E-02         31.8086      40
   -9.3650470914E-04   -2.9493440066E-02         32.5940      41
   -8.9709707632E-04   -2.8837578572E-02         33.3794      42
   -8.5328145002E-04   -2.8204580155E-02         34.1648      43
   -8.1645312962E-04   -2.7599685515E-02         34.9502      44
   -7.7519802998E-04   -2.7019420688E-02         35.7356      45
   -7.4810815631E-04   -2.6459368219E-02         36.5210      46
   -7.2102043975E-04   -2.5922649832E-02         37.3064      47
   -6.9763200615E-04   -2.5407565212E-02         38.0918      48
   -6.6689566785E-04   -2.4913992990E-02         38.8772      49
   -6.3869650785E-04   -2.4433645087E-02         39.6626      50
   -6.1608117953E-04   -2.3975628069E-02         40.4480      51
   -5.9615156300E-04   -2.3533365697E-02         41.2334      52
   -5.7373763508E-04   -2.3105435675E-02         42.0188      53
   -5.4709787531E-04   -2.2696014536E-02         42.8042      54
   -5.2175053166E-04   -2.2306313663E-02         43.5896      55
   -5.0644591505E-04   -2.1930110288E-02         44.3750      56
   -4.8382964290E-04   -2.1554537743E-02         45.1604      57
   -4.6444724847E-04   -2.1194573789E-02         45.9458      58
   -4.5100221184E-04   -2.0844189169E-02         46.7312      59
   -4.3775121545E-04   -2.0506501870E-02         47.5166      60
   -4.2669807441E-04   -2.0181159921E-02         48.3020      61
   -4.0607703965E-04   -1.9860937382E-02         49.0874      62
   -3.8982250856E-04   -1.9562120708E-02         49.8728      63
   -3.8140892241E-04   -1.9270243187E-02         50.6582      64
   -3.7199027206E-04   -1.8987686752E-02         51.4436      65
   -3.6164758557E-04   -1.8703537722E-02         52.2290      66
   -3.3981537530E-04   -1.8434181744E-02         53.0144      67
   -3.3231183590E-04   -1.8177625573E-02         53.7998      68
   -3.3409313320E-04   -1.7922760584E-02         54.5852      69
   -3.3094882930E-04   -1.7676023579E-02         55.3706      70
   -3.1807511787E-04   -1.7424118164E-02         56.1560      71
   -3.0734778443E-04   -1.7180530599E-02         56.9414      72
   -2.9942777408E-04   -1.6951814745E-02         57.7268      73
   -2.9196773401E-04   -1.6737236654E-02         58.5122      74
   -2.8113236330E-04   -1.6519333056E-02         59.2976      75
   -2.6795180892E-04   -1.6299600502E-02         60.0830      76
   -2.5958837408E-04   -1.6091802744E-02         60.8684      77
   -2.5408941804E-04   -1.5893985788E-02         61.6538      78
   -2.4920815248E-04   -1.5694888068E-02         62.4392      79
   -2.3934193718E-04   -1.5509513001E-02         63.2246      80
   -2.3272501103E-04   -1.5315546249E-02         64.0100      81
   -2.2187336287E-04   -1.5135593270E-02         64.7953      82
   -2.1211817542E-04   -1.4958744039E-02         65.5807      83
   -2.1094472142E-04   -1.4787471540E-02         66.3661      84
   -2.0841938586E-04   -1.4616538082E-02         67.1515      85
   -1.9805055229E-04   -1.4451204659E-02         67.9369      86
   -2.0081111917E-04   -1.4291814081E-02         68.7223      87
   -1.9149508874E-04   -1.4130041134E-02         69.5077      88
   -1.8993366903E-04   -1.3974254900E-02         70.2931      89
   -1.8614712737E-04   -1.3816713487E-02         71.0785      90
   -1.8485755567E-04   -1.3667654415E-02         71.8639      91
   -1.7946550747E-04   -1.3520520650E-02         72.6493      92
   -1.7445895514E-04   -1.3370978962E-02         73.4347      93
   -1.7258396649E-04   -1.3222694829E-02         74.2201      94
   -1.6601869051E-04   -1.3081250150E-02         75.0055      95
   -1.6669747630E-04   -1.2952946350E-02         75.7909      96
   -1.6313102941E-04   -1.2828842855E-02         76.5763      97
   -1.5104515656E-04   -1.2699196743E-02         77.3617      98
   -1.4657068595E-04   -1.2571472255E-02         78.1471      99
   -1.3958013964E-04   -1.2447390476E-02         78.9325     100
   -1.4208760571E-04   -1.2328118326E-02         79.7179     101
   -1.4293575417E-04   -1.2203334510E-02         80.5033     102
   -1.4259507669E-04   -1.2089654415E-02         81.2887     103
   -1.2821058604E-04   -1.1977060513E-02         82.0741     104
   -1.2797519956E-04   -1.1859306639E-02         82.8595     105
   -1.2911214780E-04   -1.1753530848E-02         83.6449     106
   -1.1950117326E-04   -1.1648901031E-02         84.4303     107
   -1.1498600030E-04   -1.1542402112E-02         85.2157     108
   -1.0801355373E-04   -1.1430715669E-02         86.0011     109
   -1.1704016768E-04   -1.1319088257E-02         86.7865     110
   -1.1215170611E-04   -1.1218347771E-02         87.5719     111
   -1.1024077735E-04   -1.1121843542E-02         88.3573     112
   -1.1613574682E-04   -1.1028280930E-02         89.1427     113
   -1.1588816983E-04   -1.0933203421E-02         89.9281     114
   -1.1454033346E-04   -1.0842515511E-02         90.7135     115
   -1.1591979803E-04   -1.0751090399E-02         91.4989     116
   -1.1325489941E-04   -1.0657987498E-02         92.2843     117
   -1.0525854487E-04   -1.0568594348E-02         93.0697     118
   -9.2829072839E-05   -1.0484214946E-02         93.8551     119
   -9.2549334089E-05   -1.0400081902E-02         94.6405     120
   -9.4678094543E-05   -1.0311724369E-02         95.4259     121
   -9.2659058112E-05   -1.0228835879E-02         96.2113     122
   -8.7047414940E-05   -1.0143017746E-02         96.9967     123
   -8.8188941056E-05   -1.0065911224E-02         97.7821     124
   -8.4139397145E-05   -9.9892174512E-03         98.5675     125
   -8.1997848498E-05   -9.9090967750E-03         99.3529     126
   -8.3921752761E-05   -9.8312245974E-03        100.1383     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0.125/GGam.Sig_local_w_O6n0.875T0.125U2.0 <==
   -3.7305089149E-02   -4.5691573531E-02          0.3927       0
   -3.3089807736E-02   -8.5165751475E-02          1.1781       1
   -2.8787563722E-02   -1.0346009762E-01          1.9635       2
   -2.4898709778E-02   -1.1085337591E-01          2.7489       3
   -2.1505700015E-02   -1.1232117817E-01          3.5343       4
   -1.8597858272E-02   -1.1050974166E-01          4.3197       5
   -1.6108589450E-02   -1.0696922221E-01          5.1051       6
   -1.4011942029E-02   -1.0257947028E-01          5.8905       7
   -1.2233980024E-02   -9.7861682133E-02          6.6759       8
   -1.0733419854E-02   -9.3095435274E-02          7.4613       9
   -9.4561416432E-03   -8.8474251954E-02          8.2467      10
   -8.3793452954E-03   -8.4054409914E-02          9.0321      11
   -7.4487800306E-03   -7.9890820068E-02          9.8175      12
   -6.6605270988E-03   -7.5988386813E-02         10.6029      13
   -6.0049508034E-03   -7.2353836026E-02         11.3883      14
   -5.4277534599E-03   -6.8995543423E-02         12.1737      15
   -4.8995509770E-03   -6.5897435215E-02         12.9591      16
   -4.4434609493E-03   -6.3001457870E-02         13.7445      17
   -4.0453867455E-03   -6.0325154479E-02         14.5299      18
   -3.7082960223E-03   -5.7838989998E-02         15.3153      19
   -3.4060233522E-03   -5.5510473058E-02         16.1007      20
   -3.1413757469E-03   -5.3364708592E-02         16.8861      21
   -2.9014430734E-03   -5.1367883879E-02         17.6715      22
   -2.6908841484E-03   -4.9495244835E-02         18.4569      23
   -2.4963247195E-03   -4.7748858910E-02         19.2423      24
   -2.3209530080E-03   -4.6104158518E-02         20.0277      25
   -2.1740776614E-03   -4.4581936212E-02         20.8131      26
   -2.0381659948E-03   -4.3117158608E-02         21.5984      27
   -1.9182156709E-03   -4.1756335318E-02         22.3838      28
   -1.7918441377E-03   -4.0474279305E-02         23.1692      29
   -1.6819344170E-03   -3.9262184578E-02         23.9546      30
   -1.5757523365E-03   -3.8117158344E-02         24.7400      31
   -1.4776602447E-03   -3.7026766444E-02         25.5254      32
   -1.4081911361E-03   -3.6020870243E-02         26.3108      33
   -1.3133547986E-03   -3.5047366854E-02         27.0962      34
   -1.2440473130E-03   -3.4136466066E-02         27.8816      35
   -1.1897298341E-03   -3.3256516984E-02         28.6670      36
   -1.1338016721E-03   -3.2411129084E-02         29.4524      37
   -1.0717316130E-03   -3.1606646645E-02         30.2378      38
   -1.0059460379E-03   -3.0857006095E-02         31.0232      39
   -9.6601809936E-04   -3.0150574505E-02         31.8086      40
   -9.2322622695E-04   -2.9452660459E-02         32.5940      41
   -8.7870616230E-04   -2.8792779498E-02         33.3794      42
   -8.3882397487E-04   -2.8161355089E-02         34.1648      43
   -8.0819589827E-04   -2.7547384650E-02         34.9502      44
   -7.6453562160E-04   -2.6961097651E-02         35.7356      45
   -7.4438878693E-04   -2.6422242076E-02         36.5210      46
   -7.2470015125E-04   -2.5887392268E-02         37.3064      47
   -6.9108067443E-04   -2.5386579144E-02         38.0918      48
   -6.6947582705E-04   -2.4887954311E-02         38.8772      49
   -6.4168317874E-04   -2.4404519105E-02         39.6626      50
   -6.1453920274E-04   -2.3957552228E-02         40.4480      51
   -5.8794262546E-04   -2.3514173440E-02         41.2334      52
   -5.7059521754E-04   -2.3078614952E-02         42.0188      53
   -5.4861719719E-04   -2.2666728564E-02         42.8042      54
   -5.3500904661E-04   -2.2274066439E-02         43.5896      55
   -5.2390138514E-04   -2.1891303276E-02         44.3750      56
   -5.0624426381E-04   -2.1523498435E-02         45.1604      57
   -4.7459491949E-04   -2.1176106595E-02         45.9458      58
   -4.5551882278E-04   -2.0820298072E-02         46.7312      59
   -4.3391707237E-04   -2.0488498836E-02         47.5166      60
   -4.1931377795E-04   -2.0153991883E-02         48.3020      61
   -4.1711291549E-04   -1.9834019077E-02         49.0874      62
   -4.0906888521E-04   -1.9539677990E-02         49.8728      63
   -4.0175213984E-04   -1.9239453937E-02         50.6582      64
   -3.7555386685E-04   -1.8959022536E-02         51.4436      65
   -3.5627048769E-04   -1.8669850009E-02         52.2290      66
   -3.5048324530E-04   -1.8397434354E-02         53.0144      67
   -3.4012027048E-04   -1.8131062858E-02         53.7998      68
   -3.3462520428E-04   -1.7878506638E-02         54.5852      69
   -3.2109386968E-04   -1.7626535986E-02         55.3706      70
   -3.1264804525E-04   -1.7385159033E-02         56.1560      71
   -3.0313128412E-04   -1.7147492725E-02         56.9414      72
   -2.8658306689E-04   -1.6916154681E-02         57.7268      73
   -2.8552498072E-04   -1.6698273768E-02         58.5122      74
   -2.6672214013E-04   -1.6484118084E-02         59.2976      75
   -2.5961702399E-04   -1.6263797862E-02         60.0830      76
   -2.5689848076E-04   -1.6059451385E-02         60.8684      77
   -2.4788972502E-04   -1.5852785046E-02         61.6538      78
   -2.4896331171E-04   -1.5657104650E-02         62.4392      79
   -2.4467555395E-04   -1.5456074742E-02         63.2246      80
   -2.2660960690E-04   -1.5256618300E-02         64.0100      81
   -2.1535424199E-04   -1.5101696927E-02         64.7953      82
   -1.9948379792E-04   -1.4926933592E-02         65.5807      83
   -1.9342862617E-04   -1.4749743767E-02         66.3661      84
   -1.9315707146E-04   -1.4577162174E-02         67.1515      85
   -2.0052522358E-04   -1.4413415218E-02         67.9369      86
   -1.9610724015E-04   -1.4241225031E-02         68.7223      87
   -1.9820319192E-04   -1.4076061018E-02         69.5077      88
   -1.9835855804E-04   -1.3912365873E-02         70.2931      89
   -1.8740954303E-04   -1.3770495996E-02         71.0785      90
   -1.8823331776E-04   -1.3623952619E-02         71.8639      91
   -1.9979166342E-04   -1.3480363723E-02         72.6493      92
   -1.9493589076E-04   -1.3342552477E-02         73.4347      93
   -1.7474757996E-04   -1.3200661675E-02         74.2201      94
   -1.7942970816E-04   -1.3055757405E-02         75.0055      95
   -1.6333584228E-04   -1.2924208428E-02         75.7909      96
   -1.6327355630E-04   -1.2798596028E-02         76.5763      97
   -1.6619640736E-04   -1.2669042247E-02         77.3617      98
   -1.6825892059E-04   -1.2541591880E-02         78.1471      99
   -1.6089512250E-04   -1.2409980628E-02         78.9325     100
   -1.5548769478E-04   -1.2297732703E-02         79.7179     101
   -1.6066678358E-04   -1.2185743576E-02         80.5033     102
   -1.4603520524E-04   -1.2069734573E-02         81.2887     103
   -1.4202525063E-04   -1.1960329065E-02         82.0741     104
   -1.4633698327E-04   -1.1839509073E-02         82.8595     105
   -1.6342805675E-04   -1.1723754297E-02         83.6449     106
   -1.5783759388E-04   -1.1621421731E-02         84.4303     107
   -1.5204198697E-04   -1.1518141663E-02         85.2157     108
   -1.3960345587E-04   -1.1406897700E-02         86.0011     109
   -1.3511675400E-04   -1.1316616757E-02         86.7865     110
   -1.1755998903E-04   -1.1210080152E-02         87.5719     111
   -1.1782780979E-04   -1.1115421866E-02         88.3573     112
   -1.1786136447E-04   -1.1027738489E-02         89.1427     113
   -1.3751627658E-04   -1.0926745856E-02         89.9281     114
   -1.2135106877E-04   -1.0828178143E-02         90.7135     115
   -1.1863221413E-04   -1.0738084950E-02         91.4989     116
   -1.1595298121E-04   -1.0662534981E-02         92.2843     117
   -1.0697349159E-04   -1.0567660965E-02         93.0697     118
   -1.0333175162E-04   -1.0477956415E-02         93.8551     119
   -1.1296126417E-04   -1.0386943075E-02         94.6405     120
   -1.0637939224E-04   -1.0291676597E-02         95.4259     121
   -1.0085936542E-04   -1.0199612758E-02         96.2113     122
   -1.0114805604E-04   -1.0115174248E-02         96.9967     123
   -1.0169584390E-04   -1.0031925502E-02         97.7821     124
   -1.0387306866E-04   -9.9444831479E-03         98.5675     125
   -8.0384595827E-05   -9.8797614179E-03         99.3529     126
   -7.4827490083E-05   -9.7923631001E-03        100.1383     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0.125/GGam.Sig_local_w_O7n0.875T0.125U2.0 <==
   -3.7647901013E-02   -4.5947032743E-02          0.3927       0
   -3.3346535005E-02   -8.5556755086E-02          1.1781       1
   -2.8934948282E-02   -1.0381400588E-01          1.9635       2
   -2.4990226985E-02   -1.1115409759E-01          2.7489       3
   -2.1580199062E-02   -1.1253592333E-01          3.5343       4
   -1.8623246985E-02   -1.1067129452E-01          4.3197       5
   -1.6134483922E-02   -1.0708336661E-01          5.1051       6
   -1.4023015550E-02   -1.0261738533E-01          5.8905       7
   -1.2218162634E-02   -9.7887351314E-02          6.6759       8
   -1.0727560815E-02   -9.3094396030E-02          7.4613       9
   -9.4291967225E-03   -8.8433489937E-02          8.2467      10
   -8.3587032936E-03   -8.4006758556E-02          9.0321      11
   -7.4336624754E-03   -7.9836545151E-02          9.8175      12
   -6.6590074108E-03   -7.5960639868E-02         10.6029      13
   -5.9914828235E-03   -7.2348363580E-02         11.3883      14
   -5.3942804082E-03   -6.8958006646E-02         12.1737      15
   -4.8927906274E-03   -6.5842752351E-02         12.9591      16
   -4.4408297038E-03   -6.2947389181E-02         13.7445      17
   -4.0578045293E-03   -6.0266102633E-02         14.5299      18
   -3.7016654299E-03   -5.7787397850E-02         15.3153      19
   -3.3998088662E-03   -5.5458599699E-02         16.1007      20
   -3.1182388822E-03   -5.3311700242E-02         16.8861      21
   -2.8659530129E-03   -5.1307467893E-02         17.6715      22
   -2.6738858888E-03   -4.9437509155E-02         18.4569      23
   -2.4946259512E-03   -4.7690591738E-02         19.2423      24
   -2.3282106472E-03   -4.6023983843E-02         20.0277      25
   -2.1586169340E-03   -4.4495530173E-02         20.8131      26
   -2.0336156850E-03   -4.3067418611E-02         21.5984      27
   -1.9094365612E-03   -4.1718908710E-02         22.3838      28
   -1.7886367879E-03   -4.0445430017E-02         23.1692      29
   -1.6725694839E-03   -3.9250181577E-02         23.9546      30
   -1.5800015800E-03   -3.8101892019E-02         24.7400      31
   -1.4746970075E-03   -3.7034531311E-02         25.5254      32
   -1.4047816303E-03   -3.6000183453E-02         26.3108      33
   -1.2999201339E-03   -3.5027305197E-02         27.0962      34
   -1.2304821453E-03   -3.4090813320E-02         27.8816      35
   -1.1679291279E-03   -3.3226814446E-02         28.6670      36
   -1.1139656125E-03   -3.2397226448E-02         29.4524      37
   -1.0733390708E-03   -3.1604381821E-02         30.2378      38
   -1.0042308756E-03   -3.0851722196E-02         31.0232      39
   -9.6909355103E-04   -3.0135977623E-02         31.8086      40
   -9.1802010982E-04   -2.9439684751E-02         32.5940      41
   -8.8401543712E-04   -2.8774490424E-02         33.3794      42
   -8.3825286571E-04   -2.8137458569E-02         34.1648      43
   -8.0194130093E-04   -2.7542701297E-02         34.9502      44
   -7.6819981063E-04   -2.6961624987E-02         35.7356      45
   -7.6108823807E-04   -2.6441248307E-02         36.5210      46
   -7.2940736441E-04   -2.5892925926E-02         37.3064      47
   -6.8572011290E-04   -2.5380889645E-02         38.0918      48
   -6.4771573525E-04   -2.4894891169E-02         38.8772      49
   -6.2735407643E-04   -2.4423448629E-02         39.6626      50
   -6.0027490908E-04   -2.3945673045E-02         40.4480      51
   -5.9306709037E-04   -2.3511622777E-02         41.2334      52
   -5.5987637151E-04   -2.3093175944E-02         42.0188      53
   -5.2661168083E-04   -2.2684412474E-02         42.8042      54
   -5.0949885048E-04   -2.2274628804E-02         43.5896      55
   -4.9886155962E-04   -2.1900488056E-02         44.3750      56
   -4.7745082503E-04   -2.1523657831E-02         45.1604      57
   -4.8210067365E-04   -2.1139662604E-02         45.9458      58
   -4.6862637820E-04   -2.0805222950E-02         46.7312      59
   -4.4525049087E-04   -2.0470435432E-02         47.5166      60
   -4.1921618232E-04   -2.0158653619E-02         48.3020      61
   -4.0049058480E-04   -1.9820430059E-02         49.0874      62
   -3.9018358208E-04   -1.9515224259E-02         49.8728      63
   -3.7939727995E-04   -1.9223956361E-02         50.6582      64
   -3.7988194100E-04   -1.8930100191E-02         51.4436      65
   -3.7553864301E-04   -1.8649301257E-02         52.2290      66
   -3.7778499668E-04   -1.8378951157E-02         53.0144      67
   -3.5532071874E-04   -1.8133861420E-02         53.7998      68
   -3.4408164860E-04   -1.7869649114E-02         54.5852      69
   -3.3976635663E-04   -1.7621304114E-02         55.3706      70
   -3.3208257901E-04   -1.7379784171E-02         56.1560      71
   -3.0543098719E-04   -1.7148614592E-02         56.9414      72
   -3.0653096549E-04   -1.6920456311E-02         57.7268      73
   -3.0474292167E-04   -1.6689783640E-02         58.5122      74
   -2.9414116803E-04   -1.6467435351E-02         59.2976      75
   -2.8685959122E-04   -1.6260368823E-02         60.0830      76
   -2.6448004147E-04   -1.6057855168E-02         60.8684      77
   -2.4784950512E-04   -1.5877571929E-02         61.6538      78
   -2.3415871575E-04   -1.5688508082E-02         62.4392      79
   -2.4959658311E-04   -1.5490081646E-02         63.2246      80
   -2.2859057035E-04   -1.5299160879E-02         64.0100      81
   -2.2828877050E-04   -1.5104357480E-02         64.7953      82
   -2.3206103076E-04   -1.4930891698E-02         65.5807      83
   -2.2188548203E-04   -1.4733977073E-02         66.3661      84
   -2.0593817017E-04   -1.4578780621E-02         67.1515      85
   -1.9159629270E-04   -1.4410220770E-02         67.9369      86
   -1.9662832517E-04   -1.4248479175E-02         68.7223      87
   -1.9832494073E-04   -1.4082982175E-02         69.5077      88
   -2.0607537436E-04   -1.3939372013E-02         70.2931      89
   -2.0248182701E-04   -1.3793023329E-02         71.0785      90
   -1.9113371923E-04   -1.3644965378E-02         71.8639      91
   -1.8868633108E-04   -1.3475749053E-02         72.6493      92
   -1.7814061766E-04   -1.3349403737E-02         73.4347      93
   -1.7598742681E-04   -1.3197030695E-02         74.2201      94
   -1.8501810174E-04   -1.3067746882E-02         75.0055      95
   -1.6692025967E-04   -1.2936760091E-02         75.7909      96
   -1.6096944914E-04   -1.2792653816E-02         76.5763      97
   -1.5079319334E-04   -1.2657022736E-02         77.3617      98
   -1.4760299971E-04   -1.2539913656E-02         78.1471      99
   -1.4376502410E-04   -1.2409445252E-02         78.9325     100
   -1.5022550489E-04   -1.2289955554E-02         79.7179     101
   -1.5682286627E-04   -1.2184051295E-02         80.5033     102
   -1.3801777526E-04   -1.2073370842E-02         81.2887     103
   -1.3910995468E-04   -1.1951671860E-02         82.0741     104
   -1.3166718937E-04   -1.1858437097E-02         82.8595     105
   -1.6332784754E-04   -1.1737651908E-02         83.6449     106
   -1.7040931566E-04   -1.1628847277E-02         84.4303     107
   -1.5077033673E-04   -1.1524675473E-02         85.2157     108
   -1.2509716360E-04   -1.1428525519E-02         86.0011     109
   -1.3742196371E-04   -1.1318159705E-02         86.7865     110
   -1.2982024722E-04   -1.1199648569E-02         87.5719     111
   -1.3738838954E-04   -1.1096121803E-02         88.3573     112
   -1.2198907815E-04   -1.1012627917E-02         89.1427     113
   -1.3279985475E-04   -1.0914481380E-02         89.9281     114
   -1.2989543557E-04   -1.0830956660E-02         90.7135     115
   -1.3083525613E-04   -1.0734548352E-02         91.4989     116
   -1.1754627091E-04   -1.0629719834E-02         92.2843     117
   -1.1244535508E-04   -1.0554769868E-02         93.0697     118
   -1.1651272338E-04   -1.0488948382E-02         93.8551     119
   -1.1618556243E-04   -1.0409385704E-02         94.6405     120
   -1.0912147180E-04   -1.0309099507E-02         95.4259     121
   -1.2105978439E-04   -1.0229840377E-02         96.2113     122
   -1.0530761676E-04   -1.0141875461E-02         96.9967     123
   -8.5710456046E-05   -1.0064497269E-02         97.7821     124
   -1.0597154490E-04   -9.9746598203E-03         98.5675     125
   -1.1351367375E-04   -9.8772700082E-03         99.3529     126
   -1.0426573524E-04   -9.8026455813E-03        100.1383     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0.25/D_DCA <==
0.875 0.14252406317 0.00017786808399


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0.25/D_DCA_size20.0 <==
0.87502017496 9.9192263043e-05 -0.467683857913 0.142000866608 9.66155445264e-06


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0.25/D_DCA_size32.0 <==
0.875067045068 0.000138717154434 -0.465592584146 0.142220303187 1.35434743351e-05


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0.25/D_DCA_size34.0 <==
0.875224512292 0.000165008961467 -0.46511195053 0.142197411952 1.60913329363e-05


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0.25/D_DiagMC_GGam <==
0.8750    0.0009    -0.473    0.003    0.1410    0.0005


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0.25/E_DCA <==
0.875 -1.22929633438 0.00070182315978


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0.25/E_DCA_size20.0 <==
0.87502017496 9.9192263043e-05 -0.467683857913 -1.2316167783 0.000337726692798


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0.25/E_DCA_size32.0 <==
0.875067045068 0.000138717154434 -0.465592584146 -1.2307150976 0.000325460311565


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0.25/E_DCA_size34.0 <==
0.875224512292 0.000165008961467 -0.46511195053 -1.23068691724 0.000642858697015


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0.25/E_DiagMC_GGam <==
0.8750    0.0009    -0.473    0.003    -1.2325    0.0006


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0.25/GGam.Sig_local_w_O1n0.875T0.250U2.0 <==
   -2.3532568798E-02   -4.6074735725E-02          0.7854       0
   -1.9178373387E-02   -7.4609946378E-02          2.3562       1
   -1.5137378747E-02   -8.0988144778E-02          3.9270       2
   -1.1873859344E-02   -7.8868289195E-02          5.4978       3
   -9.3635233716E-03   -7.3781407020E-02          7.0686       4
   -7.4682232092E-03   -6.7978520060E-02          8.6394       5
   -6.0386937764E-03   -6.2347306670E-02         10.2102       6
   -4.9484466641E-03   -5.7199490850E-02         11.7810       7
   -4.1102652696E-03   -5.2609047842E-02         13.3518       8
   -3.4547437952E-03   -4.8559134851E-02         14.9226       9
   -2.9369408100E-03   -4.4998180441E-02         16.4934      10
   -2.5240512184E-03   -4.1861948864E-02         18.0642      11
   -2.1905340678E-03   -3.9090549565E-02         19.6350      12
   -1.9117029512E-03   -3.6630074064E-02         21.2058      13
   -1.6821609282E-03   -3.4440489842E-02         22.7765      14
   -1.4911578582E-03   -3.2479696644E-02         24.3473      15
   -1.3298462533E-03   -3.0716787854E-02         25.9181      16
   -1.1944382001E-03   -2.9126999238E-02         27.4889      17
   -1.0795470476E-03   -2.7687716373E-02         29.0597      18
   -9.8101045486E-04   -2.6379021975E-02         30.6305      19
   -8.9470865165E-04   -2.5184752675E-02         32.2013      20
   -8.1739377196E-04   -2.4089421240E-02         33.7721      21
   -7.4745869339E-04   -2.3083467442E-02         35.3429      22
   -6.8725492176E-04   -2.2157299053E-02         36.9137      23
   -6.3573499024E-04   -2.1299597323E-02         38.4845      24
   -5.8878671307E-04   -2.0503774014E-02         40.0553      25
   -5.4619443376E-04   -1.9763050601E-02         41.6261      26
   -5.0715831742E-04   -1.9076506594E-02         43.1969      27
   -4.7234126958E-04   -1.8436253362E-02         44.7677      28
   -4.4204217077E-04   -1.7829818782E-02         46.3385      29
   -4.1365813669E-04   -1.7265325819E-02         47.9093      30
   -3.9061852234E-04   -1.6736324302E-02         49.4801      31
   -3.6945227463E-04   -1.6233869419E-02         51.0509      32
   -3.4832527373E-04   -1.5762898196E-02         52.6217      33
   -3.2728177195E-04   -1.5317847524E-02         54.1925      34
   -3.0768821463E-04   -1.4897356918E-02         55.7633      35
   -2.9174436787E-04   -1.4499408143E-02         57.3341      36
   -2.7619973950E-04   -1.4122759022E-02         58.9049      37
   -2.6053809939E-04   -1.3762416351E-02         60.4757      38
   -2.4803825781E-04   -1.3421439858E-02         62.0465      39
   -2.3789743882E-04   -1.3098312732E-02         63.6173      40
   -2.2866132293E-04   -1.2787304787E-02         65.1880      41
   -2.1840911635E-04   -1.2492547141E-02         66.7588      42
   -2.0551684650E-04   -1.2211212624E-02         68.3296      43
   -1.9596960370E-04   -1.1941020916E-02         69.9004      44
   -1.8629507666E-04   -1.1685547752E-02         71.4712      45
   -1.7904466698E-04   -1.1439130726E-02         73.0420      46
   -1.7501761969E-04   -1.1199807937E-02         74.6128      47
   -1.6826034919E-04   -1.0971432131E-02         76.1836      48
   -1.6350853600E-04   -1.0754929839E-02         77.7544      49
   -1.5667671917E-04   -1.0543050682E-02         79.3252      50
   -1.4642613285E-04   -1.0339060219E-02         80.8960      51
   -1.3756193761E-04   -1.0148258858E-02         82.4668      52
   -1.3395068103E-04   -9.9628850950E-03         84.0376      53
   -1.3139276201E-04   -9.7794278597E-03         85.6084      54
   -1.2670211799E-04   -9.6040940584E-03         87.1792      55
   -1.2115506044E-04   -9.4374938095E-03         88.7500      56
   -1.1744388543E-04   -9.2755675409E-03         90.3208      57
   -1.1475299044E-04   -9.1202824777E-03         91.8916      58
   -1.1290227728E-04   -8.9684763764E-03         93.4624      59
   -1.0902793459E-04   -8.8177621606E-03         95.0332      60
   -1.0579993765E-04   -8.6750822097E-03         96.6040      61
   -1.0439233964E-04   -8.5346074944E-03         98.1748      62
   -9.9875581028E-05   -8.3986090731E-03         99.7456      63
   -9.7461433066E-05   -8.2709953959E-03        101.3164      64
   -9.1658349981E-05   -8.1457212387E-03        102.8872      65
   -8.6496837662E-05   -8.0220979119E-03        104.4580      66
   -8.3512846918E-05   -7.9013789011E-03        106.0288      67
   -7.8333674088E-05   -7.7889511261E-03        107.5995      68
   -7.5395357503E-05   -7.6766281242E-03        109.1703      69
   -7.1865388611E-05   -7.5684064350E-03        110.7411      70
   -6.8523452844E-05   -7.4632023368E-03        112.3119      71
   -6.4451340756E-05   -7.3646185046E-03        113.8827      72
   -6.4086160518E-05   -7.2668321736E-03        115.4535      73
   -6.3460757130E-05   -7.1688885985E-03        117.0243      74
   -6.3630315502E-05   -7.0766609307E-03        118.5951      75
   -6.5141144891E-05   -6.9848952303E-03        120.1659      76
   -6.4332050723E-05   -6.8939579657E-03        121.7367      77
   -6.1925803062E-05   -6.8053850802E-03        123.3075      78
   -5.8399098105E-05   -6.7179488876E-03        124.8783      79
   -5.7750592723E-05   -6.6349854514E-03        126.4491      80
   -5.8808136787E-05   -6.5506440270E-03        128.0199      81
   -5.8991766649E-05   -6.4681349429E-03        129.5907      82
   -5.6902705900E-05   -6.3918996929E-03        131.1615      83
   -5.6861240901E-05   -6.3170083427E-03        132.7323      84
   -5.6171701658E-05   -6.2468990246E-03        134.3031      85
   -5.5157784357E-05   -6.1735399817E-03        135.8739      86
   -5.3160503505E-05   -6.1052884845E-03        137.4447      87
   -5.1916193519E-05   -6.0354810664E-03        139.0155      88
   -4.5576778143E-05   -5.9684234030E-03        140.5863      89
   -4.3490070717E-05   -5.9022062496E-03        142.1571      90
   -4.5686912757E-05   -5.8380209856E-03        143.7279      91
   -4.3284130614E-05   -5.7729573053E-03        145.2987      92
   -3.8550334861E-05   -5.7125027518E-03        146.8695      93
   -3.8343969048E-05   -5.6554621018E-03        148.4403      94
   -4.2981376316E-05   -5.5959483528E-03        150.0110      95
   -4.0990735426E-05   -5.5357782545E-03        151.5818      96
   -3.6805268038E-05   -5.4839553981E-03        153.1526      97
   -3.5748466387E-05   -5.4294874000E-03        154.7234      98
   -3.2941959026E-05   -5.3740860325E-03        156.2942      99
   -3.2032112421E-05   -5.3203841190E-03        157.8650     100
   -2.7201971606E-05   -5.2698048335E-03        159.4358     101
   -2.7756818719E-05   -5.2204834737E-03        161.0066     102
   -2.7827454078E-05   -5.1699085555E-03        162.5774     103
   -2.6535191781E-05   -5.1228859345E-03        164.1482     104
   -2.7628402241E-05   -5.0764690509E-03        165.7190     105
   -2.6325265252E-05   -5.0286423730E-03        167.2898     106
   -2.6192075914E-05   -4.9830880839E-03        168.8606     107
   -2.7223834689E-05   -4.9358809308E-03        170.4314     108
   -2.2473222314E-05   -4.8912135148E-03        172.0022     109
   -2.4135712154E-05   -4.8506245041E-03        173.5730     110
   -2.6418762813E-05   -4.8062993139E-03        175.1438     111
   -2.3703019295E-05   -4.7616810253E-03        176.7146     112
   -2.0287003362E-05   -4.7191526389E-03        178.2854     113
   -2.2230231460E-05   -4.6789174811E-03        179.8562     114
   -2.2971078978E-05   -4.6348556216E-03        181.4270     115
   -2.1669006721E-05   -4.5953864299E-03        182.9978     116
   -2.3779871502E-05   -4.5562992852E-03        184.5686     117
   -2.3068825063E-05   -4.5192945880E-03        186.1394     118
   -2.2104583415E-05   -4.4818226491E-03        187.7102     119
   -2.2737765384E-05   -4.4406453966E-03        189.2810     120
   -2.3103069286E-05   -4.4020798315E-03        190.8518     121
   -1.8666978563E-05   -4.3644745992E-03        192.4226     122
   -1.6069880112E-05   -4.3318595760E-03        193.9933     123
   -1.5310231086E-05   -4.3005487317E-03        195.5641     124
   -1.5482465043E-05   -4.2651307219E-03        197.1349     125
   -1.5961309125E-05   -4.2316877622E-03        198.7057     126
   -1.6322624784E-05   -4.1992719645E-03        200.2765     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0.25/GGam.Sig_local_w_O3n0.875T0.250U2.0 <==
   -3.1116425338E-02   -6.5242875996E-02          0.7854       0
   -2.4725250760E-02   -9.8396529979E-02          2.3562       1
   -1.9037192583E-02   -1.0266925388E-01          3.9270       2
   -1.4597712592E-02   -9.7346198771E-02          5.4978       3
   -1.1295458023E-02   -8.9347632932E-02          7.0686       4
   -8.8673111187E-03   -8.1171001589E-02          8.6394       5
   -7.0688800891E-03   -7.3665943336E-02         10.2102       6
   -5.7234173618E-03   -6.7049810359E-02         11.7810       7
   -4.7126474469E-03   -6.1292395081E-02         13.3518       8
   -3.9349254249E-03   -5.6302491097E-02         14.9226       9
   -3.3195440998E-03   -5.1976316735E-02         16.4934      10
   -2.8419164183E-03   -4.8198931368E-02         18.0642      11
   -2.4557461316E-03   -4.4896930829E-02         19.6350      12
   -2.1392778554E-03   -4.1984684965E-02         21.2058      13
   -1.8855416642E-03   -3.9405195467E-02         22.7765      14
   -1.6586529680E-03   -3.7106771043E-02         24.3473      15
   -1.4764692112E-03   -3.5050277281E-02         25.9181      16
   -1.3132517149E-03   -3.3202774375E-02         27.4889      17
   -1.1828935302E-03   -3.1535173740E-02         29.0597      18
   -1.0662256850E-03   -3.0024578731E-02         30.6305      19
   -9.6906831532E-04   -2.8649587800E-02         32.2013      20
   -8.7973026356E-04   -2.7380712686E-02         33.7721      21
   -8.0779324773E-04   -2.6225062355E-02         35.3429      22
   -7.4358352560E-04   -2.5162186934E-02         36.9137      23
   -6.8844934973E-04   -2.4176230151E-02         38.4845      24
   -6.3794887755E-04   -2.3256712038E-02         40.0553      25
   -6.0050163933E-04   -2.2404553922E-02         41.6261      26
   -5.5686383893E-04   -2.1613150347E-02         43.1969      27
   -5.1502716711E-04   -2.0879878219E-02         44.7677      28
   -4.8009353769E-04   -2.0193050344E-02         46.3385      29
   -4.5234617467E-04   -1.9547674111E-02         47.9093      30
   -4.3017769105E-04   -1.8937442518E-02         49.4801      31
   -4.0618944257E-04   -1.8372223067E-02         51.0509      32
   -3.8969162811E-04   -1.7839064204E-02         52.6217      33
   -3.6514913353E-04   -1.7333306469E-02         54.1925      34
   -3.4440703792E-04   -1.6859014748E-02         55.7633      35
   -3.1725510093E-04   -1.6400958094E-02         57.3341      36
   -3.0451764368E-04   -1.5976431669E-02         58.9049      37
   -2.8769695039E-04   -1.5565923118E-02         60.4757      38
   -2.6866623507E-04   -1.5174671761E-02         62.0465      39
   -2.5762369767E-04   -1.4808036414E-02         63.6173      40
   -2.5456804054E-04   -1.4457132706E-02         65.1880      41
   -2.4200226128E-04   -1.4121269186E-02         66.7588      42
   -2.3062324142E-04   -1.3796135737E-02         68.3296      43
   -2.1850011064E-04   -1.3493376689E-02         69.9004      44
   -1.9877852565E-04   -1.3202513680E-02         71.4712      45
   -1.9293232981E-04   -1.2926581628E-02         73.0420      46
   -1.9230296797E-04   -1.2658375064E-02         74.6128      47
   -1.8176743956E-04   -1.2393596715E-02         76.1836      48
   -1.6942760428E-04   -1.2144261159E-02         77.7544      49
   -1.6169254475E-04   -1.1910810767E-02         79.3252      50
   -1.5319531246E-04   -1.1692538046E-02         80.8960      51
   -1.4457703354E-04   -1.1472832537E-02         82.4668      52
   -1.4475345265E-04   -1.1259184135E-02         84.0376      53
   -1.4755071169E-04   -1.1050487465E-02         85.6084      54
   -1.4267977191E-04   -1.0846940857E-02         87.1792      55
   -1.3892306938E-04   -1.0659389723E-02         88.7500      56
   -1.2828017647E-04   -1.0472827250E-02         90.3208      57
   -1.2630708849E-04   -1.0295395992E-02         91.8916      58
   -1.2503732481E-04   -1.0123648642E-02         93.4624      59
   -1.2176980650E-04   -9.9486647415E-03         95.0332      60
   -1.0699630434E-04   -9.7864055581E-03         96.6040      61
   -9.9022206265E-05   -9.6337005577E-03         98.1748      62
   -9.2029750039E-05   -9.4945654253E-03         99.7456      63
   -9.0881647120E-05   -9.3514380150E-03        101.3164      64
   -9.7006623251E-05   -9.2103340486E-03        102.8872      65
   -9.0974698140E-05   -9.0793975451E-03        104.4580      66
   -8.8218236890E-05   -8.9391356978E-03        106.0288      67
   -8.7082913571E-05   -8.8090508828E-03        107.5995      68
   -8.8868967528E-05   -8.6812557025E-03        109.1703      69
   -9.2168560709E-05   -8.5557124586E-03        110.7411      70
   -8.6301660327E-05   -8.4355661846E-03        112.3119      71
   -8.7299050950E-05   -8.3182290583E-03        113.8827      72
   -8.1490724308E-05   -8.2039663880E-03        115.4535      73
   -7.3783463181E-05   -8.0931017695E-03        117.0243      74
   -7.4413730274E-05   -7.9887387476E-03        118.5951      75
   -6.9045722447E-05   -7.8880135136E-03        120.1659      76
   -6.2338977463E-05   -7.7924494845E-03        121.7367      77
   -6.2933248968E-05   -7.6993691709E-03        123.3075      78
   -6.8408514688E-05   -7.5971341067E-03        124.8783      79
   -6.4601467198E-05   -7.5010337189E-03        126.4491      80
   -5.9908245449E-05   -7.4120933147E-03        128.0199      81
   -5.1886504683E-05   -7.3205559471E-03        129.5907      82
   -5.5339911238E-05   -7.2321789458E-03        131.1615      83
   -5.3451456480E-05   -7.1441602875E-03        132.7323      84
   -5.8942237224E-05   -7.0644734509E-03        134.3031      85
   -5.8706248161E-05   -6.9767658560E-03        135.8739      86
   -5.4779920751E-05   -6.8959825384E-03        137.4447      87
   -4.9865919455E-05   -6.8209940147E-03        139.0155      88
   -4.7477636500E-05   -6.7531731790E-03        140.5863      89
   -4.3605594904E-05   -6.6763380942E-03        142.1571      90
   -3.8172856007E-05   -6.6070824804E-03        143.7279      91
   -4.0664863229E-05   -6.5360132201E-03        145.2987      92
   -3.7286116044E-05   -6.4627968606E-03        146.8695      93
   -4.2935846672E-05   -6.3993168843E-03        148.4403      94
   -4.4656253862E-05   -6.3226448853E-03        150.0110      95
   -4.4175916246E-05   -6.2569359010E-03        151.5818      96
   -4.3059346708E-05   -6.1968785992E-03        153.1526      97
   -3.8437977969E-05   -6.1355872084E-03        154.7234      98
   -3.9787311925E-05   -6.0756899541E-03        156.2942      99
   -3.2491644713E-05   -6.0153905393E-03        157.8650     100
   -3.2253211653E-05   -5.9543196124E-03        159.4358     101
   -3.0295248412E-05   -5.8921089422E-03        161.0066     102
   -2.9637779920E-05   -5.8377041691E-03        162.5774     103
   -2.9629515016E-05   -5.7793669063E-03        164.1482     104
   -3.1321865110E-05   -5.7239152477E-03        165.7190     105
   -3.6849563975E-05   -5.6639467205E-03        167.2898     106
   -3.7934318281E-05   -5.6155896276E-03        168.8606     107
   -3.6620974040E-05   -5.5684567214E-03        170.4314     108
   -3.4836957949E-05   -5.5177661100E-03        172.0022     109
   -3.4422807397E-05   -5.4682850983E-03        173.5730     110
   -3.2000939872E-05   -5.4318094496E-03        175.1438     111
   -3.6347363203E-05   -5.3790843330E-03        176.7146     112
   -3.3853921221E-05   -5.3228777384E-03        178.2854     113
   -3.2816558370E-05   -5.2758642903E-03        179.8562     114
   -3.3660953431E-05   -5.2310062875E-03        181.4270     115
   -3.0422411906E-05   -5.1858659509E-03        182.9978     116
   -3.2542802752E-05   -5.1351675146E-03        184.5686     117
   -3.9133081575E-05   -5.0958882705E-03        186.1394     118
   -3.8649286445E-05   -5.0511215190E-03        187.7102     119
   -2.9067409868E-05   -5.0085394238E-03        189.2810     120
   -2.8508603751E-05   -4.9762327767E-03        190.8518     121
   -2.7904741744E-05   -4.9429810599E-03        192.4226     122
   -2.7583101522E-05   -4.9056954815E-03        193.9933     123
   -3.0358555165E-05   -4.8591030467E-03        195.5641     124
   -2.6692653108E-05   -4.8229511321E-03        197.1349     125
   -2.8769220880E-05   -4.7916328711E-03        198.7057     126
   -3.6670907469E-05   -4.7647709127E-03        200.2765     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0.25/GGam.Sig_local_w_O4n0.875T0.250U2.0 <==
   -3.3368696695E-02   -7.6038236530E-02          0.7854       0
   -2.5985692020E-02   -1.0883878499E-01          2.3562       1
   -1.9779042796E-02   -1.1113402441E-01          3.9270       2
   -1.5069781144E-02   -1.0413051888E-01          5.4978       3
   -1.1616571073E-02   -9.4877601322E-02          7.0686       4
   -9.0985985765E-03   -8.5792829768E-02          8.6394       5
   -7.2361788992E-03   -7.7611868106E-02         10.2102       6
   -5.8599291304E-03   -7.0461275974E-02         11.7810       7
   -4.8203728140E-03   -6.4295208440E-02         13.3518       8
   -4.0214528405E-03   -5.8971952376E-02         14.9226       9
   -3.3847523670E-03   -5.4379835108E-02         16.4934      10
   -2.9010129808E-03   -5.0380036694E-02         18.0642      11
   -2.5112349561E-03   -4.6887736814E-02         19.6350      12
   -2.1751431558E-03   -4.3825885830E-02         21.2058      13
   -1.9128154655E-03   -4.1117407502E-02         22.7765      14
   -1.6928976815E-03   -3.8707185749E-02         24.3473      15
   -1.5117695658E-03   -3.6547184105E-02         25.9181      16
   -1.3476154889E-03   -3.4617730567E-02         27.4889      17
   -1.2153508778E-03   -3.2872455589E-02         29.0597      18
   -1.1005156992E-03   -3.1286786238E-02         30.6305      19
   -9.9834664952E-04   -2.9839879492E-02         32.2013      20
   -9.0333804831E-04   -2.8521546823E-02         33.7721      21
   -8.2638365757E-04   -2.7313226678E-02         35.3429      22
   -7.6657782226E-04   -2.6193621459E-02         36.9137      23
   -7.0445846153E-04   -2.5170187304E-02         38.4845      24
   -6.4369947038E-04   -2.4212357891E-02         40.0553      25
   -5.9301816991E-04   -2.3323626037E-02         41.6261      26
   -5.5171902740E-04   -2.2509327745E-02         43.1969      27
   -5.1528426008E-04   -2.1745498589E-02         44.7677      28
   -4.9181665322E-04   -2.1032985232E-02         46.3385      29
   -4.6005641153E-04   -2.0364130084E-02         47.9093      30
   -4.2781208992E-04   -1.9729240076E-02         49.4801      31
   -4.0518959705E-04   -1.9134337651E-02         51.0509      32
   -3.8787672212E-04   -1.8570799369E-02         52.6217      33
   -3.6569328347E-04   -1.8034777196E-02         54.1925      34
   -3.4503648645E-04   -1.7542224641E-02         55.7633      35
   -3.2172179780E-04   -1.7078265335E-02         57.3341      36
   -3.1444384266E-04   -1.6630815938E-02         58.9049      37
   -2.9758890829E-04   -1.6193631841E-02         60.4757      38
   -2.7981645273E-04   -1.5789664459E-02         62.0465      39
   -2.7115823797E-04   -1.5414114919E-02         63.6173      40
   -2.5994842503E-04   -1.5041508805E-02         65.1880      41
   -2.5645004524E-04   -1.4682488702E-02         66.7588      42
   -2.4305088098E-04   -1.4345558502E-02         68.3296      43
   -2.2778206650E-04   -1.4031395245E-02         69.9004      44
   -2.2027416613E-04   -1.3717330138E-02         71.4712      45
   -2.0675802656E-04   -1.3431917200E-02         73.0420      46
   -2.0531031763E-04   -1.3148695008E-02         74.6128      47
   -1.8635838114E-04   -1.2882294771E-02         76.1836      48
   -1.7483175950E-04   -1.2616604634E-02         77.7544      49
   -1.7160061296E-04   -1.2370101358E-02         79.3252      50
   -1.5498520637E-04   -1.2137000201E-02         80.8960      51
   -1.4324323602E-04   -1.1915190441E-02         82.4668      52
   -1.3610134801E-04   -1.1695896777E-02         84.0376      53
   -1.3681214760E-04   -1.1485973857E-02         85.6084      54
   -1.3828225012E-04   -1.1277922804E-02         87.1792      55
   -1.3314584369E-04   -1.1084970515E-02         88.7500      56
   -1.3813830540E-04   -1.0895341572E-02         90.3208      57
   -1.3616881304E-04   -1.0714580162E-02         91.8916      58
   -1.2942306238E-04   -1.0528669863E-02         93.4624      59
   -1.2025121833E-04   -1.0356843340E-02         95.0332      60
   -1.0929514831E-04   -1.0192772529E-02         96.6040      61
   -1.1426380620E-04   -1.0024879095E-02         98.1748      62
   -1.1107224182E-04   -9.8678804717E-03         99.7456      63
   -1.0575441244E-04   -9.7244209981E-03        101.3164      64
   -9.6934556785E-05   -9.5669334954E-03        102.8872      65
   -9.3313015106E-05   -9.4263731844E-03        104.4580      66
   -9.3627150222E-05   -9.2860209042E-03        106.0288      67
   -1.0006823312E-04   -9.1506059853E-03        107.5995      68
   -9.6456292838E-05   -9.0187295011E-03        109.1703      69
   -8.9647200457E-05   -8.8861629502E-03        110.7411      70
   -8.6234547395E-05   -8.7670549656E-03        112.3119      71
   -8.5119856547E-05   -8.6470708999E-03        113.8827      72
   -8.7950026976E-05   -8.5253942574E-03        115.4535      73
   -8.7570118532E-05   -8.4074008462E-03        117.0243      74
   -7.6488665729E-05   -8.2986372201E-03        118.5951      75
   -7.6789818825E-05   -8.1930742231E-03        120.1659      76
   -7.7793439484E-05   -8.0915260308E-03        121.7367      77
   -7.6326007544E-05   -7.9866546559E-03        123.3075      78
   -7.0460237409E-05   -7.8865651036E-03        124.8783      79
   -7.2472218025E-05   -7.7938093213E-03        126.4491      80
   -6.6432324092E-05   -7.7043632718E-03        128.0199      81
   -6.1361316197E-05   -7.6098890194E-03        129.5907      82
   -6.4863213296E-05   -7.5214652962E-03        131.1615      83
   -6.1163622219E-05   -7.4340514377E-03        132.7323      84
   -5.4678904489E-05   -7.3491336849E-03        134.3031      85
   -5.3381523918E-05   -7.2685084894E-03        135.8739      86
   -4.7563298398E-05   -7.1828166701E-03        137.4447      87
   -5.6206131272E-05   -7.1009569999E-03        139.0155      88
   -5.9024929901E-05   -7.0252879325E-03        140.5863      89
   -4.9048750210E-05   -6.9487096967E-03        142.1571      90
   -4.6688977474E-05   -6.8671794623E-03        143.7279      91
   -3.7023225209E-05   -6.7973518795E-03        145.2987      92
   -4.0956913172E-05   -6.7250739762E-03        146.8695      93
   -4.7356494928E-05   -6.6578552150E-03        148.4403      94
   -4.3378585893E-05   -6.5820588075E-03        150.0110      95
   -4.1797344099E-05   -6.5021213634E-03        151.5818      96
   -3.4629037988E-05   -6.4448970612E-03        153.1526      97
   -3.5255912173E-05   -6.3755260334E-03        154.7234      98
   -3.1930326334E-05   -6.3084651797E-03        156.2942      99
   -2.0301193770E-05   -6.2410410048E-03        157.8650     100
   -3.7268919656E-05   -6.1857015415E-03        159.4358     101
   -3.6867987005E-05   -6.1282622322E-03        161.0066     102
   -3.0698227194E-05   -6.0627608535E-03        162.5774     103
   -3.2293405870E-05   -6.0050230864E-03        164.1482     104
   -2.8719997055E-05   -5.9450210583E-03        165.7190     105
   -2.6893959329E-05   -5.8931168571E-03        167.2898     106
   -2.7765695246E-05   -5.8369779227E-03        168.8606     107
   -2.6424197139E-05   -5.7759389550E-03        170.4314     108
   -2.4433906103E-05   -5.7286458910E-03        172.0022     109
   -2.1613194466E-05   -5.6771090027E-03        173.5730     110
   -1.9915322710E-05   -5.6310333880E-03        175.1438     111
   -1.9020179079E-05   -5.5830472055E-03        176.7146     112
   -2.1250012039E-05   -5.5276172455E-03        178.2854     113
   -2.4479765470E-05   -5.4777684442E-03        179.8562     114
   -2.4993188126E-05   -5.4424557607E-03        181.4270     115
   -2.8579262225E-05   -5.3905028374E-03        182.9978     116
   -1.7203572270E-05   -5.3359530744E-03        184.5686     117
   -2.5328871251E-05   -5.2930605747E-03        186.1394     118
   -2.4134277182E-05   -5.2530106854E-03        187.7102     119
   -3.2596802081E-05   -5.2028770214E-03        189.2810     120
   -2.9207349597E-05   -5.1576850691E-03        190.8518     121
   -3.0112905775E-05   -5.1327046020E-03        192.4226     122
   -2.4753245581E-05   -5.0991976129E-03        193.9933     123
   -3.0355817658E-05   -5.0544590042E-03        195.5641     124
   -2.2516901360E-05   -5.0117951887E-03        197.1349     125
   -2.5827015768E-05   -4.9705164544E-03        198.7057     126
   -2.5544649105E-05   -4.9336929502E-03        200.2765     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0.25/GGam.Sig_local_w_O5n0.875T0.250U2.0 <==
   -3.4625513327E-02   -7.8894905133E-02          0.7854       0
   -2.6701312371E-02   -1.1166198500E-01          2.3562       1
   -2.0156109995E-02   -1.1330558252E-01          3.9270       2
   -1.5233369462E-02   -1.0569656181E-01          5.4978       3
   -1.1666400123E-02   -9.5985669650E-02          7.0686       4
   -9.0934137680E-03   -8.6561322732E-02          8.6394       5
   -7.2190644292E-03   -7.8148948205E-02         10.2102       6
   -5.8302788541E-03   -7.0847577026E-02         11.7810       7
   -4.7753593115E-03   -6.4562078100E-02         13.3518       8
   -3.9825338516E-03   -5.9165065527E-02         14.9226       9
   -3.3686475524E-03   -5.4517592492E-02         16.4934      10
   -2.8709044701E-03   -5.0485426015E-02         18.0642      11
   -2.4717321002E-03   -4.6969987789E-02         19.6350      12
   -2.1584380069E-03   -4.3885951186E-02         21.2058      13
   -1.9033416120E-03   -4.1159787892E-02         22.7765      14
   -1.6720827912E-03   -3.8734035024E-02         24.3473      15
   -1.4840417837E-03   -3.6574738762E-02         25.9181      16
   -1.3413272374E-03   -3.4622407529E-02         27.4889      17
   -1.1988308564E-03   -3.2867417072E-02         29.0597      18
   -1.0836609527E-03   -3.1286433554E-02         30.6305      19
   -9.8730264769E-04   -2.9834616526E-02         32.2013      20
   -8.9048510078E-04   -2.8504801885E-02         33.7721      21
   -8.2101519198E-04   -2.7295856381E-02         35.3429      22
   -7.4489075827E-04   -2.6177024314E-02         36.9137      23
   -6.9415573190E-04   -2.5155675494E-02         38.4845      24
   -6.3468488959E-04   -2.4201817105E-02         40.0553      25
   -5.8792618984E-04   -2.3312756630E-02         41.6261      26
   -5.4114140966E-04   -2.2480777781E-02         43.1969      27
   -5.0531808798E-04   -2.1710558276E-02         44.7677      28
   -4.7773194677E-04   -2.1003842222E-02         46.3385      29
   -4.4432241504E-04   -2.0326149226E-02         47.9093      30
   -4.0986199358E-04   -1.9696646243E-02         49.4801      31
   -3.8217212810E-04   -1.9117882021E-02         51.0509      32
   -3.5913928676E-04   -1.8560437264E-02         52.6217      33
   -3.3374482256E-04   -1.8029547958E-02         54.1925      34
   -3.0949422954E-04   -1.7532534818E-02         55.7633      35
   -2.9406523780E-04   -1.7063549833E-02         57.3341      36
   -2.8428330290E-04   -1.6617239713E-02         58.9049      37
   -2.7466919005E-04   -1.6187668375E-02         60.4757      38
   -2.6146010937E-04   -1.5763864210E-02         62.0465      39
   -2.5351955012E-04   -1.5391195433E-02         63.6173      40
   -2.3011883565E-04   -1.5028117262E-02         65.1880      41
   -2.3022802658E-04   -1.4674515586E-02         66.7588      42
   -2.2442688987E-04   -1.4349087514E-02         68.3296      43
   -2.0954568779E-04   -1.4035239901E-02         69.9004      44
   -2.0684569212E-04   -1.3731407108E-02         71.4712      45
   -1.9495606572E-04   -1.3444720808E-02         73.0420      46
   -1.8247635453E-04   -1.3150044523E-02         74.6128      47
   -1.8083026323E-04   -1.2882681232E-02         76.1836      48
   -1.7386517795E-04   -1.2624150071E-02         77.7544      49
   -1.6343134989E-04   -1.2369220111E-02         79.3252      50
   -1.5124149041E-04   -1.2140810850E-02         80.8960      51
   -1.3889458724E-04   -1.1917718518E-02         82.4668      52
   -1.3672411918E-04   -1.1689467423E-02         84.0376      53
   -1.3320835081E-04   -1.1477405984E-02         85.6084      54
   -1.2771916399E-04   -1.1269575162E-02         87.1792      55
   -1.0700760931E-04   -1.1076244552E-02         88.7500      56
   -1.1136374626E-04   -1.0882171897E-02         90.3208      57
   -9.3634789035E-05   -1.0707799495E-02         91.8916      58
   -9.3963631204E-05   -1.0527869031E-02         93.4624      59
   -9.6323284793E-05   -1.0349154698E-02         95.0332      60
   -9.2932041243E-05   -1.0176478200E-02         96.6040      61
   -9.2610257879E-05   -1.0013973796E-02         98.1748      62
   -9.8396948271E-05   -9.8610052931E-03         99.7456      63
   -9.9416267847E-05   -9.7120842857E-03        101.3164      64
   -9.0324867137E-05   -9.5596199821E-03        102.8872      65
   -9.3783051736E-05   -9.4095004067E-03        104.4580      66
   -7.8549088335E-05   -9.2732838710E-03        106.0288      67
   -7.5719877111E-05   -9.1274038587E-03        107.5995      68
   -7.3877595700E-05   -8.9975311022E-03        109.1703      69
   -7.3345490801E-05   -8.8698511376E-03        110.7411      70
   -7.3447783327E-05   -8.7506696115E-03        112.3119      71
   -7.2395809723E-05   -8.6318769444E-03        113.8827      72
   -6.8557034466E-05   -8.5162002654E-03        115.4535      73
   -6.7602564100E-05   -8.3995325393E-03        117.0243      74
   -6.6264228568E-05   -8.3007147633E-03        118.5951      75
   -7.3706456011E-05   -8.1848316874E-03        120.1659      76
   -6.3435694050E-05   -8.0930943180E-03        121.7367      77
   -6.1024227136E-05   -7.9913090044E-03        123.3075      78
   -6.2114608090E-05   -7.8860444945E-03        124.8783      79
   -6.3517379966E-05   -7.7886596196E-03        126.4491      80
   -5.7537158889E-05   -7.6993199634E-03        128.0199      81
   -6.3292208035E-05   -7.5961062176E-03        129.5907      82
   -5.3992695285E-05   -7.5046355522E-03        131.1615      83
   -5.2476034081E-05   -7.4211200968E-03        132.7323      84
   -4.3322860067E-05   -7.3426480877E-03        134.3031      85
   -3.7844038115E-05   -7.2507236000E-03        135.8739      86
   -3.4780145279E-05   -7.1685256125E-03        137.4447      87
   -2.9188690844E-05   -7.0816806649E-03        139.0155      88
   -3.8355263062E-05   -6.9932548375E-03        140.5863      89
   -3.8921927331E-05   -6.9129270832E-03        142.1571      90
   -3.3416691132E-05   -6.8472685319E-03        143.7279      91
   -4.6531255894E-05   -6.7782464595E-03        145.2987      92
   -3.6279803716E-05   -6.7020415407E-03        146.8695      93
   -3.8193060943E-05   -6.6336449205E-03        148.4403      94
   -3.4639547852E-05   -6.5683058569E-03        150.0110      95
   -4.4090842626E-05   -6.4960754828E-03        151.5818      96
   -3.9356441314E-05   -6.4399938546E-03        153.1526      97
   -3.1609215785E-05   -6.3650050347E-03        154.7234      98
   -3.8287702908E-05   -6.2984032990E-03        156.2942      99
   -3.0771444253E-05   -6.2300724263E-03        157.8650     100
   -2.5349515663E-05   -6.1708710615E-03        159.4358     101
   -2.7329538625E-05   -6.1250350890E-03        161.0066     102
   -3.6194700307E-05   -6.0665812443E-03        162.5774     103
   -3.2337560138E-05   -5.9960311714E-03        164.1482     104
   -3.5270727966E-05   -5.9384265967E-03        165.7190     105
   -3.8264335194E-05   -5.8935537700E-03        167.2898     106
   -3.9515118415E-05   -5.8397313487E-03        168.8606     107
   -4.3124680020E-05   -5.7818075626E-03        170.4314     108
   -4.0505423828E-05   -5.7277639786E-03        172.0022     109
   -4.3415471225E-05   -5.6804678291E-03        173.5730     110
   -3.4855190616E-05   -5.6157736478E-03        175.1438     111
   -3.9119294909E-05   -5.5724854618E-03        176.7146     112
   -4.0669978420E-05   -5.5258597439E-03        178.2854     113
   -3.3866276369E-05   -5.4877645974E-03        179.8562     114
   -3.4113907453E-05   -5.4288951466E-03        181.4270     115
   -2.3035168632E-05   -5.3787997963E-03        182.9978     116
   -3.4029916616E-05   -5.3337964419E-03        184.5686     117
   -3.2627263505E-05   -5.3016995526E-03        186.1394     118
   -2.3534773705E-05   -5.2550453835E-03        187.7102     119
   -1.9325212060E-05   -5.2091679863E-03        189.2810     120
   -1.6254417335E-05   -5.1707549928E-03        190.8518     121
   -2.8015383448E-05   -5.1309593610E-03        192.4226     122
   -2.4683495333E-05   -5.0966023628E-03        193.9933     123
   -1.6309615079E-05   -5.0401163199E-03        195.5641     124
   -1.9965222672E-05   -4.9908444404E-03        197.1349     125
   -2.5141169896E-05   -4.9501489152E-03        198.7057     126
   -7.3269157331E-06   -4.9263308833E-03        200.2765     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0.25/GGam.Sig_local_w_O6n0.875T0.250U2.0 <==
   -3.5361124573E-02   -8.0271267908E-02          0.7854       0
   -2.7016384848E-02   -1.1306900013E-01          2.3562       1
   -2.0291503221E-02   -1.1430237643E-01          3.9270       2
   -1.5295864741E-02   -1.0632527465E-01          5.4978       3
   -1.1675379652E-02   -9.6371299234E-02          7.0686       4
   -9.0889740060E-03   -8.6801739308E-02          8.6394       5
   -7.2073361584E-03   -7.8296845253E-02         10.2102       6
   -5.8258488149E-03   -7.0945124057E-02         11.7810       7
   -4.7841179863E-03   -6.4641676404E-02         13.3518       8
   -3.9873393394E-03   -5.9224442335E-02         14.9226       9
   -3.3621274641E-03   -5.4560495113E-02         16.4934      10
   -2.8659323909E-03   -5.0481201783E-02         18.0642      11
   -2.4796215126E-03   -4.6979092042E-02         19.6350      12
   -2.1465490770E-03   -4.3898042681E-02         21.2058      13
   -1.9065777595E-03   -4.1160900509E-02         22.7765      14
   -1.6713188872E-03   -3.8724338463E-02         24.3473      15
   -1.4963700986E-03   -3.6565670159E-02         25.9181      16
   -1.3316389223E-03   -3.4614428735E-02         27.4889      17
   -1.1916244073E-03   -3.2847282821E-02         29.0597      18
   -1.0734036071E-03   -3.1266987134E-02         30.6305      19
   -9.8049621695E-04   -2.9801912042E-02         32.2013      20
   -9.0177058439E-04   -2.8485689742E-02         33.7721      21
   -8.1851036674E-04   -2.7278117420E-02         35.3429      22
   -7.4210952800E-04   -2.6160034717E-02         36.9137      23
   -6.8147630186E-04   -2.5158669098E-02         38.4845      24
   -6.2873732503E-04   -2.4179598368E-02         40.0553      25
   -5.7878993402E-04   -2.3307215046E-02         41.6261      26
   -5.4065455677E-04   -2.2476828840E-02         43.1969      27
   -5.2503805511E-04   -2.1704288688E-02         44.7677      28
   -4.9211140925E-04   -2.1001099939E-02         46.3385      29
   -4.4600702137E-04   -2.0327815388E-02         47.9093      30
   -4.2699077908E-04   -1.9690008398E-02         49.4801      31
   -3.9298483884E-04   -1.9097303644E-02         51.0509      32
   -3.6969551178E-04   -1.8541910626E-02         52.6217      33
   -3.4409212282E-04   -1.8007616440E-02         54.1925      34
   -3.3175384989E-04   -1.7529438341E-02         55.7633      35
   -3.0799248267E-04   -1.7049879451E-02         57.3341      36
   -2.8740464810E-04   -1.6599544512E-02         58.9049      37
   -2.8699825339E-04   -1.6159624710E-02         60.4757      38
   -2.7862223554E-04   -1.5749908516E-02         62.0465      39
   -2.3281272268E-04   -1.5371137466E-02         63.6173      40
   -2.3928994790E-04   -1.5011398083E-02         65.1880      41
   -2.3066321927E-04   -1.4672262926E-02         66.7588      42
   -2.0689940908E-04   -1.4338869773E-02         68.3296      43
   -2.0340827846E-04   -1.4024236258E-02         69.9004      44
   -1.9111550516E-04   -1.3737333415E-02         71.4712      45
   -1.9550706923E-04   -1.3436991973E-02         73.0420      46
   -1.7772500594E-04   -1.3159194845E-02         74.6128      47
   -1.5451954539E-04   -1.2890845805E-02         76.1836      48
   -1.6206758948E-04   -1.2621796494E-02         77.7544      49
   -1.6280086459E-04   -1.2373937763E-02         79.3252      50
   -1.5007518197E-04   -1.2121878929E-02         80.8960      51
   -1.4592724991E-04   -1.1888409051E-02         82.4668      52
   -1.5800223424E-04   -1.1671036672E-02         84.0376      53
   -1.4549253790E-04   -1.1456549006E-02         85.6084      54
   -1.4408077702E-04   -1.1255091778E-02         87.1792      55
   -1.3332283817E-04   -1.1061013732E-02         88.7500      56
   -1.1688788749E-04   -1.0871792975E-02         90.3208      57
   -1.1234756661E-04   -1.0676329081E-02         91.8916      58
   -1.1862578168E-04   -1.0508803425E-02         93.4624      59
   -1.0995484730E-04   -1.0346029124E-02         95.0332      60
   -1.0245935867E-04   -1.0168943781E-02         96.6040      61
   -9.8554588462E-05   -9.9945468765E-03         98.1748      62
   -1.0782962250E-04   -9.8534887408E-03         99.7456      63
   -1.0910287421E-04   -9.6899852126E-03        101.3164      64
   -7.8993286043E-05   -9.5513552656E-03        102.8872      65
   -8.7056341192E-05   -9.3896770464E-03        104.4580      66
   -6.1769380538E-05   -9.2651160318E-03        106.0288      67
   -5.6705157814E-05   -9.1320210071E-03        107.5995      68
   -7.6635016192E-05   -9.0031032376E-03        109.1703      69
   -6.0133741793E-05   -8.8725570153E-03        110.7411      70
   -9.2242239027E-05   -8.7496225027E-03        112.3119      71
   -7.0023064491E-05   -8.6127239033E-03        113.8827      72
   -7.3747159667E-05   -8.5103498500E-03        115.4535      73
   -8.9318806997E-05   -8.3871274906E-03        117.0243      74
   -7.6643075135E-05   -8.2804226844E-03        118.5951      75
   -7.2612587095E-05   -8.1723957201E-03        120.1659      76
   -7.8191317407E-05   -8.0699750183E-03        121.7367      77
   -6.5379315237E-05   -7.9655719447E-03        123.3075      78
   -6.7280006391E-05   -7.8685279732E-03        124.8783      79
   -6.9114522633E-05   -7.7937459026E-03        126.4491      80
   -5.6884800548E-05   -7.7054272937E-03        128.0199      81
   -6.3625918845E-05   -7.6015623907E-03        129.5907      82
   -7.6889939177E-05   -7.5160394252E-03        131.1615      83
   -6.4263023977E-05   -7.4151763433E-03        132.7323      84
   -6.7727084425E-05   -7.3276995699E-03        134.3031      85
   -6.0363986292E-05   -7.2494660410E-03        135.8739      86
   -4.9574647913E-05   -7.1643692806E-03        137.4447      87
   -5.5414081412E-05   -7.0859341195E-03        139.0155      88
   -5.6749683557E-05   -7.0100333117E-03        140.5863      89
   -4.6107014354E-05   -6.9208893735E-03        142.1571      90
   -4.1399992773E-05   -6.8397042135E-03        143.7279      91
   -3.1329136939E-05   -6.7783642985E-03        145.2987      92
   -3.5555779481E-05   -6.6965593037E-03        146.8695      93
   -4.7745182410E-05   -6.6301785878E-03        148.4403      94
   -3.9292678759E-05   -6.5638028437E-03        150.0110      95
   -3.1220791073E-05   -6.5072673634E-03        151.5818      96
   -2.5633412265E-05   -6.4322355956E-03        153.1526      97
   -1.7143461808E-05   -6.3515852194E-03        154.7234      98
   -3.1679302672E-05   -6.3008889738E-03        156.2942      99
   -3.5095234125E-05   -6.2367710378E-03        157.8650     100
   -2.5192095188E-05   -6.1705625860E-03        159.4358     101
   -3.5153263903E-05   -6.1173717001E-03        161.0066     102
   -2.8453224633E-05   -6.0609720014E-03        162.5774     103
   -3.1713436584E-05   -5.9962356947E-03        164.1482     104
   -3.3718042113E-05   -5.9281751895E-03        165.7190     105
   -2.9132273388E-05   -5.8846130324E-03        167.2898     106
   -3.0072854999E-05   -5.8285561890E-03        168.8606     107
   -2.5972095289E-05   -5.7840529435E-03        170.4314     108
   -1.9653208750E-05   -5.7248293885E-03        172.0022     109
   -1.0853109521E-05   -5.6633894050E-03        173.5730     110
   -1.7320924464E-05   -5.6195054340E-03        175.1438     111
   -2.0180484843E-05   -5.5743040384E-03        176.7146     112
   -1.2105151444E-05   -5.5427681783E-03        178.2854     113
   -2.3820726553E-05   -5.4946367761E-03        179.8562     114
   -2.9261010238E-05   -5.4325584564E-03        181.4270     115
   -2.4072905556E-05   -5.3750551478E-03        182.9978     116
   -3.4750395048E-05   -5.3354902586E-03        184.5686     117
   -1.5044964135E-05   -5.2804920780E-03        186.1394     118
   -2.9488880444E-05   -5.2474100417E-03        187.7102     119
   -1.8854012309E-05   -5.2013540311E-03        189.2810     120
   -2.6567652485E-05   -5.1508034039E-03        190.8518     121
   -2.2260795893E-05   -5.1137692776E-03        192.4226     122
   -3.5463610526E-05   -5.0743551043E-03        193.9933     123
   -1.5539167925E-05   -5.0509538204E-03        195.5641     124
   -1.9226445674E-05   -5.0011715297E-03        197.1349     125
   -6.4594554116E-07   -4.9530908698E-03        198.7057     126
   -8.2696072110E-06   -4.9211271463E-03        200.2765     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0.25/GGam.Sig_local_w_O7n0.875T0.250U2.0 <==
   -3.5777704712E-02   -8.0790578215E-02          0.7854       0
   -2.7180588833E-02   -1.1348290938E-01          2.3562       1
   -2.0328152872E-02   -1.1450894627E-01          3.9270       2
   -1.5303200859E-02   -1.0640795920E-01          5.4978       3
   -1.1673698307E-02   -9.6397904461E-02          7.0686       4
   -9.0771550164E-03   -8.6783817469E-02          8.6394       5
   -7.1802184750E-03   -7.8279966778E-02         10.2102       6
   -5.7741071236E-03   -7.0914378307E-02         11.7810       7
   -4.7430896129E-03   -6.4609103746E-02         13.3518       8
   -3.9527587628E-03   -5.9186484763E-02         14.9226       9
   -3.3242145980E-03   -5.4509393116E-02         16.4934      10
   -2.8389946425E-03   -5.0457682724E-02         18.0642      11
   -2.4594399107E-03   -4.6938231253E-02         19.6350      12
   -2.1350801644E-03   -4.3851957223E-02         21.2058      13
   -1.8849195074E-03   -4.1118810928E-02         22.7765      14
   -1.6521710119E-03   -3.8700509471E-02         24.3473      15
   -1.4801190219E-03   -3.6543322419E-02         25.9181      16
   -1.3160636502E-03   -3.4583858630E-02         27.4889      17
   -1.1694689001E-03   -3.2841258314E-02         29.0597      18
   -1.0674172008E-03   -3.1256688314E-02         30.6305      19
   -9.7514146184E-04   -2.9811202270E-02         32.2013      20
   -9.0217864649E-04   -2.8473688428E-02         33.7721      21
   -8.2252389233E-04   -2.7265270884E-02         35.3429      22
   -7.3894530503E-04   -2.6165771444E-02         36.9137      23
   -6.8521468394E-04   -2.5143631067E-02         38.4845      24
   -6.4024254795E-04   -2.4187776472E-02         40.0553      25
   -6.0173038227E-04   -2.3301083409E-02         41.6261      26
   -5.3940753313E-04   -2.2468515223E-02         43.1969      27
   -5.0689928139E-04   -2.1707403546E-02         44.7677      28
   -4.8925564527E-04   -2.0984927129E-02         46.3385      29
   -4.6711702658E-04   -2.0312496575E-02         47.9093      30
   -4.2600514732E-04   -1.9660310931E-02         49.4801      31
   -4.0678538744E-04   -1.9082895084E-02         51.0509      32
   -3.8498626224E-04   -1.8533275626E-02         52.6217      33
   -3.6190130812E-04   -1.7999687404E-02         54.1925      34
   -3.3761232662E-04   -1.7504467465E-02         55.7633      35
   -2.9823920486E-04   -1.7037746441E-02         57.3341      36
   -2.9505554294E-04   -1.6582638594E-02         58.9049      37
   -2.8131415063E-04   -1.6163290372E-02         60.4757      38
   -2.7069707557E-04   -1.5770026102E-02         62.0465      39
   -2.3909355048E-04   -1.5380635329E-02         63.6173      40
   -2.3818724964E-04   -1.5033528940E-02         65.1880      41
   -2.1554160418E-04   -1.4662889858E-02         66.7588      42
   -2.0958222439E-04   -1.4323370814E-02         68.3296      43
   -2.1175382681E-04   -1.3996571121E-02         69.9004      44
   -1.9910650732E-04   -1.3698805502E-02         71.4712      45
   -1.8208909291E-04   -1.3397329776E-02         73.0420      46
   -1.8460474663E-04   -1.3124678368E-02         74.6128      47
   -1.8550323560E-04   -1.2852592368E-02         76.1836      48
   -1.7304448682E-04   -1.2602255177E-02         77.7544      49
   -1.6628436466E-04   -1.2353433260E-02         79.3252      50
   -1.7738764991E-04   -1.2116414254E-02         80.8960      51
   -1.4815953451E-04   -1.1898006490E-02         82.4668      52
   -1.5555807977E-04   -1.1649001383E-02         84.0376      53
   -1.5187114504E-04   -1.1446837532E-02         85.6084      54
   -1.3708317949E-04   -1.1237391918E-02         87.1792      55
   -1.2582067155E-04   -1.1031608326E-02         88.7500      56
   -1.2644115052E-04   -1.0849687752E-02         90.3208      57
   -1.2005135148E-04   -1.0675660361E-02         91.8916      58
   -1.0566297131E-04   -1.0493156004E-02         93.4624      59
   -1.1255698119E-04   -1.0325540692E-02         95.0332      60
   -1.1633646161E-04   -1.0171299336E-02         96.6040      61
   -1.0932214013E-04   -1.0005480483E-02         98.1748      62
   -1.1310210361E-04   -9.8483022727E-03         99.7456      63
   -1.0057495771E-04   -9.6759823300E-03        101.3164      64
   -8.0143257107E-05   -9.5268145224E-03        102.8872      65
   -8.0305071851E-05   -9.3777464344E-03        104.4580      66
   -1.0238745926E-04   -9.2510383491E-03        106.0288      67
   -8.7234175011E-05   -9.1221006825E-03        107.5995      68
   -8.8099640401E-05   -8.9937330182E-03        109.1703      69
   -9.7690352300E-05   -8.8710476943E-03        110.7411      70
   -7.9334914812E-05   -8.7466759848E-03        112.3119      71
   -8.3831132168E-05   -8.6245742030E-03        113.8827      72
   -8.2168132441E-05   -8.4994460376E-03        115.4535      73
   -7.5490903270E-05   -8.3937723616E-03        117.0243      74
   -7.6845179984E-05   -8.2814060732E-03        118.5951      75
   -7.9800696811E-05   -8.1669749068E-03        120.1659      76
   -8.4124328922E-05   -8.0731218626E-03        121.7367      77
   -7.7374240437E-05   -7.9603586634E-03        123.3075      78
   -6.1656557602E-05   -7.8781039424E-03        124.8783      79
   -5.3211079125E-05   -7.7725571740E-03        126.4491      80
   -6.3903491180E-05   -7.6854997944E-03        128.0199      81
   -6.5547519249E-05   -7.5779936993E-03        129.5907      82
   -6.2088871207E-05   -7.4908729170E-03        131.1615      83
   -5.9213330479E-05   -7.4067787529E-03        132.7323      84
   -6.3415073594E-05   -7.3283337779E-03        134.3031      85
   -6.2371064913E-05   -7.2330218366E-03        135.8739      86
   -6.1684069084E-05   -7.1565683786E-03        137.4447      87
   -5.2800685437E-05   -7.0851485854E-03        139.0155      88
   -4.7896429694E-05   -6.9962136873E-03        140.5863      89
   -4.7601097069E-05   -6.9278306779E-03        142.1571      90
   -4.7563609183E-05   -6.8393369670E-03        143.7279      91
   -4.8588690409E-05   -6.7698509351E-03        145.2987      92
   -3.7461313251E-05   -6.6782320529E-03        146.8695      93
   -3.7393253369E-05   -6.6170906886E-03        148.4403      94
   -3.6354707371E-05   -6.5574542375E-03        150.0110      95
   -4.7226245209E-05   -6.4900824437E-03        151.5818      96
   -3.2662351037E-05   -6.4139081617E-03        153.1526      97
   -2.6652713535E-05   -6.3660244105E-03        154.7234      98
   -2.0602398195E-05   -6.3058036926E-03        156.2942      99
    1.6514913888E-05   -6.2434432687E-03        157.8650     100
   -8.8339958359E-06   -6.1841002024E-03        159.4358     101
   -1.8200797850E-05   -6.1276302402E-03        161.0066     102
   -2.6859530632E-05   -6.0558961555E-03        162.5774     103
   -6.0584069483E-05   -5.9823658919E-03        164.1482     104
   -4.6971440404E-05   -5.9298928922E-03        165.7190     105
   -2.4300521639E-05   -5.8827158900E-03        167.2898     106
   -2.4546095566E-05   -5.8338548671E-03        168.8606     107
   -1.2528075632E-05   -5.7665784900E-03        170.4314     108
   -3.4531118418E-05   -5.7200614168E-03        172.0022     109
   -2.5456146110E-05   -5.6708243107E-03        173.5730     110
   -3.5233608321E-05   -5.6224065092E-03        175.1438     111
   -2.4938028752E-05   -5.5589930564E-03        176.7146     112
   -1.6996237932E-05   -5.5188916900E-03        178.2854     113
   -2.2287500344E-05   -5.4938351904E-03        179.8562     114
   -3.3288090749E-05   -5.4280875258E-03        181.4270     115
   -2.4173049917E-05   -5.3949539077E-03        182.9978     116
   -3.5878735809E-05   -5.3331799414E-03        184.5686     117
   -4.4545318422E-05   -5.3091198942E-03        186.1394     118
   -3.8761329106E-05   -5.2399212831E-03        187.7102     119
   -2.3598986458E-05   -5.2064871352E-03        189.2810     120
   -2.0849913566E-05   -5.1536909320E-03        190.8518     121
   -3.0049345935E-05   -5.1069548499E-03        192.4226     122
   -3.0048094098E-05   -5.0889307069E-03        193.9933     123
   -2.9459890493E-05   -5.0255901104E-03        195.5641     124
   -1.5262559409E-05   -4.9838427925E-03        197.1349     125
   -1.1680887181E-05   -4.9530640868E-03        198.7057     126
   -2.1354055489E-05   -4.9272548948E-03        200.2765     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0.5/D_DCA <==
0.875 0.142271770738 0.00480826765638


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0.5/D_DCA_size20.0 <==
0.87503496064 8.25826211224e-05 -0.514418656972 0.138225561677 7.64394432269e-06


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0.5/D_DCA_size32.0 <==
0.875048442904 0.000139157395026 -0.513961227077 0.138167060272 1.29513597725e-05


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0.5/D_DCA_size34.0 <==
0.882847375926 0.000145061804378 -0.482256461549 0.141172536157 1.38603637247e-05


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0.5/D_DiagMC_GGam <==
0.8750    0.0009    -0.518    0.002    0.1372    0.0006


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0.5/E_DCA <==
0.875 -1.12925148269 0.019155080025


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0.5/E_DCA_size20.0 <==
0.87503496064 8.25826211224e-05 -0.514418656972 -1.14663169164 0.000299017862293


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0.5/E_DCA_size32.0 <==
0.875048442904 0.000139157395026 -0.513961227077 -1.14637630149 0.000295509410074


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0.5/E_DCA_size34.0 <==
0.882847375926 0.000145061804378 -0.482256461549 -1.13438501413 0.0194138420247


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0.5/E_DiagMC_GGam <==
0.8750    0.0009    -0.518    0.001    -1.1478    0.0006


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0.5/GGam.Sig_local_w_O1n0.875T0.500U2.0 <==
   -2.1415924318E-02   -7.5827395172E-02          1.5708       0
   -1.3543342011E-02   -8.3455774509E-02          4.7124       1
   -8.4667294767E-03   -7.1645098750E-02          7.8540       2
   -5.5483868342E-03   -5.9776290419E-02         10.9956       3
   -3.8318173148E-03   -5.0361233828E-02         14.1372       4
   -2.7692643842E-03   -4.3140790992E-02         17.2788       5
   -2.0801275904E-03   -3.7559161254E-02         20.4204       6
   -1.6154330062E-03   -3.3172578851E-02         23.5619       7
   -1.2850692871E-03   -2.9654689065E-02         26.7035       8
   -1.0450553064E-03   -2.6783929255E-02         29.8451       9
   -8.6178036883E-04   -2.4404644930E-02         32.9867      10
   -7.2450361346E-04   -2.2400372597E-02         36.1283      11
   -6.2250702629E-04   -2.0694423565E-02         39.2699      12
   -5.2948111401E-04   -1.9222174312E-02         42.4115      13
   -4.6066327412E-04   -1.7948110588E-02         45.5531      14
   -4.1011449164E-04   -1.6828343840E-02         48.6947      15
   -3.6085278748E-04   -1.5836498701E-02         51.8363      16
   -3.2857770684E-04   -1.4951290859E-02         54.9779      17
   -2.8936438946E-04   -1.4154355778E-02         58.1195      18
   -2.6322168486E-04   -1.3451417273E-02         61.2611      19
   -2.3967824631E-04   -1.2802218877E-02         64.4026      20
   -2.1288112053E-04   -1.2217034448E-02         67.5442      21
   -1.9740197630E-04   -1.1683037471E-02         70.6858      22
   -1.8311645129E-04   -1.1188582432E-02         73.8274      23
   -1.6468624524E-04   -1.0736698506E-02         76.9690      24
   -1.5420490399E-04   -1.0322473760E-02         80.1106      25
   -1.4525902098E-04   -9.9407456721E-03         83.2522      26
   -1.3250012762E-04   -9.5824543756E-03         86.3938      27
   -1.2200232145E-04   -9.2503963356E-03         89.5354      28
   -1.1181177446E-04   -8.9344705853E-03         92.6770      29
   -1.0582906383E-04   -8.6479910571E-03         95.8186      30
   -1.0915268052E-04   -8.3679736497E-03         98.9602      31
   -1.0152209473E-04   -8.1151710956E-03        102.1018      32
   -9.4199720998E-05   -7.8759626500E-03        105.2434      33
   -8.1659856935E-05   -7.6503462134E-03        108.3849      34
   -7.9929621449E-05   -7.4377111223E-03        111.5265      35
   -7.4174373218E-05   -7.2392428177E-03        114.6681      36
   -7.4221670603E-05   -7.0415612624E-03        117.8097      37
   -6.6582931420E-05   -6.8605602515E-03        120.9513      38
   -6.4778881015E-05   -6.6874450336E-03        124.0929      39
   -5.7609678852E-05   -6.5254711946E-03        127.2345      40
   -6.3866705704E-05   -6.3657478365E-03        130.3761      41
   -5.7058341055E-05   -6.2171653803E-03        133.5177      42
   -5.7205927867E-05   -6.0794773750E-03        136.6593      43
   -5.2909308401E-05   -5.9447810172E-03        139.8009      44
   -5.1051011661E-05   -5.8099313330E-03        142.9425      45
   -4.9803731243E-05   -5.6874029444E-03        146.0841      46
   -4.5377384086E-05   -5.5656602781E-03        149.2257      47
   -4.0284907058E-05   -5.4440656355E-03        152.3672      48
   -3.9845102799E-05   -5.3364937253E-03        155.5088      49
   -3.6990360964E-05   -5.2336086672E-03        158.6504      50
   -3.7483541336E-05   -5.1375404763E-03        161.7920      51
   -3.7610522696E-05   -5.0370908147E-03        164.9336      52
   -3.3632025700E-05   -4.9450263503E-03        168.0752      53
   -3.0877822235E-05   -4.8565610109E-03        171.2168      54
   -2.7978670828E-05   -4.7648744272E-03        174.3584      55
   -2.8321219594E-05   -4.6846280487E-03        177.5000      56
   -3.0506246293E-05   -4.6025626222E-03        180.6416      57
   -2.4069698885E-05   -4.5248615351E-03        183.7832      58
   -2.5071792392E-05   -4.4463398862E-03        186.9248      59
   -2.5351922477E-05   -4.3697387155E-03        190.0664      60
   -2.3560469924E-05   -4.3005208472E-03        193.2079      61
   -2.1046064260E-05   -4.2284979572E-03        196.3495      62
   -2.1493438537E-05   -4.1672098889E-03        199.4911      63
   -2.6126217532E-05   -4.1020139460E-03        202.6327      64
   -2.1656850528E-05   -4.0346335598E-03        205.7743      65
   -2.0723432750E-05   -3.9746414021E-03        208.9159      66
   -2.2498974985E-05   -3.9177716955E-03        212.0575      67
   -2.2732355764E-05   -3.8637441803E-03        215.1991      68
   -2.2348557028E-05   -3.8096836624E-03        218.3407      69
   -2.3841802718E-05   -3.7538929606E-03        221.4823      70
   -2.4370457932E-05   -3.7040490514E-03        224.6239      71
   -2.3996231483E-05   -3.6576950330E-03        227.7655      72
   -3.0298891983E-05   -3.6035919365E-03        230.9071      73
   -2.4721317007E-05   -3.5497022907E-03        234.0487      74
   -1.9484630927E-05   -3.5034284218E-03        237.1902      75
   -1.9712807349E-05   -3.4616299628E-03        240.3318      76
   -1.7145327097E-05   -3.4156072750E-03        243.4734      77
   -1.3025703130E-05   -3.3696871125E-03        246.6150      78
   -1.3724890441E-05   -3.3331185027E-03        249.7566      79
   -1.3595727687E-05   -3.2913775440E-03        252.8982      80
   -1.4802837477E-05   -3.2491897753E-03        256.0398      81
   -1.3826268677E-05   -3.2120139295E-03        259.1814      82
   -1.5872615254E-05   -3.1736913654E-03        262.3230      83
   -1.1180893711E-05   -3.1333442350E-03        265.4646      84
   -1.5406265268E-05   -3.1000335179E-03        268.6062      85
   -1.6095083189E-05   -3.0622779648E-03        271.7478      86
   -1.3413641628E-05   -3.0251481891E-03        274.8894      87
   -8.4697522378E-06   -2.9956874315E-03        278.0309      88
   -5.0728374042E-06   -2.9607635635E-03        281.1725      89
   -3.3928595181E-06   -2.9251949313E-03        284.3141      90
   -6.3361209977E-06   -2.8966533283E-03        287.4557      91
   -1.0484569221E-05   -2.8674583772E-03        290.5973      92
   -1.0199096031E-05   -2.8314302193E-03        293.7389      93
   -1.0059107934E-05   -2.7996212423E-03        296.8805      94
   -1.1048433253E-05   -2.7681369727E-03        300.0221      95
   -9.3516420053E-06   -2.7435198317E-03        303.1637      96
   -1.1247987494E-05   -2.7147893703E-03        306.3053      97
   -7.2158852516E-06   -2.6879283172E-03        309.4469      98
   -8.9620663210E-06   -2.6600111921E-03        312.5885      99
   -6.5960393243E-06   -2.6328199756E-03        315.7301     100
   -5.6048607323E-06   -2.6118996218E-03        318.8717     101
   -3.7603483520E-06   -2.5897646383E-03        322.0132     102
   -2.1161226116E-06   -2.5608358700E-03        325.1548     103
   -2.4684314983E-06   -2.5328453698E-03        328.2964     104
   -1.6894128626E-06   -2.5120994995E-03        331.4380     105
   -4.4728802131E-06   -2.4889214915E-03        334.5796     106
   -3.8417690829E-06   -2.4667865645E-03        337.7212     107
   -3.3755130217E-06   -2.4381490407E-03        340.8628     108
   -9.1762124229E-06   -2.4186713818E-03        344.0044     109
   -7.7333020465E-06   -2.3978725909E-03        347.1460     110
   -1.0538475840E-05   -2.3776889143E-03        350.2876     111
   -1.1647527077E-05   -2.3554872205E-03        353.4292     112
   -1.2589122586E-05   -2.3365431576E-03        356.5708     113
   -1.2118142420E-05   -2.3164666556E-03        359.7124     114
   -1.4311772264E-05   -2.2952564196E-03        362.8540     115
   -1.2052561443E-05   -2.2754474693E-03        365.9955     116
   -6.0074919753E-06   -2.2576378748E-03        369.1371     117
   -3.1305125159E-06   -2.2391339045E-03        372.2787     118
    4.3324190124E-07   -2.2225228222E-03        375.4203     119
    3.1692263760E-06   -2.2073160016E-03        378.5619     120
    5.4300021300E-07   -2.1891960567E-03        381.7035     121
   -4.8799109423E-06   -2.1686033909E-03        384.8451     122
   -1.1114602210E-06   -2.1493256744E-03        387.9867     123
    1.9091966453E-06   -2.1346418668E-03        391.1283     124
    3.0083110687E-06   -2.1172497124E-03        394.2699     125
   -8.9409375506E-07   -2.0975059387E-03        397.4115     126
   -7.4538699896E-06   -2.0795494014E-03        400.5531     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0.5/GGam.Sig_local_w_O3n0.875T0.500U2.0 <==
   -2.8675621952E-02   -1.0377417115E-01          1.5708       0
   -1.7058116446E-02   -1.0491020217E-01          4.7124       1
   -1.0192915781E-02   -8.6610369466E-02          7.8540       2
   -6.4872784648E-03   -7.0755232172E-02         10.9956       3
   -4.3944549753E-03   -5.8868200819E-02         14.1372       4
   -3.1317273300E-03   -5.0042879967E-02         17.2788       5
   -2.3294949371E-03   -4.3353953502E-02         20.4204       6
   -1.7924784254E-03   -3.8156259586E-02         23.5619       7
   -1.4182755018E-03   -3.4026883563E-02         26.7035       8
   -1.1578000170E-03   -3.0677416292E-02         29.8451       9
   -9.5171075361E-04   -2.7902867575E-02         32.9867      10
   -7.9458391268E-04   -2.5585961590E-02         36.1283      11
   -6.8016974180E-04   -2.3625103397E-02         39.2699      12
   -5.8050641436E-04   -2.1926560044E-02         42.4115      13
   -5.0667182809E-04   -2.0455578632E-02         45.5531      14
   -4.5059466931E-04   -1.9166330431E-02         48.6947      15
   -3.9938978278E-04   -1.8035137058E-02         51.8363      16
   -3.4775139410E-04   -1.7027373789E-02         54.9779      17
   -3.0556517367E-04   -1.6123414763E-02         58.1195      18
   -2.8140024791E-04   -1.5316067825E-02         61.2611      19
   -2.5905039228E-04   -1.4579526765E-02         64.4026      20
   -2.2917397349E-04   -1.3905477580E-02         67.5442      21
   -2.0733847796E-04   -1.3295265435E-02         70.6858      22
   -1.9659510724E-04   -1.2742021689E-02         73.8274      23
   -1.8057040359E-04   -1.2217198354E-02         76.9690      24
   -1.6529419036E-04   -1.1746265914E-02         80.1106      25
   -1.5628279823E-04   -1.1302551314E-02         83.2522      26
   -1.4820357129E-04   -1.0894818856E-02         86.3938      27
   -1.3121946941E-04   -1.0516153073E-02         89.5354      28
   -1.1962012816E-04   -1.0165253764E-02         92.6770      29
   -1.1575149654E-04   -9.8303449926E-03         95.8186      30
   -1.0831507923E-04   -9.5205147648E-03         98.9602      31
   -1.0503699519E-04   -9.2308757276E-03        102.1018      32
   -1.0080063905E-04   -8.9560302382E-03        105.2434      33
   -1.0234972072E-04   -8.7013617713E-03        108.3849      34
   -9.2466544922E-05   -8.4472108703E-03        111.5265      35
   -9.6662333477E-05   -8.2150372454E-03        114.6681      36
   -8.9119468954E-05   -7.9999779875E-03        117.8097      37
   -8.1274926397E-05   -7.7980472912E-03        120.9513      38
   -7.1301755903E-05   -7.6022112998E-03        124.0929      39
   -6.9527854167E-05   -7.4140032729E-03        127.2345      40
   -6.8065948148E-05   -7.2345573062E-03        130.3761      41
   -6.4485582361E-05   -7.0652316223E-03        133.5177      42
   -6.1105196894E-05   -6.9072128542E-03        136.6593      43
   -5.5070127760E-05   -6.7512828533E-03        139.8009      44
   -4.6590938807E-05   -6.6126177166E-03        142.9425      45
   -3.9409569705E-05   -6.4670703444E-03        146.0841      46
   -4.5643759379E-05   -6.3345880384E-03        149.2257      47
   -4.6793385095E-05   -6.2021878681E-03        152.3672      48
   -3.7893755170E-05   -6.0715798072E-03        155.5088      49
   -3.8653202512E-05   -5.9530937165E-03        158.6504      50
   -4.7987064529E-05   -5.8454705454E-03        161.7920      51
   -4.8702094131E-05   -5.7269756574E-03        164.9336      52
   -4.2381251035E-05   -5.6186676309E-03        168.0752      53
   -3.4693232050E-05   -5.5237397644E-03        171.2168      54
   -4.2423036429E-05   -5.4230155353E-03        174.3584      55
   -3.6396797490E-05   -5.3278668389E-03        177.5000      56
   -2.8459750965E-05   -5.2399327856E-03        180.6416      57
   -2.6641061404E-05   -5.1436630732E-03        183.7832      58
   -2.9764074146E-05   -5.0531468710E-03        186.9248      59
   -2.5960409824E-05   -4.9694965157E-03        190.0664      60
   -2.7997398369E-05   -4.8926554181E-03        193.2079      61
   -2.7744005546E-05   -4.8097640777E-03        196.3495      62
   -2.5055563041E-05   -4.7316380817E-03        199.4911      63
   -2.1617969948E-05   -4.6579389600E-03        202.6327      64
   -2.0706154843E-05   -4.5853571158E-03        205.7743      65
   -2.0575224211E-05   -4.5178399784E-03        208.9159      66
   -2.8406207677E-05   -4.4550512435E-03        212.0575      67
   -2.4528926759E-05   -4.3952865779E-03        215.1991      68
   -2.2627987596E-05   -4.3286408177E-03        218.3407      69
   -2.3947311516E-05   -4.2650469082E-03        221.4823      70
   -2.6461152528E-05   -4.2010853740E-03        224.6239      71
   -2.6918709933E-05   -4.1493647254E-03        227.7655      72
   -2.2091174471E-05   -4.0999002554E-03        230.9071      73
   -1.9931327033E-05   -4.0448604554E-03        234.0487      74
   -2.0553113352E-05   -3.9876389052E-03        237.1902      75
   -2.2941394627E-05   -3.9278108608E-03        240.3318      76
   -1.6469420745E-05   -3.8703827264E-03        243.4734      77
   -2.1749408839E-05   -3.8286485814E-03        246.6150      78
   -1.9167338606E-05   -3.7787916870E-03        249.7566      79
   -1.9065625783E-05   -3.7377862274E-03        252.8982      80
   -1.6319852558E-05   -3.6939605222E-03        256.0398      81
   -1.1854138253E-05   -3.6487503640E-03        259.1814      82
   -1.8007712043E-05   -3.6081489558E-03        262.3230      83
   -1.9160844955E-05   -3.5657536476E-03        265.4646      84
   -1.9886855234E-05   -3.5284888264E-03        268.6062      85
   -2.2728795835E-05   -3.4809784609E-03        271.7478      86
   -1.2136324065E-05   -3.4440299215E-03        274.8894      87
   -1.4111938909E-05   -3.4080570336E-03        278.0309      88
   -2.2004727455E-05   -3.3672331945E-03        281.1725      89
   -1.8090898773E-05   -3.3220138240E-03        284.3141      90
   -1.3157859437E-05   -3.3008081294E-03        287.4557      91
   -1.7540268004E-05   -3.2536203934E-03        290.5973      92
   -9.1134346971E-06   -3.2151980744E-03        293.7389      93
   -1.3435078761E-05   -3.1877776453E-03        296.8805      94
   -1.5025744130E-05   -3.1532865286E-03        300.0221      95
   -1.5004908819E-05   -3.1177610513E-03        303.1637      96
   -1.0247473861E-05   -3.0864569031E-03        306.3053      97
   -9.2502023469E-06   -3.0579399803E-03        309.4469      98
   -1.2499760638E-05   -3.0299250612E-03        312.5885      99
   -2.3085777831E-05   -2.9918684041E-03        315.7301     100
   -2.2710151231E-05   -2.9541877850E-03        318.8717     101
   -1.3882137030E-05   -2.9243363029E-03        322.0132     102
   -1.0956882358E-05   -2.8974261287E-03        325.1548     103
   -1.5353548323E-05   -2.8663336683E-03        328.2964     104
   -1.5133546363E-05   -2.8397145145E-03        331.4380     105
   -1.6825294093E-05   -2.8206778645E-03        334.5796     106
   -1.2275350263E-05   -2.7975139441E-03        337.7212     107
   -1.3182308757E-05   -2.7661397589E-03        340.8628     108
   -4.4227507928E-06   -2.7428166225E-03        344.0044     109
   -3.9721893938E-06   -2.7210591734E-03        347.1460     110
   -1.0284643951E-05   -2.7025231180E-03        350.2876     111
   -1.4827040636E-05   -2.6711934645E-03        353.4292     112
   -9.7728667886E-06   -2.6445327561E-03        356.5708     113
   -9.1322752125E-06   -2.6266878349E-03        359.7124     114
   -1.3908807839E-05   -2.6065290143E-03        362.8540     115
   -1.7516317034E-05   -2.5879468873E-03        365.9955     116
   -1.8706202554E-05   -2.5654087889E-03        369.1371     117
   -1.6876391681E-05   -2.5394326816E-03        372.2787     118
   -1.0165228742E-05   -2.5173704408E-03        375.4203     119
   -8.1676515286E-06   -2.4969642242E-03        378.5619     120
   -1.2191995222E-05   -2.4701687163E-03        381.7035     121
   -1.4334963480E-05   -2.4559336769E-03        384.8451     122
   -9.5392001341E-06   -2.4341776371E-03        387.9867     123
   -7.3869900381E-06   -2.4092664543E-03        391.1283     124
   -3.4424142366E-06   -2.3858717209E-03        394.2699     125
    3.3638673513E-06   -2.3722252827E-03        397.4115     126
    2.6193666488E-06   -2.3551196628E-03        400.5531     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0.5/GGam.Sig_local_w_O4n0.875T0.500U2.0 <==
   -3.0579821648E-02   -1.1703002160E-01          1.5708       0
   -1.7773836571E-02   -1.1319471980E-01          4.7124       1
   -1.0550045934E-02   -9.2086268865E-02          7.8540       2
   -6.6821855519E-03   -7.4717513510E-02         10.9956       3
   -4.5143434109E-03   -6.1945327571E-02         14.1372       4
   -3.2192185759E-03   -5.2536559553E-02         17.2788       5
   -2.3932697634E-03   -4.5452016561E-02         20.4204       6
   -1.8474547772E-03   -3.9951442412E-02         23.5619       7
   -1.4672279841E-03   -3.5607929058E-02         26.7035       8
   -1.1855395460E-03   -3.2077148674E-02         29.8451       9
   -9.7983990861E-04   -2.9175731685E-02         32.9867      10
   -8.1703195759E-04   -2.6749302477E-02         36.1283      11
   -6.9565784000E-04   -2.4696200093E-02         39.2699      12
   -5.9711359114E-04   -2.2922798937E-02         42.4115      13
   -5.1896163363E-04   -2.1376075299E-02         45.5531      14
   -4.4844443451E-04   -2.0032812047E-02         48.6947      15
   -3.9871643352E-04   -1.8834226567E-02         51.8363      16
   -3.5648268699E-04   -1.7786902294E-02         54.9779      17
   -3.0944528544E-04   -1.6836002631E-02         58.1195      18
   -2.9227756187E-04   -1.5987893571E-02         61.2611      19
   -2.6229052796E-04   -1.5216253619E-02         64.4026      20
   -2.3862462287E-04   -1.4509050219E-02         67.5442      21
   -2.1506662366E-04   -1.3874902802E-02         70.6858      22
   -1.9833998311E-04   -1.3290355239E-02         73.8274      23
   -1.8792996761E-04   -1.2752109815E-02         76.9690      24
   -1.7024519401E-04   -1.2251976712E-02         80.1106      25
   -1.5784524717E-04   -1.1797926036E-02         83.2522      26
   -1.5355454376E-04   -1.1374297257E-02         86.3938      27
   -1.4193571094E-04   -1.0973334066E-02         89.5354      28
   -1.2261738430E-04   -1.0599117010E-02         92.6770      29
   -1.1235939006E-04   -1.0255039254E-02         95.8186      30
   -9.5308562147E-05   -9.9409735489E-03         98.9602      31
   -8.3210643948E-05   -9.6459449085E-03        102.1018      32
   -8.6996727619E-05   -9.3629879681E-03        105.2434      33
   -8.3015273892E-05   -9.0797250158E-03        108.3849      34
   -7.6741197165E-05   -8.8140593721E-03        111.5265      35
   -7.8810736818E-05   -8.5733983058E-03        114.6681      36
   -7.9641723327E-05   -8.3451091119E-03        117.8097      37
   -8.0165580191E-05   -8.1270457227E-03        120.9513      38
   -7.9163200486E-05   -7.9211509627E-03        124.0929      39
   -7.3257316843E-05   -7.7356737846E-03        127.2345      40
   -6.4900780408E-05   -7.5590157178E-03        130.3761      41
   -6.4395634254E-05   -7.3809985185E-03        133.5177      42
   -5.9691683710E-05   -7.2123115656E-03        136.6593      43
   -5.4863544940E-05   -7.0525128842E-03        139.8009      44
   -4.8847111427E-05   -6.8961149435E-03        142.9425      45
   -4.1550205907E-05   -6.7484354164E-03        146.0841      46
   -4.5340898671E-05   -6.6055039660E-03        149.2257      47
   -4.1142327316E-05   -6.4688161055E-03        152.3672      48
   -4.2948616924E-05   -6.3326491435E-03        155.5088      49
   -4.9483322503E-05   -6.2096563155E-03        158.6504      50
   -5.0155124378E-05   -6.0903490142E-03        161.7920      51
   -3.9655185631E-05   -5.9858400635E-03        164.9336      52
   -4.4817195248E-05   -5.8679889226E-03        168.0752      53
   -3.9756078626E-05   -5.7557573915E-03        171.2168      54
   -3.8337482081E-05   -5.6460040116E-03        174.3584      55
   -3.7948491090E-05   -5.5509971808E-03        177.5000      56
   -4.5978482852E-05   -5.4603019446E-03        180.6416      57
   -4.2208330241E-05   -5.3575909583E-03        183.7832      58
   -3.1095419176E-05   -5.2691961787E-03        186.9248      59
   -2.9272756516E-05   -5.1843294982E-03        190.0664      60
   -2.6688400718E-05   -5.1021145716E-03        193.2079      61
   -3.1855890547E-05   -5.0146952703E-03        196.3495      62
   -3.4436409603E-05   -4.9473429113E-03        199.4911      63
   -2.8662776614E-05   -4.8691710899E-03        202.6327      64
   -3.2595150485E-05   -4.7886784104E-03        205.7743      65
   -2.2763767193E-05   -4.7192357047E-03        208.9159      66
   -2.4166202397E-05   -4.6567840923E-03        212.0575      67
   -2.4119484981E-05   -4.5890964381E-03        215.1991      68
   -2.2212158374E-05   -4.5134423970E-03        218.3407      69
   -1.6462959249E-05   -4.4622168597E-03        221.4823      70
   -1.3888048986E-05   -4.3931899291E-03        224.6239      71
   -9.4022375730E-06   -4.3365159188E-03        227.7655      72
   -2.3772861135E-05   -4.2725671427E-03        230.9071      73
   -2.5728952482E-05   -4.2085160259E-03        234.0487      74
   -2.7592365549E-05   -4.1541748377E-03        237.1902      75
   -2.5601815618E-05   -4.1023928505E-03        240.3318      76
   -1.6330895264E-05   -4.0420566980E-03        243.4734      77
   -2.0240965317E-05   -3.9947438548E-03        246.6150      78
   -2.0046109544E-05   -3.9479700060E-03        249.7566      79
   -1.6285474992E-05   -3.8989085996E-03        252.8982      80
   -1.1955434420E-05   -3.8534351060E-03        256.0398      81
   -1.8314612301E-05   -3.8057405700E-03        259.1814      82
   -6.5830360254E-06   -3.7542921575E-03        262.3230      83
   -2.3343355731E-06   -3.7112837225E-03        265.4646      84
   -8.5689240197E-07   -3.6747210798E-03        268.6062      85
   -4.6989457125E-06   -3.6495867652E-03        271.7478      86
   -1.7410390793E-05   -3.5917079192E-03        274.8894      87
   -2.1221299728E-05   -3.5477121294E-03        278.0309      88
   -1.4074041588E-05   -3.5035879229E-03        281.1725      89
   -1.3189169258E-05   -3.4688010187E-03        284.3141      90
   -8.6156421753E-06   -3.4371487431E-03        287.4557      91
   -7.8296274683E-06   -3.3972521706E-03        290.5973      92
   -1.5462190198E-05   -3.3594212763E-03        293.7389      93
   -2.5735682008E-06   -3.3298151989E-03        296.8805      94
    4.9217284971E-07   -3.2905694939E-03        300.0221      95
   -1.9932979215E-05   -3.2619490059E-03        303.1637      96
   -1.9667697661E-05   -3.2143768309E-03        306.3053      97
   -1.5666346724E-05   -3.1861754430E-03        309.4469      98
   -1.5426384877E-05   -3.1451094872E-03        312.5885      99
   -2.1533404304E-05   -3.1190037771E-03        315.7301     100
   -1.8293941844E-05   -3.0884443761E-03        318.8717     101
   -1.1838537424E-05   -3.0547009872E-03        322.0132     102
   -1.4171547114E-05   -3.0290757089E-03        325.1548     103
   -1.2826870767E-05   -3.0072972579E-03        328.2964     104
   -7.5125083317E-06   -2.9762502114E-03        331.4380     105
   -1.0866907523E-05   -2.9487270693E-03        334.5796     106
   -1.7460761843E-05   -2.9191829846E-03        337.7212     107
   -8.8165053483E-06   -2.8911666350E-03        340.8628     108
   -1.4651232434E-05   -2.8633582210E-03        344.0044     109
   -1.6108378389E-05   -2.8389488951E-03        347.1460     110
   -1.0002902793E-05   -2.8232795233E-03        350.2876     111
   -6.3397115048E-06   -2.8034417741E-03        353.4292     112
   -3.0827157560E-06   -2.7698865486E-03        356.5708     113
    3.0451273893E-07   -2.7409731936E-03        359.7124     114
    3.0006989831E-06   -2.7267625358E-03        362.8540     115
    4.2837991276E-06   -2.6920550432E-03        365.9955     116
    1.0319610427E-05   -2.6886014579E-03        369.1371     117
    3.1769580020E-06   -2.6532436206E-03        372.2787     118
   -1.6271334112E-06   -2.6230188582E-03        375.4203     119
    3.6465416925E-06   -2.5952260319E-03        378.5619     120
   -1.3069552396E-06   -2.5856246185E-03        381.7035     121
   -4.0135803173E-07   -2.5608073443E-03        384.8451     122
   -5.6078820997E-06   -2.5488045523E-03        387.9867     123
    4.9617597445E-06   -2.5318017218E-03        391.1283     124
    2.0928982456E-06   -2.5094007038E-03        394.2699     125
    6.2356691771E-06   -2.4896674384E-03        397.4115     126
   -4.9754898941E-06   -2.4689387203E-03        400.5531     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0.5/GGam.Sig_local_w_O5n0.875T0.500U2.0 <==
   -3.1746490249E-02   -1.2094350415E-01          1.5708       0
   -1.8069139495E-02   -1.1537412242E-01          4.7124       1
   -1.0573420830E-02   -9.3180044578E-02          7.8540       2
   -6.6359867718E-03   -7.5288257109E-02         10.9956       3
   -4.4726693417E-03   -6.2250952203E-02         14.1372       4
   -3.1622451956E-03   -5.2726877613E-02         17.2788       5
   -2.3640590277E-03   -4.5565587139E-02         20.4204       6
   -1.8234771046E-03   -4.0021020005E-02         23.5619       7
   -1.4303116261E-03   -3.5646731470E-02         26.7035       8
   -1.1705616997E-03   -3.2102237828E-02         29.8451       9
   -9.7492998865E-04   -2.9193938020E-02         32.9867      10
   -8.0798073529E-04   -2.6776110118E-02         36.1283      11
   -7.0065113280E-04   -2.4704460526E-02         39.2699      12
   -6.0592570901E-04   -2.2921451737E-02         42.4115      13
   -5.2231433366E-04   -2.1389267277E-02         45.5531      14
   -4.4692621016E-04   -2.0029794713E-02         48.6947      15
   -3.9839972825E-04   -1.8840331410E-02         51.8363      16
   -3.5227266889E-04   -1.7778476929E-02         54.9779      17
   -3.2945978044E-04   -1.6836091897E-02         58.1195      18
   -2.8113227943E-04   -1.5992084843E-02         61.2611      19
   -2.6367429084E-04   -1.5228117037E-02         64.4026      20
   -2.2878522260E-04   -1.4521991025E-02         67.5442      21
   -2.0902485721E-04   -1.3882964093E-02         70.6858      22
   -1.8959853077E-04   -1.3308625842E-02         73.8274      23
   -1.7408083682E-04   -1.2748670629E-02         76.9690      24
   -1.6516368921E-04   -1.2250083385E-02         80.1106      25
   -1.5925699487E-04   -1.1808104744E-02         83.2522      26
   -1.4824351912E-04   -1.1376636363E-02         86.3938      27
   -1.3836116882E-04   -1.0974904344E-02         89.5354      28
   -1.1338652260E-04   -1.0610939679E-02         92.6770      29
   -1.1302922550E-04   -1.0268191907E-02         95.8186      30
   -1.1297705609E-04   -9.9460712269E-03         98.9602      31
   -1.1437450757E-04   -9.6300028325E-03        102.1018      32
   -1.0814924998E-04   -9.3304623374E-03        105.2434      33
   -1.1527932510E-04   -9.0659112086E-03        108.3849      34
   -9.9206628683E-05   -8.8125449933E-03        111.5265      35
   -8.0717562639E-05   -8.5677958574E-03        114.6681      36
   -8.3597971504E-05   -8.3466049794E-03        117.8097      37
   -7.5801068616E-05   -8.1274619254E-03        120.9513      38
   -6.8238369470E-05   -7.9270666479E-03        124.0929      39
   -6.4138100039E-05   -7.7342134723E-03        127.2345      40
   -6.2803847520E-05   -7.5509636857E-03        130.3761      41
   -6.0365847929E-05   -7.3754806528E-03        133.5177      42
   -6.8281056908E-05   -7.1992082447E-03        136.6593      43
   -6.3858385143E-05   -7.0406179840E-03        139.8009      44
   -5.5644949001E-05   -6.8887885483E-03        142.9425      45
   -5.6528499884E-05   -6.7461870299E-03        146.0841      46
   -4.5576477029E-05   -6.6035374388E-03        149.2257      47
   -4.4022733057E-05   -6.4670827339E-03        152.3672      48
   -4.8637109570E-05   -6.3330031249E-03        155.5088      49
   -4.6642896411E-05   -6.2032422108E-03        158.6504      50
   -4.2951336164E-05   -6.0827659807E-03        161.7920      51
   -2.7573522272E-05   -5.9829417897E-03        164.9336      52
   -3.6440201202E-05   -5.8693345684E-03        168.0752      53
   -4.1944734802E-05   -5.7462738973E-03        171.2168      54
   -4.0120419354E-05   -5.6548225076E-03        174.3584      55
   -4.1429074422E-05   -5.5545528785E-03        177.5000      56
   -4.7445827811E-05   -5.4585759582E-03        180.6416      57
   -3.1449451345E-05   -5.3617274154E-03        183.7832      58
   -2.7665014455E-05   -5.2637508370E-03        186.9248      59
   -4.7432952115E-05   -5.1873968442E-03        190.0664      60
   -2.8271123958E-05   -5.1170586039E-03        193.2079      61
   -3.0635195501E-05   -5.0340954204E-03        196.3495      62
   -2.5233412232E-05   -4.9398881295E-03        199.4911      63
   -2.6188703894E-05   -4.8594532194E-03        202.6327      64
   -3.7931352216E-05   -4.7776406644E-03        205.7743      65
   -2.6609270133E-05   -4.7056754121E-03        208.9159      66
   -2.1547458386E-05   -4.6321327664E-03        212.0575      67
   -1.2988591325E-05   -4.5764023914E-03        215.1991      68
   -2.9012575948E-06   -4.5188779277E-03        218.3407      69
   -4.1122362733E-06   -4.4561806873E-03        221.4823      70
   -7.4954704752E-06   -4.3945140789E-03        224.6239      71
   -1.2568476268E-05   -4.3237269302E-03        227.7655      72
   -2.0737567108E-05   -4.2627604121E-03        230.9071      73
   -1.5030798380E-05   -4.2151533588E-03        234.0487      74
   -2.3144710059E-05   -4.1637447639E-03        237.1902      75
   -1.0414678422E-05   -4.1034648191E-03        240.3318      76
   -1.2689197068E-05   -4.0485954732E-03        243.4734      77
   -2.5956671295E-05   -3.9976657860E-03        246.6150      78
   -1.1435149245E-05   -3.9406726187E-03        249.7566      79
   -1.5257291762E-05   -3.8894588501E-03        252.8982      80
   -2.4761045585E-05   -3.8455505723E-03        256.0398      81
   -2.2998486081E-05   -3.8022239319E-03        259.1814      82
   -2.1628623962E-05   -3.7564358870E-03        262.3230      83
   -2.3039538939E-05   -3.7055668861E-03        265.4646      84
   -1.6177660537E-05   -3.6728941871E-03        268.6062      85
   -2.4892415615E-05   -3.6371104047E-03        271.7478      86
   -2.0521524361E-05   -3.5857173143E-03        274.8894      87
   -1.2389676091E-05   -3.5464619094E-03        278.0309      88
   -1.6486513176E-05   -3.5081243653E-03        281.1725      89
   -1.7057065394E-05   -3.4710995412E-03        284.3141      90
   -1.1175136184E-05   -3.4361997367E-03        287.4557      91
   -2.2736761439E-05   -3.3881430364E-03        290.5973      92
   -3.9567594693E-06   -3.3716539944E-03        293.7389      93
   -1.3546849450E-05   -3.3376652552E-03        296.8805      94
   -7.2283165141E-06   -3.2853235792E-03        300.0221      95
   -3.1289560346E-06   -3.2633571984E-03        303.1637      96
   -1.2731773012E-05   -3.2328379322E-03        306.3053      97
   -7.8964730819E-06   -3.1890460138E-03        309.4469      98
    8.7309418672E-07   -3.1459732884E-03        312.5885      99
   -5.1392199991E-06   -3.1205644908E-03        315.7301     100
   -6.1692707966E-06   -3.0837723458E-03        318.8717     101
   -9.3809707812E-06   -3.0454372254E-03        322.0132     102
   -5.8194898299E-06   -3.0156401716E-03        325.1548     103
    2.6242674490E-06   -2.9981182743E-03        328.2964     104
   -1.1718136608E-06   -2.9672335549E-03        331.4380     105
   -1.1988218663E-07   -2.9325236071E-03        334.5796     106
    1.5708551044E-06   -2.9200464891E-03        337.7212     107
    1.1804200353E-07   -2.9060449661E-03        340.8628     108
   -1.2582365588E-05   -2.8826809832E-03        344.0044     109
   -3.9368691072E-06   -2.8521416028E-03        347.1460     110
   -8.1095859275E-06   -2.8135094761E-03        350.2876     111
    1.7946345705E-07   -2.7954903489E-03        353.4292     112
   -5.2629519162E-06   -2.7843842802E-03        356.5708     113
   -2.4703578981E-06   -2.7547971097E-03        359.7124     114
   -6.7265917720E-06   -2.7243383521E-03        362.8540     115
   -1.6657822449E-06   -2.6958437073E-03        365.9955     116
    1.2244424308E-07   -2.6807014257E-03        369.1371     117
   -6.6736643416E-08   -2.6533124521E-03        372.2787     118
   -8.4807075063E-06   -2.6282356311E-03        375.4203     119
   -1.2442084890E-07   -2.5997923820E-03        378.5619     120
    1.2034500887E-05   -2.5937250863E-03        381.7035     121
   -5.1200651374E-06   -2.5604927342E-03        384.8451     122
   -2.0512710204E-05   -2.5430426565E-03        387.9867     123
   -6.8873158344E-06   -2.5293147159E-03        391.1283     124
   -8.8176830714E-06   -2.5099223077E-03        394.2699     125
    1.2633716979E-05   -2.4902747116E-03        397.4115     126
    8.9937531378E-06   -2.4721376016E-03        400.5531     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0.5/GGam.Sig_local_w_O6n0.875T0.500U2.0 <==
   -3.2373649008E-02   -1.2283939754E-01          1.5708       0
   -1.8146270738E-02   -1.1617076495E-01          4.7124       1
   -1.0560036119E-02   -9.3405520570E-02          7.8540       2
   -6.6223378290E-03   -7.5338834917E-02         10.9956       3
   -4.4557326430E-03   -6.2251508229E-02         14.1372       4
   -3.1733392023E-03   -5.2692129159E-02         17.2788       5
   -2.3567203581E-03   -4.5511593947E-02         20.4204       6
   -1.8159902361E-03   -3.9995443845E-02         23.5619       7
   -1.4475718501E-03   -3.5615875133E-02         26.7035       8
   -1.1581352286E-03   -3.2065864335E-02         29.8451       9
   -9.5397510261E-04   -2.9169262257E-02         32.9867      10
   -7.8369397980E-04   -2.6728479267E-02         36.1283      11
   -6.8050043940E-04   -2.4658708794E-02         39.2699      12
   -5.7820849690E-04   -2.2890910364E-02         42.4115      13
   -5.1060322141E-04   -2.1355780575E-02         45.5531      14
   -4.4296148253E-04   -2.0003691751E-02         48.6947      15
   -3.9476958097E-04   -1.8812323007E-02         51.8363      16
   -3.4998449463E-04   -1.7764095377E-02         54.9779      17
   -3.1299596665E-04   -1.6826132626E-02         58.1195      18
   -2.9662089460E-04   -1.5958725291E-02         61.2611      19
   -2.6466605218E-04   -1.5194094687E-02         64.4026      20
   -2.2863846836E-04   -1.4500049634E-02         67.5442      21
   -2.2112099342E-04   -1.3862025762E-02         70.6858      22
   -2.0289741694E-04   -1.3269875337E-02         73.8274      23
   -1.8160380223E-04   -1.2741135954E-02         76.9690      24
   -1.7837936506E-04   -1.2242296467E-02         80.1106      25
   -1.5233791355E-04   -1.1777317399E-02         83.2522      26
   -1.4920876270E-04   -1.1364597761E-02         86.3938      27
   -1.4291828222E-04   -1.0973127199E-02         89.5354      28
   -1.2050924963E-04   -1.0601850146E-02         92.6770      29
   -1.0704506890E-04   -1.0249263087E-02         95.8186      30
   -1.0650915491E-04   -9.9221751458E-03         98.9602      31
   -9.2261409862E-05   -9.6150262627E-03        102.1018      32
   -1.0896517346E-04   -9.3347596548E-03        105.2434      33
   -8.8666402221E-05   -9.0676569376E-03        108.3849      34
   -7.6790731870E-05   -8.8158609476E-03        111.5265      35
   -7.6877201697E-05   -8.5636346052E-03        114.6681      36
   -7.0792239853E-05   -8.3272832912E-03        117.8097      37
   -6.7629193550E-05   -8.1108104991E-03        120.9513      38
   -6.7317457990E-05   -7.9230533930E-03        124.0929      39
   -7.5597730360E-05   -7.7182775502E-03        127.2345      40
   -6.8946726447E-05   -7.5479168117E-03        130.3761      41
   -6.4948052980E-05   -7.3696717437E-03        133.5177      42
   -6.0500828457E-05   -7.2033398193E-03        136.6593      43
   -4.0041162669E-05   -7.0486055947E-03        139.8009      44
   -5.9944550440E-05   -6.8813545686E-03        142.9425      45
   -5.2347374292E-05   -6.7329754250E-03        146.0841      46
   -4.3740910907E-05   -6.5839346859E-03        149.2257      47
   -4.8747424121E-05   -6.4594636218E-03        152.3672      48
   -4.2460496894E-05   -6.3259632992E-03        155.5088      49
   -4.7936838877E-05   -6.2052367856E-03        158.6504      50
   -5.2805186164E-05   -6.0957430864E-03        161.7920      51
   -4.3009346388E-05   -5.9706143977E-03        164.9336      52
   -4.1543679678E-05   -5.8615888484E-03        168.0752      53
   -2.5532286579E-05   -5.7587786490E-03        171.2168      54
   -3.6657566694E-05   -5.6500037922E-03        174.3584      55
   -4.7786418463E-05   -5.5497142159E-03        177.5000      56
   -4.0602911036E-05   -5.4484991178E-03        180.6416      57
   -3.6849495024E-05   -5.3552039835E-03        183.7832      58
   -3.6942725378E-05   -5.2608793955E-03        186.9248      59
   -3.6293552792E-05   -5.1742023295E-03        190.0664      60
   -2.3777205791E-05   -5.0998942590E-03        193.2079      61
   -2.2344731561E-05   -5.0161975238E-03        196.3495      62
   -2.7970983452E-05   -4.9376922718E-03        199.4911      63
   -3.2759771364E-05   -4.8493344275E-03        202.6327      64
   -3.0497904932E-05   -4.7906568363E-03        205.7743      65
   -3.9503638015E-05   -4.7096506462E-03        208.9159      66
   -2.6922505503E-05   -4.6533886770E-03        212.0575      67
   -3.0474529901E-05   -4.5839962836E-03        215.1991      68
   -3.2531452162E-05   -4.5199427391E-03        218.3407      69
   -4.6963708431E-05   -4.4576562852E-03        221.4823      70
   -3.2466422543E-05   -4.3829418361E-03        224.6239      71
   -2.8984461335E-05   -4.3312833192E-03        227.7655      72
   -3.6797484280E-05   -4.2642060551E-03        230.9071      73
   -2.1069179113E-05   -4.2220926448E-03        234.0487      74
   -2.7481807753E-05   -4.1640440178E-03        237.1902      75
   -2.0794540439E-05   -4.1021138201E-03        240.3318      76
   -2.5263400602E-05   -4.0409178308E-03        243.4734      77
   -3.3808020176E-05   -4.0015921609E-03        246.6150      78
   -1.4519527705E-05   -3.9541884525E-03        249.7566      79
   -1.2794103295E-05   -3.8991870792E-03        252.8982      80
   -1.9092804723E-05   -3.8501533756E-03        256.0398      81
   -2.1573983154E-05   -3.8011237766E-03        259.1814      82
   -1.6840803881E-05   -3.7465073704E-03        262.3230      83
   -2.3327004989E-05   -3.7087446320E-03        265.4646      84
   -2.0272847449E-05   -3.6776718054E-03        268.6062      85
   -6.0200236862E-06   -3.6421594417E-03        271.7478      86
   -1.1362588116E-05   -3.5791887958E-03        274.8894      87
   -1.0748611644E-05   -3.5463971610E-03        278.0309      88
   -1.1220019110E-05   -3.5154738653E-03        281.1725      89
   -1.3656865845E-06   -3.4632552408E-03        284.3141      90
   -1.3198827133E-06   -3.4177858753E-03        287.4557      91
    5.9322829383E-06   -3.3776102096E-03        290.5973      92
    4.4475561269E-06   -3.3417023411E-03        293.7389      93
   -4.4992993319E-06   -3.3217549533E-03        296.8805      94
   -9.0545457550E-06   -3.2811248302E-03        300.0221      95
    4.0862673675E-06   -3.2442627924E-03        303.1637      96
   -6.2164662077E-06   -3.2096899287E-03        306.3053      97
   -6.6458658759E-06   -3.1838582407E-03        309.4469      98
   -2.6108559419E-06   -3.1510516606E-03        312.5885      99
   -2.5110306526E-05   -3.1171251967E-03        315.7301     100
   -1.9306884205E-05   -3.0995206078E-03        318.8717     101
   -1.7954453343E-05   -3.0579758264E-03        322.0132     102
   -1.7866312913E-05   -3.0244318125E-03        325.1548     103
   -1.4915884756E-05   -3.0027995657E-03        328.2964     104
    1.3985795493E-06   -2.9644532794E-03        331.4380     105
   -7.1905316718E-06   -2.9523740525E-03        334.5796     106
    5.9458755801E-06   -2.9154676859E-03        337.7212     107
   -1.1935346188E-05   -2.9087356419E-03        340.8628     108
   -3.5116169013E-06   -2.8713112319E-03        344.0044     109
    8.0860775457E-06   -2.8369182560E-03        347.1460     110
   -9.6463826863E-06   -2.8096213843E-03        350.2876     111
   -4.7078757111E-06   -2.7958857091E-03        353.4292     112
   -8.2008705253E-06   -2.7741772689E-03        356.5708     113
   -1.3505112386E-06   -2.7399912406E-03        359.7124     114
   -1.3503464868E-06   -2.7227567177E-03        362.8540     115
   -1.4918512406E-05   -2.6946796503E-03        365.9955     116
   -1.7095059405E-05   -2.6644349330E-03        369.1371     117
   -2.6659957321E-06   -2.6440500348E-03        372.2787     118
    2.0760190024E-06   -2.6265068646E-03        375.4203     119
   -1.2301144534E-05   -2.6163014639E-03        378.5619     120
    1.3182109750E-06   -2.5969958799E-03        381.7035     121
   -7.8098005966E-06   -2.5654924935E-03        384.8451     122
   -9.6762075788E-06   -2.5385691105E-03        387.9867     123
   -2.0838107235E-05   -2.5143532887E-03        391.1283     124
   -1.7233171770E-05   -2.5043985041E-03        394.2699     125
   -5.9888965683E-06   -2.4917947805E-03        397.4115     126
   -1.5058159689E-05   -2.4809599232E-03        400.5531     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0.5/GGam.Sig_local_w_O7n0.875T0.500U2.0 <==
   -3.2747130209E-02   -1.2370820368E-01          1.5708       0
   -1.8201845318E-02   -1.1643251363E-01          4.7124       1
   -1.0546913104E-02   -9.3488979254E-02          7.8540       2
   -6.6226667796E-03   -7.5349999803E-02         10.9956       3
   -4.4558384393E-03   -6.2250333453E-02         14.1372       4
   -3.1613781963E-03   -5.2686475454E-02         17.2788       5
   -2.3536210740E-03   -4.5516197841E-02         20.4204       6
   -1.7975309123E-03   -3.9990090143E-02         23.5619       7
   -1.4324936845E-03   -3.5619780065E-02         26.7035       8
   -1.1619156319E-03   -3.2072689480E-02         29.8451       9
   -9.5674454378E-04   -2.9174577039E-02         32.9867      10
   -8.0317953218E-04   -2.6722956468E-02         36.1283      11
   -6.8772376492E-04   -2.4650012967E-02         39.2699      12
   -5.9757272038E-04   -2.2891110326E-02         42.4115      13
   -5.0935510034E-04   -2.1350093716E-02         45.5531      14
   -4.4529062649E-04   -1.9994023404E-02         48.6947      15
   -4.0181341313E-04   -1.8812733785E-02         51.8363      16
   -3.5096039438E-04   -1.7765607790E-02         54.9779      17
   -3.2557231262E-04   -1.6809762099E-02         58.1195      18
   -2.7854734965E-04   -1.5967981483E-02         61.2611      19
   -2.4977584993E-04   -1.5194042959E-02         64.4026      20
   -2.2836799178E-04   -1.4485586569E-02         67.5442      21
   -2.1861164983E-04   -1.3845527632E-02         70.6858      22
   -2.1005175374E-04   -1.3278566053E-02         73.8274      23
   -1.7686085712E-04   -1.2724021895E-02         76.9690      24
   -1.6990642328E-04   -1.2226109923E-02         80.1106      25
   -1.5921657089E-04   -1.1778213101E-02         83.2522      26
   -1.4905609289E-04   -1.1357713638E-02         86.3938      27
   -1.3444316356E-04   -1.0950444138E-02         89.5354      28
   -1.3184272785E-04   -1.0587925698E-02         92.6770      29
   -1.1680848572E-04   -1.0250134111E-02         95.8186      30
   -1.1931880843E-04   -9.9235134228E-03         98.9602      31
   -1.0081316955E-04   -9.6172050527E-03        102.1018      32
   -1.0880541151E-04   -9.3383385184E-03        105.2434      33
   -9.7436373905E-05   -9.0817073892E-03        108.3849      34
   -8.5227170283E-05   -8.8169980208E-03        111.5265      35
   -7.5914847187E-05   -8.5728261748E-03        114.6681      36
   -6.7137283148E-05   -8.3411871223E-03        117.8097      37
   -6.2767865104E-05   -8.1273212500E-03        120.9513      38
   -7.2142780340E-05   -7.9361915530E-03        124.0929      39
   -6.8034554257E-05   -7.7247709881E-03        127.2345      40
   -6.2231210704E-05   -7.5440532118E-03        130.3761      41
   -5.9388774082E-05   -7.3559429914E-03        133.5177      42
   -5.5169451470E-05   -7.2019438136E-03        136.6593      43
   -4.8204082231E-05   -7.0480357357E-03        139.8009      44
   -5.3432305623E-05   -6.8809666519E-03        142.9425      45
   -4.7560148771E-05   -6.7357248964E-03        146.0841      46
   -4.3483567125E-05   -6.5815930529E-03        149.2257      47
   -3.9102883578E-05   -6.4517044803E-03        152.3672      48
   -4.5400467968E-05   -6.3181003446E-03        155.5088      49
   -5.4274519957E-05   -6.1932544054E-03        158.6504      50
   -5.0087230025E-05   -6.0930462612E-03        161.7920      51
   -4.5240719697E-05   -5.9679124131E-03        164.9336      52
   -5.1528256720E-05   -5.8494286040E-03        168.0752      53
   -3.1258990239E-05   -5.7588027541E-03        171.2168      54
   -3.7257145633E-05   -5.6444639012E-03        174.3584      55
   -2.6011792131E-05   -5.5571032011E-03        177.5000      56
   -2.9351973290E-05   -5.4509924377E-03        180.6416      57
   -3.2811053141E-05   -5.3447491983E-03        183.7832      58
   -1.2824647244E-05   -5.2628720507E-03        186.9248      59
   -3.1161147199E-05   -5.1809499756E-03        190.0664      60
   -1.8117389218E-05   -5.0985008627E-03        193.2079      61
   -1.0296698305E-05   -5.0012454897E-03        196.3495      62
   -2.0621547664E-05   -4.9286261197E-03        199.4911      63
   -3.2416710618E-05   -4.8688873617E-03        202.6327      64
   -2.6206511209E-05   -4.7816879820E-03        205.7743      65
   -2.8259390250E-05   -4.7055432814E-03        208.9159      66
   -4.0065388836E-05   -4.6321253451E-03        212.0575      67
   -1.9467547742E-05   -4.5599359068E-03        215.1991      68
   -1.2257702316E-05   -4.5085868941E-03        218.3407      69
   -1.6348865515E-05   -4.4450426656E-03        221.4823      70
   -2.0927522521E-05   -4.3868210191E-03        224.6239      71
   -1.5698064912E-05   -4.3112362417E-03        227.7655      72
   -9.2432913194E-06   -4.2457606694E-03        230.9071      73
   -1.5780753771E-05   -4.2138681044E-03        234.0487      74
   -1.2894137569E-05   -4.1594096352E-03        237.1902      75
   -1.2989922638E-05   -4.0899630667E-03        240.3318      76
   -8.1638467647E-06   -4.0346496620E-03        243.4734      77
   -2.1047486262E-05   -3.9926837658E-03        246.6150      78
   -2.3909127669E-05   -3.9453939274E-03        249.7566      79
   -1.7783731386E-05   -3.8959639079E-03        252.8982      80
   -1.5840171172E-05   -3.8475217569E-03        256.0398      81
   -1.5812714627E-05   -3.7979154976E-03        259.1814      82
   -2.9044949613E-05   -3.7382132811E-03        262.3230      83
   -1.7619142677E-05   -3.7064888191E-03        265.4646      84
   -1.4481971856E-05   -3.6653320740E-03        268.6062      85
   -1.8496990746E-05   -3.6264508652E-03        271.7478      86
   -1.6297555588E-05   -3.5603435081E-03        274.8894      87
   -1.8344300152E-05   -3.5365872815E-03        278.0309      88
   -2.0266630924E-05   -3.4900694943E-03        281.1725      89
   -1.8031697352E-05   -3.4558429385E-03        284.3141      90
   -6.1270280265E-06   -3.4324454337E-03        287.4557      91
   -1.7914701949E-05   -3.3775560183E-03        290.5973      92
   -1.7695204241E-05   -3.3372946063E-03        293.7389      93
   -6.4149769926E-06   -3.3137194283E-03        296.8805      94
   -1.9670565675E-05   -3.2798857245E-03        300.0221      95
   -8.3429432016E-06   -3.2601146335E-03        303.1637      96
   -1.3543907500E-05   -3.2115642295E-03        306.3053      97
   -4.0395139785E-07   -3.1914130378E-03        309.4469      98
   -1.6434244625E-05   -3.1665472318E-03        312.5885      99
   -1.7485045793E-05   -3.1179620965E-03        315.7301     100
   -1.6282526471E-05   -3.0931344683E-03        318.8717     101
   -8.5037167385E-06   -3.0393510672E-03        322.0132     102
   -1.9195153985E-05   -3.0238451572E-03        325.1548     103
   -3.0532252572E-08   -2.9861827422E-03        328.2964     104
   -2.6567550574E-06   -2.9661486447E-03        331.4380     105
   -7.4965810140E-06   -2.9458558920E-03        334.5796     106
   -2.3105560633E-06   -2.9222891886E-03        337.7212     107
   -9.4161910987E-06   -2.8952009254E-03        340.8628     108
    8.0182309003E-06   -2.8743094481E-03        344.0044     109
   -3.4426703773E-06   -2.8381467396E-03        347.1460     110
    5.9835881583E-06   -2.8016158143E-03        350.2876     111
   -1.2854935735E-05   -2.7912707192E-03        353.4292     112
   -9.8779269209E-06   -2.7622672060E-03        356.5708     113
   -1.4374441542E-05   -2.7348157608E-03        359.7124     114
    8.2605705653E-08   -2.7251023124E-03        362.8540     115
    2.8517794340E-06   -2.6869966135E-03        365.9955     116
    1.1505940530E-05   -2.6791392486E-03        369.1371     117
   -1.0592090300E-05   -2.6574989038E-03        372.2787     118
    1.9407248322E-06   -2.6384937301E-03        375.4203     119
   -2.6579855517E-06   -2.6048587711E-03        378.5619     120
   -4.3819432644E-06   -2.5943427749E-03        381.7035     121
   -4.6701147346E-06   -2.5653704468E-03        384.8451     122
   -6.3243639442E-06   -2.5396290307E-03        387.9867     123
   -8.7128292936E-06   -2.5289302428E-03        391.1283     124
    6.9683909649E-06   -2.5034456517E-03        394.2699     125
    8.8189927823E-07   -2.4764532327E-03        397.4115     126
   -5.1141987086E-06   -2.4689764067E-03        400.5531     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0/D_MRPHF_size16x4.dat <==
0.875 0 0.15082 0


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0/D_MRPHF_size16x6.dat <==
# under revision
#0.875 0 0.15740 0


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0/D_UCCSD_size16x12.dat <==
0.875 0 0.1496 0


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0/D_UCCSD_size16x4.dat <==
0.875 0 0.1477 0


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0/D_UCCSD_size16x8.dat <==
0.875 0 0.1514 0


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0/D_VMC.dat <==
# Extrapolation to the TDL 
0.875 0 0.1470  0.0005


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0/D_VMC_size12x12.dat <==
0.875 0 0.1458  0.0001


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0/D_VMC_size16x16.dat <==
0.875 0 0.1465  0.0001


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0/D_VMC_size20x20.dat <==
0.875 0 0.1467 0.0001


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0/D_VMC_size8x8.dat <==
0.875 0 0.1425  0.0001


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0/Delta_DMET.dat <==
0.875 1.0e-04 6.28962208086e-06 1.3e-05


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0/Delta_DMET.size2x2.dat <==
0.875 1.0e-04 2.132804e-06 1.2e-07


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0/Delta_DMET.size4x2.dat <==
0.875 1.0e-04 7.88076198954e-06 1.0e-05


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0/Delta_DMET.size4x4.dat <==
0.875 1.0e-04 2.88427373829e-06 1.8e-06


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0/E_DMET.dat <==
0.875 1.0e-04 -1.27214869226 6.0e-04


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0/E_DMET.size2x2.dat <==
0.875 1.0e-04 -1.27547018806 1.9e-04


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0/E_DMET.size4x2.dat <==
0.875 1.0e-04 -1.27468998021 2.1e-04


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0/E_DMET.size4x4.dat <==
0.875 1.0e-04 -1.27375301846 3.7e-04


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0/E_DMET.size8x2.dat <==
0.875 1.0e-04 -1.27349875358 2.5e-06


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0/E_MRPHF_size16x4.dat <==
0.875 0 -1.2855 0.0000 # (extrapolated)
#0.875 0 -1.28453 0 # (variational)


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0/E_MRPHF_size16x6.dat <==
# under revision
#0.875 0 -1.2632 0.0000 # (extrapolated)
#0.875 0 -1.26112 0 # (variational)


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0/E_UCCSD_size16x12.dat <==
0.875 0 -1.2667 0


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0/E_UCC_size16x4.dat <==
0.875 0 -1.2860 0  # UCCSD
0.875 0 -1.2874 0  # UCCSD(T)
0.875 0 -1.2874 0  # UCCSDT


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0/E_UCC_size16x8.dat <==
0.875 0 -1.2719 0  # UCCSD
0.875 0 -1.2738 0  # UCCSD(T)


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0/E_VMC.dat <==
# Extrapolation to the TDL 
0.875 0 -1.270  0.002


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0/E_VMC_size12x12.dat <==
0.875 0 -1.26645  0.00001


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0/E_VMC_size16x16.dat <==
0.875 0 -1.27208  0.00001


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0/E_VMC_size20x20.dat <==
0.875 0  -1.27196 0.00001


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0/E_VMC_size8x8.dat <==
0.875 0 -1.25085  0.00001


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0/M_DMET.dat <==
0.875 1.0e-04 0.0 7.7e-04


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0/M_DMET.size2x2.dat <==
0.875 1.0e-04 0.000899898208 2.3e-04


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0/M_DMET.size4x2.dat <==
0.875 1.0e-04 -3.45314692893e-06 4.4e-06


==> anc/t1_tprime0/t1_tprime0_U2_n0.875_T0/M_DMET.size4x4.dat <==
0.875 1.0e-04 9.85514875665e-05 5.8e-05


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0.125/D_BDMC_size32x32.dat <==
0.79997 0.00035 0.11786 0.00043


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0.125/D_DCA_size20.0 <==
0.799757219872 0.000160396188249 -0.709310642372 0.117268685522 1.33663966368e-05


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0.125/D_DCA_size32.0 <==
0.799821301304 0.00023479048574 -0.70523205757 0.117533707897 1.93733666282e-05


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0.125/D_DCA_size34.0 <==
0.79982079024 0.000253203700648 -0.706777725802 0.117439430735 2.0730218517e-05


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0.125/D_DiagMC_GGam <==
0.8000    0.0008    -0.7103    0.0007    0.1169    0.0003


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0.125/E_BDMC_size32x32.dat <==
0.79997 0.00035 -1.2955 0.0007

==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0.125/E_DCA_size20.0 <==
0.799757219872 0.000160396188249 -0.709310642372 -1.29461044513 0.000459567073474


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0.125/E_DCA_size32.0 <==
0.799821301304 0.00023479048574 -0.70523205757 -1.29384826313 0.000482574601331


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0.125/E_DCA_size34.0 <==
0.79982079024 0.000253203700648 -0.706777725802 -1.29404600313 0.000475102470986


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0.125/E_DiagMC_GGam <==
0.8000    0.0008    -0.7103    0.0007    -1.2951    0.0006


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0.125/GGam.Sig_local_w_O1n0.800T0.125U2.0 <==
   -3.6664425830E-02   -2.2623397280E-02          0.3927       0
   -3.4102267112E-02   -4.8995145130E-02          1.1781       1
   -3.0875259409E-02   -6.4122658874E-02          1.9635       2
   -2.7615563072E-02   -7.2304890174E-02          2.7489       3
   -2.4550035119E-02   -7.6125491064E-02          3.5343       4
   -2.1764077502E-02   -7.7211833703E-02          4.3197       5
   -1.9283421805E-02   -7.6604100379E-02          5.1051       6
   -1.7101829319E-02   -7.4970532257E-02          5.8905       7
   -1.5197029472E-02   -7.2745163626E-02          6.6759       8
   -1.3538652149E-02   -7.0206704761E-02          7.4613       9
   -1.2097127471E-02   -6.7530878420E-02          8.2467      10
   -1.0844794536E-02   -6.4830977958E-02          9.0321      11
   -9.7550905501E-03   -6.2177340890E-02          9.8175      12
   -8.8047856649E-03   -5.9611840939E-02         10.6029      13
   -7.9738923547E-03   -5.7158554399E-02         11.3883      14
   -7.2448592531E-03   -5.4827191102E-02         12.1737      15
   -6.6024238502E-03   -5.2623871571E-02         12.9591      16
   -6.0361496567E-03   -5.0547110332E-02         13.7445      17
   -5.5350519190E-03   -4.8592798119E-02         14.5299      18
   -5.0904959661E-03   -4.6755350313E-02         15.3153      19
   -4.6934581793E-03   -4.5027154932E-02         16.1007      20
   -4.3382291165E-03   -4.3405141841E-02         16.8861      21
   -4.0212246510E-03   -4.1880724500E-02         17.6715      22
   -3.7357188038E-03   -4.0446923498E-02         18.4569      23
   -3.4776174143E-03   -3.9096449156E-02         19.2423      24
   -3.2435253461E-03   -3.7824805544E-02         20.0277      25
   -3.0314665156E-03   -3.6625471730E-02         20.8131      26
   -2.8385565511E-03   -3.5492644699E-02         21.5984      27
   -2.6636096566E-03   -3.4422342924E-02         22.3838      28
   -2.5040632996E-03   -3.3409612841E-02         23.1692      29
   -2.3583799193E-03   -3.2450796437E-02         23.9546      30
   -2.2246377663E-03   -3.1541840534E-02         24.7400      31
   -2.1006807245E-03   -3.0678942069E-02         25.5254      32
   -1.9867486387E-03   -2.9860725901E-02         26.3108      33
   -1.8821928031E-03   -2.9081906264E-02         27.0962      34
   -1.7849786306E-03   -2.8341331776E-02         27.8816      35
   -1.6937866446E-03   -2.7635628431E-02         28.6670      36
   -1.6094443361E-03   -2.6962378537E-02         29.4524      37
   -1.5309046993E-03   -2.6320124435E-02         30.2378      38
   -1.4581961322E-03   -2.5706601681E-02         31.0232      39
   -1.3908440687E-03   -2.5119241845E-02         31.8086      40
   -1.3285160603E-03   -2.4557801344E-02         32.5940      41
   -1.2697949586E-03   -2.4020003254E-02         33.3794      42
   -1.2154268942E-03   -2.3504146642E-02         34.1648      43
   -1.1629148837E-03   -2.3010229159E-02         34.9502      44
   -1.1147837556E-03   -2.2535652633E-02         35.7356      45
   -1.0700424744E-03   -2.2079002005E-02         36.5210      46
   -1.0269315074E-03   -2.1639204521E-02         37.3064      47
   -9.8683482617E-04   -2.1216824807E-02         38.0918      48
   -9.4937943141E-04   -2.0811240956E-02         38.8772      49
   -9.1378473723E-04   -2.0420099334E-02         39.6626      50
   -8.8027124571E-04   -2.0042267962E-02         40.4480      51
   -8.4952244302E-04   -1.9678044640E-02         41.2334      52
   -8.1963320785E-04   -1.9327080851E-02         42.0188      53
   -7.9074054615E-04   -1.8987962912E-02         42.8042      54
   -7.6359683439E-04   -1.8659047739E-02         43.5896      55
   -7.3819495934E-04   -1.8340924167E-02         44.3750      56
   -7.1336659395E-04   -1.8033209404E-02         45.1604      57
   -6.8879972509E-04   -1.7737027948E-02         45.9458      58
   -6.6558594197E-04   -1.7450542876E-02         46.7312      59
   -6.4449945646E-04   -1.7173640921E-02         47.5166      60
   -6.2534774931E-04   -1.6903816136E-02         48.3020      61
   -6.0510886923E-04   -1.6642036290E-02         49.0874      62
   -5.8565877996E-04   -1.6388663700E-02         49.8728      63
   -5.6715792012E-04   -1.6143139115E-02         50.6582      64
   -5.4912483508E-04   -1.5904354520E-02         51.4436      65
   -5.3228500521E-04   -1.5673237615E-02         52.2290      66
   -5.1611416042E-04   -1.5448141815E-02         53.0144      67
   -5.0104947466E-04   -1.5230095465E-02         53.7998      68
   -4.8715535721E-04   -1.5017847065E-02         54.5852      69
   -4.7357958850E-04   -1.4810541556E-02         55.3706      70
   -4.6078312346E-04   -1.4608532203E-02         56.1560      71
   -4.4828703152E-04   -1.4411202100E-02         56.9414      72
   -4.3502490746E-04   -1.4219994463E-02         57.7268      73
   -4.2272089074E-04   -1.4034976353E-02         58.5122      74
   -4.1048432205E-04   -1.3854539738E-02         59.2976      75
   -3.9833576459E-04   -1.3677971234E-02         60.0830      76
   -3.8766511161E-04   -1.3506602200E-02         60.8684      77
   -3.8025407501E-04   -1.3338924552E-02         61.6538      78
   -3.7177427208E-04   -1.3173283923E-02         62.4392      79
   -3.6231818156E-04   -1.3011955545E-02         63.2246      80
   -3.5162346995E-04   -1.2854994803E-02         64.0100      81
   -3.4255245341E-04   -1.2702059101E-02         64.7953      82
   -3.3554087301E-04   -1.2552505568E-02         65.5807      83
   -3.2892999104E-04   -1.2406439371E-02         66.3661      84
   -3.2133044433E-04   -1.2263744261E-02         67.1515      85
   -3.1298947706E-04   -1.2124341826E-02         67.9369      86
   -3.0553610672E-04   -1.1988409891E-02         68.7223      87
   -2.9824740837E-04   -1.1855766217E-02         69.5077      88
   -2.9040221073E-04   -1.1725204954E-02         70.2931      89
   -2.8349987620E-04   -1.1597876085E-02         71.0785      90
   -2.7765998670E-04   -1.1473283420E-02         71.8639      91
   -2.7248732707E-04   -1.1350988191E-02         72.6493      92
   -2.6756130708E-04   -1.1229990926E-02         73.4347      93
   -2.6121203552E-04   -1.1112453531E-02         74.2201      94
   -2.5487911111E-04   -1.0997562682E-02         75.0055      95
   -2.4822841293E-04   -1.0885158592E-02         75.7909      96
   -2.4174792656E-04   -1.0774496213E-02         76.5763      97
   -2.3585794056E-04   -1.0666353266E-02         77.3617      98
   -2.3078531784E-04   -1.0560754474E-02         78.1471      99
   -2.2609599495E-04   -1.0457541493E-02         78.9325     100
   -2.2258996946E-04   -1.0357346110E-02         79.7179     101
   -2.1827188879E-04   -1.0257759111E-02         80.5033     102
   -2.1426200276E-04   -1.0159901959E-02         81.2887     103
   -2.1085631092E-04   -1.0063941393E-02         82.0741     104
   -2.0768010755E-04   -9.9701161934E-03         82.8595     105
   -2.0437111785E-04   -9.8777951627E-03         83.6449     106
   -2.0024513611E-04   -9.7863787629E-03         84.4303     107
   -1.9635575457E-04   -9.6983451058E-03         85.2157     108
   -1.9368421675E-04   -9.6127518393E-03         86.0011     109
   -1.9126623807E-04   -9.5290121925E-03         86.7865     110
   -1.8863153724E-04   -9.4453107397E-03         87.5719     111
   -1.8560331159E-04   -9.3622314413E-03         88.3573     112
   -1.8195265669E-04   -9.2795793734E-03         89.1427     113
   -1.7867411160E-04   -9.1987540945E-03         89.9281     114
   -1.7529061592E-04   -9.1186383174E-03         90.7135     115
   -1.7121673849E-04   -9.0415469349E-03         91.4989     116
   -1.6798210330E-04   -8.9657836655E-03         92.2843     117
   -1.6537813258E-04   -8.8910014308E-03         93.0697     118
   -1.6258234074E-04   -8.8179388016E-03         93.8551     119
   -1.5984430216E-04   -8.7462017270E-03         94.6405     120
   -1.5695633552E-04   -8.6750875884E-03         95.4259     121
   -1.5407301919E-04   -8.6054657078E-03         96.2113     122
   -1.5167248601E-04   -8.5365104802E-03         96.9967     123
   -1.4929457669E-04   -8.4685461065E-03         97.7821     124
   -1.4701359030E-04   -8.4017752228E-03         98.5675     125
   -1.4496540745E-04   -8.3354963430E-03         99.3529     126
   -1.4176188948E-04   -8.2711649389E-03        100.1383     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0.125/GGam.Sig_local_w_O3n0.800T0.125U2.0 <==
   -4.7406415064E-02   -3.1813927360E-02          0.3927       0
   -4.3857905632E-02   -6.5929368798E-02          1.1781       1
   -3.9381101157E-02   -8.3980536649E-02          1.9635       2
   -3.4881048412E-02   -9.2726439478E-02          2.7489       3
   -3.0692993222E-02   -9.5969281454E-02          3.5343       4
   -2.6938499553E-02   -9.5966723188E-02          4.3197       5
   -2.3630512337E-02   -9.4073034135E-02          5.1051       6
   -2.0757134794E-02   -9.1133634278E-02          5.8905       7
   -1.8278136362E-02   -8.7661717678E-02          6.6759       8
   -1.6145180497E-02   -8.3967558541E-02          7.4613       9
   -1.4319524921E-02   -8.0246819611E-02          8.2467      10
   -1.2746767877E-02   -7.6609457565E-02          9.0321      11
   -1.1392364998E-02   -7.3117311269E-02          9.8175      12
   -1.0222199166E-02   -6.9798007114E-02         10.6029      13
   -9.2086207204E-03   -6.6670853896E-02         11.3883      14
   -8.3264726397E-03   -6.3741777945E-02         12.1737      15
   -7.5570250856E-03   -6.1000896373E-02         12.9591      16
   -6.8805087519E-03   -5.8439792150E-02         13.7445      17
   -6.2862436274E-03   -5.6047270544E-02         14.5299      18
   -5.7638786202E-03   -5.3814271254E-02         15.3153      19
   -5.2981596667E-03   -5.1729317356E-02         16.1007      20
   -4.8850957989E-03   -4.9783769136E-02         16.8861      21
   -4.5159048716E-03   -4.7962164354E-02         17.6715      22
   -4.1849600590E-03   -4.6258650194E-02         18.4569      23
   -3.8897836380E-03   -4.4662497262E-02         19.2423      24
   -3.6191229240E-03   -4.3165706184E-02         20.0277      25
   -3.3767725380E-03   -4.1759424300E-02         20.8131      26
   -3.1574335103E-03   -4.0430191257E-02         21.5984      27
   -2.9590738625E-03   -3.9177770968E-02         22.3838      28
   -2.7771398702E-03   -3.7996178804E-02         23.1692      29
   -2.6119992530E-03   -3.6876628284E-02         23.9546      30
   -2.4563995283E-03   -3.5820603727E-02         24.7400      31
   -2.3162841134E-03   -3.4818931690E-02         25.5254      32
   -2.1877209328E-03   -3.3869731986E-02         26.3108      33
   -2.0720811538E-03   -3.2972589916E-02         27.0962      34
   -1.9639782429E-03   -3.2119528489E-02         27.8816      35
   -1.8634942873E-03   -3.1307573136E-02         28.6670      36
   -1.7703091370E-03   -3.0531139347E-02         29.4524      37
   -1.6847544680E-03   -2.9789685774E-02         30.2378      38
   -1.6045680763E-03   -2.9082431165E-02         31.0232      39
   -1.5284310015E-03   -2.8407796405E-02         31.8086      40
   -1.4589423869E-03   -2.7761825501E-02         32.5940      41
   -1.3956298240E-03   -2.7143860606E-02         33.3794      42
   -1.3347248936E-03   -2.6553075086E-02         34.1648      43
   -1.2801012566E-03   -2.5991272281E-02         34.9502      44
   -1.2254566670E-03   -2.5449024372E-02         35.7356      45
   -1.1714863193E-03   -2.4926890496E-02         36.5210      46
   -1.1226701125E-03   -2.4424138299E-02         37.3064      47
   -1.0774267483E-03   -2.3944257094E-02         38.0918      48
   -1.0336755451E-03   -2.3483124185E-02         38.8772      49
   -9.9605759885E-04   -2.3038213618E-02         39.6626      50
   -9.5927452033E-04   -2.2611862219E-02         40.4480      51
   -9.2772903865E-04   -2.2199775778E-02         41.2334      52
   -8.9401040864E-04   -2.1799857007E-02         42.0188      53
   -8.6206273603E-04   -2.1413310507E-02         42.8042      54
   -8.3226588144E-04   -2.1037341862E-02         43.5896      55
   -8.0347677961E-04   -2.0678243478E-02         44.3750      56
   -7.7854800745E-04   -2.0330337966E-02         45.1604      57
   -7.5391426883E-04   -1.9994163038E-02         45.9458      58
   -7.3059292117E-04   -1.9666646605E-02         46.7312      59
   -7.0792808290E-04   -1.9350005490E-02         47.5166      60
   -6.8656027633E-04   -1.9045040142E-02         48.3020      61
   -6.6166974276E-04   -1.8748559405E-02         49.0874      62
   -6.3813665951E-04   -1.8463649574E-02         49.8728      63
   -6.1996539553E-04   -1.8184700193E-02         50.6582      64
   -6.0163018091E-04   -1.7912415698E-02         51.4436      65
   -5.7988030891E-04   -1.7649067661E-02         52.2290      66
   -5.6490069143E-04   -1.7395876939E-02         53.0144      67
   -5.4879343404E-04   -1.7146963835E-02         53.7998      68
   -5.2902604450E-04   -1.6903249414E-02         54.5852      69
   -5.0781967218E-04   -1.6664000983E-02         55.3706      70
   -4.9388147613E-04   -1.6435823506E-02         56.1560      71
   -4.8006379861E-04   -1.6213167262E-02         56.9414      72
   -4.6532990953E-04   -1.6000379406E-02         57.7268      73
   -4.5331640137E-04   -1.5790946885E-02         58.5122      74
   -4.4073090847E-04   -1.5586939695E-02         59.2976      75
   -4.2750049519E-04   -1.5386875856E-02         60.0830      76
   -4.1359193673E-04   -1.5193066766E-02         60.8684      77
   -4.0091494551E-04   -1.5002585523E-02         61.6538      78
   -3.9153263275E-04   -1.4824555058E-02         62.4392      79
   -3.8283830963E-04   -1.4645982385E-02         63.2246      80
   -3.7580345533E-04   -1.4466544730E-02         64.0100      81
   -3.6846556770E-04   -1.4295242622E-02         64.7953      82
   -3.5773853159E-04   -1.4123418426E-02         65.5807      83
   -3.5050641437E-04   -1.3959995173E-02         66.3661      84
   -3.4114421320E-04   -1.3799058724E-02         67.1515      85
   -3.3069633917E-04   -1.3641629122E-02         67.9369      86
   -3.2450208285E-04   -1.3490116896E-02         68.7223      87
   -3.1793477865E-04   -1.3337059224E-02         69.5077      88
   -3.1276468693E-04   -1.3189685956E-02         70.2931      89
   -3.0726838964E-04   -1.3046599935E-02         71.0785      90
   -3.0173661113E-04   -1.2904177097E-02         71.8639      91
   -2.9778430691E-04   -1.2764511472E-02         72.6493      92
   -2.8988738178E-04   -1.2631693217E-02         73.4347      93
   -2.8463041468E-04   -1.2496966621E-02         74.2201      94
   -2.7851541337E-04   -1.2366748314E-02         75.0055      95
   -2.7522053902E-04   -1.2240094358E-02         75.7909      96
   -2.7501847844E-04   -1.2116747877E-02         76.5763      97
   -2.6903699453E-04   -1.1996588129E-02         77.3617      98
   -2.6149392940E-04   -1.1875587424E-02         78.1471      99
   -2.5591451767E-04   -1.1760412364E-02         78.9325     100
   -2.5421813203E-04   -1.1646171117E-02         79.7179     101
   -2.4788353767E-04   -1.1535198869E-02         80.5033     102
   -2.4052103814E-04   -1.1428111856E-02         81.2887     103
   -2.3897788610E-04   -1.1322325537E-02         82.0741     104
   -2.3222598368E-04   -1.1216249457E-02         82.8595     105
   -2.2859665545E-04   -1.1113399633E-02         83.6449     106
   -2.2455966748E-04   -1.1013892931E-02         84.4303     107
   -2.1824435921E-04   -1.0915255403E-02         85.2157     108
   -2.1708341043E-04   -1.0819336986E-02         86.0011     109
   -2.1572514569E-04   -1.0721314406E-02         86.7865     110
   -2.0835167764E-04   -1.0622752868E-02         87.5719     111
   -2.0456489217E-04   -1.0526741757E-02         88.3573     112
   -2.0235355732E-04   -1.0436695160E-02         89.1427     113
   -1.9978485237E-04   -1.0349411259E-02         89.9281     114
   -1.9625352168E-04   -1.0257755246E-02         90.7135     115
   -1.9471869737E-04   -1.0169579128E-02         91.4989     116
   -1.9713596992E-04   -1.0086272267E-02         92.2843     117
   -1.9903288773E-04   -1.0000792487E-02         93.0697     118
   -1.9719029499E-04   -9.9207285215E-03         93.8551     119
   -1.9553394781E-04   -9.8407951274E-03         94.6405     120
   -1.9216986987E-04   -9.7604512830E-03         95.4259     121
   -1.8484746265E-04   -9.6773833846E-03         96.2113     122
   -1.8010284736E-04   -9.5975004441E-03         96.9967     123
   -1.7472428553E-04   -9.5228079870E-03         97.7821     124
   -1.6923720305E-04   -9.4474893478E-03         98.5675     125
   -1.6195135964E-04   -9.3764281772E-03         99.3529     126
   -1.5609726459E-04   -9.3052415588E-03        100.1383     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0.125/GGam.Sig_local_w_O4n0.800T0.125U2.0 <==
   -5.0751484350E-02   -3.7162696462E-02          0.3927       0
   -4.6438194879E-02   -7.4080481213E-02          1.1781       1
   -4.1304096137E-02   -9.2496883389E-02          1.9635       2
   -3.6315683111E-02   -1.0078878368E-01          2.7489       3
   -3.1780419838E-02   -1.0333284491E-01          3.5343       4
   -2.7768178857E-02   -1.0260246482E-01          4.3197       5
   -2.4278454079E-02   -1.0004070077E-01          5.1051       6
   -2.1273878762E-02   -9.6514737361E-02          5.8905       7
   -1.8695728750E-02   -9.2521613663E-02          6.6759       8
   -1.6492626913E-02   -8.8383247935E-02          7.4613       9
   -1.4604292176E-02   -8.4281903219E-02          8.2467      10
   -1.2988257113E-02   -8.0311178581E-02          9.0321      11
   -1.1594587938E-02   -7.6530465304E-02          9.8175      12
   -1.0396244824E-02   -7.2961930449E-02         10.6029      13
   -9.3557241565E-03   -6.9616360694E-02         11.3883      14
   -8.4550521379E-03   -6.6492423170E-02         12.1737      15
   -7.6677941382E-03   -6.3578520756E-02         12.9591      16
   -6.9819256548E-03   -6.0860693760E-02         13.7445      17
   -6.3789432913E-03   -5.8331029014E-02         14.5299      18
   -5.8414528716E-03   -5.5978814206E-02         15.3153      19
   -5.3668668222E-03   -5.3781794759E-02         16.1007      20
   -4.9438484911E-03   -5.1738507159E-02         16.8861      21
   -4.5702108525E-03   -4.9829480166E-02         17.6715      22
   -4.2388340129E-03   -4.8038983239E-02         18.4569      23
   -3.9381547140E-03   -4.6358321329E-02         19.2423      24
   -3.6666570791E-03   -4.4785708356E-02         20.0277      25
   -3.4163819187E-03   -4.3310599801E-02         20.8131      26
   -3.1933570437E-03   -4.1929108375E-02         21.5984      27
   -2.9943953405E-03   -4.0623325665E-02         22.3838      28
   -2.8120061556E-03   -3.9385759587E-02         23.1692      29
   -2.6417255167E-03   -3.8218029416E-02         23.9546      30
   -2.4827853002E-03   -3.7116180258E-02         24.7400      31
   -2.3499158164E-03   -3.6075397904E-02         25.5254      32
   -2.2201352359E-03   -3.5084962709E-02         26.3108      33
   -2.0965359966E-03   -3.4145463423E-02         27.0962      34
   -1.9887069898E-03   -3.3253485387E-02         27.8816      35
   -1.8837485058E-03   -3.2405576303E-02         28.6670      36
   -1.7929250303E-03   -3.1599808759E-02         29.4524      37
   -1.7074192735E-03   -3.0835119179E-02         30.2378      38
   -1.6276094453E-03   -3.0098775124E-02         31.0232      39
   -1.5490101892E-03   -2.9394399700E-02         31.8086      40
   -1.4799966295E-03   -2.8724743907E-02         32.5940      41
   -1.4166736734E-03   -2.8079937500E-02         33.3794      42
   -1.3558108345E-03   -2.7468985899E-02         34.1648      43
   -1.2953594105E-03   -2.6879629807E-02         34.9502      44
   -1.2360642711E-03   -2.6317810516E-02         35.7356      45
   -1.1878965203E-03   -2.5777927668E-02         36.5210      46
   -1.1410106727E-03   -2.5258101897E-02         37.3064      47
   -1.0945697641E-03   -2.4764039658E-02         38.0918      48
   -1.0518873902E-03   -2.4284656479E-02         38.8772      49
   -1.0059153425E-03   -2.3826464801E-02         39.6626      50
   -9.7703671338E-04   -2.3383562827E-02         40.4480      51
   -9.4315684240E-04   -2.2950173949E-02         41.2334      52
   -9.1094413036E-04   -2.2529819091E-02         42.0188      53
   -8.8107595324E-04   -2.2128580575E-02         42.8042      54
   -8.4789170968E-04   -2.1741218517E-02         43.5896      55
   -8.1601957173E-04   -2.1372402678E-02         44.3750      56
   -7.8685249476E-04   -2.1010521104E-02         45.1604      57
   -7.6061715684E-04   -2.0658805128E-02         45.9458      58
   -7.3610374740E-04   -2.0324290556E-02         46.7312      59
   -7.1259096088E-04   -2.0003699222E-02         47.5166      60
   -6.8948792169E-04   -1.9686552216E-02         48.3020      61
   -6.6495687673E-04   -1.9382283791E-02         49.0874      62
   -6.4531378644E-04   -1.9089222123E-02         49.8728      63
   -6.2763916607E-04   -1.8801389028E-02         50.6582      64
   -6.0830940007E-04   -1.8524141872E-02         51.4436      65
   -5.9275353076E-04   -1.8250160180E-02         52.2290      66
   -5.7253164643E-04   -1.7987419487E-02         53.0144      67
   -5.5224262786E-04   -1.7724411425E-02         53.7998      68
   -5.3099438976E-04   -1.7474316540E-02         54.5852      69
   -5.1718210149E-04   -1.7233205608E-02         55.3706      70
   -5.0389034315E-04   -1.6998634744E-02         56.1560      71
   -4.8844282100E-04   -1.6763922628E-02         56.9414      72
   -4.7662888180E-04   -1.6539445503E-02         57.7268      73
   -4.6979902138E-04   -1.6319272177E-02         58.5122      74
   -4.4998320149E-04   -1.6109965512E-02         59.2976      75
   -4.3983613628E-04   -1.5902519823E-02         60.0830      76
   -4.2836630352E-04   -1.5699059487E-02         60.8684      77
   -4.1708110482E-04   -1.5503075451E-02         61.6538      78
   -4.0603663949E-04   -1.5313909552E-02         62.4392      79
   -3.9718221063E-04   -1.5128455750E-02         63.2246      80
   -3.8757107214E-04   -1.4947520119E-02         64.0100      81
   -3.8085587508E-04   -1.4768947684E-02         64.7953      82
   -3.7342911492E-04   -1.4596434660E-02         65.5807      83
   -3.6458109537E-04   -1.4426016731E-02         66.3661      84
   -3.5729434872E-04   -1.4263271946E-02         67.1515      85
   -3.4940263573E-04   -1.4100200120E-02         67.9369      86
   -3.3977714692E-04   -1.3938850689E-02         68.7223      87
   -3.3215146856E-04   -1.3776872876E-02         69.5077      88
   -3.2395233675E-04   -1.3625993600E-02         70.2931      89
   -3.1660210690E-04   -1.3476515468E-02         71.0785      90
   -3.1171190530E-04   -1.3331396272E-02         71.8639      91
   -3.0161378782E-04   -1.3188867622E-02         72.6493      92
   -2.9414488586E-04   -1.3049758102E-02         73.4347      93
   -2.8630408455E-04   -1.2911186423E-02         74.2201      94
   -2.7710508534E-04   -1.2778383837E-02         75.0055      95
   -2.7044361830E-04   -1.2652168144E-02         75.7909      96
   -2.6319907377E-04   -1.2524187935E-02         76.5763      97
   -2.5596753392E-04   -1.2399993833E-02         77.3617      98
   -2.5006840261E-04   -1.2278860135E-02         78.1471      99
   -2.4719389494E-04   -1.2160289460E-02         78.9325     100
   -2.4879891743E-04   -1.2040165500E-02         79.7179     101
   -2.4623704142E-04   -1.1928414317E-02         80.5033     102
   -2.3758950476E-04   -1.1813864363E-02         81.2887     103
   -2.3267139780E-04   -1.1702758258E-02         82.0741     104
   -2.2829608370E-04   -1.1594651809E-02         82.8595     105
   -2.2723797041E-04   -1.1490358777E-02         83.6449     106
   -2.2634627158E-04   -1.1384734264E-02         84.4303     107
   -2.2446526394E-04   -1.1279324574E-02         85.2157     108
   -2.2165189442E-04   -1.1179369690E-02         86.0011     109
   -2.1514505127E-04   -1.1079214283E-02         86.7865     110
   -2.0893308650E-04   -1.0983103787E-02         87.5719     111
   -2.0175539955E-04   -1.0884785294E-02         88.3573     112
   -2.0151752512E-04   -1.0789085268E-02         89.1427     113
   -2.0246523737E-04   -1.0693328595E-02         89.9281     114
   -1.9132003056E-04   -1.0598965041E-02         90.7135     115
   -1.8510665767E-04   -1.0503493248E-02         91.4989     116
   -1.8474328671E-04   -1.0416667841E-02         92.2843     117
   -1.8097245988E-04   -1.0335452496E-02         93.0697     118
   -1.7857745521E-04   -1.0254762057E-02         93.8551     119
   -1.7154743931E-04   -1.0171759709E-02         94.6405     120
   -1.6750432399E-04   -1.0086358492E-02         95.4259     121
   -1.6220509559E-04   -1.0000998574E-02         96.2113     122
   -1.6008099360E-04   -9.9225577601E-03         96.9967     123
   -1.6005991117E-04   -9.8429102641E-03         97.7821     124
   -1.5857143042E-04   -9.7656073769E-03         98.5675     125
   -1.5538262141E-04   -9.6866248006E-03         99.3529     126
   -1.5036308514E-04   -9.6096633727E-03        100.1383     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0.125/GGam.Sig_local_w_O5n0.800T0.125U2.0 <==
   -5.2068043163E-02   -3.8376717453E-02          0.3927       0
   -4.7612658849E-02   -7.6042104762E-02          1.1781       1
   -4.2270664207E-02   -9.4634523786E-02          1.9635       2
   -3.7073227360E-02   -1.0285267658E-01          2.7489       3
   -3.2342970900E-02   -1.0521229028E-01          3.5343       4
   -2.8179332006E-02   -1.0424818787E-01          4.3197       5
   -2.4565646660E-02   -1.0146237215E-01          5.1051       6
   -2.1466551022E-02   -9.7722716179E-02          5.8905       7
   -1.8824916924E-02   -9.3557414180E-02          6.6759       8
   -1.6569765023E-02   -8.9262124419E-02          7.4613       9
   -1.4642823401E-02   -8.5015830990E-02          8.2467      10
   -1.3005085226E-02   -8.0932724236E-02          9.0321      11
   -1.1589468233E-02   -7.7064160953E-02          9.8175      12
   -1.0379643331E-02   -7.3414796202E-02         10.6029      13
   -9.3276187030E-03   -6.9996365814E-02         11.3883      14
   -8.4253280071E-03   -6.6817960660E-02         12.1737      15
   -7.6395237801E-03   -6.3860800577E-02         12.9591      16
   -6.9481803583E-03   -6.1103065899E-02         13.7445      17
   -6.3383445441E-03   -5.8540106557E-02         14.5299      18
   -5.7998039267E-03   -5.6159520885E-02         15.3153      19
   -5.3298680105E-03   -5.3940702872E-02         16.1007      20
   -4.9136924480E-03   -5.1873670527E-02         16.8861      21
   -4.5414145070E-03   -4.9942749607E-02         17.6715      22
   -4.2094243108E-03   -4.8135810850E-02         18.4569      23
   -3.9100537957E-03   -4.6440038968E-02         19.2423      24
   -3.6408072218E-03   -4.4858702744E-02         20.0277      25
   -3.3947056686E-03   -4.3368363361E-02         20.8131      26
   -3.1711593333E-03   -4.1964779335E-02         21.5984      27
   -2.9742944007E-03   -4.0652390562E-02         22.3838      28
   -2.7917519804E-03   -3.9412878823E-02         23.1692      29
   -2.6292324107E-03   -3.8241621221E-02         23.9546      30
   -2.4760841714E-03   -3.7136721176E-02         24.7400      31
   -2.3328660887E-03   -3.6092624651E-02         25.5254      32
   -2.2076049255E-03   -3.5106875382E-02         26.3108      33
   -2.0887886517E-03   -3.4165876570E-02         27.0962      34
   -1.9791262331E-03   -3.3268180122E-02         27.8816      35
   -1.8814703899E-03   -3.2412021150E-02         28.6670      36
   -1.7893795735E-03   -3.1613560498E-02         29.4524      37
   -1.6968038420E-03   -3.0847428034E-02         30.2378      38
   -1.6079964756E-03   -3.0112467602E-02         31.0232      39
   -1.5373610961E-03   -2.9409768505E-02         31.8086      40
   -1.4632632090E-03   -2.8739090130E-02         32.5940      41
   -1.3997605477E-03   -2.8104843965E-02         33.3794      42
   -1.3478058803E-03   -2.7488413912E-02         34.1648      43
   -1.2901527697E-03   -2.6905776575E-02         34.9502      44
   -1.2299084197E-03   -2.6343725026E-02         35.7356      45
   -1.1791369772E-03   -2.5799503980E-02         36.5210      46
   -1.1315095920E-03   -2.5279949845E-02         37.3064      47
   -1.0797709646E-03   -2.4776354782E-02         38.0918      48
   -1.0412562407E-03   -2.4288077353E-02         38.8772      49
   -1.0039540841E-03   -2.3827726509E-02         39.6626      50
   -9.6689675382E-04   -2.3391826346E-02         40.4480      51
   -9.3091770588E-04   -2.2957619727E-02         41.2334      52
   -8.9279522455E-04   -2.2536293889E-02         42.0188      53
   -8.6554444200E-04   -2.2143509336E-02         42.8042      54
   -8.3488884973E-04   -2.1757499068E-02         43.5896      55
   -8.0571286897E-04   -2.1376691672E-02         44.3750      56
   -7.8467312125E-04   -2.1018654943E-02         45.1604      57
   -7.6179418180E-04   -2.0672238061E-02         45.9458      58
   -7.3275999995E-04   -2.0332501234E-02         46.7312      59
   -7.0997755024E-04   -2.0002961835E-02         47.5166      60
   -6.7740209972E-04   -1.9683470070E-02         48.3020      61
   -6.5589833015E-04   -1.9378969030E-02         49.0874      62
   -6.3738078217E-04   -1.9082984987E-02         49.8728      63
   -6.1920950097E-04   -1.8787932943E-02         50.6582      64
   -6.0343209521E-04   -1.8521510347E-02         51.4436      65
   -5.9607173730E-04   -1.8248695873E-02         52.2290      66
   -5.7865886180E-04   -1.7984536387E-02         53.0144      67
   -5.5996380250E-04   -1.7730580143E-02         53.7998      68
   -5.4320537857E-04   -1.7472636687E-02         54.5852      69
   -5.2361710054E-04   -1.7233423235E-02         55.3706      70
   -5.1221758478E-04   -1.7000597186E-02         56.1560      71
   -4.9649710631E-04   -1.6765888674E-02         56.9414      72
   -4.7979067154E-04   -1.6545542601E-02         57.7268      73
   -4.6381058567E-04   -1.6322924928E-02         58.5122      74
   -4.4322026650E-04   -1.6109013863E-02         59.2976      75
   -4.3991180787E-04   -1.5896809601E-02         60.0830      76
   -4.2389368025E-04   -1.5689191405E-02         60.8684      77
   -4.1449918063E-04   -1.5488940728E-02         61.6538      78
   -4.0831033085E-04   -1.5299266200E-02         62.4392      79
   -3.9900770450E-04   -1.5117266920E-02         63.2246      80
   -3.8834523381E-04   -1.4938996895E-02         64.0100      81
   -3.8113904717E-04   -1.4762935228E-02         64.7953      82
   -3.6967926202E-04   -1.4585722771E-02         65.5807      83
   -3.6047919456E-04   -1.4414600322E-02         66.3661      84
   -3.5076840028E-04   -1.4250953083E-02         67.1515      85
   -3.4715183507E-04   -1.4083624842E-02         67.9369      86
   -3.3999352075E-04   -1.3927406281E-02         68.7223      87
   -3.3056360940E-04   -1.3771829868E-02         69.5077      88
   -3.2094727635E-04   -1.3624233031E-02         70.2931      89
   -3.0888518562E-04   -1.3471814166E-02         71.0785      90
   -3.0462852230E-04   -1.3328837731E-02         71.8639      91
   -3.0580040194E-04   -1.3188152059E-02         72.6493      92
   -2.9535066897E-04   -1.3049730290E-02         73.4347      93
   -2.8844906753E-04   -1.2911562755E-02         74.2201      94
   -2.8619777767E-04   -1.2779558121E-02         75.0055      95
   -2.7850783786E-04   -1.2647748298E-02         75.7909      96
   -2.8348330576E-04   -1.2529398662E-02         76.5763      97
   -2.7789587769E-04   -1.2400296324E-02         77.3617      98
   -2.7138552594E-04   -1.2275267863E-02         78.1471      99
   -2.6887954933E-04   -1.2157201310E-02         78.9325     100
   -2.6066393609E-04   -1.2042909874E-02         79.7179     101
   -2.5067408483E-04   -1.1925859379E-02         80.5033     102
   -2.4624139523E-04   -1.1813967805E-02         81.2887     103
   -2.4091276508E-04   -1.1694721666E-02         82.0741     104
   -2.3849951516E-04   -1.1577337291E-02         82.8595     105
   -2.2232785981E-04   -1.1466457552E-02         83.6449     106
   -2.2043211292E-04   -1.1364362031E-02         84.4303     107
   -2.1827074176E-04   -1.1262916437E-02         85.2157     108
   -2.1111002062E-04   -1.1157720339E-02         86.0011     109
   -2.0196762338E-04   -1.1060684475E-02         86.7865     110
   -1.9624737177E-04   -1.0963923521E-02         87.5719     111
   -1.8821029293E-04   -1.0865973955E-02         88.3573     112
   -1.8721768820E-04   -1.0773633974E-02         89.1427     113
   -1.9247884034E-04   -1.0679488700E-02         89.9281     114
   -1.8916451464E-04   -1.0591811850E-02         90.7135     115
   -1.8046590418E-04   -1.0501561306E-02         91.4989     116
   -1.8246650599E-04   -1.0409715253E-02         92.2843     117
   -1.7455039391E-04   -1.0320133204E-02         93.0697     118
   -1.7430760353E-04   -1.0237806263E-02         93.8551     119
   -1.7299868020E-04   -1.0156952205E-02         94.6405     120
   -1.7269391143E-04   -1.0072869077E-02         95.4259     121
   -1.6639422937E-04   -9.9934023736E-03         96.2113     122
   -1.6120287153E-04   -9.9134853985E-03         96.9967     123
   -1.6030323497E-04   -9.8348187560E-03         97.7821     124
   -1.5012965372E-04   -9.7589965584E-03         98.5675     125
   -1.4897439565E-04   -9.6793343380E-03         99.3529     126
   -1.4327136097E-04   -9.6041693551E-03        100.1383     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0.125/GGam.Sig_local_w_O6n0.800T0.125U2.0 <==
   -5.2663169237E-02   -3.8547752851E-02          0.3927       0
   -4.8176088854E-02   -7.6598526733E-02          1.1781       1
   -4.2673465044E-02   -9.5310902081E-02          1.9635       2
   -3.7326508985E-02   -1.0350054721E-01          2.7489       3
   -3.2496651778E-02   -1.0576610731E-01          3.5343       4
   -2.8256480958E-02   -1.0469706412E-01          4.3197       5
   -2.4581409614E-02   -1.0180572065E-01          5.1051       6
   -2.1453847303E-02   -9.7962507278E-02          5.8905       7
   -1.8792801187E-02   -9.3727300045E-02          6.6759       8
   -1.6518504096E-02   -8.9375061345E-02          7.4613       9
   -1.4589428571E-02   -8.5087528808E-02          8.2467      10
   -1.2953382999E-02   -8.0969082038E-02          9.0321      11
   -1.1543187018E-02   -7.7075194033E-02          9.8175      12
   -1.0350710920E-02   -7.3403119520E-02         10.6029      13
   -9.3042461417E-03   -6.9967954338E-02         11.3883      14
   -8.4047146075E-03   -6.6770422080E-02         12.1737      15
   -7.6125486189E-03   -6.3807985826E-02         12.9591      16
   -6.9096592963E-03   -6.1049454747E-02         13.7445      17
   -6.2977833002E-03   -5.8485357917E-02         14.5299      18
   -5.7669025601E-03   -5.6088095886E-02         15.3153      19
   -5.3007113577E-03   -5.3861116512E-02         16.1007      20
   -4.8803383074E-03   -5.1789803807E-02         16.8861      21
   -4.4998556190E-03   -4.9863834711E-02         17.6715      22
   -4.1632201756E-03   -4.8076219959E-02         18.4569      23
   -3.8669003892E-03   -4.6373808605E-02         19.2423      24
   -3.5985102520E-03   -4.4783433147E-02         20.0277      25
   -3.3523766497E-03   -4.3300570171E-02         20.8131      26
   -3.1374151661E-03   -4.1902666633E-02         21.5984      27
   -2.9493798379E-03   -4.0590769697E-02         22.3838      28
   -2.7622393155E-03   -3.9343278278E-02         23.1692      29
   -2.6052689512E-03   -3.8175764215E-02         23.9546      30
   -2.4476031089E-03   -3.7071898436E-02         24.7400      31
   -2.3117280536E-03   -3.6024367569E-02         25.5254      32
   -2.1914890783E-03   -3.5037973775E-02         26.3108      33
   -2.0698070842E-03   -3.4091818501E-02         27.0962      34
   -1.9525639256E-03   -3.3203860214E-02         27.8816      35
   -1.8603082516E-03   -3.2353606961E-02         28.6670      36
   -1.7614258715E-03   -3.1551682750E-02         29.4524      37
   -1.6757325194E-03   -3.0777750666E-02         30.2378      38
   -1.5926752988E-03   -3.0038994169E-02         31.0232      39
   -1.5201469808E-03   -2.9345825436E-02         31.8086      40
   -1.4496071495E-03   -2.8668207622E-02         32.5940      41
   -1.3975898399E-03   -2.8034897061E-02         33.3794      42
   -1.3295008023E-03   -2.7425886622E-02         34.1648      43
   -1.2633537767E-03   -2.6839852084E-02         34.9502      44
   -1.2143552902E-03   -2.6279183801E-02         35.7356      45
   -1.1646673042E-03   -2.5731533127E-02         36.5210      46
   -1.1279653167E-03   -2.5206042665E-02         37.3064      47
   -1.0820158791E-03   -2.4720454942E-02         38.0918      48
   -1.0508821748E-03   -2.4240407495E-02         38.8772      49
   -1.0075131066E-03   -2.3779690951E-02         39.6626      50
   -9.6899886608E-04   -2.3337835693E-02         40.4480      51
   -9.3380871007E-04   -2.2910968397E-02         41.2334      52
   -8.9181259199E-04   -2.2491843683E-02         42.0188      53
   -8.6114434127E-04   -2.2095629187E-02         42.8042      54
   -8.2746844265E-04   -2.1703492348E-02         43.5896      55
   -7.9997883517E-04   -2.1323178323E-02         44.3750      56
   -7.7517615110E-04   -2.0969715796E-02         45.1604      57
   -7.5517561072E-04   -2.0624849798E-02         45.9458      58
   -7.3837999017E-04   -2.0292274873E-02         46.7312      59
   -7.0730516051E-04   -1.9954138433E-02         47.5166      60
   -6.8758881140E-04   -1.9631667742E-02         48.3020      61
   -6.6374237573E-04   -1.9325592882E-02         49.0874      62
   -6.4713191725E-04   -1.9025133845E-02         49.8728      63
   -6.1940858582E-04   -1.8739188925E-02         50.6582      64
   -6.0744400503E-04   -1.8465474530E-02         51.4436      65
   -5.8613744869E-04   -1.8194514860E-02         52.2290      66
   -5.6323369925E-04   -1.7926662406E-02         53.0144      67
   -5.3849841700E-04   -1.7668624238E-02         53.7998      68
   -5.2827087154E-04   -1.7421154171E-02         54.5852      69
   -5.1577129179E-04   -1.7185921108E-02         55.3706      70
   -5.0022308730E-04   -1.6938560186E-02         56.1560      71
   -4.8537736343E-04   -1.6705700867E-02         56.9414      72
   -4.7380934368E-04   -1.6489597949E-02         57.7268      73
   -4.5976497252E-04   -1.6277901639E-02         58.5122      74
   -4.4057169987E-04   -1.6062684121E-02         59.2976      75
   -4.3342977343E-04   -1.5857316323E-02         60.0830      76
   -4.2134367091E-04   -1.5657971502E-02         60.8684      77
   -4.2114488834E-04   -1.5449841831E-02         61.6538      78
   -4.0662509187E-04   -1.5256484268E-02         62.4392      79
   -4.0960573012E-04   -1.5081106851E-02         63.2246      80
   -3.9260606487E-04   -1.4902449901E-02         64.0100      81
   -3.7077850345E-04   -1.4729978383E-02         64.7953      82
   -3.6232590528E-04   -1.4558633272E-02         65.5807      83
   -3.5264351697E-04   -1.4367664079E-02         66.3661      84
   -3.4337107869E-04   -1.4207705595E-02         67.1515      85
   -3.4255069676E-04   -1.4049966203E-02         67.9369      86
   -3.3105326598E-04   -1.3899720199E-02         68.7223      87
   -3.3519576162E-04   -1.3744511537E-02         69.5077      88
   -3.2793741066E-04   -1.3584967255E-02         70.2931      89
   -3.2027552181E-04   -1.3447403922E-02         71.0785      90
   -3.0613580079E-04   -1.3285461437E-02         71.8639      91
   -3.1218365933E-04   -1.3149541271E-02         72.6493      92
   -3.0611080798E-04   -1.3015528819E-02         73.4347      93
   -2.9433745932E-04   -1.2880092788E-02         74.2201      94
   -2.9198005780E-04   -1.2741427487E-02         75.0055      95
   -2.8690572038E-04   -1.2610442958E-02         75.7909      96
   -2.8183918920E-04   -1.2479517029E-02         76.5763      97
   -2.7400879193E-04   -1.2362898320E-02         77.3617      98
   -2.6779619593E-04   -1.2244520474E-02         78.1471      99
   -2.5835894580E-04   -1.2126018522E-02         78.9325     100
   -2.4421390785E-04   -1.2010495092E-02         79.7179     101
   -2.4259531753E-04   -1.1892441343E-02         80.5033     102
   -2.3358799740E-04   -1.1778113256E-02         81.2887     103
   -2.2750636413E-04   -1.1665530863E-02         82.0741     104
   -2.2679383298E-04   -1.1557496984E-02         82.8595     105
   -2.2262180687E-04   -1.1452424499E-02         83.6449     106
   -2.1906983778E-04   -1.1351040218E-02         84.4303     107
   -2.1183560446E-04   -1.1255485502E-02         85.2157     108
   -2.0679247049E-04   -1.1153943306E-02         86.0011     109
   -2.0438684117E-04   -1.1044927336E-02         86.7865     110
   -1.9489769313E-04   -1.0948178221E-02         87.5719     111
   -1.9492942839E-04   -1.0859217912E-02         88.3573     112
   -1.9187249647E-04   -1.0769949283E-02         89.1427     113
   -1.8655043897E-04   -1.0673577181E-02         89.9281     114
   -1.7821919809E-04   -1.0585803839E-02         90.7135     115
   -1.7098815900E-04   -1.0493667458E-02         91.4989     116
   -1.6979548848E-04   -1.0398530546E-02         92.2843     117
   -1.6535636407E-04   -1.0306102780E-02         93.0697     118
   -1.6478494103E-04   -1.0220777800E-02         93.8551     119
   -1.6240921408E-04   -1.0139112793E-02         94.6405     120
   -1.5830635019E-04   -1.0070077691E-02         95.4259     121
   -1.5850980537E-04   -9.9751416283E-03         96.2113     122
   -1.6319120796E-04   -9.8940954568E-03         96.9967     123
   -1.5426536819E-04   -9.8250749529E-03         97.7821     124
   -1.6656731940E-04   -9.7451740164E-03         98.5675     125
   -1.5998581246E-04   -9.6653890906E-03         99.3529     126
   -1.5072826007E-04   -9.5856431966E-03        100.1383     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0.125/GGam.Sig_local_w_O7n0.800T0.125U2.0 <==
   -5.2909154635E-02   -3.8548452981E-02          0.3927       0
   -4.8384545143E-02   -7.6738186398E-02          1.1781       1
   -4.2837243705E-02   -9.5518644847E-02          1.9635       2
   -3.7433354661E-02   -1.0369957668E-01          2.7489       3
   -3.2544005109E-02   -1.0592670266E-01          3.5343       4
   -2.8269396637E-02   -1.0483100325E-01          4.3197       5
   -2.4583002715E-02   -1.0188192948E-01          5.1051       6
   -2.1455532258E-02   -9.8031170282E-02          5.8905       7
   -1.8789764520E-02   -9.3760416766E-02          6.6759       8
   -1.6520019267E-02   -8.9396273914E-02          7.4613       9
   -1.4589836921E-02   -8.5094814798E-02          8.2467      10
   -1.2947508249E-02   -8.0969147769E-02          9.0321      11
   -1.1532315412E-02   -7.7060409061E-02          9.8175      12
   -1.0328096874E-02   -7.3386099501E-02         10.6029      13
   -9.2853588812E-03   -6.9950125471E-02         11.3883      14
   -8.3796718317E-03   -6.6748053991E-02         12.1737      15
   -7.5791010077E-03   -6.3777101175E-02         12.9591      16
   -6.8963500373E-03   -6.1011220546E-02         13.7445      17
   -6.3143036187E-03   -5.8459943615E-02         14.5299      18
   -5.7659736319E-03   -5.6054768101E-02         15.3153      19
   -5.2998217164E-03   -5.3832176511E-02         16.1007      20
   -4.8753442651E-03   -5.1772504406E-02         16.8861      21
   -4.5079024632E-03   -4.9838517697E-02         17.6715      22
   -4.1803386913E-03   -4.8035641686E-02         18.4569      23
   -3.8707827440E-03   -4.6346843463E-02         19.2423      24
   -3.6020558155E-03   -4.4763951320E-02         20.0277      25
   -3.3712602902E-03   -4.3284362562E-02         20.8131      26
   -3.1273603940E-03   -4.1881450792E-02         21.5984      27
   -2.9348685882E-03   -4.0585763873E-02         22.3838      28
   -2.7700771845E-03   -3.9345941250E-02         23.1692      29
   -2.5993958478E-03   -3.8181780113E-02         23.9546      30
   -2.4427950427E-03   -3.7075228751E-02         24.7400      31
   -2.3131842501E-03   -3.6032295422E-02         25.5254      32
   -2.1752231679E-03   -3.5032549748E-02         26.3108      33
   -2.0584204173E-03   -3.4082129543E-02         27.0962      34
   -1.9614568624E-03   -3.3188325521E-02         27.8816      35
   -1.8579533768E-03   -3.2349915644E-02         28.6670      36
   -1.7712674072E-03   -3.1554249219E-02         29.4524      37
   -1.6917239139E-03   -3.0784967075E-02         30.2378      38
   -1.6021357343E-03   -3.0039673854E-02         31.0232      39
   -1.5269344309E-03   -2.9344726117E-02         31.8086      40
   -1.4453552325E-03   -2.8683887201E-02         32.5940      41
   -1.3844385795E-03   -2.8035612608E-02         33.3794      42
   -1.3393551511E-03   -2.7441696167E-02         34.1648      43
   -1.2591116353E-03   -2.6833053420E-02         34.9502      44
   -1.2006396483E-03   -2.6268481101E-02         35.7356      45
   -1.1531214818E-03   -2.5720413031E-02         36.5210      46
   -1.1050033130E-03   -2.5205027267E-02         37.3064      47
   -1.0559049696E-03   -2.4714315374E-02         38.0918      48
   -1.0223118108E-03   -2.4241791280E-02         38.8772      49
   -9.8322895697E-04   -2.3780442013E-02         39.6626      50
   -9.4929155609E-04   -2.3328763971E-02         40.4480      51
   -9.1215632908E-04   -2.2882282871E-02         41.2334      52
   -8.8397802422E-04   -2.2465015791E-02         42.0188      53
   -8.6887332878E-04   -2.2069292002E-02         42.8042      54
   -8.2417632332E-04   -2.1683701043E-02         43.5896      55
   -8.0562286942E-04   -2.1310739811E-02         44.3750      56
   -7.8544522450E-04   -2.0957694851E-02         45.1604      57
   -7.4892919278E-04   -2.0612423882E-02         45.9458      58
   -7.1892037250E-04   -2.0281010922E-02         46.7312      59
   -6.8830860894E-04   -1.9944894154E-02         47.5166      60
   -6.5752835077E-04   -1.9632017691E-02         48.3020      61
   -6.3641627350E-04   -1.9323816799E-02         49.0874      62
   -6.1617680974E-04   -1.9025209735E-02         49.8728      63
   -5.9921259442E-04   -1.8736569022E-02         50.6582      64
   -5.7414569997E-04   -1.8459139624E-02         51.4436      65
   -5.5369040791E-04   -1.8187486910E-02         52.2290      66
   -5.4362644638E-04   -1.7914043256E-02         53.0144      67
   -5.3855610452E-04   -1.7669383879E-02         53.7998      68
   -5.2695068984E-04   -1.7432745563E-02         54.5852      69
   -5.1552796268E-04   -1.7188700889E-02         55.3706      70
   -4.9250447404E-04   -1.6934651273E-02         56.1560      71
   -4.7561135300E-04   -1.6707156472E-02         56.9414      72
   -4.5914741617E-04   -1.6491965306E-02         57.7268      73
   -4.5669617513E-04   -1.6279048096E-02         58.5122      74
   -4.4052805575E-04   -1.6065277917E-02         59.2976      75
   -4.3018824552E-04   -1.5860222210E-02         60.0830      76
   -4.1307708202E-04   -1.5645566107E-02         60.8684      77
   -4.2173060535E-04   -1.5457135698E-02         61.6538      78
   -3.8569328262E-04   -1.5262198427E-02         62.4392      79
   -3.7995890967E-04   -1.5072084639E-02         63.2246      80
   -3.6425510770E-04   -1.4900841711E-02         64.0100      81
   -3.7435142661E-04   -1.4718018290E-02         64.7953      82
   -3.7238702717E-04   -1.4546055994E-02         65.5807      83
   -3.6359167536E-04   -1.4393254130E-02         66.3661      84
   -3.4901000498E-04   -1.4209110280E-02         67.1515      85
   -3.2952551475E-04   -1.4054465228E-02         67.9369      86
   -3.1846619948E-04   -1.3884546281E-02         68.7223      87
   -3.0308571290E-04   -1.3726677681E-02         69.5077      88
   -2.9830275359E-04   -1.3574820561E-02         70.2931      89
   -2.8377442401E-04   -1.3425749476E-02         71.0785      90
   -2.8460003104E-04   -1.3285636127E-02         71.8639      91
   -2.8235576933E-04   -1.3135986932E-02         72.6493      92
   -2.8277055873E-04   -1.2991792742E-02         73.4347      93
   -2.6958317327E-04   -1.2881633606E-02         74.2201      94
   -2.6114671471E-04   -1.2752173396E-02         75.0055      95
   -2.5043283228E-04   -1.2620936869E-02         75.7909      96
   -2.3875425970E-04   -1.2484590199E-02         76.5763      97
   -2.2585939826E-04   -1.2365520378E-02         77.3617      98
   -2.2989196151E-04   -1.2246882187E-02         78.1471      99
   -2.2781301511E-04   -1.2126401711E-02         78.9325     100
   -2.2589532034E-04   -1.2009896398E-02         79.7179     101
   -2.1732600165E-04   -1.1883602301E-02         80.5033     102
   -2.1282298685E-04   -1.1776977286E-02         81.2887     103
   -2.1931989745E-04   -1.1649890880E-02         82.0741     104
   -2.2133099984E-04   -1.1544110779E-02         82.8595     105
   -2.2510133326E-04   -1.1445715444E-02         83.6449     106
   -2.1966243697E-04   -1.1325739455E-02         84.4303     107
   -2.0792650465E-04   -1.1229555786E-02         85.2157     108
   -2.0333507270E-04   -1.1134007856E-02         86.0011     109
   -1.9924896361E-04   -1.1036050724E-02         86.7865     110
   -1.8879103990E-04   -1.0920556680E-02         87.5719     111
   -1.9061652441E-04   -1.0832178178E-02         88.3573     112
   -1.9189105508E-04   -1.0735512264E-02         89.1427     113
   -1.9055482917E-04   -1.0641372767E-02         89.9281     114
   -1.9391651743E-04   -1.0567566671E-02         90.7135     115
   -1.8812161485E-04   -1.0471714316E-02         91.4989     116
   -1.7334035106E-04   -1.0382247872E-02         92.2843     117
   -1.7096041099E-04   -1.0306536640E-02         93.0697     118
   -1.7518732983E-04   -1.0216097760E-02         93.8551     119
   -1.6132226577E-04   -1.0127770308E-02         94.6405     120
   -1.6019943478E-04   -1.0042474262E-02         95.4259     121
   -1.7524345837E-04   -9.9554340946E-03         96.2113     122
   -1.6360726685E-04   -9.8884999521E-03         96.9967     123
   -1.5474621244E-04   -9.8033719942E-03         97.7821     124
   -1.4519311919E-04   -9.7191058754E-03         98.5675     125
   -1.4582661842E-04   -9.6404388506E-03         99.3529     126
   -1.3905137389E-04   -9.5589773731E-03        100.1383     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0.125/Im_Sigma_vs_omega_BDMC_size32x32.dat <==
0.392699E+00 -0.369869E-01
0.117810E+01 -0.765281E-01
0.196350E+01 -0.943640E-01
0.274889E+01 -0.103202E+00
0.353429E+01 -0.105489E+00
0.431969E+01 -0.104208E+00
0.510509E+01 -0.101902E+00
0.589049E+01 -0.982449E-01
0.667588E+01 -0.940354E-01
0.746128E+01 -0.890702E-01
0.824668E+01 -0.846085E-01
0.903208E+01 -0.807574E-01
0.981748E+01 -0.767580E-01
0.106029E+02 -0.733514E-01
0.113883E+02 -0.705295E-01
0.121737E+02 -0.657419E-01
0.129591E+02 -0.638552E-01
0.137445E+02 -0.615489E-01
0.145299E+02 -0.580976E-01
0.153153E+02 -0.570934E-01
0.161007E+02 -0.549348E-01
0.168861E+02 -0.516622E-01
0.176715E+02 -0.503089E-01
0.184569E+02 -0.483941E-01
0.192423E+02 -0.472942E-01
0.200277E+02 -0.450150E-01
0.208131E+02 -0.424160E-01
0.215984E+02 -0.414394E-01
0.223838E+02 -0.402206E-01
0.231692E+02 -0.387503E-01
0.239546E+02 -0.386844E-01
0.247400E+02 -0.373777E-01
0.255254E+02 -0.356248E-01
0.263108E+02 -0.350021E-01
0.270962E+02 -0.341669E-01
0.278816E+02 -0.337638E-01
0.286670E+02 -0.322743E-01
0.294524E+02 -0.308759E-01
0.302378E+02 -0.303609E-01
0.310232E+02 -0.296478E-01
0.318086E+02 -0.289107E-01
0.325940E+02 -0.291197E-01
0.333794E+02 -0.282211E-01
0.341648E+02 -0.271142E-01
0.349502E+02 -0.267681E-01
0.357356E+02 -0.263454E-01
0.365210E+02 -0.261794E-01
0.373064E+02 -0.251387E-01
0.380918E+02 -0.242689E-01
0.388772E+02 -0.239640E-01
0.396626E+02 -0.234948E-01
0.404480E+02 -0.230862E-01
0.412334E+02 -0.233828E-01
0.420188E+02 -0.227042E-01
0.428042E+02 -0.219250E-01
0.435896E+02 -0.217108E-01
0.443750E+02 -0.214765E-01
0.451604E+02 -0.214085E-01
0.459458E+02 -0.206345E-01
0.467312E+02 -0.200412E-01
0.475166E+02 -0.198446E-01
0.483020E+02 -0.195095E-01
0.490874E+02 -0.192720E-01
0.498728E+02 -0.195943E-01


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0.25/D_DCA <==
0.8 0.114989690215 0.00012273573524


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0.25/D_DCA_size20.0 <==
0.799951053602 9.55220949074e-05 -0.751253429317 0.11539895879 7.62561746942e-06


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0.25/D_DCA_size32.0 <==
0.799985058072 0.000202558890476 -0.748716402615 0.115437976238 1.62013632628e-05


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0.25/D_DCA_size34.0 <==
0.800584652612 0.000180290036087 -0.747148510409 0.115590875243 1.43976051538e-05


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0.25/D_DiagMC_GGam <==
0.8000    0.0008    -0.755    0.002    0.1148    0.0003


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0.25/E_DCA <==
0.8 -1.26507252482 0.00112483558404


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0.25/E_DCA_size20.0 <==
0.799951053602 9.55220949074e-05 -0.751253429317 -1.26609648939 0.000469217119946


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0.25/E_DCA_size32.0 <==
0.799985058072 0.000202558890476 -0.748716402615 -1.26553047414 0.000444193001341


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0.25/E_DCA_size34.0 <==
0.800584652612 0.000180290036087 -0.747148510409 -1.26543542761 0.00187810225833


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0.25/E_DiagMC_GGam <==
0.8000    0.0008    -0.755    0.002    -1.2667    0.0006


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0.25/GGam.Sig_local_w_O1n0.800T0.250U2.0 <==
   -3.5063202608E-02   -4.2747532644E-02          0.7854       0
   -2.9072451759E-02   -7.1199994471E-02          2.3562       1
   -2.3135944057E-02   -7.8017454452E-02          3.9270       2
   -1.8242982748E-02   -7.6372564517E-02          5.4978       3
   -1.4443635838E-02   -7.1690167976E-02          7.0686       4
   -1.1555460642E-02   -6.6208880608E-02          8.6394       5
   -9.3627487810E-03   -6.0827093946E-02         10.2102       6
   -7.6838036411E-03   -5.5874694153E-02         11.7810       7
   -6.3869880127E-03   -5.1445318406E-02         13.3518       8
   -5.3759079635E-03   -4.7524355424E-02         14.9226       9
   -4.5749345426E-03   -4.4066841175E-02         16.4934      10
   -3.9312809316E-03   -4.1015249281E-02         18.0642      11
   -3.4092636413E-03   -3.8314091360E-02         19.6350      12
   -2.9807206935E-03   -3.5916289656E-02         21.2058      13
   -2.6256893131E-03   -3.3778809902E-02         22.7765      14
   -2.3280072215E-03   -3.1866696304E-02         24.3473      15
   -2.0777698438E-03   -3.0148223683E-02         25.9181      16
   -1.8621498984E-03   -2.8597141158E-02         27.4889      17
   -1.6790471816E-03   -2.7186506208E-02         29.0597      18
   -1.5209427858E-03   -2.5902346170E-02         30.6305      19
   -1.3815987856E-03   -2.4733481793E-02         32.2013      20
   -1.2623451673E-03   -2.3662663801E-02         33.7721      21
   -1.1591258044E-03   -2.2673818295E-02         35.3429      22
   -1.0686236732E-03   -2.1763852530E-02         36.9137      23
   -9.8830203058E-04   -2.0922480140E-02         38.4845      24
   -9.1216411198E-04   -2.0140363189E-02         40.0553      25
   -8.4391287910E-04   -1.9415300692E-02         41.6261      26
   -7.8816351015E-04   -1.8737376155E-02         43.1969      27
   -7.3447090406E-04   -1.8105072465E-02         44.7677      28
   -6.8592759432E-04   -1.7514119833E-02         46.3385      29
   -6.4257026041E-04   -1.6960386001E-02         47.9093      30
   -6.0403422165E-04   -1.6438192064E-02         49.4801      31
   -5.6817366401E-04   -1.5946600100E-02         51.0509      32
   -5.3471964628E-04   -1.5485868914E-02         52.6217      33
   -5.0772471878E-04   -1.5046912224E-02         54.1925      34
   -4.8146898235E-04   -1.4633603525E-02         55.7633      35
   -4.5422049664E-04   -1.4243411434E-02         57.3341      36
   -4.3017778673E-04   -1.3870555510E-02         58.9049      37
   -4.0601318325E-04   -1.3517849467E-02         60.4757      38
   -3.8754217325E-04   -1.3185229363E-02         62.0465      39
   -3.7233843685E-04   -1.2864724546E-02         63.6173      40
   -3.5529348317E-04   -1.2562612576E-02         65.1880      41
   -3.3985862960E-04   -1.2271170046E-02         66.7588      42
   -3.2219893403E-04   -1.1993443738E-02         68.3296      43
   -3.0760697768E-04   -1.1728575240E-02         69.9004      44
   -2.9432590427E-04   -1.1476680533E-02         71.4712      45
   -2.8359812693E-04   -1.1233670162E-02         73.0420      46
   -2.7286805649E-04   -1.0998269149E-02         74.6128      47
   -2.6307499727E-04   -1.0773919140E-02         76.1836      48
   -2.5372402720E-04   -1.0560991358E-02         77.7544      49
   -2.4276035760E-04   -1.0355547135E-02         79.3252      50
   -2.3154622609E-04   -1.0157553285E-02         80.8960      51
   -2.2297860626E-04   -9.9643058063E-03         82.4668      52
   -2.1393368830E-04   -9.7810375668E-03         84.0376      53
   -2.0476167452E-04   -9.6059345350E-03         85.6084      54
   -1.9579160810E-04   -9.4365110725E-03         87.1792      55
   -1.8790426424E-04   -9.2756317619E-03         88.7500      56
   -1.8480075914E-04   -9.1171282196E-03         90.3208      57
   -1.7739003563E-04   -8.9580748610E-03         91.8916      58
   -1.7149697265E-04   -8.8060563075E-03         93.4624      59
   -1.6602739929E-04   -8.6598089329E-03         95.0332      60
   -1.5841105081E-04   -8.5162968496E-03         96.6040      61
   -1.5285515743E-04   -8.3816389462E-03         98.1748      62
   -1.4641096432E-04   -8.2507235048E-03         99.7456      63
   -1.4354947319E-04   -8.1249992385E-03        101.3164      64
   -1.3921882095E-04   -8.0018888380E-03        102.8872      65
   -1.3539279875E-04   -7.8819784504E-03        104.4580      66
   -1.2918602253E-04   -7.7639619350E-03        106.0288      67
   -1.2789375011E-04   -7.6527334367E-03        107.5995      68
   -1.2427893478E-04   -7.5446855160E-03        109.1703      69
   -1.2190475004E-04   -7.4409099107E-03        110.7411      70
   -1.1842280213E-04   -7.3393906568E-03        112.3119      71
   -1.1670770277E-04   -7.2415545666E-03        113.8827      72
   -1.1318921412E-04   -7.1413150321E-03        115.4535      73
   -1.0951092821E-04   -7.0441505131E-03        117.0243      74
   -1.0930715882E-04   -6.9513625097E-03        118.5951      75
   -1.0593734345E-04   -6.8610422105E-03        120.1659      76
   -1.0389682793E-04   -6.7715860841E-03        121.7367      77
   -9.9955139291E-05   -6.6838582338E-03        123.3075      78
   -9.5553448653E-05   -6.5995849987E-03        124.8783      79
   -9.4613758592E-05   -6.5221345256E-03        126.4491      80
   -9.4261907120E-05   -6.4442674169E-03        128.0199      81
   -9.1877494384E-05   -6.3644094907E-03        129.5907      82
   -8.7608181097E-05   -6.2912564760E-03        131.1615      83
   -8.7535196622E-05   -6.2180571954E-03        132.7323      84
   -8.8178302077E-05   -6.1455481132E-03        134.3031      85
   -8.4871319259E-05   -6.0749731798E-03        135.8739      86
   -8.3825216401E-05   -6.0089353177E-03        137.4447      87
   -8.3149352063E-05   -5.9399313393E-03        139.0155      88
   -8.1069820655E-05   -5.8711872314E-03        140.5863      89
   -8.0200174911E-05   -5.8060410942E-03        142.1571      90
   -7.7125531869E-05   -5.7412947483E-03        143.7279      91
   -7.1821242511E-05   -5.6823943084E-03        145.2987      92
   -6.9667165233E-05   -5.6225161383E-03        146.8695      93
   -6.7351839914E-05   -5.5621045997E-03        148.4403      94
   -6.5094672745E-05   -5.5056395402E-03        150.0110      95
   -6.3748911107E-05   -5.4493507175E-03        151.5818      96
   -5.9464821699E-05   -5.3942933970E-03        153.1526      97
   -5.8527433815E-05   -5.3396138739E-03        154.7234      98
   -5.5746356564E-05   -5.2854082704E-03        156.2942      99
   -5.3310953590E-05   -5.2337689446E-03        157.8650     100
   -5.3716731462E-05   -5.1866686021E-03        159.4358     101
   -5.2742421372E-05   -5.1372533871E-03        161.0066     102
   -5.4400835462E-05   -5.0861793664E-03        162.5774     103
   -5.1782236056E-05   -5.0335260096E-03        164.1482     104
   -4.8765917755E-05   -4.9850689220E-03        165.7190     105
   -4.7944236528E-05   -4.9405044234E-03        167.2898     106
   -4.7938369636E-05   -4.8922973360E-03        168.8606     107
   -4.5425946134E-05   -4.8472330592E-03        170.4314     108
   -4.1851750725E-05   -4.8034432665E-03        172.0022     109
   -3.9853600727E-05   -4.7597395010E-03        173.5730     110
   -4.0012862349E-05   -4.7148415391E-03        175.1438     111
   -4.0785934575E-05   -4.6719627446E-03        176.7146     112
   -4.0499882901E-05   -4.6310701028E-03        178.2854     113
   -4.1907051395E-05   -4.5919154789E-03        179.8562     114
   -4.2532323315E-05   -4.5519089178E-03        181.4270     115
   -4.2364825816E-05   -4.5125536560E-03        182.9978     116
   -4.3577794280E-05   -4.4749587794E-03        184.5686     117
   -4.5172800064E-05   -4.4364326639E-03        186.1394     118
   -4.2924294763E-05   -4.3993330789E-03        187.7102     119
   -4.1646417162E-05   -4.3660120943E-03        189.2810     120
   -4.0146403802E-05   -4.3316130057E-03        190.8518     121
   -4.0861924044E-05   -4.2975749755E-03        192.4226     122
   -3.9628806239E-05   -4.2646597758E-03        193.9933     123
   -4.3019941004E-05   -4.2299181572E-03        195.5641     124
   -4.1752262721E-05   -4.1955719165E-03        197.1349     125
   -3.8853870312E-05   -4.1622395040E-03        198.7057     126
   -3.8260450180E-05   -4.1306829097E-03        200.2765     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0.25/GGam.Sig_local_w_O3n0.800T0.250U2.0 <==
   -4.5921598708E-02   -5.9339659620E-02          0.7854       0
   -3.7370106516E-02   -9.2708080853E-02          2.3562       1
   -2.9095634298E-02   -9.7963416783E-02          3.9270       2
   -2.2453657703E-02   -9.3549029391E-02          5.4978       3
   -1.7444322614E-02   -8.6253971541E-02          7.0686       4
   -1.3727067710E-02   -7.8618104244E-02          8.6394       5
   -1.0975117084E-02   -7.1525327080E-02         10.2102       6
   -8.9124552722E-03   -6.5210099283E-02         11.7810       7
   -7.3501589152E-03   -5.9680082459E-02         13.3518       8
   -6.1391412483E-03   -5.4872232511E-02         14.9226       9
   -5.1917526091E-03   -5.0687499069E-02         16.4934      10
   -4.4409500565E-03   -4.7031144860E-02         18.0642      11
   -3.8347304380E-03   -4.3826305179E-02         19.6350      12
   -3.3417113816E-03   -4.1004275004E-02         21.2058      13
   -2.9382341412E-03   -3.8495981537E-02         22.7765      14
   -2.5977090718E-03   -3.6259530128E-02         24.3473      15
   -2.3133665693E-03   -3.4258853572E-02         25.9181      16
   -2.0702984007E-03   -3.2466051863E-02         27.4889      17
   -1.8637622974E-03   -3.0836554769E-02         29.0597      18
   -1.6845226507E-03   -2.9355898908E-02         30.6305      19
   -1.5319953735E-03   -2.8009132571E-02         32.2013      20
   -1.3922556392E-03   -2.6776095991E-02         33.7721      21
   -1.2710133690E-03   -2.5648168164E-02         35.3429      22
   -1.1720199991E-03   -2.4613634400E-02         36.9137      23
   -1.0823338783E-03   -2.3653844790E-02         38.4845      24
   -1.0072273701E-03   -2.2762036591E-02         40.0553      25
   -9.3748437192E-04   -2.1928377533E-02         41.6261      26
   -8.7463558959E-04   -2.1156450078E-02         43.1969      27
   -8.2007638336E-04   -2.0428395229E-02         44.7677      28
   -7.6192725709E-04   -1.9760747352E-02         46.3385      29
   -7.1370894769E-04   -1.9135371542E-02         47.9093      30
   -6.6292187609E-04   -1.8551077876E-02         49.4801      31
   -6.2363067139E-04   -1.7997083487E-02         51.0509      32
   -5.8986838756E-04   -1.7477053534E-02         52.6217      33
   -5.5748195008E-04   -1.6984484218E-02         54.1925      34
   -5.2882973148E-04   -1.6518912320E-02         55.7633      35
   -4.9477119998E-04   -1.6071173902E-02         57.3341      36
   -4.6801319720E-04   -1.5648974445E-02         58.9049      37
   -4.4899742177E-04   -1.5247224861E-02         60.4757      38
   -4.2262590221E-04   -1.4869494925E-02         62.0465      39
   -3.9622376497E-04   -1.4510042265E-02         63.6173      40
   -3.7862393214E-04   -1.4171840745E-02         65.1880      41
   -3.7068269035E-04   -1.3841556165E-02         66.7588      42
   -3.4545020836E-04   -1.3518626286E-02         68.3296      43
   -3.3226887035E-04   -1.3219249956E-02         69.9004      44
   -3.2282480530E-04   -1.2926111849E-02         71.4712      45
   -3.0734727071E-04   -1.2648456450E-02         73.0420      46
   -2.9196677818E-04   -1.2390123545E-02         74.6128      47
   -2.7537655999E-04   -1.2143496861E-02         76.1836      48
   -2.6466569650E-04   -1.1903004320E-02         77.7544      49
   -2.5271690006E-04   -1.1670819848E-02         79.3252      50
   -2.4661127796E-04   -1.1443258362E-02         80.8960      51
   -2.3427612616E-04   -1.1228481717E-02         82.4668      52
   -2.1911253445E-04   -1.1021692926E-02         84.0376      53
   -2.0841376084E-04   -1.0827744224E-02         85.6084      54
   -2.0697302363E-04   -1.0635706555E-02         87.1792      55
   -1.9898997546E-04   -1.0440365286E-02         88.7500      56
   -1.9256426145E-04   -1.0265274760E-02         90.3208      57
   -1.9356012907E-04   -1.0093965291E-02         91.8916      58
   -1.8833644078E-04   -9.9216507455E-03         93.4624      59
   -1.8053517883E-04   -9.7532500907E-03         95.0332      60
   -1.7218715826E-04   -9.5948542150E-03         96.6040      61
   -1.6021457825E-04   -9.4396503731E-03         98.1748      62
   -1.4620377952E-04   -9.2992488880E-03         99.7456      63
   -1.4170763938E-04   -9.1627277516E-03        101.3164      64
   -1.4314229593E-04   -9.0211975831E-03        102.8872      65
   -1.3721008389E-04   -8.8830395751E-03        104.4580      66
   -1.3497180748E-04   -8.7517678625E-03        106.0288      67
   -1.3138743101E-04   -8.6176306194E-03        107.5995      68
   -1.2714658378E-04   -8.4966208304E-03        109.1703      69
   -1.2606005611E-04   -8.3798602706E-03        110.7411      70
   -1.2463411786E-04   -8.2614975988E-03        112.3119      71
   -1.2020435410E-04   -8.1493014419E-03        113.8827      72
   -1.1446928687E-04   -8.0408914723E-03        115.4535      73
   -1.0934407459E-04   -7.9340152996E-03        117.0243      74
   -1.0984306930E-04   -7.8278623012E-03        118.5951      75
   -9.7716435336E-05   -7.7252601991E-03        120.1659      76
   -9.3286215632E-05   -7.6257415297E-03        121.7367      77
   -9.4785776840E-05   -7.5228707727E-03        123.3075      78
   -9.0242273293E-05   -7.4344334930E-03        124.8783      79
   -8.8605652103E-05   -7.3443851659E-03        126.4491      80
   -8.7875879872E-05   -7.2579066750E-03        128.0199      81
   -8.2565007147E-05   -7.1671229923E-03        129.5907      82
   -8.1475800767E-05   -7.0865844916E-03        131.1615      83
   -7.4616108008E-05   -7.0077540847E-03        132.7323      84
   -7.2866790236E-05   -6.9198087088E-03        134.3031      85
   -7.3616311390E-05   -6.8344207971E-03        135.8739      86
   -6.8800165031E-05   -6.7593319421E-03        137.4447      87
   -6.5621899981E-05   -6.6899907512E-03        139.0155      88
   -6.5416701480E-05   -6.6143949878E-03        140.5863      89
   -6.4434934558E-05   -6.5338765164E-03        142.1571      90
   -6.2081257876E-05   -6.4591041289E-03        143.7279      91
   -6.0424720064E-05   -6.3974564832E-03        145.2987      92
   -6.4374942259E-05   -6.3328115291E-03        146.8695      93
   -6.0434113796E-05   -6.2634030150E-03        148.4403      94
   -5.7100820674E-05   -6.1990712991E-03        150.0110      95
   -6.0980539476E-05   -6.1399925917E-03        151.5818      96
   -5.7593503518E-05   -6.0797978618E-03        153.1526      97
   -5.3555152295E-05   -6.0127956348E-03        154.7234      98
   -4.8567045458E-05   -5.9497884898E-03        156.2942      99
   -3.7603623577E-05   -5.8848997546E-03        157.8650     100
   -3.1397127100E-05   -5.8254757159E-03        159.4358     101
   -3.4147811068E-05   -5.7688139079E-03        161.0066     102
   -3.3817389258E-05   -5.7106143904E-03        162.5774     103
   -3.2488538838E-05   -5.6564744539E-03        164.1482     104
   -4.1685996132E-05   -5.6073513065E-03        165.7190     105
   -4.6170037024E-05   -5.5543923868E-03        167.2898     106
   -4.0896946099E-05   -5.4934022845E-03        168.8606     107
   -3.5695657700E-05   -5.4413634735E-03        170.4314     108
   -2.7740490918E-05   -5.3960531558E-03        172.0022     109
   -2.7132703471E-05   -5.3572239528E-03        173.5730     110
   -3.2440932232E-05   -5.3154256436E-03        175.1438     111
   -4.2530961454E-05   -5.2670186241E-03        176.7146     112
   -4.5253601910E-05   -5.2176673839E-03        178.2854     113
   -4.3276287887E-05   -5.1764119301E-03        179.8562     114
   -4.4598225151E-05   -5.1368952111E-03        181.4270     115
   -4.3989019544E-05   -5.0906572652E-03        182.9978     116
   -4.0142852693E-05   -5.0400561157E-03        184.5686     117
   -3.3851113648E-05   -5.0006964509E-03        186.1394     118
   -3.4953601312E-05   -4.9567355813E-03        187.7102     119
   -4.0506861515E-05   -4.9174828084E-03        189.2810     120
   -3.7897852517E-05   -4.8767403160E-03        190.8518     121
   -4.2819330104E-05   -4.8371948762E-03        192.4226     122
   -3.9320158182E-05   -4.7899085300E-03        193.9933     123
   -3.8205595090E-05   -4.7451760771E-03        195.5641     124
   -3.5023597828E-05   -4.7123426015E-03        197.1349     125
   -3.1779823327E-05   -4.6821594738E-03        198.7057     126
   -3.6255409417E-05   -4.6517943224E-03        200.2765     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0.25/GGam.Sig_local_w_O4n0.800T0.250U2.0 <==
   -4.9070420528E-02   -6.8353520877E-02          0.7854       0
   -3.9204535564E-02   -1.0186317006E-01          2.3562       1
   -3.0171200875E-02   -1.0549281851E-01          3.9270       2
   -2.3129969101E-02   -9.9630876498E-02          5.4978       3
   -1.7886978069E-02   -9.1239492345E-02          7.0686       4
   -1.4041661369E-02   -8.2795008547E-02          8.6394       5
   -1.1206891027E-02   -7.5077197903E-02         10.2102       6
   -9.0854190766E-03   -6.8289938876E-02         11.7810       7
   -7.4801355731E-03   -6.2391218112E-02         13.3518       8
   -6.2401737753E-03   -5.7282998147E-02         14.9226       9
   -5.2660225502E-03   -5.2854758929E-02         16.4934      10
   -4.4923980255E-03   -4.9001344161E-02         18.0642      11
   -3.8828378483E-03   -4.5629314472E-02         19.6350      12
   -3.3798856616E-03   -4.2655018725E-02         21.2058      13
   -2.9641282274E-03   -4.0039948989E-02         22.7765      14
   -2.6303751906E-03   -3.7705969754E-02         24.3473      15
   -2.3419021093E-03   -3.5609621081E-02         25.9181      16
   -2.1001830441E-03   -3.3728193189E-02         27.4889      17
   -1.8969208441E-03   -3.2026073355E-02         29.0597      18
   -1.7193707673E-03   -3.0479682349E-02         30.6305      19
   -1.5664436350E-03   -2.9078134068E-02         32.2013      20
   -1.4264908177E-03   -2.7804038429E-02         33.7721      21
   -1.3040878854E-03   -2.6618248237E-02         35.3429      22
   -1.2041172304E-03   -2.5533300726E-02         36.9137      23
   -1.1109146789E-03   -2.4541372955E-02         38.4845      24
   -1.0353296327E-03   -2.3613104566E-02         40.0553      25
   -9.6260813116E-04   -2.2746906009E-02         41.6261      26
   -8.9725781559E-04   -2.1950655801E-02         43.1969      27
   -8.3201631846E-04   -2.1206327773E-02         44.7677      28
   -7.7626381321E-04   -2.0510900977E-02         46.3385      29
   -7.3140179750E-04   -1.9856999955E-02         47.9093      30
   -6.8505287113E-04   -1.9237631832E-02         49.4801      31
   -6.4060246782E-04   -1.8660325206E-02         51.0509      32
   -6.0334956786E-04   -1.8114814169E-02         52.6217      33
   -5.8001482327E-04   -1.7598739520E-02         54.1925      34
   -5.4396144931E-04   -1.7116262988E-02         55.7633      35
   -5.0939194988E-04   -1.6668765112E-02         57.3341      36
   -4.8235557680E-04   -1.6220453443E-02         58.9049      37
   -4.5088498400E-04   -1.5813007798E-02         60.4757      38
   -4.2984813289E-04   -1.5410127636E-02         62.0465      39
   -4.0805035966E-04   -1.5038348882E-02         63.6173      40
   -3.9373828184E-04   -1.4688036355E-02         65.1880      41
   -3.7670479117E-04   -1.4342877380E-02         66.7588      42
   -3.6019559394E-04   -1.4005498089E-02         68.3296      43
   -3.4223888348E-04   -1.3699181413E-02         69.9004      44
   -3.3222966267E-04   -1.3397461657E-02         71.4712      45
   -3.0949876456E-04   -1.3109113553E-02         73.0420      46
   -2.9533822929E-04   -1.2834654420E-02         74.6128      47
   -2.8811471005E-04   -1.2579840486E-02         76.1836      48
   -2.8328846817E-04   -1.2324334759E-02         77.7544      49
   -2.6962738678E-04   -1.2089732672E-02         79.3252      50
   -2.5733009301E-04   -1.1859676244E-02         80.8960      51
   -2.4955224664E-04   -1.1633269428E-02         82.4668      52
   -2.3721042600E-04   -1.1430686804E-02         84.0376      53
   -2.2242305625E-04   -1.1229196789E-02         85.6084      54
   -2.1957176692E-04   -1.1027769208E-02         87.1792      55
   -2.1078317565E-04   -1.0831169898E-02         88.7500      56
   -2.0820867613E-04   -1.0651359683E-02         90.3208      57
   -1.9726593230E-04   -1.0463756772E-02         91.8916      58
   -1.9349276385E-04   -1.0292043753E-02         93.4624      59
   -1.8502556802E-04   -1.0123469341E-02         95.0332      60
   -1.8186557253E-04   -9.9542662016E-03         96.6040      61
   -1.7913911362E-04   -9.7896289106E-03         98.1748      62
   -1.6425768062E-04   -9.6392066602E-03         99.7456      63
   -1.5441238297E-04   -9.4950798875E-03        101.3164      64
   -1.3855838488E-04   -9.3462058704E-03        102.8872      65
   -1.3742684544E-04   -9.2058063638E-03        104.4580      66
   -1.3500986018E-04   -9.0751019741E-03        106.0288      67
   -1.3621120711E-04   -8.9513821781E-03        107.5995      68
   -1.3478721878E-04   -8.8127312466E-03        109.1703      69
   -1.3127344735E-04   -8.6900065573E-03        110.7411      70
   -1.2913950518E-04   -8.5726733420E-03        112.3119      71
   -1.2101448408E-04   -8.4475125999E-03        113.8827      72
   -1.1369574799E-04   -8.3290448158E-03        115.4535      73
   -1.0892937938E-04   -8.2198576388E-03        117.0243      74
   -1.1225802530E-04   -8.1076755339E-03        118.5951      75
   -1.1396778410E-04   -8.0017074644E-03        120.1659      76
   -1.1086211260E-04   -7.9043722589E-03        121.7367      77
   -1.1085458043E-04   -7.7963730667E-03        123.3075      78
   -1.0457306377E-04   -7.7027798105E-03        124.8783      79
   -9.7365497470E-05   -7.6143950768E-03        126.4491      80
   -9.6713550936E-05   -7.5275004569E-03        128.0199      81
   -9.8845383181E-05   -7.4352825262E-03        129.5907      82
   -9.6707770141E-05   -7.3452032590E-03        131.1615      83
   -8.7618099759E-05   -7.2602125363E-03        132.7323      84
   -8.3974172443E-05   -7.1749377427E-03        134.3031      85
   -8.7182552603E-05   -7.0924650547E-03        135.8739      86
   -8.6489454958E-05   -7.0138241324E-03        137.4447      87
   -8.2011877113E-05   -6.9459731879E-03        139.0155      88
   -7.9169912019E-05   -6.8686134903E-03        140.5863      89
   -7.5467524954E-05   -6.7960381804E-03        142.1571      90
   -7.5583459816E-05   -6.7167363657E-03        143.7279      91
   -7.0474585350E-05   -6.6399535407E-03        145.2987      92
   -7.7472597815E-05   -6.5673936981E-03        146.8695      93
   -7.0272029242E-05   -6.4883549387E-03        148.4403      94
   -7.5408598417E-05   -6.4154587900E-03        150.0110      95
   -6.9175293883E-05   -6.3552008836E-03        151.5818      96
   -7.0420587879E-05   -6.2992012454E-03        153.1526      97
   -6.2304993298E-05   -6.2354003827E-03        154.7234      98
   -6.1293018054E-05   -6.1705042971E-03        156.2942      99
   -5.8263276313E-05   -6.1097837818E-03        157.8650     100
   -5.2475501589E-05   -6.0492379465E-03        159.4358     101
   -5.0232868741E-05   -5.9866495608E-03        161.0066     102
   -5.3475737665E-05   -5.9280720611E-03        162.5774     103
   -5.4966632192E-05   -5.8655372324E-03        164.1482     104
   -5.3687840509E-05   -5.8160863551E-03        165.7190     105
   -5.9300438940E-05   -5.7611146351E-03        167.2898     106
   -5.7793562278E-05   -5.7040905985E-03        168.8606     107
   -5.3897986507E-05   -5.6530172742E-03        170.4314     108
   -4.6465388490E-05   -5.6022650391E-03        172.0022     109
   -5.5142912405E-05   -5.5517526108E-03        173.5730     110
   -6.1755567023E-05   -5.4988031322E-03        175.1438     111
   -5.2050181139E-05   -5.4487623673E-03        176.7146     112
   -5.0689332191E-05   -5.4040442432E-03        178.2854     113
   -4.9399702333E-05   -5.3657983615E-03        179.8562     114
   -5.0959638041E-05   -5.3130139823E-03        181.4270     115
   -4.4166071571E-05   -5.2666924551E-03        182.9978     116
   -4.0534661637E-05   -5.2217172732E-03        184.5686     117
   -4.3481656170E-05   -5.1809430163E-03        186.1394     118
   -4.3261840453E-05   -5.1434506315E-03        187.7102     119
   -4.5403271184E-05   -5.1047254902E-03        189.2810     120
   -3.6784067686E-05   -5.0560989436E-03        190.8518     121
   -3.6052446895E-05   -5.0164789191E-03        192.4226     122
   -3.4695411994E-05   -4.9799786162E-03        193.9933     123
   -4.0539573450E-05   -4.9433165193E-03        195.5641     124
   -4.4205881708E-05   -4.9023875552E-03        197.1349     125
   -5.0609911300E-05   -4.8603543137E-03        198.7057     126
   -4.8017494431E-05   -4.8202004190E-03        200.2765     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0.25/GGam.Sig_local_w_O5n0.800T0.250U2.0 <==
   -5.0428440294E-02   -7.0456389933E-02          0.7854       0
   -4.0036723765E-02   -1.0419329621E-01          2.3562       1
   -3.0618638701E-02   -1.0736997092E-01          3.9270       2
   -2.3336795139E-02   -1.0099278078E-01          5.4978       3
   -1.7955810624E-02   -9.2223553175E-02          7.0686       4
   -1.4031482469E-02   -8.3474361730E-02          8.6394       5
   -1.1157076001E-02   -7.5553057871E-02         10.2102       6
   -9.0207365511E-03   -6.8617214615E-02         11.7810       7
   -7.4169861827E-03   -6.2632897855E-02         13.3518       8
   -6.1826325734E-03   -5.7462737399E-02         14.9226       9
   -5.2125270251E-03   -5.2989707292E-02         16.4934      10
   -4.4524557710E-03   -4.9107437189E-02         18.0642      11
   -3.8352300935E-03   -4.5712575182E-02         19.6350      12
   -3.3461481307E-03   -4.2726553664E-02         21.2058      13
   -2.9340623493E-03   -4.0081764717E-02         22.7765      14
   -2.5995268684E-03   -3.7737757011E-02         24.3473      15
   -2.3172528864E-03   -3.5634051164E-02         25.9181      16
   -2.0716055785E-03   -3.3740506871E-02         27.4889      17
   -1.8712494705E-03   -3.2031252023E-02         29.0597      18
   -1.6869299181E-03   -3.0489063840E-02         30.6305      19
   -1.5351956830E-03   -2.9083371132E-02         32.2013      20
   -1.3983542134E-03   -2.7804652392E-02         33.7721      21
   -1.2721225607E-03   -2.6611232578E-02         35.3429      22
   -1.1718862506E-03   -2.5525034399E-02         36.9137      23
   -1.0738777638E-03   -2.4525723901E-02         38.4845      24
   -9.8932383338E-04   -2.3596760473E-02         40.0553      25
   -9.1747824051E-04   -2.2736954381E-02         41.6261      26
   -8.4938989747E-04   -2.1933386971E-02         43.1969      27
   -7.9250520822E-04   -2.1181710486E-02         44.7677      28
   -7.5424717700E-04   -2.0492969545E-02         46.3385      29
   -7.0484757151E-04   -1.9840470103E-02         47.9093      30
   -6.5774714052E-04   -1.9228481134E-02         49.4801      31
   -6.2555736566E-04   -1.8647917960E-02         51.0509      32
   -5.8530343446E-04   -1.8087542710E-02         52.6217      33
   -5.4859409472E-04   -1.7569549080E-02         54.1925      34
   -5.1787417027E-04   -1.7088194996E-02         55.7633      35
   -4.9544350719E-04   -1.6622776994E-02         57.3341      36
   -4.6630951651E-04   -1.6197717779E-02         58.9049      37
   -4.4354293812E-04   -1.5783557344E-02         60.4757      38
   -4.2563844959E-04   -1.5386258132E-02         62.0465      39
   -4.0874143407E-04   -1.5013841157E-02         63.6173      40
   -3.7979672599E-04   -1.4659377268E-02         65.1880      41
   -3.5655892980E-04   -1.4320405257E-02         66.7588      42
   -3.4267272306E-04   -1.3994185941E-02         68.3296      43
   -3.3378582189E-04   -1.3683584184E-02         69.9004      44
   -3.1828015262E-04   -1.3387233569E-02         71.4712      45
   -2.9397049081E-04   -1.3112287027E-02         73.0420      46
   -2.8732752242E-04   -1.2840243690E-02         74.6128      47
   -2.6953038142E-04   -1.2570031161E-02         76.1836      48
   -2.6643215969E-04   -1.2322010219E-02         77.7544      49
   -2.5867023575E-04   -1.2080094112E-02         79.3252      50
   -2.5027364046E-04   -1.1849446997E-02         80.8960      51
   -2.3715096054E-04   -1.1622522046E-02         82.4668      52
   -2.2106251971E-04   -1.1402973907E-02         84.0376      53
   -2.1631225744E-04   -1.1195246302E-02         85.6084      54
   -2.1528586613E-04   -1.0989641421E-02         87.1792      55
   -2.0928102948E-04   -1.0798736553E-02         88.7500      56
   -1.9314247501E-04   -1.0621467700E-02         90.3208      57
   -1.9890277849E-04   -1.0438760383E-02         91.8916      58
   -1.9805346447E-04   -1.0266596544E-02         93.4624      59
   -1.9011222369E-04   -1.0095508571E-02         95.0332      60
   -1.7671807918E-04   -9.9359896768E-03         96.6040      61
   -1.7629177760E-04   -9.7759326680E-03         98.1748      62
   -1.7104363310E-04   -9.6123934981E-03         99.7456      63
   -1.5650118435E-04   -9.4662497485E-03        101.3164      64
   -1.4935618255E-04   -9.3309374048E-03        102.8872      65
   -1.4690671666E-04   -9.2013988506E-03        104.4580      66
   -1.3830981076E-04   -9.0573119941E-03        106.0288      67
   -1.3664656236E-04   -8.9254654615E-03        107.5995      68
   -1.2796695589E-04   -8.7991821869E-03        109.1703      69
   -1.2182150091E-04   -8.6713626775E-03        110.7411      70
   -1.1139024843E-04   -8.5511629395E-03        112.3119      71
   -1.1343277550E-04   -8.4467830798E-03        113.8827      72
   -1.0562086193E-04   -8.3295475662E-03        115.4535      73
   -1.0228661988E-04   -8.2097999724E-03        117.0243      74
   -9.4663208647E-05   -8.0957668263E-03        118.5951      75
   -9.8156984784E-05   -7.9945032870E-03        120.1659      76
   -9.7684291109E-05   -7.8922416954E-03        121.7367      77
   -1.0245805025E-04   -7.7887287804E-03        123.3075      78
   -9.9309200914E-05   -7.6905948132E-03        124.8783      79
   -9.2415355247E-05   -7.5917767695E-03        126.4491      80
   -8.8700721221E-05   -7.5007230873E-03        128.0199      81
   -8.9236600579E-05   -7.4129809726E-03        129.5907      82
   -9.9731251568E-05   -7.3208467633E-03        131.1615      83
   -9.1570131514E-05   -7.2344576067E-03        132.7323      84
   -8.5346028302E-05   -7.1444038529E-03        134.3031      85
   -8.1278526218E-05   -7.0665287950E-03        135.8739      86
   -8.2440658062E-05   -6.9807247818E-03        137.4447      87
   -8.1487904850E-05   -6.9112265846E-03        139.0155      88
   -7.5852167480E-05   -6.8431274966E-03        140.5863      89
   -6.9991691104E-05   -6.7620815636E-03        142.1571      90
   -6.7995401896E-05   -6.6864917864E-03        143.7279      91
   -8.3049546556E-05   -6.6221261100E-03        145.2987      92
   -7.3790243811E-05   -6.5398538318E-03        146.8695      93
   -6.7609697082E-05   -6.4705016833E-03        148.4403      94
   -7.0183312106E-05   -6.3939174604E-03        150.0110      95
   -5.9136027175E-05   -6.3319966267E-03        151.5818      96
   -6.7337199895E-05   -6.2733406009E-03        153.1526      97
   -5.9288114081E-05   -6.2102833686E-03        154.7234      98
   -5.7088032697E-05   -6.1501777441E-03        156.2942      99
   -6.1403920807E-05   -6.0869778162E-03        157.8650     100
   -6.0401113720E-05   -6.0290717820E-03        159.4358     101
   -5.9309945117E-05   -5.9744354860E-03        161.0066     102
   -5.2861131167E-05   -5.9155209614E-03        162.5774     103
   -4.8033907758E-05   -5.8550969055E-03        164.1482     104
   -4.8430163617E-05   -5.7986496941E-03        165.7190     105
   -4.7898900192E-05   -5.7399441338E-03        167.2898     106
   -4.7656392385E-05   -5.6988531916E-03        168.8606     107
   -4.9473365738E-05   -5.6402228138E-03        170.4314     108
   -6.0044112917E-05   -5.5950474711E-03        172.0022     109
   -6.5361243511E-05   -5.5586923498E-03        173.5730     110
   -4.5057083295E-05   -5.5026688436E-03        175.1438     111
   -4.2820952005E-05   -5.4472043446E-03        176.7146     112
   -3.8041167777E-05   -5.3908732316E-03        178.2854     113
   -4.3127190484E-05   -5.3520893190E-03        179.8562     114
   -4.4253601267E-05   -5.3039685351E-03        181.4270     115
   -4.5740217509E-05   -5.2628839406E-03        182.9978     116
   -4.5327666680E-05   -5.2214905745E-03        184.5686     117
   -3.7037695995E-05   -5.1870167137E-03        186.1394     118
   -3.0744416289E-05   -5.1384828220E-03        187.7102     119
   -3.2818152300E-05   -5.0986667050E-03        189.2810     120
   -3.6547035843E-05   -5.0514891680E-03        190.8518     121
   -3.8127513231E-05   -5.0115904938E-03        192.4226     122
   -4.5294412216E-05   -4.9750483787E-03        193.9933     123
   -4.6570187857E-05   -4.9249209796E-03        195.5641     124
   -4.6419465433E-05   -4.8879086903E-03        197.1349     125
   -4.1955251121E-05   -4.8393876113E-03        198.7057     126
   -3.0490597212E-05   -4.8054172054E-03        200.2765     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0.25/GGam.Sig_local_w_O6n0.800T0.250U2.0 <==
   -5.1206261938E-02   -7.1126232472E-02          0.7854       0
   -4.0431465669E-02   -1.0502784556E-01          2.3562       1
   -3.0769171158E-02   -1.0795614733E-01          3.9270       2
   -2.3352807463E-02   -1.0135527555E-01          5.4978       3
   -1.7926291604E-02   -9.2394004235E-02          7.0686       4
   -1.3995304613E-02   -8.3547812746E-02          8.6394       5
   -1.1114039089E-02   -7.5565838783E-02         10.2102       6
   -8.9776079034E-03   -6.8603744099E-02         11.7810       7
   -7.3659611639E-03   -6.2585102930E-02         13.3518       8
   -6.1445030711E-03   -5.7409305681E-02         14.9226       9
   -5.1820809930E-03   -5.2934923402E-02         16.4934      10
   -4.4284276705E-03   -4.9050683860E-02         18.0642      11
   -3.8174228970E-03   -4.5656222709E-02         19.6350      12
   -3.3231080062E-03   -4.2668026023E-02         21.2058      13
   -2.9168337628E-03   -4.0021432330E-02         22.7765      14
   -2.5831844453E-03   -3.7679799513E-02         24.3473      15
   -2.2916182534E-03   -3.5577614437E-02         25.9181      16
   -2.0522014989E-03   -3.3697712943E-02         27.4889      17
   -1.8433119821E-03   -3.1987494802E-02         29.0597      18
   -1.6667708678E-03   -3.0449866643E-02         30.6305      19
   -1.5072288821E-03   -2.9026146651E-02         32.2013      20
   -1.3892694562E-03   -2.7746508962E-02         33.7721      21
   -1.2794447818E-03   -2.6558400110E-02         35.3429      22
   -1.1786569940E-03   -2.5493356669E-02         36.9137      23
   -1.0940580976E-03   -2.4483709224E-02         38.4845      24
   -9.9819447838E-04   -2.3560851254E-02         40.0553      25
   -9.2103183649E-04   -2.2702935110E-02         41.6261      26
   -8.5279122578E-04   -2.1898073364E-02         43.1969      27
   -7.9829204350E-04   -2.1164425136E-02         44.7677      28
   -7.4390407954E-04   -2.0461005451E-02         46.3385      29
   -7.0805215500E-04   -1.9802920303E-02         47.9093      30
   -6.7451386468E-04   -1.9189140194E-02         49.4801      31
   -6.2282706963E-04   -1.8606818296E-02         51.0509      32
   -5.7844517674E-04   -1.8075036735E-02         52.6217      33
   -5.4653956662E-04   -1.7553870048E-02         54.1925      34
   -5.1969399452E-04   -1.7062909071E-02         55.7633      35
   -5.0103936475E-04   -1.6609330103E-02         57.3341      36
   -4.6793007285E-04   -1.6188216764E-02         58.9049      37
   -4.5500312431E-04   -1.5766507689E-02         60.4757      38
   -4.2370295796E-04   -1.5356884370E-02         62.0465      39
   -3.8945529685E-04   -1.4993272044E-02         63.6173      40
   -3.7822413067E-04   -1.4640392343E-02         65.1880      41
   -3.6621699828E-04   -1.4284167765E-02         66.7588      42
   -3.4974226928E-04   -1.3968812535E-02         68.3296      43
   -3.4545360726E-04   -1.3669587731E-02         69.9004      44
   -3.1501131368E-04   -1.3373726544E-02         71.4712      45
   -3.1173364507E-04   -1.3090568483E-02         73.0420      46
   -2.8326313979E-04   -1.2810008453E-02         74.6128      47
   -2.7472423341E-04   -1.2552241772E-02         76.1836      48
   -2.6584586434E-04   -1.2308598727E-02         77.7544      49
   -2.4817807531E-04   -1.2061618410E-02         79.3252      50
   -2.3604322375E-04   -1.1828071016E-02         80.8960      51
   -2.3258365518E-04   -1.1604289250E-02         82.4668      52
   -2.2134364747E-04   -1.1385624162E-02         84.0376      53
   -2.0553133053E-04   -1.1181780317E-02         85.6084      54
   -1.9818844596E-04   -1.0993243281E-02         87.1792      55
   -2.0349350630E-04   -1.0798515349E-02         88.7500      56
   -2.0353439339E-04   -1.0602418840E-02         90.3208      57
   -1.9651663250E-04   -1.0430141653E-02         91.8916      58
   -1.8158139534E-04   -1.0250568905E-02         93.4624      59
   -1.7639993496E-04   -1.0088221056E-02         95.0332      60
   -1.7008908818E-04   -9.9228252115E-03         96.6040      61
   -1.7028533797E-04   -9.7547760974E-03         98.1748      62
   -1.6399040047E-04   -9.6022863986E-03         99.7456      63
   -1.6509062400E-04   -9.4603672843E-03        101.3164      64
   -1.4430293905E-04   -9.3215254864E-03        102.8872      65
   -1.5440524161E-04   -9.1835302701E-03        104.4580      66
   -1.4667720117E-04   -9.0499760503E-03        106.0288      67
   -1.4539959971E-04   -8.9167570839E-03        107.5995      68
   -1.3341597263E-04   -8.7791631897E-03        109.1703      69
   -1.1964940031E-04   -8.6608708756E-03        110.7411      70
   -1.3764760660E-04   -8.5534449050E-03        112.3119      71
   -1.4053173603E-04   -8.4268634532E-03        113.8827      72
   -1.2636497110E-04   -8.3191245221E-03        115.4535      73
   -1.2612826297E-04   -8.2015670888E-03        117.0243      74
   -1.1491128201E-04   -8.1109932784E-03        118.5951      75
   -1.0853099383E-04   -8.0052349471E-03        120.1659      76
   -1.1207756556E-04   -7.8908686827E-03        121.7367      77
   -1.0306662782E-04   -7.7859550480E-03        123.3075      78
   -8.9838032707E-05   -7.7003312259E-03        124.8783      79
   -9.1911279493E-05   -7.6036526092E-03        126.4491      80
   -1.0078407347E-04   -7.4988745697E-03        128.0199      81
   -1.0171796630E-04   -7.4084571143E-03        129.5907      82
   -1.0151909561E-04   -7.3221363420E-03        131.1615      83
   -9.9193502044E-05   -7.2438418135E-03        132.7323      84
   -8.4029052833E-05   -7.1567151848E-03        134.3031      85
   -9.2733303518E-05   -7.0690235139E-03        135.8739      86
   -9.1848483355E-05   -6.9818231338E-03        137.4447      87
   -8.4451232365E-05   -6.8994920361E-03        139.0155      88
   -7.5874256935E-05   -6.8214275066E-03        140.5863      89
   -9.0579707036E-05   -6.7637890829E-03        142.1571      90
   -8.6810232393E-05   -6.6864074860E-03        143.7279      91
   -7.4382624229E-05   -6.6077936414E-03        145.2987      92
   -7.6985902375E-05   -6.5338709508E-03        146.8695      93
   -8.0550699758E-05   -6.4615256714E-03        148.4403      94
   -6.0961580349E-05   -6.4094191411E-03        150.0110      95
   -6.3452457570E-05   -6.3346696793E-03        151.5818      96
   -6.0910347752E-05   -6.2706877568E-03        153.1526      97
   -5.3351604352E-05   -6.2048715331E-03        154.7234      98
   -4.3891778618E-05   -6.1417727746E-03        156.2942      99
   -5.7435644989E-05   -6.0921491053E-03        157.8650     100
   -3.7667742686E-05   -6.0306200731E-03        159.4358     101
   -4.9251569614E-05   -5.9551522075E-03        161.0066     102
   -5.0545204378E-05   -5.9022084314E-03        162.5774     103
   -4.9347778933E-05   -5.8305304489E-03        164.1482     104
   -5.5921484907E-05   -5.7899027139E-03        165.7190     105
   -5.1982400799E-05   -5.7350827228E-03        167.2898     106
   -5.2325564273E-05   -5.6812931510E-03        168.8606     107
   -4.5295167904E-05   -5.6262197299E-03        170.4314     108
   -5.6150623167E-05   -5.5848562670E-03        172.0022     109
   -5.5680239522E-05   -5.5374671139E-03        173.5730     110
   -3.7727247612E-05   -5.4961012352E-03        175.1438     111
   -3.7522954221E-05   -5.4464202393E-03        176.7146     112
   -4.4346555236E-05   -5.3822643532E-03        178.2854     113
   -4.9186672671E-05   -5.3520055924E-03        179.8562     114
   -5.1220361131E-05   -5.3000442600E-03        181.4270     115
   -5.4693371676E-05   -5.2659851795E-03        182.9978     116
   -4.8120646126E-05   -5.2077422862E-03        184.5686     117
   -4.0816925295E-05   -5.1691262220E-03        186.1394     118
   -3.1836923686E-05   -5.1163707190E-03        187.7102     119
   -3.5924533564E-05   -5.0610533369E-03        189.2810     120
   -6.0164601019E-05   -5.0242334815E-03        190.8518     121
   -5.8414170145E-05   -4.9982716847E-03        192.4226     122
   -5.5274019303E-05   -4.9489800782E-03        193.9933     123
   -4.7989388152E-05   -4.9140038559E-03        195.5641     124
   -3.9553661109E-05   -4.8760003970E-03        197.1349     125
   -3.4389221025E-05   -4.8352699763E-03        198.7057     126
   -3.4187816678E-05   -4.8067809519E-03        200.2765     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0.25/GGam.Sig_local_w_O7n0.800T0.250U2.0 <==
   -5.1625531627E-02   -7.1331287404E-02          0.7854       0
   -4.0638501243E-02   -1.0532532121E-01          2.3562       1
   -3.0838031370E-02   -1.0813382406E-01          3.9270       2
   -2.3370898062E-02   -1.0145218140E-01          5.4978       3
   -1.7922261261E-02   -9.2449035685E-02          7.0686       4
   -1.3991217060E-02   -8.3559218611E-02          8.6394       5
   -1.1092510150E-02   -7.5574766408E-02         10.2102       6
   -8.9673069086E-03   -6.8602516703E-02         11.7810       7
   -7.3699964545E-03   -6.2576616756E-02         13.3518       8
   -6.1388771010E-03   -5.7397522620E-02         14.9226       9
   -5.1738179680E-03   -5.2921554823E-02         16.4934      10
   -4.4347301377E-03   -4.9032172404E-02         18.0642      11
   -3.8103223241E-03   -4.5630150503E-02         19.6350      12
   -3.3097217015E-03   -4.2650133610E-02         21.2058      13
   -2.9050841488E-03   -4.0005719205E-02         22.7765      14
   -2.5685111142E-03   -3.7659219909E-02         24.3473      15
   -2.2890717406E-03   -3.5570720036E-02         25.9181      16
   -2.0642723016E-03   -3.3700198832E-02         27.4889      17
   -1.8537199946E-03   -3.2006767830E-02         29.0597      18
   -1.6541627722E-03   -3.0446276550E-02         30.6305      19
   -1.5169356671E-03   -2.9038622050E-02         32.2013      20
   -1.3964462646E-03   -2.7735548345E-02         33.7721      21
   -1.2618708865E-03   -2.6561797513E-02         35.3429      22
   -1.1656509769E-03   -2.5484052613E-02         36.9137      23
   -1.0878484657E-03   -2.4484347071E-02         38.4845      24
   -9.9274956035E-04   -2.3551572072E-02         40.0553      25
   -9.1862556984E-04   -2.2682664494E-02         41.6261      26
   -8.4208896937E-04   -2.1895561832E-02         43.1969      27
   -7.9784770074E-04   -2.1141824422E-02         44.7677      28
   -7.4003490406E-04   -2.0435230774E-02         46.3385      29
   -7.0084989446E-04   -1.9790435257E-02         47.9093      30
   -6.6755379114E-04   -1.9183616351E-02         49.4801      31
   -6.2544430154E-04   -1.8606340434E-02         51.0509      32
   -5.9392897519E-04   -1.8054100706E-02         52.6217      33
   -5.5209867316E-04   -1.7532765286E-02         54.1925      34
   -5.1109179534E-04   -1.7061951750E-02         55.7633      35
   -4.9514457034E-04   -1.6608734927E-02         57.3341      36
   -4.6562625959E-04   -1.6179556145E-02         58.9049      37
   -4.3674067434E-04   -1.5741380206E-02         60.4757      38
   -4.1783335554E-04   -1.5365772394E-02         62.0465      39
   -3.9524491658E-04   -1.4987218920E-02         63.6173      40
   -3.7737433064E-04   -1.4623303851E-02         65.1880      41
   -3.5854258078E-04   -1.4287292098E-02         66.7588      42
   -3.4395492720E-04   -1.3973956243E-02         68.3296      43
   -3.2084706768E-04   -1.3663192751E-02         69.9004      44
   -2.9669799382E-04   -1.3348497546E-02         71.4712      45
   -2.9492029223E-04   -1.3076222289E-02         73.0420      46
   -2.8256575532E-04   -1.2802579817E-02         74.6128      47
   -2.8144676773E-04   -1.2543940826E-02         76.1836      48
   -2.6185104075E-04   -1.2280618269E-02         77.7544      49
   -2.6445061472E-04   -1.2052569006E-02         79.3252      50
   -2.5717091871E-04   -1.1821347365E-02         80.8960      51
   -2.2233134178E-04   -1.1588458146E-02         82.4668      52
   -2.2972063878E-04   -1.1375929239E-02         84.0376      53
   -2.2936850924E-04   -1.1168326211E-02         85.6084      54
   -2.1856668575E-04   -1.0983393085E-02         87.1792      55
   -2.0981841628E-04   -1.0781015359E-02         88.7500      56
   -2.1193684848E-04   -1.0595252407E-02         90.3208      57
   -1.9015065909E-04   -1.0410413513E-02         91.8916      58
   -1.9295674246E-04   -1.0239716222E-02         93.4624      59
   -1.8602549900E-04   -1.0074698912E-02         95.0332      60
   -1.8053115400E-04   -9.9261809333E-03         96.6040      61
   -1.7973411139E-04   -9.7553224043E-03         98.1748      62
   -1.5386900490E-04   -9.6056799543E-03         99.7456      63
   -1.4756549559E-04   -9.4638303843E-03        101.3164      64
   -1.6190001759E-04   -9.3168334639E-03        102.8872      65
   -1.4998594133E-04   -9.1796660796E-03        104.4580      66
   -1.4318479889E-04   -9.0539907652E-03        106.0288      67
   -1.3152928254E-04   -8.9239535468E-03        107.5995      68
   -1.1730765117E-04   -8.7886805862E-03        109.1703      69
   -1.1770263728E-04   -8.6654101890E-03        110.7411      70
   -1.0736026445E-04   -8.5355144867E-03        112.3119      71
   -1.1892294768E-04   -8.4205731672E-03        113.8827      72
   -1.1909156090E-04   -8.3106979761E-03        115.4535      73
   -1.2375785035E-04   -8.1950744925E-03        117.0243      74
   -9.7540391679E-05   -8.0903586691E-03        118.5951      75
   -9.0254619997E-05   -7.9862511727E-03        120.1659      76
   -1.0697391026E-04   -7.8630622314E-03        121.7367      77
   -8.9957031788E-05   -7.7648680104E-03        123.3075      78
   -1.1564031454E-04   -7.6771080226E-03        124.8783      79
   -1.1431110737E-04   -7.5805075503E-03        126.4491      80
   -8.7820707698E-05   -7.4959585187E-03        128.0199      81
   -9.6147736533E-05   -7.4074842973E-03        129.5907      82
   -9.7828492898E-05   -7.3108558981E-03        131.1615      83
   -8.9836348713E-05   -7.2295603952E-03        132.7323      84
   -9.2121838625E-05   -7.1485965393E-03        134.3031      85
   -1.0625616663E-04   -7.0581553824E-03        135.8739      86
   -8.9765960486E-05   -6.9978218707E-03        137.4447      87
   -8.4153663598E-05   -6.9090685421E-03        139.0155      88
   -9.0006731233E-05   -6.8228297905E-03        140.5863      89
   -8.8169124081E-05   -6.7490942383E-03        142.1571      90
   -7.4140586223E-05   -6.6823097588E-03        143.7279      91
   -5.9887460342E-05   -6.6191907530E-03        145.2987      92
   -6.7288522623E-05   -6.5305998369E-03        146.8695      93
   -6.9883247172E-05   -6.4750792495E-03        148.4403      94
   -6.3148010481E-05   -6.3970475151E-03        150.0110      95
   -6.9812728782E-05   -6.3227418317E-03        151.5818      96
   -6.0128310234E-05   -6.2597068129E-03        153.1526      97
   -5.4937002570E-05   -6.2032602497E-03        154.7234      98
   -7.7039738922E-05   -6.1491742126E-03        156.2942      99
   -6.0525822459E-05   -6.0817526070E-03        157.8650     100
   -4.8883324991E-05   -6.0339592562E-03        159.4358     101
   -5.7961688801E-05   -5.9822324703E-03        161.0066     102
   -5.2399914831E-05   -5.8973458989E-03        162.5774     103
   -5.7570009490E-05   -5.8379798731E-03        164.1482     104
   -5.0044214776E-05   -5.7968316070E-03        165.7190     105
   -6.3237605715E-05   -5.7394824012E-03        167.2898     106
   -6.0046055027E-05   -5.6923431809E-03        168.8606     107
   -5.8685454663E-05   -5.6479018463E-03        170.4314     108
   -5.5480766164E-05   -5.5951146980E-03        172.0022     109
   -5.1963544953E-05   -5.5417634073E-03        173.5730     110
   -6.2295177312E-05   -5.4829753033E-03        175.1438     111
   -5.3552179930E-05   -5.4288095744E-03        176.7146     112
   -5.6035336415E-05   -5.3945875983E-03        178.2854     113
   -6.0846967489E-05   -5.3418635200E-03        179.8562     114
   -3.5573230660E-05   -5.3008027355E-03        181.4270     115
   -3.8633558147E-05   -5.2566101329E-03        182.9978     116
   -3.4712999829E-05   -5.2044261567E-03        184.5686     117
   -3.6233891057E-05   -5.1621955823E-03        186.1394     118
   -5.2785140103E-05   -5.1257274430E-03        187.7102     119
   -4.5839784219E-05   -5.0877407020E-03        189.2810     120
   -4.2055092406E-05   -5.0358235058E-03        190.8518     121
   -4.9249808381E-05   -5.0087730267E-03        192.4226     122
   -3.1687209820E-05   -4.9600045552E-03        193.9933     123
   -3.2075576596E-05   -4.9225625250E-03        195.5641     124
   -2.2393868272E-05   -4.8754389603E-03        197.1349     125
   -2.3506435785E-05   -4.8350990170E-03        198.7057     126
   -3.7532804933E-05   -4.8078701979E-03        200.2765     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0.5/D_DCA_size20.0 <==
0.800017926468 7.53712551698e-05 -0.823973066515 0.111406841856 5.52726175188e-06


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0.5/D_DCA_size32.0 <==
0.800037263282 0.000134354180004 -0.823491595183 0.111324237217 9.92818067591e-06


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0.5/D_DiagMC_GGam <==
0.8000    0.0008    -0.827    0.002    0.1107    0.0004


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0.5/E_DCA_size20.0 <==
0.800017926468 7.53712551698e-05 -0.823973066515 -1.17929923116 0.000446683005471


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0.5/E_DCA_size32.0 <==
0.800037263282 0.000134354180004 -0.823491595183 -1.17921710368 0.000427181057525


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0.5/E_DiagMC_GGam <==
0.8000    0.0008    -0.827    0.001    -1.1802    0.0006


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0.5/GGam.Sig_local_w_O1n0.800T0.500U2.0 <==
   -3.2426597720E-02   -7.1978349859E-02          1.5708       0
   -2.0758334298E-02   -8.0571683079E-02          4.7124       1
   -1.3053738561E-02   -6.9629507325E-02          7.8540       2
   -8.5755976929E-03   -5.8303059046E-02         10.9956       3
   -5.9343773049E-03   -4.9220747306E-02         14.1372       4
   -4.2980281942E-03   -4.2217120047E-02         17.2788       5
   -3.2376648910E-03   -3.6789304470E-02         20.4204       6
   -2.5155096273E-03   -3.2507539282E-02         23.5619       7
   -1.9987459980E-03   -2.9075010444E-02         26.7035       8
   -1.6289556045E-03   -2.6270348509E-02         29.8451       9
   -1.3506317774E-03   -2.3942046728E-02         32.9867      10
   -1.1378884873E-03   -2.1978683777E-02         36.1283      11
   -9.6918889297E-04   -2.0307309375E-02         39.2699      12
   -8.3474422419E-04   -1.8868464368E-02         42.4115      13
   -7.2687969621E-04   -1.7615100469E-02         45.5531      14
   -6.3728631617E-04   -1.6514210476E-02         48.6947      15
   -5.6053590972E-04   -1.5538834137E-02         51.8363      16
   -4.9906717886E-04   -1.4671165521E-02         54.9779      17
   -4.4858965905E-04   -1.3894077108E-02         58.1195      18
   -4.0076251692E-04   -1.3199090320E-02         61.2611      19
   -3.6533847567E-04   -1.2561512899E-02         64.4026      20
   -3.3434729327E-04   -1.1987188980E-02         67.5442      21
   -3.0169148697E-04   -1.1461115887E-02         70.6858      22
   -2.7140352030E-04   -1.0982880415E-02         73.8274      23
   -2.5493572669E-04   -1.0542397343E-02         76.9690      24
   -2.3729946085E-04   -1.0132551480E-02         80.1106      25
   -2.1943807973E-04   -9.7605297656E-03         83.2522      26
   -2.0593150950E-04   -9.4058598524E-03         86.3938      27
   -1.9335898586E-04   -9.0823268915E-03         89.5354      28
   -1.8295198088E-04   -8.7761302254E-03         92.6770      29
   -1.7026106981E-04   -8.4905666815E-03         95.8186      30
   -1.5636053793E-04   -8.2229933799E-03         98.9602      31
   -1.4880593037E-04   -7.9802847781E-03        102.1018      32
   -1.4552241022E-04   -7.7428842730E-03        105.2434      33
   -1.4146268795E-04   -7.5168400303E-03        108.3849      34
   -1.3296851265E-04   -7.3050428499E-03        111.5265      35
   -1.2229039570E-04   -7.0979936047E-03        114.6681      36
   -1.0958309491E-04   -6.9132376749E-03        117.8097      37
   -1.0669489411E-04   -6.7337156458E-03        120.9513      38
   -9.8710552108E-05   -6.5600452000E-03        124.0929      39
   -9.2830756942E-05   -6.3994044274E-03        127.2345      40
   -8.0741205076E-05   -6.2442214480E-03        130.3761      41
   -7.9972178060E-05   -6.1017702567E-03        133.5177      42
   -7.3278510750E-05   -5.9569051907E-03        136.6593      43
   -6.6773507440E-05   -5.8243313292E-03        139.8009      44
   -6.4414853414E-05   -5.6992764466E-03        142.9425      45
   -5.9918033531E-05   -5.5801604303E-03        146.0841      46
   -6.1459536204E-05   -5.4618721858E-03        149.2257      47
   -5.8244524827E-05   -5.3483532903E-03        152.3672      48
   -5.8838472089E-05   -5.2420622301E-03        155.5088      49
   -5.6642659867E-05   -5.1391909534E-03        158.6504      50
   -5.7287401587E-05   -5.0439921651E-03        161.7920      51
   -5.3426139630E-05   -4.9486245023E-03        164.9336      52
   -5.0760697349E-05   -4.8562040803E-03        168.0752      53
   -4.8547733661E-05   -4.7631152890E-03        171.2168      54
   -4.9959007566E-05   -4.6812193679E-03        174.3584      55
   -5.3838914676E-05   -4.5998049522E-03        177.5000      56
   -5.1955318878E-05   -4.5202425000E-03        180.6416      57
   -4.9293990443E-05   -4.4404063336E-03        183.7832      58
   -4.2941136569E-05   -4.3630719315E-03        186.9248      59
   -4.5328731729E-05   -4.2906668518E-03        190.0664      60
   -4.0564470638E-05   -4.2171950684E-03        193.2079      61
   -3.8570076159E-05   -4.1547953530E-03        196.3495      62
   -3.8141795469E-05   -4.0861709090E-03        199.4911      63
   -3.4380603556E-05   -4.0235531430E-03        202.6327      64
   -3.6901689743E-05   -3.9598405358E-03        205.7743      65
   -3.2349501014E-05   -3.9024620671E-03        208.9159      66
   -3.0820445942E-05   -3.8476690226E-03        212.0575      67
   -3.0919578762E-05   -3.7935541439E-03        215.1991      68
   -3.2347435051E-05   -3.7372465443E-03        218.3407      69
   -3.0051654361E-05   -3.6877264700E-03        221.4823      70
   -3.1748811334E-05   -3.6416959235E-03        224.6239      71
   -2.8200058698E-05   -3.5902745984E-03        227.7655      72
   -2.8834263954E-05   -3.5438957910E-03        230.9071      73
   -3.2289290699E-05   -3.4977999218E-03        234.0487      74
   -3.0480389235E-05   -3.4531312366E-03        237.1902      75
   -2.7474563603E-05   -3.4026696136E-03        240.3318      76
   -2.8562453930E-05   -3.3570816717E-03        243.4734      77
   -2.6624146126E-05   -3.3112829484E-03        246.6150      78
   -2.9357726247E-05   -3.2698743289E-03        249.7566      79
   -2.6600805118E-05   -3.2238332426E-03        252.8982      80
   -2.7979342711E-05   -3.1859685512E-03        256.0398      81
   -2.9259251774E-05   -3.1441208918E-03        259.1814      82
   -2.6926079908E-05   -3.1111819160E-03        262.3230      83
   -2.3336479279E-05   -3.0703831188E-03        265.4646      84
   -1.6236474153E-05   -3.0347641464E-03        268.6062      85
   -1.5335150868E-05   -3.0009775554E-03        271.7478      86
   -1.2976786697E-05   -2.9697721316E-03        274.8894      87
   -1.3063229271E-05   -2.9330874238E-03        278.0309      88
   -1.0255006174E-05   -2.9008327099E-03        281.1725      89
   -1.3459704839E-05   -2.8728587705E-03        284.3141      90
   -1.3643359114E-05   -2.8411733786E-03        287.4557      91
   -1.4727729601E-05   -2.8148298559E-03        290.5973      92
   -1.7486086891E-05   -2.7834929525E-03        293.7389      93
   -1.3154213236E-05   -2.7569453568E-03        296.8805      94
   -1.2099971572E-05   -2.7319519258E-03        300.0221      95
   -1.7596276290E-05   -2.6986341580E-03        303.1637      96
   -1.3971571501E-05   -2.6697655113E-03        306.3053      97
   -1.4399643426E-05   -2.6458865252E-03        309.4469      98
   -1.8188510788E-05   -2.6166590865E-03        312.5885      99
   -1.2004024028E-05   -2.5889164774E-03        315.7301     100
   -1.6181401662E-05   -2.5647971535E-03        318.8717     101
   -1.9414491969E-05   -2.5368135483E-03        322.0132     102
   -1.7437956903E-05   -2.5129980796E-03        325.1548     103
   -1.5368049994E-05   -2.4924365944E-03        328.2964     104
   -1.3369883206E-05   -2.4659549353E-03        331.4380     105
   -1.3918869596E-05   -2.4453761173E-03        334.5796     106
   -1.3933812327E-05   -2.4194902483E-03        337.7212     107
   -1.1390790331E-05   -2.3961460682E-03        340.8628     108
   -1.0013764495E-05   -2.3745233186E-03        344.0044     109
   -9.8687801899E-06   -2.3523576687E-03        347.1460     110
   -9.9973623972E-06   -2.3325796984E-03        350.2876     111
   -6.8282270324E-06   -2.3110323555E-03        353.4292     112
   -6.7846473228E-06   -2.2868819411E-03        356.5708     113
   -6.7231045379E-06   -2.2691482367E-03        359.7124     114
   -7.7764319503E-06   -2.2526469702E-03        362.8540     115
   -1.2044756360E-05   -2.2373844169E-03        365.9955     116
   -1.3987465918E-05   -2.2199926077E-03        369.1371     117
   -1.1763103988E-05   -2.2012415097E-03        372.2787     118
   -1.3886942324E-05   -2.1837331211E-03        375.4203     119
   -1.5806290310E-05   -2.1660595193E-03        378.5619     120
   -1.2581736480E-05   -2.1418771741E-03        381.7035     121
   -1.0265723367E-05   -2.1235644215E-03        384.8451     122
   -1.0544201734E-05   -2.1092187422E-03        387.9867     123
   -6.1891634226E-06   -2.0887405895E-03        391.1283     124
   -8.3513454534E-06   -2.0734448131E-03        394.2699     125
   -9.6008562538E-06   -2.0510747168E-03        397.4115     126
   -8.3681345326E-06   -2.0381447813E-03        400.5531     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0.5/GGam.Sig_local_w_O3n0.800T0.500U2.0 <==
   -4.3219564148E-02   -9.7066009788E-02          1.5708       0
   -2.6167377125E-02   -1.0049880097E-01          4.7124       1
   -1.5769374719E-02   -8.3743013678E-02          7.8540       2
   -1.0066625744E-02   -6.8740116243E-02         10.9956       3
   -6.8312656357E-03   -5.7365203297E-02         14.1372       4
   -4.8842138666E-03   -4.8833982369E-02         17.2788       5
   -3.6359920872E-03   -4.2355882528E-02         20.4204       6
   -2.8115768907E-03   -3.7295548882E-02         23.5619       7
   -2.2286870172E-03   -3.3270644278E-02         26.7035       8
   -1.8055206261E-03   -3.0011339213E-02         29.8451       9
   -1.4890172238E-03   -2.7312218993E-02         32.9867      10
   -1.2591742467E-03   -2.5051524981E-02         36.1283      11
   -1.0814822980E-03   -2.3117005852E-02         39.2699      12
   -9.2958547279E-04   -2.1454956644E-02         42.4115      13
   -8.0279750367E-04   -2.0023655196E-02         45.5531      14
   -6.9845275066E-04   -1.8770333421E-02         48.6947      15
   -6.1892494161E-04   -1.7656104185E-02         51.8363      16
   -5.4757667480E-04   -1.6669478329E-02         54.9779      17
   -5.0718878988E-04   -1.5792703546E-02         58.1195      18
   -4.5848393465E-04   -1.4987080617E-02         61.2611      19
   -4.0741310275E-04   -1.4260159316E-02         64.4026      20
   -3.6298575084E-04   -1.3605670133E-02         67.5442      21
   -3.4058001857E-04   -1.3009126459E-02         70.6858      22
   -3.1251092357E-04   -1.2466367958E-02         73.8274      23
   -2.8600497273E-04   -1.1964902775E-02         76.9690      24
   -2.5694246802E-04   -1.1505815978E-02         80.1106      25
   -2.5388141556E-04   -1.1071915022E-02         83.2522      26
   -2.1831593216E-04   -1.0665224195E-02         86.3938      27
   -2.0388166917E-04   -1.0297919913E-02         89.5354      28
   -1.9779720505E-04   -9.9495506493E-03         92.6770      29
   -1.9124938378E-04   -9.6258217679E-03         95.8186      30
   -1.8186928417E-04   -9.3282895925E-03         98.9602      31
   -1.6788329016E-04   -9.0470754568E-03        102.1018      32
   -1.5747069624E-04   -8.7723431233E-03        105.2434      33
   -1.4700664124E-04   -8.5228348610E-03        108.3849      34
   -1.4513267461E-04   -8.2724046845E-03        111.5265      35
   -1.3013030989E-04   -8.0479471627E-03        114.6681      36
   -1.3402835587E-04   -7.8271467169E-03        117.8097      37
   -1.2355475187E-04   -7.6295513599E-03        120.9513      38
   -1.2797959720E-04   -7.4403710211E-03        124.0929      39
   -1.2367633823E-04   -7.2571071185E-03        127.2345      40
   -1.1028505938E-04   -7.0857324563E-03        130.3761      41
   -1.0698909826E-04   -6.9323460824E-03        133.5177      42
   -9.7115765364E-05   -6.7652682979E-03        136.6593      43
   -8.7842913152E-05   -6.6173539676E-03        139.8009      44
   -8.3468742097E-05   -6.4744454512E-03        142.9425      45
   -7.2538445921E-05   -6.3259381890E-03        146.0841      46
   -7.0397424471E-05   -6.1915715106E-03        149.2257      47
   -7.0721982032E-05   -6.0650385636E-03        152.3672      48
   -6.7584735219E-05   -5.9449809231E-03        155.5088      49
   -6.6797033732E-05   -5.8266512534E-03        158.6504      50
   -6.6478568945E-05   -5.7125407382E-03        161.7920      51
   -6.3442777502E-05   -5.5996357259E-03        164.9336      52
   -5.7950546304E-05   -5.5034382860E-03        168.0752      53
   -5.9584926063E-05   -5.3998156624E-03        171.2168      54
   -5.5792109900E-05   -5.3032719635E-03        174.3584      55
   -4.3504745882E-05   -5.2043328670E-03        177.5000      56
   -4.7036289745E-05   -5.1232683207E-03        180.6416      57
   -4.5403249820E-05   -5.0333885451E-03        183.7832      58
   -4.0329071656E-05   -4.9499086387E-03        186.9248      59
   -4.7451057017E-05   -4.8650379531E-03        190.0664      60
   -4.2179262222E-05   -4.7854524568E-03        193.2079      61
   -3.9984122219E-05   -4.7115265784E-03        196.3495      62
   -3.8156747906E-05   -4.6386679553E-03        199.4911      63
   -4.7590516079E-05   -4.5658513279E-03        202.6327      64
   -4.2911008157E-05   -4.4925028089E-03        205.7743      65
   -3.2016666637E-05   -4.4403101992E-03        208.9159      66
   -4.3724154516E-05   -4.3744948101E-03        212.0575      67
   -3.9690016663E-05   -4.3118805232E-03        215.1991      68
   -3.0401955169E-05   -4.2536078633E-03        218.3407      69
   -3.7420853366E-05   -4.1912567837E-03        221.4823      70
   -3.6290742302E-05   -4.1275273237E-03        224.6239      71
   -3.5192568002E-05   -4.0729640606E-03        227.7655      72
   -3.3548291494E-05   -4.0233726193E-03        230.9071      73
   -3.4059920192E-05   -3.9676447250E-03        234.0487      74
   -3.2959731827E-05   -3.9101455968E-03        237.1902      75
   -2.3743767566E-05   -3.8690295076E-03        240.3318      76
   -1.9773277870E-05   -3.8167343278E-03        243.4734      77
   -2.0913634117E-05   -3.7667871029E-03        246.6150      78
   -2.2680332383E-05   -3.7120148292E-03        249.7566      79
   -2.5465489392E-05   -3.6623379067E-03        252.8982      80
   -2.9448841179E-05   -3.6142117018E-03        256.0398      81
   -2.7392972011E-05   -3.5677552026E-03        259.1814      82
   -3.1537020227E-05   -3.5367026018E-03        262.3230      83
   -2.5871137622E-05   -3.4895999368E-03        265.4646      84
   -1.8076024615E-05   -3.4447400046E-03        268.6062      85
   -1.5329627157E-05   -3.4109545321E-03        271.7478      86
   -2.1322310057E-05   -3.3712233048E-03        274.8894      87
   -1.9521119367E-05   -3.3272840816E-03        278.0309      88
   -1.3091942385E-05   -3.2979218119E-03        281.1725      89
   -1.2221150550E-05   -3.2661134705E-03        284.3141      90
   -1.9021416126E-05   -3.2244209618E-03        287.4557      91
   -2.4578090260E-05   -3.1827429459E-03        290.5973      92
   -2.4909166663E-05   -3.1511311792E-03        293.7389      93
   -1.6077817362E-05   -3.1174196758E-03        296.8805      94
   -2.2649324227E-05   -3.0854473235E-03        300.0221      95
   -2.0762032695E-05   -3.0496428294E-03        303.1637      96
   -2.8586094618E-05   -3.0215522071E-03        306.3053      97
   -2.3684611334E-05   -2.9844780335E-03        309.4469      98
   -2.3112060967E-05   -2.9605612653E-03        312.5885      99
   -2.4887899490E-05   -2.9339517309E-03        315.7301     100
   -2.0971476209E-05   -2.9027210810E-03        318.8717     101
   -1.9260534793E-05   -2.8788440883E-03        322.0132     102
   -2.1958035320E-05   -2.8554655590E-03        325.1548     103
   -2.3533208485E-05   -2.8229033178E-03        328.2964     104
   -1.9003790597E-05   -2.7954050239E-03        331.4380     105
   -1.6935057306E-05   -2.7785061749E-03        334.5796     106
   -2.2014568889E-05   -2.7540695788E-03        337.7212     107
   -2.2391882765E-05   -2.7180591405E-03        340.8628     108
   -2.5829139021E-05   -2.6902496987E-03        344.0044     109
   -2.3293968375E-05   -2.6701238844E-03        347.1460     110
   -2.1855792632E-05   -2.6503196024E-03        350.2876     111
   -2.4645163270E-05   -2.6244265594E-03        353.4292     112
   -2.1832666329E-05   -2.5973870423E-03        356.5708     113
   -1.2283094532E-05   -2.5775385842E-03        359.7124     114
   -1.0922128660E-05   -2.5599053410E-03        362.8540     115
   -1.2163661981E-05   -2.5417286475E-03        365.9955     116
   -1.9395767207E-05   -2.5173159029E-03        369.1371     117
   -1.3175950709E-05   -2.4869039863E-03        372.2787     118
   -1.7976329561E-05   -2.4763525686E-03        375.4203     119
   -2.7491294452E-05   -2.4537269896E-03        378.5619     120
   -2.1650249980E-05   -2.4189008824E-03        381.7035     121
   -1.5614651968E-05   -2.3967223647E-03        384.8451     122
   -1.4320457093E-05   -2.3727476977E-03        387.9867     123
   -9.1715253214E-06   -2.3576937123E-03        391.1283     124
   -1.0452035652E-05   -2.3400432927E-03        394.2699     125
   -1.0881665278E-05   -2.3202302611E-03        397.4115     126
   -1.9027900060E-05   -2.3069455367E-03        400.5531     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0.5/GGam.Sig_local_w_O4n0.800T0.500U2.0 <==
   -4.5896713641E-02   -1.0882960616E-01          1.5708       0
   -2.7196987723E-02   -1.0800272413E-01          4.7124       1
   -1.6246099733E-02   -8.8734534837E-02          7.8540       2
   -1.0328559454E-02   -7.2361581702E-02         10.9956       3
   -7.0023545777E-03   -6.0149059955E-02         14.1372       4
   -4.9964519952E-03   -5.1099047718E-02         17.2788       5
   -3.7265177362E-03   -4.4242506341E-02         20.4204       6
   -2.8708543349E-03   -3.8921205038E-02         23.5619       7
   -2.2705792844E-03   -3.4698378278E-02         26.7035       8
   -1.8463988743E-03   -3.1266928409E-02         29.8451       9
   -1.5278606898E-03   -2.8444754474E-02         32.9867      10
   -1.2778614480E-03   -2.6087371079E-02         36.1283      11
   -1.0849612819E-03   -2.4067743580E-02         39.2699      12
   -9.2359003897E-04   -2.2342362238E-02         42.4115      13
   -8.1589008815E-04   -2.0847160877E-02         45.5531      14
   -7.0304448407E-04   -1.9535225190E-02         48.6947      15
   -6.2692377455E-04   -1.8384817828E-02         51.8363      16
   -5.6414503118E-04   -1.7358748335E-02         54.9779      17
   -5.0792559767E-04   -1.6433901509E-02         58.1195      18
   -4.5985039400E-04   -1.5599191816E-02         61.2611      19
   -4.1621317551E-04   -1.4848803538E-02         64.4026      20
   -3.8250342893E-04   -1.4168795414E-02         67.5442      21
   -3.5297247904E-04   -1.3548946070E-02         70.6858      22
   -3.1882965639E-04   -1.2977088397E-02         73.8274      23
   -3.0754891978E-04   -1.2456318929E-02         76.9690      24
   -2.6984414995E-04   -1.1976456120E-02         80.1106      25
   -2.5405810433E-04   -1.1523723569E-02         83.2522      26
   -2.3195737510E-04   -1.1106071183E-02         86.3938      27
   -2.1809450985E-04   -1.0728214337E-02         89.5354      28
   -2.1189849330E-04   -1.0360114411E-02         92.6770      29
   -1.8592777426E-04   -1.0020272358E-02         95.8186      30
   -1.8530609758E-04   -9.7051645875E-03         98.9602      31
   -1.7302637676E-04   -9.3946145823E-03        102.1018      32
   -1.6257338042E-04   -9.1249798696E-03        105.2434      33
   -1.5597441215E-04   -8.8627358391E-03        108.3849      34
   -1.3664342143E-04   -8.6093814266E-03        111.5265      35
   -1.3036246830E-04   -8.3797040442E-03        114.6681      36
   -1.2866479489E-04   -8.1617152459E-03        117.8097      37
   -1.1572384669E-04   -7.9507680022E-03        120.9513      38
   -1.1788208804E-04   -7.7468053470E-03        124.0929      39
   -1.0538695303E-04   -7.5471066099E-03        127.2345      40
   -1.0440437716E-04   -7.3706073896E-03        130.3761      41
   -1.1075118689E-04   -7.1975435947E-03        133.5177      42
   -1.0442169669E-04   -7.0305347300E-03        136.6593      43
   -9.9075381058E-05   -6.8849843098E-03        139.8009      44
   -9.9492246449E-05   -6.7342406368E-03        142.9425      45
   -8.6016489531E-05   -6.5863717326E-03        146.0841      46
   -7.9799737760E-05   -6.4548798250E-03        149.2257      47
   -8.1197933222E-05   -6.3082879222E-03        152.3672      48
   -7.1543419789E-05   -6.1839269671E-03        155.5088      49
   -6.9566161570E-05   -6.0694742301E-03        158.6504      50
   -7.0704772112E-05   -5.9557198712E-03        161.7920      51
   -6.5362025608E-05   -5.8364386180E-03        164.9336      52
   -5.3004234235E-05   -5.7241312223E-03        168.0752      53
   -5.3403930889E-05   -5.6140090987E-03        171.2168      54
   -5.3888510440E-05   -5.5263535838E-03        174.3584      55
   -5.2153221919E-05   -5.4324251689E-03        177.5000      56
   -4.5714187125E-05   -5.3329192091E-03        180.6416      57
   -4.9295474675E-05   -5.2400925103E-03        183.7832      58
   -5.2049603283E-05   -5.1574149169E-03        186.9248      59
   -5.2476147142E-05   -5.0716688119E-03        190.0664      60
   -4.9060779147E-05   -4.9952275283E-03        193.2079      61
   -4.0006527254E-05   -4.9102990023E-03        196.3495      62
   -4.3179304665E-05   -4.8278863851E-03        199.4911      63
   -3.8873703200E-05   -4.7534181459E-03        202.6327      64
   -3.8892828408E-05   -4.6919262368E-03        205.7743      65
   -3.7349302147E-05   -4.6108358962E-03        208.9159      66
   -3.2441590909E-05   -4.5441288310E-03        212.0575      67
   -3.6432675897E-05   -4.4745858608E-03        215.1991      68
   -4.0122528329E-05   -4.4005616300E-03        218.3407      69
   -3.8666397795E-05   -4.3425029757E-03        221.4823      70
   -4.0987611056E-05   -4.2863001816E-03        224.6239      71
   -2.8247886742E-05   -4.2189460893E-03        227.7655      72
   -2.8592036572E-05   -4.1655706893E-03        230.9071      73
   -3.1716061019E-05   -4.1045339993E-03        234.0487      74
   -3.0260928013E-05   -4.0530689353E-03        237.1902      75
   -2.9101423968E-05   -4.0045754228E-03        240.3318      76
   -2.9287426343E-05   -3.9489906341E-03        243.4734      77
   -2.3382511677E-05   -3.8915510096E-03        246.6150      78
   -2.4559586763E-05   -3.8471191392E-03        249.7566      79
   -2.3882287656E-05   -3.7984876209E-03        252.8982      80
   -2.2874219394E-05   -3.7585730554E-03        256.0398      81
   -2.8007040818E-05   -3.7236979055E-03        259.1814      82
   -2.4966646414E-05   -3.6721726320E-03        262.3230      83
   -2.9080099764E-05   -3.6330833777E-03        265.4646      84
   -2.4464549733E-05   -3.5850628641E-03        268.6062      85
   -1.3048254804E-05   -3.5359897975E-03        271.7478      86
   -1.1928694149E-05   -3.5007345747E-03        274.8894      87
   -1.5929607360E-05   -3.4601981227E-03        278.0309      88
   -1.2802980359E-05   -3.4202316413E-03        281.1725      89
   -1.5842674830E-05   -3.3847551129E-03        284.3141      90
   -1.0899338689E-05   -3.3459693609E-03        287.4557      91
   -3.5047167375E-06   -3.3077908797E-03        290.5973      92
   -1.6659309282E-05   -3.2692455851E-03        293.7389      93
   -1.5608868642E-05   -3.2410811954E-03        296.8805      94
   -9.3952104553E-06   -3.2093612047E-03        300.0221      95
   -4.9828954899E-06   -3.1766872968E-03        303.1637      96
   -7.1591278880E-06   -3.1442996551E-03        306.3053      97
   -1.3777133955E-05   -3.1082450526E-03        309.4469      98
   -1.0545877380E-05   -3.0682391482E-03        312.5885      99
   -5.0533178584E-06   -3.0489242757E-03        315.7301     100
   -1.0729437260E-05   -3.0176013957E-03        318.8717     101
   -1.6687699669E-05   -2.9923909291E-03        322.0132     102
   -1.5363142940E-05   -2.9625934220E-03        325.1548     103
   -1.2584295543E-05   -2.9335167736E-03        328.2964     104
   -1.3001634190E-05   -2.8995091433E-03        331.4380     105
   -1.2365802270E-05   -2.8736950771E-03        334.5796     106
   -3.0362577645E-06   -2.8582727648E-03        337.7212     107
   -1.5509258685E-06   -2.8287362889E-03        340.8628     108
    3.4846323113E-06   -2.8029819361E-03        344.0044     109
   -3.4945721446E-06   -2.7834142567E-03        347.1460     110
   -7.7082525427E-06   -2.7523355361E-03        350.2876     111
   -7.9839802081E-06   -2.7270763000E-03        353.4292     112
   -9.7501941319E-06   -2.6998905715E-03        356.5708     113
   -3.7290324769E-06   -2.6773040009E-03        359.7124     114
   -1.3681616164E-05   -2.6664129058E-03        362.8540     115
   -1.5057071757E-05   -2.6295842979E-03        365.9955     116
   -2.1018159130E-05   -2.6037762542E-03        369.1371     117
   -2.3840031387E-05   -2.5854552993E-03        372.2787     118
   -1.8874698450E-05   -2.5636515346E-03        375.4203     119
   -1.3290127314E-05   -2.5417919799E-03        378.5619     120
   -1.1324196471E-05   -2.5328478977E-03        381.7035     121
   -1.1987962719E-05   -2.5019313642E-03        384.8451     122
   -1.8182832085E-05   -2.4876295656E-03        387.9867     123
   -1.9493607465E-05   -2.4690030728E-03        391.1283     124
   -1.2500270200E-05   -2.4465651397E-03        394.2699     125
   -9.0837907022E-06   -2.4298864648E-03        397.4115     126
   -1.4983398579E-05   -2.4141417553E-03        400.5531     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0.5/GGam.Sig_local_w_O5n0.800T0.500U2.0 <==
   -4.7319742468E-02   -1.1194214364E-01          1.5708       0
   -2.7545784581E-02   -1.0989443396E-01          4.7124       1
   -1.6261272493E-02   -8.9677391869E-02          7.8540       2
   -1.0262412861E-02   -7.2825775795E-02         10.9956       3
   -6.9104155695E-03   -6.0408424618E-02         14.1372       4
   -4.9218722654E-03   -5.1245302024E-02         17.2788       5
   -3.6667912063E-03   -4.4331476671E-02         20.4204       6
   -2.8261471466E-03   -3.8982945961E-02         23.5619       7
   -2.2385808837E-03   -3.4746089437E-02         26.7035       8
   -1.8122825948E-03   -3.1307254321E-02         29.8451       9
   -1.5033557329E-03   -2.8477075182E-02         32.9867      10
   -1.2535083108E-03   -2.6107823141E-02         36.1283      11
   -1.0680520150E-03   -2.4093944419E-02         39.2699      12
   -9.2351943327E-04   -2.2365809215E-02         42.4115      13
   -7.9707535518E-04   -2.0864935777E-02         45.5531      14
   -6.9404923207E-04   -1.9555257860E-02         48.6947      15
   -6.1309684229E-04   -1.8402183360E-02         51.8363      16
   -5.5426224865E-04   -1.7359117391E-02         54.9779      17
   -4.9400977021E-04   -1.6434798465E-02         58.1195      18
   -4.4044223663E-04   -1.5607086579E-02         61.2611      19
   -3.9960408417E-04   -1.4850243065E-02         64.4026      20
   -3.5799453247E-04   -1.4185183190E-02         67.5442      21
   -3.2636245434E-04   -1.3570661915E-02         70.6858      22
   -3.1022387928E-04   -1.2999812136E-02         73.8274      23
   -2.9216251980E-04   -1.2467146102E-02         76.9690      24
   -2.7538903326E-04   -1.1981796417E-02         80.1106      25
   -2.4571929585E-04   -1.1521728309E-02         83.2522      26
   -2.2544409236E-04   -1.1101651875E-02         86.3938      27
   -2.0014087654E-04   -1.0718368223E-02         89.5354      28
   -1.8390503137E-04   -1.0357319036E-02         92.6770      29
   -1.7155996672E-04   -1.0012532101E-02         95.8186      30
   -1.6460458221E-04   -9.6833165885E-03         98.9602      31
   -1.6525391386E-04   -9.3999003960E-03        102.1018      32
   -1.5846114774E-04   -9.1198718978E-03        105.2434      33
   -1.4981171325E-04   -8.8560391265E-03        108.3849      34
   -1.2686919196E-04   -8.6139943183E-03        111.5265      35
   -1.1965956569E-04   -8.3848536622E-03        114.6681      36
   -1.3135837926E-04   -8.1672229909E-03        117.8097      37
   -1.3016315010E-04   -7.9583065331E-03        120.9513      38
   -1.3300729580E-04   -7.7564937937E-03        124.0929      39
   -1.0978930581E-04   -7.5646592707E-03        127.2345      40
   -1.1010744699E-04   -7.3793693348E-03        130.3761      41
   -1.0130224896E-04   -7.2179520671E-03        133.5177      42
   -9.9696993969E-05   -7.0405682831E-03        136.6593      43
   -8.7366529898E-05   -6.8699305576E-03        139.8009      44
   -8.4332080860E-05   -6.7414807714E-03        142.9425      45
   -7.1882670601E-05   -6.5959056859E-03        146.0841      46
   -6.2312399051E-05   -6.4610834383E-03        149.2257      47
   -6.3883774910E-05   -6.3255828763E-03        152.3672      48
   -7.4599094880E-05   -6.1977459450E-03        155.5088      49
   -6.8427011143E-05   -6.0694884871E-03        158.6504      50
   -6.9611958050E-05   -5.9556225144E-03        161.7920      51
   -5.7902419948E-05   -5.8299542190E-03        164.9336      52
   -5.3188394363E-05   -5.7249344936E-03        168.0752      53
   -5.3095067248E-05   -5.6227927492E-03        171.2168      54
   -4.9044720900E-05   -5.5372684313E-03        174.3584      55
   -5.7836794284E-05   -5.4425215503E-03        177.5000      56
   -5.6498041047E-05   -5.3287229792E-03        180.6416      57
   -5.2905965082E-05   -5.2405375129E-03        183.7832      58
   -5.9346490224E-05   -5.1651825707E-03        186.9248      59
   -5.0891169893E-05   -5.0750623850E-03        190.0664      60
   -4.6279055064E-05   -4.9899144980E-03        193.2079      61
   -4.4589854493E-05   -4.9071324418E-03        196.3495      62
   -3.9567078010E-05   -4.8352801822E-03        199.4911      63
   -5.0148334097E-05   -4.7523329274E-03        202.6327      64
   -4.5696359780E-05   -4.6796849888E-03        205.7743      65
   -2.9447132564E-05   -4.6067315592E-03        208.9159      66
   -3.3043206210E-05   -4.5428454959E-03        212.0575      67
   -3.0279645475E-05   -4.4841826578E-03        215.1991      68
   -3.2228996341E-05   -4.4226900159E-03        218.3407      69
   -2.9749217502E-05   -4.3513040565E-03        221.4823      70
   -2.6532678895E-05   -4.2842879247E-03        224.6239      71
   -2.7813884784E-05   -4.2216018090E-03        227.7655      72
   -1.7583444243E-05   -4.1705991703E-03        230.9071      73
   -2.2497161256E-05   -4.1194816157E-03        234.0487      74
   -3.1476553432E-05   -4.0563300428E-03        237.1902      75
   -2.1620956653E-05   -4.0045395024E-03        240.3318      76
   -2.4107149794E-05   -3.9663632645E-03        243.4734      77
   -1.8639488588E-05   -3.9127228012E-03        246.6150      78
   -1.6364580754E-05   -3.8805515892E-03        249.7566      79
   -2.5175758253E-05   -3.8199355464E-03        252.8982      80
   -2.1380783036E-05   -3.7713680697E-03        256.0398      81
   -1.8986331742E-05   -3.7260166674E-03        259.1814      82
   -1.7617019330E-05   -3.6801071194E-03        262.3230      83
   -7.4073518261E-06   -3.6321467920E-03        265.4646      84
   -8.4305977798E-06   -3.5791480553E-03        268.6062      85
   -3.6585517712E-06   -3.5401316804E-03        271.7478      86
   -5.5503773321E-06   -3.5095025103E-03        274.8894      87
   -4.3415490510E-06   -3.4689392731E-03        278.0309      88
   -1.0989227300E-05   -3.4307291294E-03        281.1725      89
   -1.9376451540E-05   -3.3973156822E-03        284.3141      90
   -2.2383639328E-05   -3.3543174980E-03        287.4557      91
   -2.2618676495E-05   -3.3097428556E-03        290.5973      92
   -2.3921144198E-05   -3.2694432660E-03        293.7389      93
   -2.0468827205E-05   -3.2368429729E-03        296.8805      94
   -2.7677187378E-05   -3.1963294915E-03        300.0221      95
   -2.4047871529E-05   -3.1666583575E-03        303.1637      96
   -1.6204409754E-05   -3.1455648276E-03        306.3053      97
   -1.9650168363E-05   -3.1132443430E-03        309.4469      98
   -1.6877450672E-05   -3.0789616122E-03        312.5885      99
   -2.7325870507E-05   -3.0488105577E-03        315.7301     100
   -2.3555046336E-05   -3.0250133506E-03        318.8717     101
   -1.5458169491E-05   -2.9955101708E-03        322.0132     102
   -2.1255500451E-05   -2.9573483494E-03        325.1548     103
   -2.2463991653E-05   -2.9308216806E-03        328.2964     104
   -1.5821796908E-05   -2.8911448487E-03        331.4380     105
   -1.2015878744E-05   -2.8720687412E-03        334.5796     106
   -1.8264140249E-05   -2.8464210668E-03        337.7212     107
   -1.4865269965E-05   -2.8095396335E-03        340.8628     108
   -1.6076423973E-05   -2.7958008363E-03        344.0044     109
   -2.2012439766E-05   -2.7727425876E-03        347.1460     110
   -2.4852259149E-05   -2.7607955195E-03        350.2876     111
   -8.8627231770E-06   -2.7240984165E-03        353.4292     112
   -1.9486860520E-05   -2.6968767098E-03        356.5708     113
   -1.3047906772E-05   -2.6754846664E-03        359.7124     114
   -8.1643954088E-06   -2.6554269394E-03        362.8540     115
   -5.1416715923E-06   -2.6336343047E-03        365.9955     116
   -1.3076832697E-05   -2.6140900969E-03        369.1371     117
   -7.0572839621E-06   -2.5930156589E-03        372.2787     118
   -1.1214656816E-05   -2.5677111143E-03        375.4203     119
   -3.3691420908E-06   -2.5408198782E-03        378.5619     120
   -3.3429107692E-06   -2.5287512063E-03        381.7035     121
   -8.9983116275E-06   -2.5016909055E-03        384.8451     122
   -7.0031751974E-06   -2.4873772595E-03        387.9867     123
   -2.2069723384E-06   -2.4728835454E-03        391.1283     124
   -5.6255497130E-06   -2.4525961748E-03        394.2699     125
   -4.6526993715E-06   -2.4371046982E-03        397.4115     126
   -4.2135865247E-06   -2.4218432538E-03        400.5531     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0.5/GGam.Sig_local_w_O6n0.800T0.500U2.0 <==
   -4.8104513108E-02   -1.1322717931E-01          1.5708       0
   -2.7670576021E-02   -1.1042304483E-01          4.7124       1
   -1.6258130072E-02   -8.9807598089E-02          7.8540       2
   -1.0239371219E-02   -7.2832017917E-02         10.9956       3
   -6.9195367835E-03   -6.0368049414E-02         14.1372       4
   -4.9209006046E-03   -5.1189655437E-02         17.2788       5
   -3.6573034499E-03   -4.4263125977E-02         20.4204       6
   -2.8080635646E-03   -3.8917800618E-02         23.5619       7
   -2.2255672317E-03   -3.4673678477E-02         26.7035       8
   -1.8010561958E-03   -3.1253161428E-02         29.8451       9
   -1.4913022617E-03   -2.8427179194E-02         32.9867      10
   -1.2548885667E-03   -2.6057203733E-02         36.1283      11
   -1.0690466895E-03   -2.4052504756E-02         39.2699      12
   -9.1648404247E-04   -2.2327263978E-02         42.4115      13
   -7.9643597766E-04   -2.0826620407E-02         45.5531      14
   -6.9950925020E-04   -1.9505511090E-02         48.6947      15
   -6.2697999722E-04   -1.8356651801E-02         51.8363      16
   -5.5903148540E-04   -1.7324412265E-02         54.9779      17
   -4.9822491542E-04   -1.6393748860E-02         58.1195      18
   -4.4659407059E-04   -1.5556257220E-02         61.2611      19
   -4.0973206399E-04   -1.4809983879E-02         64.4026      20
   -3.6754552326E-04   -1.4133651942E-02         67.5442      21
   -3.4137221756E-04   -1.3512239828E-02         70.6858      22
   -2.9118336925E-04   -1.2957700957E-02         73.8274      23
   -2.6756534696E-04   -1.2431501125E-02         76.9690      24
   -2.6100895444E-04   -1.1945165769E-02         80.1106      25
   -2.4110820388E-04   -1.1504287632E-02         83.2522      26
   -2.2605353632E-04   -1.1078655881E-02         86.3938      27
   -2.0652214872E-04   -1.0698594215E-02         89.5354      28
   -1.9260439949E-04   -1.0346481364E-02         92.6770      29
   -1.8400508337E-04   -9.9964145831E-03         95.8186      30
   -1.7221066446E-04   -9.6831657703E-03         98.9602      31
   -1.5871354138E-04   -9.3867766473E-03        102.1018      32
   -1.5676386790E-04   -9.1068748948E-03        105.2434      33
   -1.4563816397E-04   -8.8450551885E-03        108.3849      34
   -1.2161366097E-04   -8.5966125023E-03        111.5265      35
   -1.1997501039E-04   -8.3690858251E-03        114.6681      36
   -1.2587706017E-04   -8.1414600093E-03        117.8097      37
   -1.1325610241E-04   -7.9239162298E-03        120.9513      38
   -1.1440739230E-04   -7.7199590052E-03        124.0929      39
   -1.0442569152E-04   -7.5340043602E-03        127.2345      40
   -9.9594764815E-05   -7.3615724621E-03        130.3761      41
   -8.1102197156E-05   -7.1933711418E-03        133.5177      42
   -9.2952973496E-05   -7.0164097013E-03        136.6593      43
   -8.4335304249E-05   -6.8597193191E-03        139.8009      44
   -8.5497641331E-05   -6.7095657193E-03        142.9425      45
   -7.5026753411E-05   -6.5716366240E-03        146.0841      46
   -7.2653958014E-05   -6.4236680063E-03        149.2257      47
   -7.0420954337E-05   -6.2984941145E-03        152.3672      48
   -7.5276189547E-05   -6.1733453117E-03        155.5088      49
   -6.7509640851E-05   -6.0537246034E-03        158.6504      50
   -7.5099926927E-05   -5.9348732068E-03        161.7920      51
   -6.0541222524E-05   -5.8260246361E-03        164.9336      52
   -6.3501431924E-05   -5.7130046722E-03        168.0752      53
   -5.2419187417E-05   -5.6174560110E-03        171.2168      54
   -5.7462628411E-05   -5.5111603562E-03        174.3584      55
   -5.3854000704E-05   -5.4142969827E-03        177.5000      56
   -5.5858473722E-05   -5.3050960719E-03        180.6416      57
   -4.3783096209E-05   -5.2165900614E-03        183.7832      58
   -5.0082289285E-05   -5.1330192328E-03        186.9248      59
   -4.4015936404E-05   -5.0476745567E-03        190.0664      60
   -3.1320599260E-05   -4.9718301239E-03        193.2079      61
   -5.2283119840E-05   -4.8930850733E-03        196.3495      62
   -5.5164179747E-05   -4.8105222732E-03        199.4911      63
   -4.8316453552E-05   -4.7386640219E-03        202.6327      64
   -3.5423336964E-05   -4.6622753958E-03        205.7743      65
   -4.1355830420E-05   -4.6068287880E-03        208.9159      66
   -3.1313288563E-05   -4.5467021234E-03        212.0575      67
   -3.5750890113E-05   -4.4608733649E-03        215.1991      68
   -2.7421859310E-05   -4.3972028085E-03        218.3407      69
   -2.7853724010E-05   -4.3432146903E-03        221.4823      70
   -3.3517403071E-05   -4.2681254632E-03        224.6239      71
   -3.2350710922E-05   -4.2056982549E-03        227.7655      72
   -2.6683198587E-05   -4.1540547666E-03        230.9071      73
   -3.1163564235E-05   -4.1144571809E-03        234.0487      74
   -3.2905272843E-05   -4.0384265378E-03        237.1902      75
   -2.5362751151E-05   -3.9850382079E-03        240.3318      76
   -2.5039398833E-05   -3.9548590617E-03        243.4734      77
   -3.4662078212E-05   -3.8975860529E-03        246.6150      78
   -1.5218180029E-05   -3.8458972930E-03        249.7566      79
   -2.8304195479E-05   -3.7955937419E-03        252.8982      80
   -2.9714179923E-05   -3.7477039008E-03        256.0398      81
   -2.3126335537E-05   -3.7156229998E-03        259.1814      82
   -2.2126328513E-05   -3.6621514672E-03        262.3230      83
   -5.2810447585E-06   -3.6098738368E-03        265.4646      84
   -2.3188117465E-05   -3.5808054545E-03        268.6062      85
   -2.5796750110E-05   -3.5308215875E-03        271.7478      86
   -3.2787709104E-05   -3.5037046029E-03        274.8894      87
   -3.3037319482E-05   -3.4553487471E-03        278.0309      88
   -2.0880709670E-05   -3.4209204954E-03        281.1725      89
   -2.4986919348E-05   -3.3840902891E-03        284.3141      90
   -2.3176117199E-05   -3.3388974393E-03        287.4557      91
   -1.4177079605E-05   -3.3165865372E-03        290.5973      92
   -1.6502183973E-05   -3.2625674958E-03        293.7389      93
   -1.4730548725E-05   -3.2324985959E-03        296.8805      94
   -1.3208653613E-05   -3.1969515954E-03        300.0221      95
   -1.1408928623E-05   -3.1622480149E-03        303.1637      96
   -7.3963574430E-06   -3.1358225750E-03        306.3053      97
   -1.8158514954E-05   -3.1259102987E-03        309.4469      98
   -2.4011703809E-05   -3.0726911055E-03        312.5885      99
   -1.3873748583E-05   -3.0517883961E-03        315.7301     100
   -1.9606436954E-05   -3.0168479667E-03        318.8717     101
   -1.4355095387E-05   -2.9734792813E-03        322.0132     102
   -8.7128031728E-06   -2.9558987485E-03        325.1548     103
   -2.0486618439E-05   -2.9245281168E-03        328.2964     104
   -2.4475573660E-05   -2.9018846436E-03        331.4380     105
   -1.5961496933E-05   -2.8827104200E-03        334.5796     106
   -6.2844731835E-06   -2.8537780931E-03        337.7212     107
   -1.1632237612E-05   -2.8290150675E-03        340.8628     108
   -5.0243651320E-06   -2.8015378834E-03        344.0044     109
   -9.9700428820E-06   -2.7829321071E-03        347.1460     110
   -5.3884341886E-06   -2.7489061275E-03        350.2876     111
   -1.0259054741E-05   -2.7232600562E-03        353.4292     112
   -1.1178063422E-05   -2.6933387453E-03        356.5708     113
   -1.6395425645E-05   -2.6649050314E-03        359.7124     114
   -8.1094848776E-09   -2.6517736521E-03        362.8540     115
   -6.3171253629E-06   -2.6343198126E-03        365.9955     116
   -1.5951501382E-05   -2.6089270227E-03        369.1371     117
   -1.0801801959E-05   -2.5841575363E-03        372.2787     118
   -6.1609807756E-06   -2.5609689384E-03        375.4203     119
   -4.6344877125E-06   -2.5208255985E-03        378.5619     120
   -1.2895037776E-05   -2.5081598321E-03        381.7035     121
   -1.0053801952E-05   -2.4936465239E-03        384.8451     122
   -2.0928129476E-05   -2.4728463651E-03        387.9867     123
   -4.1476945538E-06   -2.4455129527E-03        391.1283     124
   -1.5192173112E-05   -2.4516163205E-03        394.2699     125
   -1.4073015719E-05   -2.4169535597E-03        397.4115     126
   -4.1457913139E-06   -2.3923965569E-03        400.5531     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0.5/GGam.Sig_local_w_O7n0.800T0.500U2.0 <==
   -4.8523173535E-02   -1.1375493103E-01          1.5708       0
   -2.7722558020E-02   -1.1060408944E-01          4.7124       1
   -1.6244305774E-02   -8.9845784473E-02          7.8540       2
   -1.0234993233E-02   -7.2810098709E-02         10.9956       3
   -6.8923645794E-03   -6.0333019285E-02         14.1372       4
   -4.8953811477E-03   -5.1167998142E-02         17.2788       5
   -3.6419224923E-03   -4.4255174678E-02         20.4204       6
   -2.8000013033E-03   -3.8907205383E-02         23.5619       7
   -2.2321917611E-03   -3.4663096037E-02         26.7035       8
   -1.7993014317E-03   -3.1240242927E-02         29.8451       9
   -1.4868418782E-03   -2.8400670533E-02         32.9867      10
   -1.2500942323E-03   -2.6038009482E-02         36.1283      11
   -1.0633575467E-03   -2.4026445342E-02         39.2699      12
   -9.2151251509E-04   -2.2310918238E-02         42.4115      13
   -8.1379127455E-04   -2.0819193860E-02         45.5531      14
   -7.0551319199E-04   -1.9513355536E-02         48.6947      15
   -6.0390334125E-04   -1.8345918028E-02         51.8363      16
   -5.5574621051E-04   -1.7313845029E-02         54.9779      17
   -4.8544299879E-04   -1.6390219023E-02         58.1195      18
   -4.4654181759E-04   -1.5555768120E-02         61.2611      19
   -4.1188822676E-04   -1.4814751434E-02         64.4026      20
   -3.6668639479E-04   -1.4134293987E-02         67.5442      21
   -3.3809720809E-04   -1.3501556062E-02         70.6858      22
   -3.0899671821E-04   -1.2943815854E-02         73.8274      23
   -2.8169884771E-04   -1.2416497002E-02         76.9690      24
   -2.5611821048E-04   -1.1934995481E-02         80.1106      25
   -2.3699453723E-04   -1.1484152115E-02         83.2522      26
   -2.2376273035E-04   -1.1073775549E-02         86.3938      27
   -2.1301135698E-04   -1.0693051029E-02         89.5354      28
   -1.9645483546E-04   -1.0334912965E-02         92.6770      29
   -1.9002503804E-04   -1.0004972169E-02         95.8186      30
   -1.6947235482E-04   -9.6853819668E-03         98.9602      31
   -1.4993990452E-04   -9.3769188581E-03        102.1018      32
   -1.4106750470E-04   -9.1022962528E-03        105.2434      33
   -1.3891880576E-04   -8.8393859265E-03        108.3849      34
   -1.2427268989E-04   -8.5820205359E-03        111.5265      35
   -1.2959357613E-04   -8.3432568858E-03        114.6681      36
   -1.2011440066E-04   -8.1417585454E-03        117.8097      37
   -1.0211931286E-04   -7.9354432575E-03        120.9513      38
   -1.0674166512E-04   -7.7331280684E-03        124.0929      39
   -1.0439715635E-04   -7.5361411264E-03        127.2345      40
   -1.0271153646E-04   -7.3603712266E-03        130.3761      41
   -1.0105252828E-04   -7.1761381432E-03        133.5177      42
   -9.5586109253E-05   -7.0038348778E-03        136.6593      43
   -7.7974552101E-05   -6.8550326102E-03        139.8009      44
   -7.7430537263E-05   -6.7102693386E-03        142.9425      45
   -8.1454669254E-05   -6.5715515633E-03        146.0841      46
   -7.1371669663E-05   -6.4354020605E-03        149.2257      47
   -7.2593727799E-05   -6.2853942135E-03        152.3672      48
   -6.9051587599E-05   -6.1680620805E-03        155.5088      49
   -6.6463346472E-05   -6.0484207511E-03        158.6504      50
   -6.3028458615E-05   -5.9301683602E-03        161.7920      51
   -6.1963352095E-05   -5.8176503741E-03        164.9336      52
   -5.7510091685E-05   -5.7049064106E-03        168.0752      53
   -5.5245460868E-05   -5.6094110362E-03        171.2168      54
   -5.8063175025E-05   -5.5046102040E-03        174.3584      55
   -5.3291571321E-05   -5.3995801108E-03        177.5000      56
   -5.6147522805E-05   -5.3081629709E-03        180.6416      57
   -4.6971237885E-05   -5.2171346944E-03        183.7832      58
   -4.1185253531E-05   -5.1308335870E-03        186.9248      59
   -3.1125258384E-05   -5.0512594972E-03        190.0664      60
   -3.9987307889E-05   -4.9584166353E-03        193.2079      61
   -3.0979452991E-05   -4.8902254859E-03        196.3495      62
   -3.0242918357E-05   -4.8050887998E-03        199.4911      63
   -4.0087758918E-05   -4.7403347293E-03        202.6327      64
   -3.4118614065E-05   -4.6724988606E-03        205.7743      65
   -2.9038030247E-05   -4.5929423405E-03        208.9159      66
   -4.6512796319E-05   -4.5164486326E-03        212.0575      67
   -3.5487541506E-05   -4.4503882393E-03        215.1991      68
   -3.4853273997E-05   -4.4028980768E-03        218.3407      69
   -3.5097562692E-05   -4.3375748144E-03        221.4823      70
   -3.4525052178E-05   -4.2742127837E-03        224.6239      71
   -3.7420857784E-05   -4.2153118255E-03        227.7655      72
   -2.6127731744E-05   -4.1654816740E-03        230.9071      73
   -2.9392097594E-05   -4.0993382269E-03        234.0487      74
   -2.2593142886E-05   -4.0499988725E-03        237.1902      75
   -1.4864863572E-05   -4.0006839672E-03        240.3318      76
   -3.0306339196E-05   -3.9329187342E-03        243.4734      77
   -2.1534338440E-05   -3.8803192365E-03        246.6150      78
   -2.3711651251E-05   -3.8449389900E-03        249.7566      79
   -2.9032381059E-05   -3.8094647042E-03        252.8982      80
   -2.9822457812E-05   -3.7458782702E-03        256.0398      81
   -3.1934750410E-05   -3.7051644081E-03        259.1814      82
   -2.3761348653E-05   -3.6569355055E-03        262.3230      83
   -1.2987698809E-05   -3.6145368975E-03        265.4646      84
   -1.5916426764E-05   -3.5823611734E-03        268.6062      85
   -2.8414924469E-05   -3.5430327996E-03        271.7478      86
   -2.4646949259E-05   -3.5046038239E-03        274.8894      87
   -3.3877730022E-05   -3.4540268940E-03        278.0309      88
   -2.4369043573E-05   -3.4237741926E-03        281.1725      89
   -1.7797944647E-05   -3.3844603315E-03        284.3141      90
   -2.0887071470E-05   -3.3486107012E-03        287.4557      91
   -8.6736528955E-06   -3.3202041547E-03        290.5973      92
   -4.9470784782E-06   -3.2685527825E-03        293.7389      93
   -1.6917380907E-05   -3.2435319703E-03        296.8805      94
   -7.6456907765E-06   -3.2091815990E-03        300.0221      95
   -5.2623421258E-07   -3.1784522345E-03        303.1637      96
   -1.9046440316E-05   -3.1373228160E-03        306.3053      97
   -1.9535018695E-05   -3.0985287656E-03        309.4469      98
   -1.5498360573E-05   -3.0821103195E-03        312.5885      99
   -9.8872734420E-06   -3.0354381113E-03        315.7301     100
   -7.4732865037E-06   -3.0198154602E-03        318.8717     101
    5.4891165018E-06   -2.9765090978E-03        322.0132     102
    1.5637175638E-06   -2.9510967490E-03        325.1548     103
   -1.6558311534E-05   -2.9312946141E-03        328.2964     104
   -8.0597844081E-07   -2.9015871889E-03        331.4380     105
    1.4148820836E-06   -2.8793180495E-03        334.5796     106
   -1.6011863619E-05   -2.8553925231E-03        337.7212     107
    7.9691976575E-07   -2.8174836618E-03        340.8628     108
   -1.4618807065E-05   -2.8005560307E-03        344.0044     109
   -1.1546872510E-05   -2.7759750468E-03        347.1460     110
   -1.0237286852E-05   -2.7454704942E-03        350.2876     111
   -6.0367107742E-06   -2.7169502173E-03        353.4292     112
   -8.5924484969E-06   -2.6974921712E-03        356.5708     113
   -6.7030988448E-06   -2.6693933593E-03        359.7124     114
   -2.2589020184E-05   -2.6509439578E-03        362.8540     115
   -1.1353317042E-05   -2.6336028564E-03        365.9955     116
   -9.4942843831E-06   -2.6162812769E-03        369.1371     117
   -9.2864651654E-06   -2.5894680610E-03        372.2787     118
   -8.7580345093E-06   -2.5610433751E-03        375.4203     119
   -1.7104947316E-05   -2.5313384129E-03        378.5619     120
   -7.5803621161E-06   -2.5132812016E-03        381.7035     121
   -9.1093627059E-06   -2.4939854114E-03        384.8451     122
   -7.0674370034E-06   -2.4709887972E-03        387.9867     123
   -7.9548256591E-06   -2.4577912011E-03        391.1283     124
   -1.4521805605E-05   -2.4399216857E-03        394.2699     125
   -1.5818153699E-05   -2.4221566729E-03        397.4115     126
   -6.1251675812E-06   -2.3950632004E-03        400.5531     127


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0/D_DMET.dat <==
0.8 1.0e-04 0.1186 0.0010


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0/D_DMET.size2x2.dat <==
0.8 1.0e-04 0.12381240365825 0 


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0/D_DMET.size4x2.dat <==
0.8 1.0e-04 0.122776 3e-6


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0/D_DMET.size4x4.dat <==
0.8 1.0e-04 0.12108 2e-5


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0/D_MRPHF_size10x4.dat <==
0.8 0 0.11845 0


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0/D_MRPHF_size10x6.dat <==
# under revision
#0.8 0 0.12312 0


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0/D_UCCSD_size10x16.dat <==
0.8 0 0.1207 0


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0/D_UCCSD_size10x4.dat <==
0.8 0 0.1195 0


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0/D_UCCSD_size10x8.dat <==
0.8 0 0.1169 0


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0/D_VMC.dat <==
# Extrapolation to the TDL 
0.8 0 0.11935 0.00010


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0/D_VMC_size10x10.dat <==
0.8 0 0.1190 0.0001


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0/D_VMC_size200.dat <==
0.8 0 0.1194 0.0001


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0/D_VMC_size20x20.dat <==
0.8 0  0.1193 0.0001


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0/Delta_DMET.dat <==
0.8 1.0e-04 0.0 1.3e-04


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0/Delta_DMET.size2x2.dat <==
0.8 1.0e-04 0.000105147991 6.7e-05


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0/Delta_DMET.size4x2.dat <==
0.8 1.0e-04 6.4288989428e-07 5.5e-07


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0/Delta_DMET.size4x4.dat <==
0.8 1.0e-04 3.32046420797e-05 1.6e-05


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0/E_AFQMC <==
0.8 0 -1.306 0.002 


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0/E_DMET.dat <==
0.8 1.0e-04 -1.30620611487 4.1e-04


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0/E_DMET.size2x2.dat <==
0.8 1.0e-04 -1.30992956245 8.6e-05


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0/E_DMET.size4x2.dat <==
0.8 1.0e-04 -1.3089413793 2.8e-04


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0/E_DMET.size4x4.dat <==
0.8 1.0e-04 -1.3080378495 2.0e-04


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0/E_DMET.size8x2.dat <==
0.8 1.0e-04 -1.30831647095 1.3e-04


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0/E_MRPHF_size10x4.dat <==
0.8 0 -1.2931 0.0000 # (extrapolated)
#0.8 0 -1.29210 0 # (variational)


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0/E_MRPHF_size10x6.dat <==
# under revision
#0.8 0 -1.2902 0.0000 # (extrapolated)
#0.8 0 -1.28877 0 # (variational)


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0/E_UCCSD_size10x16.dat <==
0.8 0 -1.3065 0


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0/E_UCC_size10x4.dat <==
0.8 0 -1.3012 0  # UCCSD
0.8 0 -1.3025 0  # UCCSD(T)
0.8 0 -1.3025 0  # UCCSDT
0.8 0 -1.3026 0  # UCCSDT(Q)


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0/E_UCC_size10x8.dat <==
0.8 0 -1.2976 0  # UCCSD
0.8 0 -1.2992 0  # UCCSD(T)


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0/E_VMC.dat <==
# Extrapolation to the TDL
0.8 0 -1.3044 0.0007


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0/E_VMC_size10x10.dat <==
0.8 0 -1.30974 0.00001


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0/E_VMC_size200.dat <==
0.8 0 -1.31211 0.00001


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0/E_VMC_size20x20.dat <==
0.8 0  -1.30391 0.00001


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0/M_DMET.dat <==
0.8 1.0e-04 0.0 3.0e-06


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0/M_DMET.size2x2.dat <==
0.8 1.0e-04 6.278389e-06 2.7e-06


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0/M_DMET.size4x2.dat <==
0.8 1.0e-04 2.37056717324e-07 5.9e-08


==> anc/t1_tprime0/t1_tprime0_U2_n0.8_T0/M_DMET.size4x4.dat <==
0.8 1.0e-04 0 1.1e-06


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0.125/D_DCA <==
1.0 0.19437662368 0.00162767879625


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0.125/D_DCA_size32.0 <==
1.00000002565 0.000530179154476 0.0 0.199412518136 7.79034283943e-05


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0.125/D_DCA_size34.0 <==
1.00000004751 0.000487692946374 0.0 0.199224184345 7.15779085888e-05


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0.125/D_DCA_size50.0 <==
0.99999999827 0.00087416789237 0.0 0.197622053392 0.00012684591944


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0.125/D_DCA_size98.0 <==
0.999999817182 0.00192046981774 0.0 0.197458784424 0.000278612847107


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0.125/D_DiagMC_G0U <==
1.000    0.001    0.0    0.1961    0.0009


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0.125/E_DCA <==
1.0 -1.16574476522 0.00247318535449


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0.125/E_DCA_size32.0 <==
1.00000002565 0.000530179154476 0.0 -1.15808097435 5.53338620905e-05


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0.125/E_DCA_size34.0 <==
1.00000004751 0.000487692946374 0.0 -1.15838795249 5.22021094272e-05


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0.125/E_DCA_size50.0 <==
0.99999999827 0.00087416789237 0.0 -1.16081000173 6.5219908108e-05


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0.125/E_DCA_size98.0 <==
0.999999817182 0.00192046981774 0.0 -1.16052118282 0.000213982591079


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0.125/E_DiagMC_G0U <==
1.000    0.001    0.0    -1.1613    0.0005


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0.25/D_DCA <==
1.0 0.194813283576 0.00077377941795


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0.25/D_DCA_size32.0 <==
1.00000000808 0.000328303792174 0.0 0.197207441411 4.75302267566e-05


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0.25/D_DCA_size34.0 <==
0.9999999676 0.000299039410356 0.0 0.197117651534 4.32819809687e-05


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0.25/D_DCA_size50.0 <==
1.00000000845 0.000492613522152 0.0 0.196356168636 7.10575825189e-05


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0.25/D_DCA_size98.0 <==
1.0 0.00114019294968 0.0 0.196085678717 0.000164494928821


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0.25/D_DiagMC_G0Gam0 <==
1.000    0.001    0.0    0.1955    0.0004


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0.25/D_DiagMC_G0U <==
1.000    0.001    0.0    0.1955    0.0004


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0.25/E_DCA <==
1.0 -1.13652874287 0.00165777269203


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0.25/E_DCA_size32.0 <==
1.00000000808 0.000328303792174 0.0 -1.13140199192 4.21297376612e-05


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0.25/E_DCA_size34.0 <==
0.9999999676 0.000299039410356 0.0 -1.1315900324 4.68326670411e-05


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0.25/E_DCA_size50.0 <==
1.00000000845 0.000492613522152 0.0 -1.13322399155 4.71998895986e-05


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0.25/E_DCA_size98.0 <==
1.0 0.00114019294968 0.0 -1.133217 6.81270738404e-05


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0.25/E_DiagMC_G0Gam0 <==
1.000    0.001    0.0    -1.1337    0.0003


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0.25/E_DiagMC_G0U <==
1.000    0.001    0.0    -1.1339    0.0002


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0.5/D_DCA <==
1.0 0.192688279524 0.000247253990644


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0.5/D_DCA_size32.0 <==
1.00000000083 0.000225873360362 0.0 0.193456633251 3.23304803956e-05


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0.5/D_DCA_size34.0 <==
1.00000000152 0.000203705619356 0.0 0.193422016925 2.91720588929e-05


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0.5/D_DF <==
1	0	0.194189	0



==> anc/t1_tprime0/t1_tprime0_U2_n1_T0.5/D_DiagMC_G0Gam0 <==
1.000    0.001    0.0    0.1927    0.0003


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0.5/D_DiagMC_G0U <==
1.000    0.001    0.0    0.1928    0.0002


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0.5/E_DCA <==
1.0 -1.05063929428 0.00104116205744


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0.5/E_DCA_size32.0 <==
1.00000000083 0.000225873360362 0.0 -1.04842999917 5.77912254431e-05


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0.5/E_DCA_size34.0 <==
1.00000000152 0.000203705619356 0.0 -1.04855699848 3.05328204922e-05


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0.5/E_DF <==
1	0	-1.0488659	0



==> anc/t1_tprime0/t1_tprime0_U2_n1_T0.5/E_DiagMC_G0Gam0 <==
1.000    0.001    0.0    -1.0500    0.0001


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0.5/E_DiagMC_G0U <==
1.000    0.001    0.0    -1.05001    0.00006


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/D_AFQMC <==
# twist averaged boundary up to system size 16*16
# extrapolated to thermodynamic limit
1 0 0.1923 0.0003


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/D_DMET.dat <==
1 1.0e-04 0.1913 0.0004


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/D_DMET.size2x2.dat <==
1 1.0e-04 0.1940248558 0.


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/D_DMET.size4x2.dat <==
1 1.0e-04 0.193431 0.000009


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/D_DMET.size4x4.dat <==
1 1.0e-04 0.19262 0.00002


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/D_DMRG.dat <==
1 0 0.188 0.001


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/D_DMRG_sizeinfx3sqrt2 <==
1 0 0.17852028600587533 5.5810548431775026e-05


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/D_DMRG_sizeinfx4 <==
1 0 0.18996368424574295 0.00020526485539890826


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/D_DMRG_sizeinfx4sqrt2 <==
1 0 0.18364911238454773 0.00047624454851822478


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/D_DMRG_sizeinfx5sqrt2 <==
1 0 0.18539924628498661 0.0012065685393056321


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/D_DMRG_sizeinfx6 <==
1 0 0.18903140278922617 0.0013439857978365844


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/D_MRPHF_size4x4.dat <==
1.0 0 0.1611 0


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/D_MRPHF_size6x6.dat <==
1.0 0 0.1744 0


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/D_MRPHF_size8x8.dat <==
1.0 0 0.1824 0


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/D_UCCSD.dat <==
# TDL constructed from
#    MP2 correlation correction :  0.202
#    CCSD-MP2 finite size  :  -0.008(2)
1 0 0.194 0.002


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/D_UCCSD_size10x10.dat <==
1 0 0.1863 0


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/D_UCCSD_size12x12.dat <==
1 0 0.1886 0


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/D_UCCSD_size6x6.dat <==
1 0 0.1765 0


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/D_UCCSD_size8x8.dat <==
1 0 0.1828 0


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/D_VMC.dat <==
# Extrapolation to the TDL 
1 0 0.198 0.001


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/D_VMC_size162.dat <==
1 0 0.2009  0.0001


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/D_VMC_size242.dat <==
1 0  0.1999  0.0001


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/D_VMC_size98.dat <==
1 0 0.2017 0.0001


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/Delta_DMET.dat <==
1 1.0e-04 0.00073038060446 4.4e-04


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/Delta_DMET.size2x2.dat <==
1 1.0e-04 1.3864321e-05 1.2e-05


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/Delta_DMET.size4x2.dat <==
1 1.0e-04 2.36969496244e-07 3.9e-08


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/Delta_DMET.size4x4.dat <==
1 1.0e-04 0.000437581201035 5.3e-05


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/E_AFQMC <==
# twist averaged boundary up to system size 16*16
# extrapolated to thermodynamic limit
1 0 -1.1763 0.0002


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/E_DMET.dat <==
1 1.0e-04 -1.17637762328 3.0e-04


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/E_DMET.size2x2.dat <==
1 1.0e-04 -1.17873786742 6.0e-05


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/E_DMET.size4x2.dat <==
1 1.0e-04 -1.17796650611 7.8e-05


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/E_DMET.size4x4.dat <==
1 1.0e-04 -1.17758119491 2.4e-04


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/E_DMET.size8x2.dat <==
1 1.0e-04 -1.17741030916 1.1e-04


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/E_DMRG.dat <==
1 0 -1.176 0.001


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/E_DMRG_sizeinfx3sqrt2 <==
1 0 -1.1670073762455155 1.091179619510078e-05


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/E_DMRG_sizeinfx4 <==
1 0 -1.177981977610344 5.3665827211252075e-05


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/E_DMRG_sizeinfx4sqrt2 <==
1 0 -1.1715175328292871 0.00027491009568406994


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/E_DMRG_sizeinfx5sqrt2 <==
1 0 -1.1736053209086106 0.0012377107067902346


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/E_DMRG_sizeinfx6 <==
1 0 -1.1763978256062422 0.0010062583705617593


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/E_MRPHF_size4x4.dat <==
1.0 0 -1.1260 0


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/E_MRPHF_size6x6.dat <==
1.0 0 -1.1515 0.0000 # (extrapolated)
#1.0 0 -1.1513 0 # (variational)


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/E_MRPHF_size8x8.dat <==
1.0 0 -1.1628 0.0000 # (extrapolated)
#1.0 0 -1.1624 0 # (variational)


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/E_UCCSD.dat <==
# TDL constructed from
#    UHF TDL  :  -1.1389
#    MP2 correlation extrapolation :  -0.0304(2)
#    CCSD-MP2 finite size energies :  -0.0042(2)
1 0 -1.1735 0.0004


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/E_UCCSD_size12x12.dat <==
1 0 -1.1700 0


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/E_UCCSD_size14x14.dat <==
1 0 -1.1715 0


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/E_UCC_size10x10.dat <==
1 0 -1.1672 0  # UCCSD
1 0 -1.1682 0  # UCCSD(T)


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/E_UCC_size6x6.dat <==
1 0 -1.1491 0  # UCCSD
1 0 -1.1499 0  # UCCSD(T)
1 0 -1.1507 0  # UCCSDT
1 0 -1.1509 0  # UCCSDT(Q)


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/E_UCC_size8x8.dat <==
1 0 -1.1616 0  # UCCSD
1 0 -1.1624 0  # UCCSD(T)
1 0 -1.1629 0  # UCCSDT


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/E_VMC.dat <==
# Extrapolation to the TDL
1 0  -1.175  0.001


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/E_VMC_size162.dat <==
1 0  -1.18566  0.00001


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/E_VMC_size242.dat <==
1 0   -1.18040  0.00001


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/E_VMC_size98.dat <==
1 0  -1.19622 0.00001


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/M_AFQMC <==
# twist averaged boundary up to system size 22*22
# extrapolated to thermodynamic limit
1 0 0.094 0.004


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/M_DMET.dat <==
1 1.0e-04 0.132802803336 4.7e-03


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/M_DMET.size2x2.dat <==
1 1.0e-04 0.153360181353 8.3e-06


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/M_DMET.size4x2.dat <==
1 1.0e-04 0.149703985934 7.5e-05


==> anc/t1_tprime0/t1_tprime0_U2_n1_T0/M_DMET.size4x4.dat <==
1 1.0e-04 0.142388822962 2.5e-04


==> anc/t1_tprime0/t1_tprime0_U4_n0.3_T0.125/D_DCA <==
0.3 0.00918839998165 3.79236885557e-05


==> anc/t1_tprime0/t1_tprime0_U4_n0.3_T0.125/D_DCA_size20.0 <==
0.298307398506 0.000209142180958 -3.93420363182 0.00928027600364 7.92396777693e-05


==> anc/t1_tprime0/t1_tprime0_U4_n0.3_T0.125/D_DCA_size32.0 <==
0.298325239128 0.000518128484764 -3.93532062165 0.00925577557291 0.000218094936216


==> anc/t1_tprime0/t1_tprime0_U4_n0.3_T0.125/D_DCA_size34.0 <==
0.298189216564 0.00184673957065 -3.93721394332 0.00923435449842 0.000778418213214


==> anc/t1_tprime0/t1_tprime0_U4_n0.3_T0.125/D_DiagMC_G0Gam0 <==
0.3000    0.0008    -3.923    0.004    0.0093    0.0003


==> anc/t1_tprime0/t1_tprime0_U4_n0.3_T0.125/D_DiagMC_GGam <==
0.3000    0.0008    -3.924    0.004    0.0092    0.0003


==> anc/t1_tprime0/t1_tprime0_U4_n0.3_T0.125/E_DCA <==
0.3 -0.872345845647 0.00404911731919


==> anc/t1_tprime0/t1_tprime0_U4_n0.3_T0.125/E_DCA_size20.0 <==
0.298307398506 0.000209142180958 -3.93420363182 -0.867233621769 0.00132106062402


==> anc/t1_tprime0/t1_tprime0_U4_n0.3_T0.125/E_DCA_size32.0 <==
0.298325239128 0.000518128484764 -3.93532062165 -0.867854365593 0.00114892143006


==> anc/t1_tprime0/t1_tprime0_U4_n0.3_T0.125/E_DCA_size34.0 <==
0.298189216564 0.00184673957065 -3.93721394332 -0.870392364755 0.000578703457941


==> anc/t1_tprime0/t1_tprime0_U4_n0.3_T0.125/E_DiagMC_G0Gam0 <==
0.3000    0.0008    -3.923    0.004    -0.874    0.001


==> anc/t1_tprime0/t1_tprime0_U4_n0.3_T0.125/E_DiagMC_GGam <==
0.3000    0.0008    -3.924    0.004    -0.8744    0.0009


==> anc/t1_tprime0/t1_tprime0_U4_n0.3_T0.125/GGam.Sig_local_w_O1n0.300T0.125U4.0 <==
   -1.6105286228E-01   -1.7677962894E-02          0.3927       0
   -1.5842271494E-01   -4.3792976666E-02          1.1781       1
   -1.5341969267E-01   -6.2860157201E-02          1.9635       2
   -1.4664835194E-01   -7.6712798854E-02          2.7489       3
   -1.3874951356E-01   -8.6677368700E-02          3.5343       4
   -1.3026249400E-01   -9.3696657384E-02          4.3197       5
   -1.2159834901E-01   -9.8453582494E-02          5.1051       6
   -1.1305044395E-01   -1.0146031246E-01          5.8905       7
   -1.0481218649E-01   -1.0311117434E-01          6.6759       8
   -9.7005354905E-02   -1.0371571548E-01          7.4613       9
   -8.9697367806E-02   -1.0351961304E-01          8.2467      10
   -8.2917359772E-02   -1.0271457792E-01          9.0321      11
   -7.6666157047E-02   -1.0145505222E-01          9.8175      12
   -7.0927493147E-02   -9.9861518838E-02         10.6029      13
   -6.5674727071E-02   -9.8029979890E-02         11.3883      14
   -6.0876599794E-02   -9.6034120612E-02         12.1737      15
   -5.6497642046E-02   -9.3932867011E-02         12.9591      16
   -5.2504753686E-02   -9.1770581750E-02         13.7445      17
   -4.8862651765E-02   -8.9581437048E-02         14.5299      18
   -4.5539401989E-02   -8.7393263282E-02         15.3153      19
   -4.2505807448E-02   -8.5224261999E-02         16.1007      20
   -3.9734356018E-02   -8.3088763694E-02         16.8861      21
   -3.7199187120E-02   -8.0998120588E-02         17.6715      22
   -3.4876364104E-02   -7.8958823400E-02         18.4569      23
   -3.2747323193E-02   -7.6976546379E-02         19.2423      24
   -3.0790685811E-02   -7.5054312622E-02         20.0277      25
   -2.8990928242E-02   -7.3194984659E-02         20.8131      26
   -2.7333566442E-02   -7.1397917982E-02         21.5984      27
   -2.5806019551E-02   -6.9663522989E-02         22.3838      28
   -2.4394068177E-02   -6.7990926006E-02         23.1692      29
   -2.3088820108E-02   -6.6379466722E-02         23.9546      30
   -2.1879129861E-02   -6.4827251190E-02         24.7400      31
   -2.0757018583E-02   -6.3331829519E-02         25.5254      32
   -1.9714219111E-02   -6.1891308456E-02         26.3108      33
   -1.8744039335E-02   -6.0504164343E-02         27.0962      34
   -1.7840952695E-02   -5.9168426622E-02         27.8816      35
   -1.6998332637E-02   -5.7882814041E-02         28.6670      36
   -1.6211807694E-02   -5.6644609255E-02         29.4524      37
   -1.5476645007E-02   -5.5451549518E-02         30.2378      38
   -1.4788848427E-02   -5.4301809886E-02         31.0232      39
   -1.4143701674E-02   -5.3192958416E-02         31.8086      40
   -1.3538322710E-02   -5.2124188385E-02         32.5940      41
   -1.2968979179E-02   -5.1093844356E-02         33.3794      42
   -1.2434399665E-02   -5.0098473266E-02         34.1648      43
   -1.1930179581E-02   -4.9138881447E-02         34.9502      44
   -1.1455573784E-02   -4.8212882452E-02         35.7356      45
   -1.1008060957E-02   -4.7317807141E-02         36.5210      46
   -1.0585576141E-02   -4.6452676029E-02         37.3064      47
   -1.0186326909E-02   -4.5615373600E-02         38.0918      48
   -9.8086682306E-03   -4.4805611868E-02         38.8772      49
   -9.4509322354E-03   -4.4023835685E-02         39.6626      50
   -9.1114653628E-03   -4.3267052538E-02         40.4480      51
   -8.7905410039E-03   -4.2534165964E-02         41.2334      52
   -8.4858894108E-03   -4.1824356909E-02         42.0188      53
   -8.1953635506E-03   -4.1135172792E-02         42.8042      54
   -7.9199901711E-03   -4.0467969304E-02         43.5896      55
   -7.6563167805E-03   -3.9820574670E-02         44.3750      56
   -7.4059772065E-03   -3.9192505977E-02         45.1604      57
   -7.1675522096E-03   -3.8583420004E-02         45.9458      58
   -6.9398104196E-03   -3.7992049126E-02         46.7312      59
   -6.7227004984E-03   -3.7417607311E-02         47.5166      60
   -6.5154169182E-03   -3.6859671016E-02         48.3020      61
   -6.3171743938E-03   -3.6317488966E-02         49.0874      62
   -6.1271903385E-03   -3.5790538184E-02         49.8728      63
   -5.9448271471E-03   -3.5278376986E-02         50.6582      64
   -5.7705410309E-03   -3.4779843359E-02         51.4436      65
   -5.6030102303E-03   -3.4295076523E-02         52.2290      66
   -5.4439343936E-03   -3.3821738268E-02         53.0144      67
   -5.2909648126E-03   -3.3360024323E-02         53.7998      68
   -5.1443727393E-03   -3.2910173641E-02         54.5852      69
   -5.0041996761E-03   -3.2473244976E-02         55.3706      70
   -4.8677078984E-03   -3.2046394521E-02         56.1560      71
   -4.7375236485E-03   -3.1630201313E-02         56.9414      72
   -4.6122742983E-03   -3.1225793571E-02         57.7268      73
   -4.4933443990E-03   -3.0831521033E-02         58.5122      74
   -4.3790340374E-03   -3.0445593967E-02         59.2976      75
   -4.2684562848E-03   -3.0069989917E-02         60.0830      76
   -4.1621922009E-03   -2.9704917690E-02         60.8684      77
   -4.0594201833E-03   -2.9347975165E-02         61.6538      78
   -3.9602591460E-03   -2.8998316307E-02         62.4392      79
   -3.8647258131E-03   -2.8656477511E-02         63.2246      80
   -3.7721522487E-03   -2.8322449661E-02         64.0100      81
   -3.6839837286E-03   -2.7995330051E-02         64.7953      82
   -3.5978639992E-03   -2.7675611711E-02         65.5807      83
   -3.5136908427E-03   -2.7363419970E-02         66.3661      84
   -3.4318965388E-03   -2.7057109518E-02         67.1515      85
   -3.3530838189E-03   -2.6758576556E-02         67.9369      86
   -3.2771735754E-03   -2.6466063418E-02         68.7223      87
   -3.2033394087E-03   -2.6180353408E-02         69.5077      88
   -3.1319787461E-03   -2.5900723378E-02         70.2931      89
   -3.0625553147E-03   -2.5627103137E-02         71.0785      90
   -2.9943888044E-03   -2.5360076464E-02         71.8639      91
   -2.9294323245E-03   -2.5097684444E-02         72.6493      92
   -2.8674125233E-03   -2.4840682080E-02         73.4347      93
   -2.8072656970E-03   -2.4587575094E-02         74.2201      94
   -2.7497685350E-03   -2.4339081929E-02         75.0055      95
   -2.6930319133E-03   -2.4095872751E-02         75.7909      96
   -2.6367972807E-03   -2.3857587670E-02         76.5763      97
   -2.5818931352E-03   -2.3623833701E-02         77.3617      98
   -2.5300497834E-03   -2.3395365745E-02         78.1471      99
   -2.4807622612E-03   -2.3170665719E-02         78.9325     100
   -2.4320295624E-03   -2.2949890008E-02         79.7179     101
   -2.3849962892E-03   -2.2732749160E-02         80.5033     102
   -2.3396981862E-03   -2.2519903332E-02         81.2887     103
   -2.2952531610E-03   -2.2311612171E-02         82.0741     104
   -2.2518516828E-03   -2.2107098538E-02         82.8595     105
   -2.2102245988E-03   -2.1905857151E-02         83.6449     106
   -2.1699661884E-03   -2.1708125972E-02         84.4303     107
   -2.1304958589E-03   -2.1513237270E-02         85.2157     108
   -2.0915537854E-03   -2.1322552002E-02         86.0011     109
   -2.0535663294E-03   -2.1135196613E-02         86.7865     110
   -2.0169738932E-03   -2.0952053279E-02         87.5719     111
   -1.9803832996E-03   -2.0770820268E-02         88.3573     112
   -1.9449230982E-03   -2.0593443962E-02         89.1427     113
   -1.9102479883E-03   -2.0418419283E-02         89.9281     114
   -1.8763434945E-03   -2.0246460524E-02         90.7135     115
   -1.8439620994E-03   -2.0077359683E-02         91.4989     116
   -1.8124980647E-03   -1.9912111895E-02         92.2843     117
   -1.7818224819E-03   -1.9749393388E-02         93.0697     118
   -1.7511310595E-03   -1.9589276818E-02         93.8551     119
   -1.7223613109E-03   -1.9432520596E-02         94.6405     120
   -1.6946849132E-03   -1.9278730047E-02         95.4259     121
   -1.6662877193E-03   -1.9126360521E-02         96.2113     122
   -1.6394892063E-03   -1.8977160688E-02         96.9967     123
   -1.6120934715E-03   -1.8828973882E-02         97.7821     124
   -1.5855133749E-03   -1.8682551984E-02         98.5675     125
   -1.5590723123E-03   -1.8538372676E-02         99.3529     126
   -1.5335819965E-03   -1.8396535952E-02        100.1383     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.3_T0.125/GGam.Sig_local_w_O3n0.300T0.125U4.0 <==
   -1.8309690950E-01   -2.1256686135E-02          0.3927       0
   -1.8024378517E-01   -5.1090664123E-02          1.1781       1
   -1.7461056451E-01   -7.2140583498E-02          1.9635       2
   -1.6688360992E-01   -8.7136145156E-02          2.7489       3
   -1.5781979633E-01   -9.7816191973E-02          3.5343       4
   -1.4806219634E-01   -1.0531015448E-01          4.3197       5
   -1.3809057813E-01   -1.1038167145E-01          5.1051       6
   -1.2824452403E-01   -1.1357926544E-01          5.8905       7
   -1.1874793186E-01   -1.1531633604E-01          6.6759       8
   -1.0974550215E-01   -1.1591537699E-01          7.4613       9
   -1.0131860217E-01   -1.1563882637E-01          8.2467      10
   -9.3498629063E-02   -1.1468936689E-01          9.0321      11
   -8.6290121191E-02   -1.1323653136E-01          9.8175      12
   -7.9679633266E-02   -1.1141100002E-01         10.6029      13
   -7.3636453857E-02   -1.0931549932E-01         11.3883      14
   -6.8120244774E-02   -1.0703535558E-01         12.1737      15
   -6.3093140491E-02   -1.0464176349E-01         12.9591      16
   -5.8517978117E-02   -1.0217868171E-01         13.7445      17
   -5.4353855114E-02   -9.9686147523E-02         14.5299      18
   -5.0562623732E-02   -9.7194423631E-02         15.3153      19
   -4.7110378349E-02   -9.4727624441E-02         16.1007      20
   -4.3961809272E-02   -9.2302367134E-02         16.8861      21
   -4.1084502654E-02   -8.9928756177E-02         17.6715      22
   -3.8454412825E-02   -8.7618252388E-02         18.4569      23
   -3.6047759444E-02   -8.5371862900E-02         19.2423      24
   -3.3840391603E-02   -8.3193942421E-02         20.0277      25
   -3.1815177346E-02   -8.1091252157E-02         20.8131      26
   -2.9953236121E-02   -7.9062481429E-02         21.5984      27
   -2.8241290189E-02   -7.7102293432E-02         22.3838      28
   -2.6659827375E-02   -7.5211740992E-02         23.1692      29
   -2.5200081472E-02   -7.3394638978E-02         23.9546      30
   -2.3850007219E-02   -7.1646102233E-02         24.7400      31
   -2.2601362530E-02   -6.9965998159E-02         25.5254      32
   -2.1442166318E-02   -6.8346605699E-02         26.3108      33
   -2.0362621664E-02   -6.6783808361E-02         27.0962      34
   -1.9359943386E-02   -6.5286051903E-02         27.8816      35
   -1.8424674532E-02   -6.3845953383E-02         28.6670      36
   -1.7556002979E-02   -6.2457330144E-02         29.4524      37
   -1.6741434000E-02   -6.1118612702E-02         30.2378      38
   -1.5981156565E-02   -5.9834210444E-02         31.0232      39
   -1.5271847861E-02   -5.8600361364E-02         31.8086      40
   -1.4608561052E-02   -5.7406138229E-02         32.5940      41
   -1.3983623275E-02   -5.6254273873E-02         33.3794      42
   -1.3398499197E-02   -5.5145309639E-02         34.1648      43
   -1.2848346947E-02   -5.4078497447E-02         34.9502      44
   -1.2332430591E-02   -5.3041812120E-02         35.7356      45
   -1.1849134286E-02   -5.2038260775E-02         36.5210      46
   -1.1387212854E-02   -5.1076001931E-02         37.3064      47
   -1.0951677489E-02   -5.0144935133E-02         38.0918      48
   -1.0541241454E-02   -4.9247096616E-02         38.8772      49
   -1.0151081362E-02   -4.8375167255E-02         39.6626      50
   -9.7830935850E-03   -4.7530470102E-02         40.4480      51
   -9.4325265428E-03   -4.6714221627E-02         41.2334      52
   -9.1005102260E-03   -4.5925789468E-02         42.0188      53
   -8.7876995735E-03   -4.5164832573E-02         42.8042      54
   -8.4898330592E-03   -4.4428200334E-02         43.5896      55
   -8.2064136464E-03   -4.3708598870E-02         44.3750      56
   -7.9355276309E-03   -4.3015020257E-02         45.1604      57
   -7.6797731653E-03   -4.2338743124E-02         45.9458      58
   -7.4327602375E-03   -4.1678538694E-02         46.7312      59
   -7.2018988146E-03   -4.1041662461E-02         47.5166      60
   -6.9754381842E-03   -4.0423447840E-02         48.3020      61
   -6.7594099181E-03   -3.9825014548E-02         49.0874      62
   -6.5554169213E-03   -3.9243821107E-02         49.8728      63
   -6.3620058911E-03   -3.8677873594E-02         50.6582      64
   -6.1767972909E-03   -3.8129078802E-02         51.4436      65
   -5.9973181435E-03   -3.7594799794E-02         52.2290      66
   -5.8230843692E-03   -3.7072127362E-02         53.0144      67
   -5.6557515385E-03   -3.6564152888E-02         53.7998      68
   -5.4936424096E-03   -3.6064731689E-02         54.5852      69
   -5.3382156424E-03   -3.5585282282E-02         55.3706      70
   -5.1910492425E-03   -3.5117243461E-02         56.1560      71
   -5.0529080646E-03   -3.4654012774E-02         56.9414      72
   -4.9169959246E-03   -3.4207120613E-02         57.7268      73
   -4.7872147541E-03   -3.3772707500E-02         58.5122      74
   -4.6614690824E-03   -3.3350894573E-02         59.2976      75
   -4.5437219280E-03   -3.2935278381E-02         60.0830      76
   -4.4257194320E-03   -3.2526713604E-02         60.8684      77
   -4.3157303085E-03   -3.2131157275E-02         61.6538      78
   -4.2082237296E-03   -3.1750351829E-02         62.4392      79
   -4.1032139006E-03   -3.1372339513E-02         63.2246      80
   -4.0041342824E-03   -3.1003775352E-02         64.0100      81
   -3.9096650582E-03   -3.0639822631E-02         64.7953      82
   -3.8144736585E-03   -3.0288031758E-02         65.5807      83
   -3.7219835511E-03   -2.9948695409E-02         66.3661      84
   -3.6364760363E-03   -2.9610319420E-02         67.1515      85
   -3.5519454716E-03   -2.9281404265E-02         67.9369      86
   -3.4713677335E-03   -2.8955732531E-02         68.7223      87
   -3.3959314409E-03   -2.8643788163E-02         69.5077      88
   -3.3247029222E-03   -2.8334760144E-02         70.2931      89
   -3.2530020315E-03   -2.8032949438E-02         71.0785      90
   -3.1794707472E-03   -2.7740683955E-02         71.8639      91
   -3.1100605280E-03   -2.7448516693E-02         72.6493      92
   -3.0451335422E-03   -2.7163199391E-02         73.4347      93
   -2.9772688069E-03   -2.6884468491E-02         74.2201      94
   -2.9178366905E-03   -2.6615756703E-02         75.0055      95
   -2.8611593352E-03   -2.6350319204E-02         75.7909      96
   -2.8071861744E-03   -2.6086330713E-02         76.5763      97
   -2.7497227960E-03   -2.5829307539E-02         77.3617      98
   -2.6965954383E-03   -2.5576565479E-02         78.1471      99
   -2.6415510268E-03   -2.5332699051E-02         78.9325     100
   -2.5887740494E-03   -2.5091134704E-02         79.7179     101
   -2.5363080730E-03   -2.4854848415E-02         80.5033     102
   -2.4857416299E-03   -2.4624668624E-02         81.2887     103
   -2.4333692307E-03   -2.4396722639E-02         82.0741     104
   -2.3808447264E-03   -2.4168832168E-02         82.8595     105
   -2.3335550691E-03   -2.3946794832E-02         83.6449     106
   -2.2857286834E-03   -2.3730511051E-02         84.4303     107
   -2.2417663580E-03   -2.3515896752E-02         85.2157     108
   -2.2003930192E-03   -2.3308506953E-02         86.0011     109
   -2.1587913009E-03   -2.3104033145E-02         86.7865     110
   -2.1251625153E-03   -2.2904032698E-02         87.5719     111
   -2.0888011107E-03   -2.2701148282E-02         88.3573     112
   -2.0511474845E-03   -2.2502171062E-02         89.1427     113
   -2.0105721912E-03   -2.2312950085E-02         89.9281     114
   -1.9736135074E-03   -2.2128012868E-02         90.7135     115
   -1.9348811397E-03   -2.1946417054E-02         91.4989     116
   -1.8990144667E-03   -2.1762094594E-02         92.2843     117
   -1.8710583016E-03   -2.1585011402E-02         93.0697     118
   -1.8373105888E-03   -2.1409047819E-02         93.8551     119
   -1.8091471094E-03   -2.1233330707E-02         94.6405     120
   -1.7748347927E-03   -2.1062656130E-02         95.4259     121
   -1.7468955040E-03   -2.0894183040E-02         96.2113     122
   -1.7165180588E-03   -2.0727181482E-02         96.9967     123
   -1.6882715396E-03   -2.0559387139E-02         97.7821     124
   -1.6620298579E-03   -2.0396564194E-02         98.5675     125
   -1.6313359693E-03   -2.0236153187E-02         99.3529     126
   -1.6075433439E-03   -2.0080154805E-02        100.1383     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.3_T0.125/GGam.Sig_local_w_O4n0.300T0.125U4.0 <==
   -1.9157639096E-01   -2.3762758046E-02          0.3927       0
   -1.8827911967E-01   -5.5965826959E-02          1.1781       1
   -1.8194747001E-01   -7.8123194075E-02          1.9635       2
   -1.7341619918E-01   -9.3591988602E-02          2.7489       3
   -1.6354672081E-01   -1.0441691437E-01          3.5343       4
   -1.5302591325E-01   -1.1186627179E-01          4.3197       5
   -1.4235445447E-01   -1.1678122813E-01          5.1051       6
   -1.3188210055E-01   -1.1975173526E-01          5.8905       7
   -1.2183641570E-01   -1.2121845877E-01          6.6759       8
   -1.1235612416E-01   -1.2153248503E-01          7.4613       9
   -1.0351900137E-01   -1.2095894617E-01          8.2467      10
   -9.5348436793E-02   -1.1971529829E-01          9.0321      11
   -8.7844863225E-02   -1.1797491390E-01          9.8175      12
   -8.0984391194E-02   -1.1587095200E-01         10.6029      13
   -7.4730302524E-02   -1.1351515473E-01         11.3883      14
   -6.9039991532E-02   -1.1099276800E-01         12.1737      15
   -6.3869003526E-02   -1.0836881158E-01         12.9591      16
   -5.9170343953E-02   -1.0569096511E-01         13.7445      17
   -5.4900771582E-02   -1.0300359292E-01         14.5299      18
   -5.1020835414E-02   -1.0033192654E-01         15.3153      19
   -4.7497315617E-02   -9.7694783856E-02         16.1007      20
   -4.4286727296E-02   -9.5114157952E-02         16.8861      21
   -4.1359665649E-02   -9.2599924159E-02         17.6715      22
   -3.8686709237E-02   -9.0155610280E-02         18.4569      23
   -3.6242267700E-02   -8.7787560627E-02         19.2423      24
   -3.4004154926E-02   -8.5497441783E-02         20.0277      25
   -3.1952609095E-02   -8.3292721005E-02         20.8131      26
   -3.0072472441E-02   -8.1169596349E-02         21.5984      27
   -2.8336408540E-02   -7.9120997114E-02         22.3838      28
   -2.6738142515E-02   -7.7149563939E-02         23.1692      29
   -2.5263322864E-02   -7.5256702861E-02         23.9546      30
   -2.3906277443E-02   -7.3434888279E-02         24.7400      31
   -2.2651074323E-02   -7.1684840696E-02         25.5254      32
   -2.1486786499E-02   -7.0003183233E-02         26.3108      33
   -2.0403763568E-02   -6.8388834958E-02         27.0962      34
   -1.9398259728E-02   -6.6841466092E-02         27.8816      35
   -1.8460989314E-02   -6.5354108411E-02         28.6670      36
   -1.7587758408E-02   -6.3919438670E-02         29.4524      37
   -1.6773156393E-02   -6.2541595231E-02         30.2378      38
   -1.6010713737E-02   -6.1214765677E-02         31.0232      39
   -1.5297306877E-02   -5.9939817105E-02         31.8086      40
   -1.4626606714E-02   -5.8707489482E-02         32.5940      41
   -1.3999504833E-02   -5.7518259305E-02         33.3794      42
   -1.3412470694E-02   -5.6374853337E-02         34.1648      43
   -1.2862165244E-02   -5.5270132323E-02         34.9502      44
   -1.2341223666E-02   -5.4206573030E-02         35.7356      45
   -1.1849442627E-02   -5.3178908482E-02         36.5210      46
   -1.1383614508E-02   -5.2184907129E-02         37.3064      47
   -1.0947621052E-02   -5.1231403373E-02         38.0918      48
   -1.0536491315E-02   -5.0307334915E-02         38.8772      49
   -1.0145490388E-02   -4.9414462515E-02         39.6626      50
   -9.7738854020E-03   -4.8550003285E-02         40.4480      51
   -9.4242219385E-03   -4.7712990712E-02         41.2334      52
   -9.0923095105E-03   -4.6911189363E-02         42.0188      53
   -8.7749031198E-03   -4.6128343104E-02         42.8042      54
   -8.4745780258E-03   -4.5370106430E-02         43.5896      55
   -8.1892293586E-03   -4.4634599856E-02         44.3750      56
   -7.9174028024E-03   -4.3921849459E-02         45.1604      57
   -7.6595007448E-03   -4.3232062091E-02         45.9458      58
   -7.4133321006E-03   -4.2560792876E-02         46.7312      59
   -7.1782446512E-03   -4.1908618002E-02         47.5166      60
   -6.9545440993E-03   -4.1274200789E-02         48.3020      61
   -6.7423169149E-03   -4.0655111227E-02         49.0874      62
   -6.5373490058E-03   -4.0052336766E-02         49.8728      63
   -6.3397525342E-03   -3.9470722295E-02         50.6582      64
   -6.1543880626E-03   -3.8906171260E-02         51.4436      65
   -5.9793556379E-03   -3.8353698440E-02         52.2290      66
   -5.8064083799E-03   -3.7821014512E-02         53.0144      67
   -5.6408362702E-03   -3.7302402819E-02         53.7998      68
   -5.4784156224E-03   -3.6795857226E-02         54.5852      69
   -5.3284168234E-03   -3.6300351997E-02         55.3706      70
   -5.1813235701E-03   -3.5820799911E-02         56.1560      71
   -5.0441137513E-03   -3.5354761369E-02         56.9414      72
   -4.9125881970E-03   -3.4898529885E-02         57.7268      73
   -4.7811154427E-03   -3.4456192053E-02         58.5122      74
   -4.6593564230E-03   -3.4025121545E-02         59.2976      75
   -4.5405458248E-03   -3.3602572532E-02         60.0830      76
   -4.4278558907E-03   -3.3185297165E-02         60.8684      77
   -4.3156816678E-03   -3.2780908792E-02         61.6538      78
   -4.2087980128E-03   -3.2391486885E-02         62.4392      79
   -4.1028402423E-03   -3.2004834687E-02         63.2246      80
   -4.0010128450E-03   -3.1626991480E-02         64.0100      81
   -3.9064505073E-03   -3.1262273653E-02         64.7953      82
   -3.8146384542E-03   -3.0906465551E-02         65.5807      83
   -3.7285889526E-03   -3.0554930942E-02         66.3661      84
   -3.6432759869E-03   -3.0206488942E-02         67.1515      85
   -3.5594196994E-03   -2.9866183523E-02         67.9369      86
   -3.4751270311E-03   -2.9538038130E-02         68.7223      87
   -3.3972128152E-03   -2.9218983752E-02         69.5077      88
   -3.3216163985E-03   -2.8903236659E-02         70.2931      89
   -3.2500048711E-03   -2.8597322926E-02         71.0785      90
   -3.1837658208E-03   -2.8300893208E-02         71.8639      91
   -3.1173040579E-03   -2.8005047547E-02         72.6493      92
   -3.0477975208E-03   -2.7711265777E-02         73.4347      93
   -2.9845423433E-03   -2.7424394902E-02         74.2201      94
   -2.9246528813E-03   -2.7147521966E-02         75.0055      95
   -2.8667674903E-03   -2.6876902532E-02         75.7909      96
   -2.8083786101E-03   -2.6612981301E-02         76.5763      97
   -2.7506546912E-03   -2.6349819782E-02         77.3617      98
   -2.6927392987E-03   -2.6092445151E-02         78.1471      99
   -2.6428953869E-03   -2.5841393641E-02         78.9325     100
   -2.5875963022E-03   -2.5594730577E-02         79.7179     101
   -2.5329669335E-03   -2.5353364233E-02         80.5033     102
   -2.4796191857E-03   -2.5113935215E-02         81.2887     103
   -2.4334942465E-03   -2.4884694068E-02         82.0741     104
   -2.3897737107E-03   -2.4656681842E-02         82.8595     105
   -2.3457170353E-03   -2.4436080826E-02         83.6449     106
   -2.3018847522E-03   -2.4212492941E-02         84.4303     107
   -2.2573516472E-03   -2.3994710370E-02         85.2157     108
   -2.2098792405E-03   -2.3779523085E-02         86.0011     109
   -2.1699627446E-03   -2.3568917728E-02         86.7865     110
   -2.1288963043E-03   -2.3363655766E-02         87.5719     111
   -2.0960172014E-03   -2.3162681817E-02         88.3573     112
   -2.0580956699E-03   -2.2963084460E-02         89.1427     113
   -2.0197339672E-03   -2.2769198957E-02         89.9281     114
   -1.9834847269E-03   -2.2577392152E-02         90.7135     115
   -1.9487283264E-03   -2.2389281878E-02         91.4989     116
   -1.9160761950E-03   -2.2200806844E-02         92.2843     117
   -1.8806302311E-03   -2.2015360136E-02         93.0697     118
   -1.8485915134E-03   -2.1840374924E-02         93.8551     119
   -1.8177402485E-03   -2.1662094851E-02         94.6405     120
   -1.7865170458E-03   -2.1485982551E-02         95.4259     121
   -1.7565247194E-03   -2.1310972044E-02         96.2113     122
   -1.7314037568E-03   -2.1141625714E-02         96.9967     123
   -1.7043799804E-03   -2.0972449061E-02         97.7821     124
   -1.6729365902E-03   -2.0815350817E-02         98.5675     125
   -1.6447492265E-03   -2.0656752339E-02         99.3529     126
   -1.6180636378E-03   -2.0494255654E-02        100.1383     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.3_T0.125/GGam.Sig_local_w_O5n0.300T0.125U4.0 <==
   -1.9213527418E-01   -2.3866211009E-02          0.3927       0
   -1.8884293430E-01   -5.6213604795E-02          1.1781       1
   -1.8248132598E-01   -7.8495167634E-02          1.9635       2
   -1.7387849455E-01   -9.4070584731E-02          2.7489       3
   -1.6391339138E-01   -1.0497009408E-01          3.5343       4
   -1.5327738482E-01   -1.1247059110E-01          4.3197       5
   -1.4248773105E-01   -1.1740429335E-01          5.1051       6
   -1.3189581830E-01   -1.2036168875E-01          5.8905       7
   -1.2174042318E-01   -1.2179522781E-01          6.6759       8
   -1.1216565577E-01   -1.2205194616E-01          7.4613       9
   -1.0324979580E-01   -1.2142020422E-01          8.2467      10
   -9.5019882475E-02   -1.2011355001E-01          9.0321      11
   -8.7463233875E-02   -1.1831093813E-01          9.8175      12
   -8.0564262904E-02   -1.1615403705E-01         10.6029      13
   -7.4281782592E-02   -1.1373924436E-01         11.3883      14
   -6.8569182649E-02   -1.1115653075E-01         12.1737      15
   -6.3385890503E-02   -1.0847852935E-01         12.9591      16
   -5.8683007892E-02   -1.0575264689E-01         13.7445      17
   -5.4412458747E-02   -1.0302205206E-01         14.5299      18
   -5.0541908174E-02   -1.0031035510E-01         15.3153      19
   -4.7022144472E-02   -9.7645083112E-02         16.1007      20
   -4.3813406670E-02   -9.5032282844E-02         16.8861      21
   -4.0890967141E-02   -9.2486350586E-02         17.6715      22
   -3.8238734108E-02   -9.0015005169E-02         18.4569      23
   -3.5806301929E-02   -8.7626575959E-02         19.2423      24
   -3.3587907218E-02   -8.5320582428E-02         20.0277      25
   -3.1553378481E-02   -8.3092888769E-02         20.8131      26
   -2.9686737051E-02   -8.0954307161E-02         21.5984      27
   -2.7968793635E-02   -7.8895212141E-02         22.3838      28
   -2.6385617221E-02   -7.6909002684E-02         23.1692      29
   -2.4930017839E-02   -7.5010180949E-02         23.9546      30
   -2.3581029528E-02   -7.3186983131E-02         24.7400      31
   -2.2335342942E-02   -7.1439801082E-02         25.5254      32
   -2.1183972326E-02   -6.9755318929E-02         26.3108      33
   -2.0114649516E-02   -6.8133624902E-02         27.0962      34
   -1.9119633301E-02   -6.6579472691E-02         27.8816      35
   -1.8186057401E-02   -6.5086287888E-02         28.6670      36
   -1.7325524481E-02   -6.3657922408E-02         29.4524      37
   -1.6517767829E-02   -6.2280525310E-02         30.2378      38
   -1.5761700568E-02   -6.0949014695E-02         31.0232      39
   -1.5061898928E-02   -5.9665532191E-02         31.8086      40
   -1.4410104929E-02   -5.8435521109E-02         32.5940      41
   -1.3790758237E-02   -5.7246076676E-02         33.3794      42
   -1.3210067913E-02   -5.6104974370E-02         34.1648      43
   -1.2669497173E-02   -5.5007714996E-02         34.9502      44
   -1.2149283634E-02   -5.3945586636E-02         35.7356      45
   -1.1663945242E-02   -5.2913880530E-02         36.5210      46
   -1.1209836578E-02   -5.1929571516E-02         37.3064      47
   -1.0780775443E-02   -5.0977708819E-02         38.0918      48
   -1.0368450019E-02   -5.0054354053E-02         38.8772      49
   -9.9855655619E-03   -4.9163011338E-02         39.6626      50
   -9.6147760210E-03   -4.8305437055E-02         40.4480      51
   -9.2666883288E-03   -4.7472192291E-02         41.2334      52
   -8.9436753719E-03   -4.6667035138E-02         42.0188      53
   -8.6377475308E-03   -4.5892083757E-02         42.8042      54
   -8.3413067457E-03   -4.5139627740E-02         43.5896      55
   -8.0598686736E-03   -4.4401745609E-02         44.3750      56
   -7.7945424020E-03   -4.3688331481E-02         45.1604      57
   -7.5423650127E-03   -4.3002693220E-02         45.9458      58
   -7.3003691774E-03   -4.2335877384E-02         46.7312      59
   -7.0611823476E-03   -4.1687115624E-02         47.5166      60
   -6.8403964555E-03   -4.1050567229E-02         48.3020      61
   -6.6283228466E-03   -4.0437513077E-02         49.0874      62
   -6.4265603743E-03   -3.9836898045E-02         49.8728      63
   -6.2340233186E-03   -3.9255904554E-02         50.6582      64
   -6.0522263138E-03   -3.8698649086E-02         51.4436      65
   -5.8802809784E-03   -3.8147525070E-02         52.2290      66
   -5.7203873084E-03   -3.7619038105E-02         53.0144      67
   -5.5651910074E-03   -3.7106184296E-02         53.7998      68
   -5.4063025646E-03   -3.6596826001E-02         54.5852      69
   -5.2503211706E-03   -3.6099931886E-02         55.3706      70
   -5.1049581303E-03   -3.5627701608E-02         56.1560      71
   -4.9734644990E-03   -3.5167996335E-02         56.9414      72
   -4.8456773501E-03   -3.4712122848E-02         57.7268      73
   -4.7192716187E-03   -3.4268686986E-02         58.5122      74
   -4.6033027137E-03   -3.3828698632E-02         59.2976      75
   -4.4857731370E-03   -3.3413751516E-02         60.0830      76
   -4.3591060854E-03   -3.3008217465E-02         60.8684      77
   -4.2386391206E-03   -3.2603434579E-02         61.6538      78
   -4.1279648198E-03   -3.2207137843E-02         62.4392      79
   -4.0232933874E-03   -3.1821727509E-02         63.2246      80
   -3.9289369671E-03   -3.1454938108E-02         64.0100      81
   -3.8399134702E-03   -3.1084752797E-02         64.7953      82
   -3.7475468854E-03   -3.0728051710E-02         65.5807      83
   -3.6630780146E-03   -3.0380687131E-02         66.3661      84
   -3.5760333614E-03   -3.0039332126E-02         67.1515      85
   -3.5040295187E-03   -2.9712571818E-02         67.9369      86
   -3.4249867172E-03   -2.9386102397E-02         68.7223      87
   -3.3480813321E-03   -2.9069494009E-02         69.5077      88
   -3.2701644227E-03   -2.8750444245E-02         70.2931      89
   -3.1991765196E-03   -2.8434823415E-02         71.0785      90
   -3.1259709796E-03   -2.8124140281E-02         71.8639      91
   -3.0539134593E-03   -2.7839986095E-02         72.6493      92
   -2.9919733489E-03   -2.7551495790E-02         73.4347      93
   -2.9265904382E-03   -2.7276720342E-02         74.2201      94
   -2.8666900790E-03   -2.7005801872E-02         75.0055      95
   -2.8053232288E-03   -2.6733969636E-02         75.7909      96
   -2.7454402520E-03   -2.6465489235E-02         76.5763      97
   -2.6871993382E-03   -2.6208668299E-02         77.3617      98
   -2.6326396218E-03   -2.5953979710E-02         78.1471      99
   -2.5882655293E-03   -2.5691450746E-02         78.9325     100
   -2.5342404993E-03   -2.5443515491E-02         79.7179     101
   -2.4739372267E-03   -2.5202586050E-02         80.5033     102
   -2.4314899956E-03   -2.4967749130E-02         81.2887     103
   -2.3920899031E-03   -2.4741670067E-02         82.0741     104
   -2.3520045504E-03   -2.4516475416E-02         82.8595     105
   -2.3044314271E-03   -2.4288169422E-02         83.6449     106
   -2.2544397429E-03   -2.4066245903E-02         84.4303     107
   -2.2014106078E-03   -2.3859129685E-02         85.2157     108
   -2.1558209635E-03   -2.3646468650E-02         86.0011     109
   -2.1191916595E-03   -2.3434757527E-02         86.7865     110
   -2.0857638782E-03   -2.3231054242E-02         87.5719     111
   -2.0489308272E-03   -2.3029677735E-02         88.3573     112
   -2.0088680999E-03   -2.2830373808E-02         89.1427     113
   -1.9730149052E-03   -2.2632858808E-02         89.9281     114
   -1.9405906870E-03   -2.2445212452E-02         90.7135     115
   -1.9028667525E-03   -2.2263154577E-02         91.4989     116
   -1.8695911541E-03   -2.2075532451E-02         92.2843     117
   -1.8378136131E-03   -2.1887033707E-02         93.0697     118
   -1.8077525608E-03   -2.1712881208E-02         93.8551     119
   -1.7737919701E-03   -2.1527603149E-02         94.6405     120
   -1.7364694621E-03   -2.1346486088E-02         95.4259     121
   -1.7117753934E-03   -2.1165036698E-02         96.2113     122
   -1.6838226308E-03   -2.0998839061E-02         96.9967     123
   -1.6561087522E-03   -2.0827547788E-02         97.7821     124
   -1.6280269442E-03   -2.0664000882E-02         98.5675     125
   -1.6033428828E-03   -2.0501883666E-02         99.3529     126
   -1.5784661314E-03   -2.0344035726E-02        100.1383     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.3_T0.125/GGam.Sig_local_w_O6n0.300T0.125U4.0 <==
   -1.9142094784E-01   -2.3386602360E-02          0.3927       0
   -1.8828509733E-01   -5.5416206429E-02          1.1781       1
   -1.8205028922E-01   -7.7675407871E-02          1.9635       2
   -1.7352435337E-01   -9.3344219429E-02          2.7489       3
   -1.6358317671E-01   -1.0435303430E-01          3.5343       4
   -1.5293833551E-01   -1.1194330822E-01          4.3197       5
   -1.4211643274E-01   -1.1694150645E-01          5.1051       6
   -1.3149727900E-01   -1.1995085388E-01          5.8905       7
   -1.2131596553E-01   -1.2141744562E-01          6.6759       8
   -1.1171096337E-01   -1.2168883475E-01          7.4613       9
   -1.0277444847E-01   -1.2105625671E-01          8.2467      10
   -9.4536626786E-02   -1.1974346693E-01          9.0321      11
   -8.6982922906E-02   -1.1793119773E-01          9.8175      12
   -8.0089277238E-02   -1.1574831826E-01         10.6029      13
   -7.3807075149E-02   -1.1332979666E-01         11.3883      14
   -6.8109137812E-02   -1.1074581466E-01         12.1737      15
   -6.2940408690E-02   -1.0805762293E-01         12.9591      16
   -5.8252858312E-02   -1.0531946278E-01         13.7445      17
   -5.4012056022E-02   -1.0257926262E-01         14.5299      18
   -5.0155116551E-02   -9.9859423485E-02         15.3153      19
   -4.6648763379E-02   -9.7198078985E-02         16.1007      20
   -4.3467387914E-02   -9.4593463412E-02         16.8861      21
   -4.0569052706E-02   -9.2048455556E-02         17.6715      22
   -3.7929694470E-02   -8.9576754500E-02         18.4569      23
   -3.5512803320E-02   -8.7184658202E-02         19.2423      24
   -3.3305493300E-02   -8.4878384305E-02         20.0277      25
   -3.1285560441E-02   -8.2666309463E-02         20.8131      26
   -2.9441348673E-02   -8.0534268984E-02         21.5984      27
   -2.7738506458E-02   -7.8490107431E-02         22.3838      28
   -2.6167793895E-02   -7.6518734722E-02         23.1692      29
   -2.4719521219E-02   -7.4623010174E-02         23.9546      30
   -2.3384216920E-02   -7.2811289990E-02         24.7400      31
   -2.2153504313E-02   -7.1062794983E-02         25.5254      32
   -2.1007602902E-02   -6.9387649480E-02         26.3108      33
   -1.9941027787E-02   -6.7785972159E-02         27.0962      34
   -1.8949219062E-02   -6.6243049362E-02         27.8816      35
   -1.8034752124E-02   -6.4750575067E-02         28.6670      36
   -1.7175444260E-02   -6.3314974699E-02         29.4524      37
   -1.6371133816E-02   -6.1948221927E-02         30.2378      38
   -1.5624264459E-02   -6.0612489689E-02         31.0232      39
   -1.4930126396E-02   -5.9321358452E-02         31.8086      40
   -1.4268022689E-02   -5.8094030145E-02         32.5940      41
   -1.3659619307E-02   -5.6915752116E-02         33.3794      42
   -1.3092377324E-02   -5.5785204169E-02         34.1648      43
   -1.2548897755E-02   -5.4689999897E-02         34.9502      44
   -1.2038794730E-02   -5.3634727699E-02         35.7356      45
   -1.1559151134E-02   -5.2622622315E-02         36.5210      46
   -1.1104783130E-02   -5.1633990920E-02         37.3064      47
   -1.0682795162E-02   -5.0689083510E-02         38.0918      48
   -1.0273544505E-02   -4.9770957405E-02         38.8772      49
   -9.8886153666E-03   -4.8882656447E-02         39.6626      50
   -9.5300876908E-03   -4.8024612884E-02         40.4480      51
   -9.1866330603E-03   -4.7196879586E-02         41.2334      52
   -8.8644682629E-03   -4.6395144402E-02         42.0188      53
   -8.5540843342E-03   -4.5622738704E-02         42.8042      54
   -8.2614350523E-03   -4.4876863654E-02         43.5896      55
   -7.9856704380E-03   -4.4140780576E-02         44.3750      56
   -7.7132815435E-03   -4.3438913963E-02         45.1604      57
   -7.4626452217E-03   -4.2746606282E-02         45.9458      58
   -7.2169773120E-03   -4.2070669304E-02         46.7312      59
   -6.9912132849E-03   -4.1428647422E-02         47.5166      60
   -6.7733041780E-03   -4.0804460260E-02         48.3020      61
   -6.5655409843E-03   -4.0190571030E-02         49.0874      62
   -6.3623345283E-03   -3.9591830515E-02         49.8728      63
   -6.1703150821E-03   -3.9011560342E-02         50.6582      64
   -5.9869434119E-03   -3.8460348058E-02         51.4436      65
   -5.8206595057E-03   -3.7916694932E-02         52.2290      66
   -5.6560787212E-03   -3.7386210637E-02         53.0144      67
   -5.4959197259E-03   -3.6878123510E-02         53.7998      68
   -5.3459499346E-03   -3.6378681600E-02         54.5852      69
   -5.1929991370E-03   -3.5891805534E-02         55.3706      70
   -5.0583656784E-03   -3.5412723944E-02         56.1560      71
   -4.9179336183E-03   -3.4952203036E-02         56.9414      72
   -4.7914812339E-03   -3.4511464507E-02         57.7268      73
   -4.6685066825E-03   -3.4074240263E-02         58.5122      74
   -4.5400472398E-03   -3.3640384522E-02         59.2976      75
   -4.4179818266E-03   -3.3217761383E-02         60.0830      76
   -4.3020599004E-03   -3.2807556281E-02         60.8684      77
   -4.1961759741E-03   -3.2415005172E-02         61.6538      78
   -4.0935208041E-03   -3.2023316720E-02         62.4392      79
   -3.9924165111E-03   -3.1641006711E-02         63.2246      80
   -3.8976923745E-03   -3.1272796952E-02         64.0100      81
   -3.8102647104E-03   -3.0899988935E-02         64.7953      82
   -3.7182186259E-03   -3.0546975436E-02         65.5807      83
   -3.6307365222E-03   -3.0200489277E-02         66.3661      84
   -3.5397033135E-03   -2.9865976218E-02         67.1515      85
   -3.4558084339E-03   -2.9530199716E-02         67.9369      86
   -3.3793017932E-03   -2.9200076642E-02         68.7223      87
   -3.2953261831E-03   -2.8880510058E-02         69.5077      88
   -3.2169975736E-03   -2.8564575645E-02         70.2931      89
   -3.1396116706E-03   -2.8262736910E-02         71.0785      90
   -3.0683731825E-03   -2.7963916547E-02         71.8639      91
   -3.0158776873E-03   -2.7662967879E-02         72.6493      92
   -2.9509357164E-03   -2.7383414411E-02         73.4347      93
   -2.8854261419E-03   -2.7101882080E-02         74.2201      94
   -2.8185255838E-03   -2.6825841502E-02         75.0055      95
   -2.7616592490E-03   -2.6548611231E-02         75.7909      96
   -2.7086108614E-03   -2.6284554294E-02         76.5763      97
   -2.6579010955E-03   -2.6034833271E-02         77.3617      98
   -2.5977269419E-03   -2.5784262472E-02         78.1471      99
   -2.5419608306E-03   -2.5530650879E-02         78.9325     100
   -2.4923497231E-03   -2.5284471996E-02         79.7179     101
   -2.4397425461E-03   -2.5036380796E-02         80.5033     102
   -2.3923154421E-03   -2.4802823045E-02         81.2887     103
   -2.3607217542E-03   -2.4568228566E-02         82.0741     104
   -2.3197143907E-03   -2.4346235694E-02         82.8595     105
   -2.2817506446E-03   -2.4119274975E-02         83.6449     106
   -2.2413815234E-03   -2.3904383753E-02         84.4303     107
   -2.2050313571E-03   -2.3687343614E-02         85.2157     108
   -2.1575435527E-03   -2.3479312892E-02         86.0011     109
   -2.1110008304E-03   -2.3265890070E-02         86.7865     110
   -2.0697574825E-03   -2.3075680837E-02         87.5719     111
   -2.0246600629E-03   -2.2876852352E-02         88.3573     112
   -1.9911486136E-03   -2.2677334278E-02         89.1427     113
   -1.9567114272E-03   -2.2468662192E-02         89.9281     114
   -1.9260588607E-03   -2.2271287971E-02         90.7135     115
   -1.9027032199E-03   -2.2084649106E-02         91.4989     116
   -1.8721775428E-03   -2.1899341935E-02         92.2843     117
   -1.8387608626E-03   -2.1734606832E-02         93.0697     118
   -1.8043823446E-03   -2.1558230869E-02         93.8551     119
   -1.7735569587E-03   -2.1396817314E-02         94.6405     120
   -1.7363753642E-03   -2.1230060652E-02         95.4259     121
   -1.7060100564E-03   -2.1063189827E-02         96.2113     122
   -1.6781822248E-03   -2.0884318669E-02         96.9967     123
   -1.6491083182E-03   -2.0714855740E-02         97.7821     124
   -1.6156421657E-03   -2.0554858154E-02         98.5675     125
   -1.5948501461E-03   -2.0391827380E-02         99.3529     126
   -1.5705578145E-03   -2.0238561011E-02        100.1383     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.3_T0.25/D_DCA <==
0.3 0.00891160641041 3.79476828033e-05


==> anc/t1_tprime0/t1_tprime0_U4_n0.3_T0.25/D_DCA_size20.0 <==
0.29927594451 0.000122693191818 -3.9484333695 0.0090156413548 3.79897738243e-05


==> anc/t1_tprime0/t1_tprime0_U4_n0.3_T0.25/D_DCA_size32.0 <==
0.29925508264 0.0002090500903 -3.94912225498 0.00898541589675 8.14074717151e-05


==> anc/t1_tprime0/t1_tprime0_U4_n0.3_T0.25/D_DCA_size34.0 <==
0.298972574382 0.000754031568448 -3.95100702147 0.00896566053702 0.000298196577531


==> anc/t1_tprime0/t1_tprime0_U4_n0.3_T0.25/D_DiagMC_G0Gam0 <==
0.3000    0.0004    -3.944    0.004    0.0091    0.0003


==> anc/t1_tprime0/t1_tprime0_U4_n0.3_T0.25/D_DiagMC_GGam <==
0.3000    0.0004    -3.944    0.004    0.0090    0.0003


==> anc/t1_tprime0/t1_tprime0_U4_n0.3_T0.25/E_DCA <==
0.3 -0.856435834165 0.00353613310826


==> anc/t1_tprime0/t1_tprime0_U4_n0.3_T0.25/E_DCA_size20.0 <==
0.29927594451 0.000122693191818 -3.9484333695 -0.852235867472 0.0012906175617


==> anc/t1_tprime0/t1_tprime0_U4_n0.3_T0.25/E_DCA_size32.0 <==
0.29925508264 0.0002090500903 -3.94912225498 -0.85267248651 0.001148910182


==> anc/t1_tprime0/t1_tprime0_U4_n0.3_T0.25/E_DCA_size34.0 <==
0.298972574382 0.000754031568448 -3.95100702147 -0.854890570376 0.000195522081541


==> anc/t1_tprime0/t1_tprime0_U4_n0.3_T0.25/E_DiagMC_G0Gam0 <==
0.3000    0.0004    -3.944    0.003    -0.8570    0.0006


==> anc/t1_tprime0/t1_tprime0_U4_n0.3_T0.25/E_DiagMC_GGam <==
0.3000    0.0004    -3.944    0.003    -0.8574    0.0007


==> anc/t1_tprime0/t1_tprime0_U4_n0.3_T0.25/GGam.Sig_local_w_O1n0.300T0.250U4.0 <==
   -1.6188725793E-01   -3.5062963162E-02          0.7854       0
   -1.5145824701E-01   -7.2370049887E-02          2.3562       1
   -1.3528680003E-01   -9.1783782226E-02          3.9270       2
   -1.1769541144E-01   -1.0097791135E-01          5.4978       3
   -1.0104952160E-01   -1.0407211453E-01          7.0686       4
   -8.6324778724E-02   -1.0353449153E-01          8.6394       5
   -7.3750877450E-02   -1.0091297351E-01         10.2102       6
   -6.3199596366E-02   -9.7178396867E-02         11.7810       7
   -5.4416722460E-02   -9.2922298052E-02         13.3518       8
   -4.7119135115E-02   -8.8505505129E-02         14.9226       9
   -4.1047419718E-02   -8.4135801712E-02         16.4934      10
   -3.5973091810E-02   -7.9933514390E-02         18.0642      11
   -3.1708970954E-02   -7.5953279671E-02         19.6350      12
   -2.8110667244E-02   -7.2224486941E-02         21.2058      13
   -2.5056866458E-02   -6.8748888125E-02         22.7765      14
   -2.2447052423E-02   -6.5519345363E-02         24.3473      15
   -2.0204956223E-02   -6.2523903466E-02         25.9181      16
   -1.8263758064E-02   -5.9745890274E-02         27.4889      17
   -1.6580635234E-02   -5.7173083624E-02         29.0597      18
   -1.5114441915E-02   -5.4784382502E-02         30.6305      19
   -1.3824183350E-02   -5.2568504740E-02         32.2013      20
   -1.2684912248E-02   -5.0510395794E-02         33.7721      21
   -1.1677900735E-02   -4.8592286906E-02         35.3429      22
   -1.0783679671E-02   -4.6803332618E-02         36.9137      23
   -9.9872457445E-03   -4.5132411942E-02         38.4845      24
   -9.2725417330E-03   -4.3564226371E-02         40.0553      25
   -8.6296504649E-03   -4.2096212288E-02         41.6261      26
   -8.0481911694E-03   -4.0720928625E-02         43.1969      27
   -7.5234760471E-03   -3.9426054939E-02         44.7677      28
   -7.0500265612E-03   -3.8206764676E-02         46.3385      29
   -6.6154233255E-03   -3.7054717590E-02         47.9093      30
   -6.2196175556E-03   -3.5968051301E-02         49.4801      31
   -5.8565152407E-03   -3.4944864485E-02         51.0509      32
   -5.5207360628E-03   -3.3974588617E-02         52.6217      33
   -5.2146361950E-03   -3.3054248127E-02         54.1925      34
   -4.9326980709E-03   -3.2183955793E-02         55.7633      35
   -4.6744767157E-03   -3.1351876966E-02         57.3341      36
   -4.4343403317E-03   -3.0564139703E-02         58.9049      37
   -4.2117655231E-03   -2.9811450817E-02         60.4757      38
   -4.0055760136E-03   -2.9094945686E-02         62.0465      39
   -3.8129798748E-03   -2.8409962908E-02         63.6173      40
   -3.6387029821E-03   -2.7754551069E-02         65.1880      41
   -3.4704374854E-03   -2.7128096282E-02         66.7588      42
   -3.3130523716E-03   -2.6528703870E-02         68.3296      43
   -3.1648111419E-03   -2.5950933063E-02         69.9004      44
   -3.0302999113E-03   -2.5401320476E-02         71.4712      45
   -2.9046203239E-03   -2.4872911340E-02         73.0420      46
   -2.7860792243E-03   -2.4364807372E-02         74.6128      47
   -2.6780302021E-03   -2.3879702046E-02         76.1836      48
   -2.5753840718E-03   -2.3412894620E-02         77.7544      49
   -2.4772293562E-03   -2.2965044096E-02         79.3252      50
   -2.3826249329E-03   -2.2538016621E-02         80.8960      51
   -2.2945056662E-03   -2.2124055434E-02         82.4668      52
   -2.2105441510E-03   -2.1723978523E-02         84.0376      53
   -2.1317791858E-03   -2.1337932917E-02         85.6084      54
   -2.0569712506E-03   -2.0962749616E-02         87.1792      55
   -1.9848054268E-03   -2.0603308515E-02         88.7500      56
   -1.9159496520E-03   -2.0257419980E-02         90.3208      57
   -1.8519277467E-03   -1.9918277560E-02         91.8916      58
   -1.7919791688E-03   -1.9588499830E-02         93.4624      59
   -1.7322937640E-03   -1.9270586866E-02         95.0332      60
   -1.6755022977E-03   -1.8965509299E-02         96.6040      61
   -1.6197742658E-03   -1.8668345141E-02         98.1748      62
   -1.5674786903E-03   -1.8383718889E-02         99.7456      63
   -1.5201741666E-03   -1.8105477385E-02        101.3164      64
   -1.4737064750E-03   -1.7836992877E-02        102.8872      65
   -1.4290852657E-03   -1.7576616422E-02        104.4580      66
   -1.3865260824E-03   -1.7320915484E-02        106.0288      67
   -1.3448451438E-03   -1.7072192124E-02        107.5995      68
   -1.3064044384E-03   -1.6829871219E-02        109.1703      69
   -1.2692946663E-03   -1.6595748548E-02        110.7411      70
   -1.2373754934E-03   -1.6371067417E-02        112.3119      71
   -1.2080733901E-03   -1.6148559203E-02        113.8827      72
   -1.1754246875E-03   -1.5932433897E-02        115.4535      73
   -1.1423237240E-03   -1.5718184883E-02        117.0243      74
   -1.1081170298E-03   -1.5511463480E-02        118.5951      75
   -1.0775893889E-03   -1.5311435917E-02        120.1659      76
   -1.0480207654E-03   -1.5117294538E-02        121.7367      77
   -1.0183938565E-03   -1.4926381901E-02        123.3075      78
   -9.9182766013E-04   -1.4739343249E-02        124.8783      79
   -9.6759094189E-04   -1.4558961577E-02        126.4491      80
   -9.4502999044E-04   -1.4381649558E-02        128.0199      81
   -9.2271816255E-04   -1.4209800644E-02        129.5907      82
   -9.0122649645E-04   -1.4041132618E-02        131.1615      83
   -8.8245682845E-04   -1.3875712998E-02        132.7323      84
   -8.6073816577E-04   -1.3712543721E-02        134.3031      85
   -8.3877551922E-04   -1.3554461681E-02        135.8739      86
   -8.2247961640E-04   -1.3406734591E-02        137.4447      87
   -8.0724247434E-04   -1.3258992852E-02        139.0155      88
   -7.8605813526E-04   -1.3113354517E-02        140.5863      89
   -7.6752965433E-04   -1.2968388012E-02        142.1571      90
   -7.4983859132E-04   -1.2829126091E-02        143.7279      91
   -7.3190875669E-04   -1.2691897883E-02        145.2987      92
   -7.2017044317E-04   -1.2555292202E-02        146.8695      93
   -7.0836997064E-04   -1.2423056681E-02        148.4403      94
   -6.9424623600E-04   -1.2292608670E-02        150.0110      95
   -6.7731798555E-04   -1.2168695829E-02        151.5818      96
   -6.6280818729E-04   -1.2042930564E-02        153.1526      97
   -6.4705323280E-04   -1.1919695106E-02        154.7234      98
   -6.3329945298E-04   -1.1802481036E-02        156.2942      99
   -6.1691944750E-04   -1.1691450980E-02        157.8650     100
   -6.0166182471E-04   -1.1579441590E-02        159.4358     101
   -5.9038007422E-04   -1.1465547455E-02        161.0066     102
   -5.7894227953E-04   -1.1352198983E-02        162.5774     103
   -5.6914267520E-04   -1.1245247228E-02        164.1482     104
   -5.5999288902E-04   -1.1139832722E-02        165.7190     105
   -5.5174532707E-04   -1.1032217050E-02        167.2898     106
   -5.4357959473E-04   -1.0928117671E-02        168.8606     107
   -5.3747536101E-04   -1.0830009341E-02        170.4314     108
   -5.2939685038E-04   -1.0735611639E-02        172.0022     109
   -5.2008596874E-04   -1.0640870806E-02        173.5730     110
   -5.1065149132E-04   -1.0548021984E-02        175.1438     111
   -4.9848835147E-04   -1.0452931479E-02        176.7146     112
   -4.9026400318E-04   -1.0364292705E-02        178.2854     113
   -4.8221994027E-04   -1.0276968751E-02        179.8562     114
   -4.7618999456E-04   -1.0191849372E-02        181.4270     115
   -4.6738585478E-04   -1.0106726746E-02        182.9978     116
   -4.5930877599E-04   -1.0021717528E-02        184.5686     117
   -4.5106347451E-04   -9.9397674775E-03        186.1394     118
   -4.4373694497E-04   -9.8557663810E-03        187.7102     119
   -4.3687038086E-04   -9.7764624189E-03        189.2810     120
   -4.2874571506E-04   -9.6958557942E-03        190.8518     121
   -4.1999033197E-04   -9.6182736559E-03        192.4226     122
   -4.1094054907E-04   -9.5389492901E-03        193.9933     123
   -4.0302730249E-04   -9.4621542904E-03        195.5641     124
   -3.9436134407E-04   -9.3915082517E-03        197.1349     125
   -3.8768702190E-04   -9.3188617251E-03        198.7057     126
   -3.8175926214E-04   -9.2484026652E-03        200.2765     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.3_T0.25/GGam.Sig_local_w_O3n0.300T0.250U4.0 <==
   -1.8491711315E-01   -4.1858741581E-02          0.7854       0
   -1.7297886581E-01   -8.2794444271E-02          2.3562       1
   -1.5428003146E-01   -1.0354425012E-01          3.9270       2
   -1.3392453053E-01   -1.1333645129E-01          5.4978       3
   -1.1465803175E-01   -1.1658918913E-01          7.0686       4
   -9.7619627510E-02   -1.1586980471E-01          8.6394       5
   -8.3088298626E-02   -1.1284669830E-01         10.2102       6
   -7.0914430781E-02   -1.0856821769E-01         11.7810       7
   -6.0809837824E-02   -1.0370183904E-01         13.3518       8
   -5.2444502169E-02   -9.8660442499E-02         14.9226       9
   -4.5501445390E-02   -9.3684016064E-02         16.4934      10
   -3.9735113127E-02   -8.8901526413E-02         18.0642      11
   -3.4913079935E-02   -8.4383981909E-02         19.6350      12
   -3.0849963598E-02   -8.0155586116E-02         21.2058      13
   -2.7410453933E-02   -7.6216586915E-02         22.7765      14
   -2.4501417003E-02   -7.2567732562E-02         24.3473      15
   -2.2000377933E-02   -6.9193974333E-02         25.9181      16
   -1.9849808556E-02   -6.6063591588E-02         27.4889      17
   -1.7989207850E-02   -6.3169442225E-02         29.0597      18
   -1.6366239031E-02   -6.0487482812E-02         30.6305      19
   -1.4953698531E-02   -5.7998370131E-02         32.2013      20
   -1.3711214443E-02   -5.5681371964E-02         33.7721      21
   -1.2597885172E-02   -5.3542383107E-02         35.3429      22
   -1.1619235463E-02   -5.1550204000E-02         36.9137      23
   -1.0750358236E-02   -4.9685306646E-02         38.4845      24
   -9.9836497092E-03   -4.7945953635E-02         40.0553      25
   -9.2810580736E-03   -4.6321633868E-02         41.6261      26
   -8.6489187432E-03   -4.4784655293E-02         43.1969      27
   -8.0745678424E-03   -4.3346764905E-02         44.7677      28
   -7.5603351555E-03   -4.1991888666E-02         46.3385      29
   -7.0916344192E-03   -4.0723590727E-02         47.9093      30
   -6.6695774690E-03   -3.9519497905E-02         49.4801      31
   -6.2828179116E-03   -3.8379386156E-02         51.0509      32
   -5.9293991415E-03   -3.7305469991E-02         52.6217      33
   -5.5977806989E-03   -3.6289631080E-02         54.1925      34
   -5.2957958744E-03   -3.5330499970E-02         55.7633      35
   -5.0009339294E-03   -3.4415547075E-02         57.3341      36
   -4.7412753607E-03   -3.3553963311E-02         58.9049      37
   -4.5062314250E-03   -3.2719807706E-02         60.4757      38
   -4.2840704066E-03   -3.1917234382E-02         62.0465      39
   -4.0881931086E-03   -3.1165235330E-02         63.6173      40
   -3.8957717600E-03   -3.0453060270E-02         65.1880      41
   -3.7211801283E-03   -2.9770357817E-02         66.7588      42
   -3.5535071437E-03   -2.9115189733E-02         68.3296      43
   -3.3900955919E-03   -2.8478766605E-02         69.9004      44
   -3.2416006410E-03   -2.7876799072E-02         71.4712      45
   -3.1020252637E-03   -2.7294096823E-02         73.0420      46
   -2.9711207444E-03   -2.6740267824E-02         74.6128      47
   -2.8528484406E-03   -2.6199685259E-02         76.1836      48
   -2.7366900122E-03   -2.5693240073E-02         77.7544      49
   -2.6258669375E-03   -2.5204957127E-02         79.3252      50
   -2.5230054712E-03   -2.4723690154E-02         80.8960      51
   -2.4203251133E-03   -2.4265451218E-02         82.4668      52
   -2.3385618731E-03   -2.3821837654E-02         84.0376      53
   -2.2501376390E-03   -2.3403000326E-02         85.6084      54
   -2.1771262221E-03   -2.2995622146E-02         87.1792      55
   -2.0923951440E-03   -2.2592755275E-02         88.7500      56
   -2.0171436931E-03   -2.2210988916E-02         90.3208      57
   -1.9511387503E-03   -2.1841064060E-02         91.8916      58
   -1.8859402246E-03   -2.1470395984E-02         93.4624      59
   -1.8150142422E-03   -2.1120410557E-02         95.0332      60
   -1.7485349664E-03   -2.0785927159E-02         96.6040      61
   -1.6917505323E-03   -2.0464004770E-02         98.1748      62
   -1.6394086095E-03   -2.0144563134E-02         99.7456      63
   -1.5814704510E-03   -1.9837449061E-02        101.3164      64
   -1.5296736262E-03   -1.9535625506E-02        102.8872      65
   -1.4872308668E-03   -1.9248518624E-02        104.4580      66
   -1.4442626729E-03   -1.8970178557E-02        106.0288      67
   -1.4049574373E-03   -1.8701217293E-02        107.5995      68
   -1.3587477922E-03   -1.8433103266E-02        109.1703      69
   -1.3192177754E-03   -1.8178072145E-02        110.7411      70
   -1.2783904967E-03   -1.7923372281E-02        112.3119      71
   -1.2443034727E-03   -1.7683170832E-02        113.8827      72
   -1.2165070799E-03   -1.7435858400E-02        115.4535      73
   -1.1900600301E-03   -1.7193972308E-02        117.0243      74
   -1.1633657936E-03   -1.6967298190E-02        118.5951      75
   -1.1353755797E-03   -1.6751984663E-02        120.1659      76
   -1.1061795540E-03   -1.6532301108E-02        121.7367      77
   -1.0729255961E-03   -1.6319535050E-02        123.3075      78
   -1.0505611322E-03   -1.6126468519E-02        124.8783      79
   -1.0315071745E-03   -1.5932269831E-02        126.4491      80
   -1.0037380085E-03   -1.5742229626E-02        128.0199      81
   -9.7170701818E-04   -1.5551850644E-02        129.5907      82
   -9.3732956127E-04   -1.5359906338E-02        131.1615      83
   -9.2318482752E-04   -1.5179439949E-02        132.7323      84
   -9.0991922570E-04   -1.5004092680E-02        134.3031      85
   -8.9000730722E-04   -1.4829533921E-02        135.8739      86
   -8.6573945540E-04   -1.4660950434E-02        137.4447      87
   -8.3903813034E-04   -1.4498155772E-02        139.0155      88
   -8.2125553037E-04   -1.4340079920E-02        140.5863      89
   -8.0343722280E-04   -1.4183327089E-02        142.1571      90
   -7.9079816437E-04   -1.4029479230E-02        143.7279      91
   -7.7182897262E-04   -1.3880027103E-02        145.2987      92
   -7.5968586711E-04   -1.3732602129E-02        146.8695      93
   -7.4825522628E-04   -1.3592896722E-02        148.4403      94
   -7.3432417426E-04   -1.3454941395E-02        150.0110      95
   -7.1995473251E-04   -1.3314284925E-02        151.5818      96
   -7.1013101711E-04   -1.3176508023E-02        153.1526      97
   -6.9199980320E-04   -1.3051955683E-02        154.7234      98
   -6.7639580565E-04   -1.2933662260E-02        156.2942      99
   -6.7207003891E-04   -1.2800736320E-02        157.8650     100
   -6.5400115406E-04   -1.2668079653E-02        159.4358     101
   -6.3826000124E-04   -1.2548629913E-02        161.0066     102
   -6.2113484881E-04   -1.2428259681E-02        162.5774     103
   -6.0109909815E-04   -1.2308817557E-02        164.1482     104
   -5.9199308785E-04   -1.2199607726E-02        165.7190     105
   -5.8867409997E-04   -1.2096975451E-02        167.2898     106
   -5.8104560498E-04   -1.1978185974E-02        168.8606     107
   -5.6237715919E-04   -1.1867091074E-02        170.4314     108
   -5.4870158660E-04   -1.1761727657E-02        172.0022     109
   -5.4861844510E-04   -1.1660170998E-02        173.5730     110
   -5.2945961715E-04   -1.1557378941E-02        175.1438     111
   -5.1423429768E-04   -1.1466829403E-02        176.7146     112
   -5.0306935470E-04   -1.1371732375E-02        178.2854     113
   -4.9071311220E-04   -1.1263412884E-02        179.8562     114
   -4.7974307179E-04   -1.1165409085E-02        181.4270     115
   -4.6738979308E-04   -1.1058258812E-02        182.9978     116
   -4.5861543781E-04   -1.0969551568E-02        184.5686     117
   -4.4676599958E-04   -1.0877460918E-02        186.1394     118
   -4.4261880945E-04   -1.0786059772E-02        187.7102     119
   -4.3223610968E-04   -1.0694209516E-02        189.2810     120
   -4.3723029166E-04   -1.0608838708E-02        190.8518     121
   -4.3456522057E-04   -1.0523358711E-02        192.4226     122
   -4.2047580383E-04   -1.0432281276E-02        193.9933     123
   -4.1449576442E-04   -1.0341980606E-02        195.5641     124
   -4.0219859726E-04   -1.0261762467E-02        197.1349     125
   -3.9277642071E-04   -1.0186371114E-02        198.7057     126
   -3.8832661357E-04   -1.0107488694E-02        200.2765     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.3_T0.25/GGam.Sig_local_w_O4n0.300T0.250U4.0 <==
   -1.9389688640E-01   -4.6616236268E-02          0.7854       0
   -1.8042893956E-01   -8.9537650698E-02          2.3562       1
   -1.6001385654E-01   -1.1048612958E-01          3.9270       2
   -1.3818363197E-01   -1.1991767373E-01          5.4978       3
   -1.1775405432E-01   -1.2259993049E-01          7.0686       4
   -9.9845193839E-02   -1.2126328268E-01          8.6394       5
   -8.4675514998E-02   -1.1764517570E-01         10.2102       6
   -7.2049460188E-02   -1.1283015154E-01         11.7810       7
   -6.1630741307E-02   -1.0749596525E-01         13.3518       8
   -5.3040623401E-02   -1.0205709395E-01         14.9226       9
   -4.5943410117E-02   -9.6730768217E-02         16.4934      10
   -4.0056674888E-02   -9.1649750526E-02         18.0642      11
   -3.5158201690E-02   -8.6880730368E-02         19.6350      12
   -3.1041376290E-02   -8.2436326900E-02         21.2058      13
   -2.7569025350E-02   -7.8312797311E-02         22.7765      14
   -2.4617957854E-02   -7.4505065071E-02         24.3473      15
   -2.2097325200E-02   -7.0996445124E-02         25.9181      16
   -1.9930949359E-02   -6.7746977602E-02         27.4889      17
   -1.8049195242E-02   -6.4757691010E-02         29.0597      18
   -1.6415216628E-02   -6.1982623026E-02         30.6305      19
   -1.4981700141E-02   -5.9409954253E-02         32.2013      20
   -1.3728457521E-02   -5.7031675046E-02         33.7721      21
   -1.2620098774E-02   -5.4822182838E-02         35.3429      22
   -1.1630176758E-02   -5.2770088329E-02         36.9137      23
   -1.0763284622E-02   -5.0848317254E-02         38.4845      24
   -9.9828876183E-03   -4.9046414005E-02         40.0553      25
   -9.2861620503E-03   -4.7377693123E-02         41.6261      26
   -8.6581649401E-03   -4.5800838726E-02         43.1969      27
   -8.0779428540E-03   -4.4327510747E-02         44.7677      28
   -7.5620965473E-03   -4.2942005325E-02         46.3385      29
   -7.0884923248E-03   -4.1633810425E-02         47.9093      30
   -6.6615018525E-03   -4.0404374099E-02         49.4801      31
   -6.2775339830E-03   -3.9245735707E-02         51.0509      32
   -5.9171793734E-03   -3.8147368050E-02         52.6217      33
   -5.5780840210E-03   -3.7096960391E-02         54.1925      34
   -5.2828901965E-03   -3.6108687433E-02         55.7633      35
   -4.9995599087E-03   -3.5166706108E-02         57.3341      36
   -4.7374707420E-03   -3.4270894557E-02         58.9049      37
   -4.4961072893E-03   -3.3418134653E-02         60.4757      38
   -4.2639778830E-03   -3.2608341667E-02         62.0465      39
   -4.0673858577E-03   -3.1843936684E-02         63.6173      40
   -3.8719203682E-03   -3.1108855110E-02         65.1880      41
   -3.6940734975E-03   -3.0398244026E-02         66.7588      42
   -3.5352819091E-03   -2.9725198003E-02         68.3296      43
   -3.3771583701E-03   -2.9085370771E-02         69.9004      44
   -3.2345126594E-03   -2.8463255438E-02         71.4712      45
   -3.1008151165E-03   -2.7866450358E-02         73.0420      46
   -2.9691885288E-03   -2.7298401016E-02         74.6128      47
   -2.8522333152E-03   -2.6762332683E-02         76.1836      48
   -2.7409330719E-03   -2.6229031360E-02         77.7544      49
   -2.6269230913E-03   -2.5728757576E-02         79.3252      50
   -2.5351629156E-03   -2.5231897365E-02         80.8960      51
   -2.4409439209E-03   -2.4767076967E-02         82.4668      52
   -2.3551845504E-03   -2.4317521141E-02         84.0376      53
   -2.2707011505E-03   -2.3884452824E-02         85.6084      54
   -2.1777548224E-03   -2.3471971299E-02         87.1792      55
   -2.1040965969E-03   -2.3062648655E-02         88.7500      56
   -2.0233319891E-03   -2.2671092332E-02         90.3208      57
   -1.9554551284E-03   -2.2293050617E-02         91.8916      58
   -1.8838269364E-03   -2.1924417662E-02         93.4624      59
   -1.8262591810E-03   -2.1570875420E-02         95.0332      60
   -1.7704094344E-03   -2.1223916315E-02         96.6040      61
   -1.7079805524E-03   -2.0887301754E-02         98.1748      62
   -1.6452789222E-03   -2.0560773226E-02         99.7456      63
   -1.5958762922E-03   -2.0251061922E-02        101.3164      64
   -1.5437465992E-03   -1.9941886790E-02        102.8872      65
   -1.5032045302E-03   -1.9642174994E-02        104.4580      66
   -1.4606042993E-03   -1.9362370600E-02        106.0288      67
   -1.4196738440E-03   -1.9092833117E-02        107.5995      68
   -1.3721939800E-03   -1.8826720655E-02        109.1703      69
   -1.3289014646E-03   -1.8570317710E-02        110.7411      70
   -1.2897125240E-03   -1.8311110377E-02        112.3119      71
   -1.2560870965E-03   -1.8057669330E-02        113.8827      72
   -1.2262556166E-03   -1.7813986672E-02        115.4535      73
   -1.1893986043E-03   -1.7569862923E-02        117.0243      74
   -1.1588384211E-03   -1.7341850854E-02        118.5951      75
   -1.1266415334E-03   -1.7119138844E-02        120.1659      76
   -1.1012869190E-03   -1.6900854788E-02        121.7367      77
   -1.0727845217E-03   -1.6695047122E-02        123.3075      78
   -1.0455853268E-03   -1.6482586941E-02        124.8783      79
   -1.0069814741E-03   -1.6270378271E-02        126.4491      80
   -9.8555866438E-04   -1.6069054100E-02        128.0199      81
   -9.6549004374E-04   -1.5871117961E-02        129.5907      82
   -9.4171360958E-04   -1.5682536041E-02        131.1615      83
   -9.2553736811E-04   -1.5501862860E-02        132.7323      84
   -9.0268472056E-04   -1.5325829055E-02        134.3031      85
   -8.8491440489E-04   -1.5152349521E-02        135.8739      86
   -8.5773248790E-04   -1.4973424439E-02        137.4447      87
   -8.3514620386E-04   -1.4799554728E-02        139.0155      88
   -8.1179310723E-04   -1.4636790351E-02        140.5863      89
   -8.0088248508E-04   -1.4477693965E-02        142.1571      90
   -7.8190137281E-04   -1.4321074138E-02        143.7279      91
   -7.6335801822E-04   -1.4169887091E-02        145.2987      92
   -7.5060314406E-04   -1.4024397849E-02        146.8695      93
   -7.3446810081E-04   -1.3877339604E-02        148.4403      94
   -7.1781437691E-04   -1.3730059765E-02        150.0110      95
   -7.0556324913E-04   -1.3594201746E-02        151.5818      96
   -6.9635176179E-04   -1.3449724120E-02        153.1526      97
   -6.7908047186E-04   -1.3316502569E-02        154.7234      98
   -6.6882319062E-04   -1.3183683605E-02        156.2942      99
   -6.5840306688E-04   -1.3048997877E-02        157.8650     100
   -6.4478093411E-04   -1.2931424278E-02        159.4358     101
   -6.3108431432E-04   -1.2810782112E-02        161.0066     102
   -6.1243383647E-04   -1.2693490930E-02        162.5774     103
   -6.0426542539E-04   -1.2572476354E-02        164.1482     104
   -5.9376441820E-04   -1.2452940165E-02        165.7190     105
   -5.8130928183E-04   -1.2333549464E-02        167.2898     106
   -5.6975014265E-04   -1.2219684434E-02        168.8606     107
   -5.5827595867E-04   -1.2115297893E-02        170.4314     108
   -5.4301297159E-04   -1.2011779152E-02        172.0022     109
   -5.3849835844E-04   -1.1898862921E-02        173.5730     110
   -5.3269690626E-04   -1.1792869876E-02        175.1438     111
   -5.2354644055E-04   -1.1688508871E-02        176.7146     112
   -5.0812577472E-04   -1.1583642443E-02        178.2854     113
   -5.0263375209E-04   -1.1478233528E-02        179.8562     114
   -4.9118266984E-04   -1.1385593059E-02        181.4270     115
   -4.7811638393E-04   -1.1296398740E-02        182.9978     116
   -4.6619233873E-04   -1.1200266109E-02        184.5686     117
   -4.5926646359E-04   -1.1105097240E-02        186.1394     118
   -4.4749529541E-04   -1.1021600262E-02        187.7102     119
   -4.3581335995E-04   -1.0917581566E-02        189.2810     120
   -4.2119203750E-04   -1.0823650487E-02        190.8518     121
   -4.2005946460E-04   -1.0736299716E-02        192.4226     122
   -4.1725993633E-04   -1.0653936455E-02        193.9933     123
   -4.1238282239E-04   -1.0575686694E-02        195.5641     124
   -4.0051137511E-04   -1.0489547795E-02        197.1349     125
   -3.8817736180E-04   -1.0415034453E-02        198.7057     126
   -3.8679479063E-04   -1.0331051479E-02        200.2765     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.3_T0.25/GGam.Sig_local_w_O5n0.300T0.250U4.0 <==
   -1.9458048692E-01   -4.6870063577E-02          0.7854       0
   -1.8098250753E-01   -9.0031356062E-02          2.3562       1
   -1.6031053038E-01   -1.1111039429E-01          3.9270       2
   -1.3821103205E-01   -1.2055085557E-01          5.4978       3
   -1.1754666527E-01   -1.2315194462E-01          7.0686       4
   -9.9468618913E-02   -1.2169482282E-01          8.6394       5
   -8.4196565992E-02   -1.1794421441E-01         10.2102       6
   -7.1534054444E-02   -1.1300037263E-01         11.7810       7
   -6.1086038867E-02   -1.0754972367E-01         13.3518       8
   -5.2509092729E-02   -1.0200497615E-01         14.9226       9
   -4.5439432797E-02   -9.6606965200E-02         16.4934      10
   -3.9573798124E-02   -9.1483408561E-02         18.0642      11
   -3.4713680238E-02   -8.6667228639E-02         19.6350      12
   -3.0644205076E-02   -8.2183166135E-02         21.2058      13
   -2.7188223850E-02   -7.8044996581E-02         22.7765      14
   -2.4263741765E-02   -7.4220113530E-02         24.3473      15
   -2.1778121406E-02   -7.0697770210E-02         25.9181      16
   -1.9617786010E-02   -6.7458760451E-02         27.4889      17
   -1.7771240754E-02   -6.4449862037E-02         29.0597      18
   -1.6161591660E-02   -6.1664247421E-02         30.6305      19
   -1.4761513723E-02   -5.9112386521E-02         32.2013      20
   -1.3517062829E-02   -5.6734315873E-02         33.7721      21
   -1.2426507884E-02   -5.4512264704E-02         35.3429      22
   -1.1463016388E-02   -5.2455000172E-02         36.9137      23
   -1.0599754915E-02   -5.0543275397E-02         38.4845      24
   -9.8253537750E-03   -4.8762006574E-02         40.0553      25
   -9.1240739024E-03   -4.7088107939E-02         41.6261      26
   -8.4987780279E-03   -4.5508771539E-02         43.1969      27
   -7.9485583390E-03   -4.4043220829E-02         44.7677      28
   -7.4472224232E-03   -4.2669392958E-02         46.3385      29
   -6.9755439600E-03   -4.1374535475E-02         47.9093      30
   -6.5455979420E-03   -4.0156051857E-02         49.4801      31
   -6.1701461645E-03   -3.8986755696E-02         51.0509      32
   -5.8228164380E-03   -3.7889988657E-02         52.6217      33
   -5.5035751995E-03   -3.6856795557E-02         54.1925      34
   -5.1989216571E-03   -3.5880105453E-02         55.7633      35
   -4.9196933254E-03   -3.4950766630E-02         57.3341      36
   -4.6694112944E-03   -3.4057498852E-02         58.9049      37
   -4.4300200119E-03   -3.3214244077E-02         60.4757      38
   -4.2152541710E-03   -3.2398161169E-02         62.0465      39
   -4.0188660925E-03   -3.1651072804E-02         63.6173      40
   -3.8209871809E-03   -3.0921598697E-02         65.1880      41
   -3.6461548194E-03   -3.0210609035E-02         66.7588      42
   -3.4787259109E-03   -2.9544480887E-02         68.3296      43
   -3.3175860510E-03   -2.8902194152E-02         69.9004      44
   -3.1618545069E-03   -2.8284811883E-02         71.4712      45
   -3.0338212001E-03   -2.7679278935E-02         73.0420      46
   -2.9216007309E-03   -2.7114913469E-02         74.6128      47
   -2.7898487755E-03   -2.6578513245E-02         76.1836      48
   -2.6787172746E-03   -2.6044220745E-02         77.7544      49
   -2.5688873217E-03   -2.5545203781E-02         79.3252      50
   -2.4730897587E-03   -2.5079385338E-02         80.8960      51
   -2.3756998018E-03   -2.4615533240E-02         82.4668      52
   -2.2851857299E-03   -2.4163113022E-02         84.0376      53
   -2.2028675369E-03   -2.3715258323E-02         85.6084      54
   -2.1314887723E-03   -2.3276950121E-02         87.1792      55
   -2.0842362817E-03   -2.2888475285E-02         88.7500      56
   -2.0134634274E-03   -2.2502062269E-02         90.3208      57
   -1.9431087716E-03   -2.2144915442E-02         91.8916      58
   -1.8802209639E-03   -2.1776949245E-02         93.4624      59
   -1.8019069574E-03   -2.1413623509E-02         95.0332      60
   -1.7459522161E-03   -2.1070098488E-02         96.6040      61
   -1.6890656079E-03   -2.0733729693E-02         98.1748      62
   -1.6313174644E-03   -2.0410016126E-02         99.7456      63
   -1.5839677013E-03   -2.0083345472E-02        101.3164      64
   -1.5415413294E-03   -1.9795234872E-02        102.8872      65
   -1.5073854351E-03   -1.9519189240E-02        104.4580      66
   -1.4596840961E-03   -1.9249629798E-02        106.0288      67
   -1.4015479691E-03   -1.8966050203E-02        107.5995      68
   -1.3539083311E-03   -1.8693864234E-02        109.1703      69
   -1.3139561581E-03   -1.8429310062E-02        110.7411      70
   -1.2793745508E-03   -1.8184997165E-02        112.3119      71
   -1.2441667605E-03   -1.7933436897E-02        113.8827      72
   -1.2149130046E-03   -1.7684553130E-02        115.4535      73
   -1.1795246152E-03   -1.7442778156E-02        117.0243      74
   -1.1416666564E-03   -1.7225279680E-02        118.5951      75
   -1.1248559237E-03   -1.6990873395E-02        120.1659      76
   -1.0810861520E-03   -1.6781922379E-02        121.7367      77
   -1.0648647119E-03   -1.6556115326E-02        123.3075      78
   -1.0480071890E-03   -1.6361797711E-02        124.8783      79
   -1.0234303610E-03   -1.6176760965E-02        126.4491      80
   -9.9912715735E-04   -1.5981971656E-02        128.0199      81
   -9.7252902313E-04   -1.5783041585E-02        129.5907      82
   -9.4152745015E-04   -1.5599878320E-02        131.1615      83
   -9.1445229404E-04   -1.5419066523E-02        132.7323      84
   -8.8370509232E-04   -1.5241155147E-02        134.3031      85
   -8.6997261316E-04   -1.5062568957E-02        135.8739      86
   -8.4879422574E-04   -1.4903297493E-02        137.4447      87
   -8.2074827134E-04   -1.4728615086E-02        139.0155      88
   -7.9645135079E-04   -1.4559229320E-02        140.5863      89
   -7.9304260176E-04   -1.4389075417E-02        142.1571      90
   -7.7930646570E-04   -1.4226279919E-02        143.7279      91
   -7.6191317888E-04   -1.4078593316E-02        145.2987      92
   -7.3965572537E-04   -1.3937382751E-02        146.8695      93
   -7.2462718762E-04   -1.3794034059E-02        148.4403      94
   -7.2126165915E-04   -1.3646317570E-02        150.0110      95
   -7.1629814379E-04   -1.3526030715E-02        151.5818      96
   -6.9077340493E-04   -1.3391903535E-02        153.1526      97
   -6.7490936104E-04   -1.3259241500E-02        154.7234      98
   -6.5764968653E-04   -1.3120245998E-02        156.2942      99
   -6.4941231623E-04   -1.2996227157E-02        157.8650     100
   -6.2453795796E-04   -1.2864550754E-02        159.4358     101
   -5.9641491012E-04   -1.2735495030E-02        161.0066     102
   -5.8073905235E-04   -1.2607516069E-02        162.5774     103
   -5.8828920475E-04   -1.2485669721E-02        164.1482     104
   -5.8332308272E-04   -1.2377546596E-02        165.7190     105
   -5.6738181149E-04   -1.2241548742E-02        167.2898     106
   -5.5887308484E-04   -1.2133361750E-02        168.8606     107
   -5.4228590861E-04   -1.2046003678E-02        170.4314     108
   -5.2235879808E-04   -1.1934798030E-02        172.0022     109
   -5.1632796097E-04   -1.1823932630E-02        173.5730     110
   -5.1750786930E-04   -1.1720063593E-02        175.1438     111
   -5.0576894205E-04   -1.1615087694E-02        176.7146     112
   -4.9818854001E-04   -1.1516336057E-02        178.2854     113
   -4.9173941408E-04   -1.1409440131E-02        179.8562     114
   -4.8853491179E-04   -1.1315068142E-02        181.4270     115
   -4.6678550089E-04   -1.1231632908E-02        182.9978     116
   -4.3566684600E-04   -1.1142757947E-02        184.5686     117
   -4.2246102105E-04   -1.1046570033E-02        186.1394     118
   -4.2862862757E-04   -1.0954177517E-02        187.7102     119
   -4.0563675094E-04   -1.0866860357E-02        189.2810     120
   -4.0280155534E-04   -1.0761952473E-02        190.8518     121
   -3.9577373877E-04   -1.0667940584E-02        192.4226     122
   -4.0138504715E-04   -1.0588550485E-02        193.9933     123
   -3.9884278327E-04   -1.0500605690E-02        195.5641     124
   -3.9625935114E-04   -1.0415552217E-02        197.1349     125
   -3.9088851782E-04   -1.0341000140E-02        198.7057     126
   -3.7862242333E-04   -1.0256867184E-02        200.2765     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.3_T0.25/GGam.Sig_local_w_O6n0.300T0.250U4.0 <==
   -1.9387961056E-01   -4.6005968909E-02          0.7854       0
   -1.8054201547E-01   -8.9178904502E-02          2.3562       1
   -1.5992163310E-01   -1.1050730240E-01          3.9270       2
   -1.3776285684E-01   -1.2008596789E-01          5.4978       3
   -1.1704834214E-01   -1.2273867405E-01          7.0686       4
   -9.8941362485E-02   -1.2128762057E-01          8.6394       5
   -8.3676325356E-02   -1.1750769523E-01         10.2102       6
   -7.1013512737E-02   -1.1253413722E-01         11.7810       7
   -6.0615766196E-02   -1.0707258634E-01         13.3518       8
   -5.2068315138E-02   -1.0153130233E-01         14.9226       9
   -4.5045766141E-02   -9.6127817829E-02         16.4934      10
   -3.9230499551E-02   -9.0999263635E-02         18.0642      11
   -3.4384783622E-02   -8.6193103967E-02         19.6350      12
   -3.0337893890E-02   -8.1732602028E-02         21.2058      13
   -2.6929335623E-02   -7.7603513319E-02         22.7765      14
   -2.4018501222E-02   -7.3788379548E-02         24.3473      15
   -2.1563581174E-02   -7.0268082560E-02         25.9181      16
   -1.9448170467E-02   -6.7042354744E-02         27.4889      17
   -1.7603694667E-02   -6.4067982018E-02         29.0597      18
   -1.6019340951E-02   -6.1320492300E-02         30.6305      19
   -1.4615906188E-02   -5.8751425222E-02         32.2013      20
   -1.3398604870E-02   -5.6388744446E-02         33.7721      21
   -1.2304048461E-02   -5.4185117431E-02         35.3429      22
   -1.1355601146E-02   -5.2146118884E-02         36.9137      23
   -1.0520902104E-02   -5.0251591386E-02         38.4845      24
   -9.7419525376E-03   -4.8493967183E-02         40.0553      25
   -9.0472652903E-03   -4.6832999759E-02         41.6261      26
   -8.4288924275E-03   -4.5277229937E-02         43.1969      27
   -7.8572222886E-03   -4.3810963891E-02         44.7677      28
   -7.3553590557E-03   -4.2428871686E-02         46.3385      29
   -6.9056492711E-03   -4.1121552105E-02         47.9093      30
   -6.4923778826E-03   -3.9898964615E-02         49.4801      31
   -6.1101519636E-03   -3.8732648424E-02         51.0509      32
   -5.7606262274E-03   -3.7654742886E-02         52.6217      33
   -5.4420070684E-03   -3.6620073827E-02         54.1925      34
   -5.1454634925E-03   -3.5661909345E-02         55.7633      35
   -4.8691691207E-03   -3.4728759624E-02         57.3341      36
   -4.6238504453E-03   -3.3842625708E-02         58.9049      37
   -4.3960795982E-03   -3.2997761976E-02         60.4757      38
   -4.1706564309E-03   -3.2212990023E-02         62.0465      39
   -3.9750156839E-03   -3.1456693570E-02         63.6173      40
   -3.7917219379E-03   -3.0729868617E-02         65.1880      41
   -3.6071758990E-03   -3.0034555041E-02         66.7588      42
   -3.4460272730E-03   -2.9365539885E-02         68.3296      43
   -3.2988021409E-03   -2.8719430971E-02         69.9004      44
   -3.1562546171E-03   -2.8115500290E-02         71.4712      45
   -3.0182707479E-03   -2.7535134609E-02         73.0420      46
   -2.8913161516E-03   -2.6960285913E-02         74.6128      47
   -2.7615087490E-03   -2.6419564983E-02         76.1836      48
   -2.6480162160E-03   -2.5901384147E-02         77.7544      49
   -2.5407583949E-03   -2.5410852292E-02         79.3252      50
   -2.4480941977E-03   -2.4915425223E-02         80.8960      51
   -2.3532128015E-03   -2.4465964200E-02         82.4668      52
   -2.2636681960E-03   -2.4010409335E-02         84.0376      53
   -2.1759850517E-03   -2.3565971323E-02         85.6084      54
   -2.1152678312E-03   -2.3165852192E-02         87.1792      55
   -2.0574738354E-03   -2.2760663285E-02         88.7500      56
   -1.9872095129E-03   -2.2378262729E-02         90.3208      57
   -1.9129470467E-03   -2.1999805936E-02         91.8916      58
   -1.8414996960E-03   -2.1631602776E-02         93.4624      59
   -1.7834051399E-03   -2.1281343201E-02         95.0332      60
   -1.7280789189E-03   -2.0937355076E-02         96.6040      61
   -1.6762905599E-03   -2.0607421480E-02         98.1748      62
   -1.6394034069E-03   -2.0305782749E-02         99.7456      63
   -1.5804855189E-03   -1.9993513969E-02        101.3164      64
   -1.5269994685E-03   -1.9699798174E-02        102.8872      65
   -1.4625177619E-03   -1.9406624839E-02        104.4580      66
   -1.4147667663E-03   -1.9116352793E-02        106.0288      67
   -1.3730017024E-03   -1.8844537256E-02        107.5995      68
   -1.3376679756E-03   -1.8551784593E-02        109.1703      69
   -1.3036484478E-03   -1.8301919615E-02        110.7411      70
   -1.2681978046E-03   -1.8045145564E-02        112.3119      71
   -1.2439873759E-03   -1.7805831842E-02        113.8827      72
   -1.1943479897E-03   -1.7562544668E-02        115.4535      73
   -1.1564224033E-03   -1.7349263143E-02        117.0243      74
   -1.1330324618E-03   -1.7119564917E-02        118.5951      75
   -1.0998784310E-03   -1.6884741894E-02        120.1659      76
   -1.0855428798E-03   -1.6669166991E-02        121.7367      77
   -1.0493454937E-03   -1.6466658159E-02        123.3075      78
   -1.0247823068E-03   -1.6272903752E-02        124.8783      79
   -9.8780128699E-04   -1.6075601052E-02        126.4491      80
   -9.7056510851E-04   -1.5876996886E-02        128.0199      81
   -9.5959299979E-04   -1.5679678421E-02        129.5907      82
   -9.3372976876E-04   -1.5506314452E-02        131.1615      83
   -9.0749253371E-04   -1.5312167517E-02        132.7323      84
   -8.7533431189E-04   -1.5120932279E-02        134.3031      85
   -8.7065210682E-04   -1.4942580466E-02        135.8739      86
   -8.4447288094E-04   -1.4774756274E-02        137.4447      87
   -8.4827287183E-04   -1.4617290748E-02        139.0155      88
   -8.2657559503E-04   -1.4466991358E-02        140.5863      89
   -8.0653165863E-04   -1.4327521326E-02        142.1571      90
   -7.6856494903E-04   -1.4165770788E-02        143.7279      91
   -7.4833828357E-04   -1.4018028513E-02        145.2987      92
   -7.3834133425E-04   -1.3855310106E-02        146.8695      93
   -7.0929008099E-04   -1.3692695839E-02        148.4403      94
   -6.8344019290E-04   -1.3557112995E-02        150.0110      95
   -6.7246510864E-04   -1.3415388118E-02        151.5818      96
   -6.6634043173E-04   -1.3286191716E-02        153.1526      97
   -6.5976970788E-04   -1.3165106072E-02        154.7234      98
   -6.4392554373E-04   -1.3031987530E-02        156.2942      99
   -6.2995663734E-04   -1.2911380026E-02        157.8650     100
   -6.1575094585E-04   -1.2791519244E-02        159.4358     101
   -5.8175564658E-04   -1.2670642023E-02        161.0066     102
   -5.7308477090E-04   -1.2538940812E-02        162.5774     103
   -5.5988664059E-04   -1.2407664150E-02        164.1482     104
   -5.5685572488E-04   -1.2286041773E-02        165.7190     105
   -5.4088942149E-04   -1.2164415451E-02        167.2898     106
   -5.4262482450E-04   -1.2056495528E-02        168.8606     107
   -5.2805122573E-04   -1.1960452057E-02        170.4314     108
   -5.2068057118E-04   -1.1849427768E-02        172.0022     109
   -5.0072046705E-04   -1.1738031641E-02        173.5730     110
   -4.9569703342E-04   -1.1640028773E-02        175.1438     111
   -4.9456649013E-04   -1.1539489603E-02        176.7146     112
   -4.8827153145E-04   -1.1433174802E-02        178.2854     113
   -4.9369488995E-04   -1.1344014467E-02        179.8562     114
   -4.7911156401E-04   -1.1264853897E-02        181.4270     115
   -4.6383334506E-04   -1.1151369006E-02        182.9978     116
   -4.5274422423E-04   -1.1051627224E-02        184.5686     117
   -4.5096231680E-04   -1.0955756362E-02        186.1394     118
   -4.3736041849E-04   -1.0879984169E-02        187.7102     119
   -4.1826400691E-04   -1.0788868004E-02        189.2810     120
   -4.0600394301E-04   -1.0695610215E-02        190.8518     121
   -3.9461129384E-04   -1.0613675415E-02        192.4226     122
   -3.9338492742E-04   -1.0514658389E-02        193.9933     123
   -3.7916661983E-04   -1.0439894233E-02        195.5641     124
   -3.7084887733E-04   -1.0353684765E-02        197.1349     125
   -3.5409006996E-04   -1.0259944965E-02        198.7057     126
   -3.5448153345E-04   -1.0195918083E-02        200.2765     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.3_T0.5/D_DCA <==
0.3 0.00800113318987 2.63522102586e-05


==> anc/t1_tprime0/t1_tprime0_U4_n0.3_T0.5/D_DCA_size20.0 <==
0.299692499444 7.29514969632e-05 -4.04559311345 0.00807491951193 5.7841351269e-06


==> anc/t1_tprime0/t1_tprime0_U4_n0.3_T0.5/D_DCA_size32.0 <==
0.299691222672 9.71169227238e-05 -4.04540873922 0.00805317053204 9.35135555431e-06


==> anc/t1_tprime0/t1_tprime0_U4_n0.3_T0.5/D_DCA_size34.0 <==
0.299490638648 0.0002934634968 -4.04669785893 0.00803972420598 2.96706099362e-05


==> anc/t1_tprime0/t1_tprime0_U4_n0.3_T0.5/D_DiagMC_G0Gam0 <==
0.3000    0.0003    -4.043    0.002    0.0081    0.0002


==> anc/t1_tprime0/t1_tprime0_U4_n0.3_T0.5/D_DiagMC_GGam <==
0.3000    0.0003    -4.043    0.003    0.0080    0.0002


==> anc/t1_tprime0/t1_tprime0_U4_n0.3_T0.5/E_DCA <==
0.3 -0.794957707688 0.00358103520163


==> anc/t1_tprime0/t1_tprime0_U4_n0.3_T0.5/E_DCA_size20.0 <==
0.299692499444 7.29514969632e-05 -4.04559311345 -0.790945799565 0.000942216880117


==> anc/t1_tprime0/t1_tprime0_U4_n0.3_T0.5/E_DCA_size32.0 <==
0.299691222672 9.71169227238e-05 -4.04540873922 -0.791292306701 0.000899189596476


==> anc/t1_tprime0/t1_tprime0_U4_n0.3_T0.5/E_DCA_size34.0 <==
0.299490638648 0.0002934634968 -4.04669785893 -0.79353898996 0.000137225590588


==> anc/t1_tprime0/t1_tprime0_U4_n0.3_T0.5/E_DiagMC_G0Gam0 <==
0.3000    0.0003    -4.043    0.002    -0.7946    0.0005


==> anc/t1_tprime0/t1_tprime0_U4_n0.3_T0.5/E_DiagMC_GGam <==
0.3000    0.0003    -4.043    0.003    -0.7946    0.0003


==> anc/t1_tprime0/t1_tprime0_U4_n0.3_T0.5/GGam.Sig_local_w_O1n0.300T0.500U4.0 <==
   -1.6318713326E-01   -6.6051047244E-02          1.5708       0
   -1.2823763358E-01   -1.0108556835E-01          4.7124       1
   -9.3732191824E-02   -1.0577566765E-01          7.8540       2
   -6.8086067188E-02   -9.9811575003E-02         10.9956       3
   -5.0328107728E-02   -9.0921028046E-02         14.1372       4
   -3.8111353646E-02   -8.1983336714E-02         17.2788       5
   -2.9582555762E-02   -7.3912460325E-02         20.4204       6
   -2.3481789216E-02   -6.6895694167E-02         23.5619       7
   -1.9015867660E-02   -6.0875180257E-02         26.7035       8
   -1.5666372125E-02   -5.5714233406E-02         29.8451       9
   -1.3102981009E-02   -5.1273529858E-02         32.9867      10
   -1.1102876716E-02   -4.7436512443E-02         36.1283      11
   -9.5193562195E-03   -4.4094032652E-02         39.2699      12
   -8.2466285816E-03   -4.1170303379E-02         42.4115      13
   -7.2059287298E-03   -3.8587400892E-02         45.5531      14
   -6.3491438469E-03   -3.6299244435E-02         48.6947      15
   -5.6305689085E-03   -3.4257495372E-02         51.8363      16
   -5.0257719172E-03   -3.2421606408E-02         54.9779      17
   -4.5154643967E-03   -3.0761893285E-02         58.1195      18
   -4.0762318790E-03   -2.9263305644E-02         61.2611      19
   -3.7000371225E-03   -2.7900793168E-02         64.4026      20
   -3.3739570185E-03   -2.6659652166E-02         67.5442      21
   -3.0884220126E-03   -2.5518455014E-02         70.6858      22
   -2.8359207669E-03   -2.4470294456E-02         73.8274      23
   -2.6141185788E-03   -2.3506815172E-02         76.9690      24
   -2.4221322755E-03   -2.2614818016E-02         80.1106      25
   -2.2447928702E-03   -2.1788852502E-02         83.2522      26
   -2.0842866361E-03   -2.1016074824E-02         86.3938      27
   -1.9410362138E-03   -2.0297467676E-02         89.5354      28
   -1.8069802051E-03   -1.9624906872E-02         92.6770      29
   -1.6889924345E-03   -1.8997839971E-02         95.8186      30
   -1.5839858110E-03   -1.8408040107E-02         98.9602      31
   -1.4888091282E-03   -1.7845259676E-02        102.1018      32
   -1.3975643921E-03   -1.7324095982E-02        105.2434      33
   -1.3186162874E-03   -1.6835656125E-02        108.3849      34
   -1.2473840736E-03   -1.6368449287E-02        111.5265      35
   -1.1833145532E-03   -1.5923160246E-02        114.6681      36
   -1.1182131235E-03   -1.5502380607E-02        117.8097      37
   -1.0598464051E-03   -1.5107202100E-02        120.9513      38
   -1.0094540119E-03   -1.4729655078E-02        124.0929      39
   -9.5743734540E-04   -1.4373144176E-02        127.2345      40
   -9.0991400142E-04   -1.4033228189E-02        130.3761      41
   -8.6647220533E-04   -1.3704573864E-02        133.5177      42
   -8.2633664074E-04   -1.3390792132E-02        136.6593      43
   -7.8957549116E-04   -1.3091479451E-02        139.8009      44
   -7.5620501659E-04   -1.2804096030E-02        142.9425      45
   -7.2137559285E-04   -1.2528625431E-02        146.0841      46
   -6.8922616383E-04   -1.2266739514E-02        149.2257      47
   -6.6154333112E-04   -1.2012362612E-02        152.3672      48
   -6.3544229791E-04   -1.1768751612E-02        155.5088      49
   -6.0664241810E-04   -1.1538973874E-02        158.6504      50
   -5.8498178699E-04   -1.1319679968E-02        161.7920      51
   -5.6561987132E-04   -1.1106834609E-02        164.9336      52
   -5.4303826268E-04   -1.0902375096E-02        168.0752      53
   -5.2088843919E-04   -1.0701265578E-02        171.2168      54
   -5.0942958497E-04   -1.0508797753E-02        174.3584      55
   -4.9062698586E-04   -1.0324163179E-02        177.5000      56
   -4.6994115799E-04   -1.0150553444E-02        180.6416      57
   -4.5305313516E-04   -9.9821349404E-03        183.7832      58
   -4.3949557237E-04   -9.8157338376E-03        186.9248      59
   -4.2219904564E-04   -9.6589019863E-03        190.0664      60
   -4.1261740679E-04   -9.5041081893E-03        193.2079      61
   -3.9405852447E-04   -9.3523372125E-03        196.3495      62
   -3.8136819358E-04   -9.2052812176E-03        199.4911      63
   -3.7129929943E-04   -9.0586182750E-03        202.6327      64
   -3.5610434595E-04   -8.9173362148E-03        205.7743      65
   -3.4557117129E-04   -8.7864231853E-03        208.9159      66
   -3.3076074389E-04   -8.6574936079E-03        212.0575      67
   -3.2164880885E-04   -8.5322156718E-03        215.1991      68
   -3.1439000730E-04   -8.4094576564E-03        218.3407      69
   -3.0403258756E-04   -8.2926365885E-03        221.4823      70
   -2.9567663476E-04   -8.1766136539E-03        224.6239      71
   -2.8465280303E-04   -8.0588311612E-03        227.7655      72
   -2.7646522059E-04   -7.9519610137E-03        230.9071      73
   -2.7283708533E-04   -7.8439213427E-03        234.0487      74
   -2.5908107394E-04   -7.7368555866E-03        237.1902      75
   -2.5423682160E-04   -7.6349193490E-03        240.3318      76
   -2.4550825014E-04   -7.5372128385E-03        243.4734      77
   -2.4228187446E-04   -7.4421024713E-03        246.6150      78
   -2.4056847678E-04   -7.3539486847E-03        249.7566      79
   -2.3385312434E-04   -7.2606483945E-03        252.8982      80
   -2.2603633156E-04   -7.1695926741E-03        256.0398      81
   -2.2318884415E-04   -7.0810805368E-03        259.1814      82
   -2.1476082978E-04   -6.9974997523E-03        262.3230      83
   -2.0823745966E-04   -6.9185622619E-03        265.4646      84
   -2.0389546573E-04   -6.8411049847E-03        268.6062      85
   -1.9724288258E-04   -6.7704674138E-03        271.7478      86
   -1.9125883411E-04   -6.6900275179E-03        274.8894      87
   -1.8622933072E-04   -6.6183505238E-03        278.0309      88
   -1.8536241098E-04   -6.5441875671E-03        281.1725      89
   -1.7694021998E-04   -6.4688729945E-03        284.3141      90
   -1.7225717961E-04   -6.4013410867E-03        287.4557      91
   -1.6844422581E-04   -6.3319357167E-03        290.5973      92
   -1.6181162003E-04   -6.2582490285E-03        293.7389      93
   -1.5505961194E-04   -6.1929444931E-03        296.8805      94
   -1.5444499283E-04   -6.1241905703E-03        300.0221      95
   -1.5005951191E-04   -6.0579496500E-03        303.1637      96
   -1.4625267694E-04   -5.9937010477E-03        306.3053      97
   -1.3975022465E-04   -5.9358171556E-03        309.4469      98
   -1.3837043647E-04   -5.8765311965E-03        312.5885      99
   -1.3740643231E-04   -5.8143852421E-03        315.7301     100
   -1.3651677043E-04   -5.7571164058E-03        318.8717     101
   -1.3753388326E-04   -5.7045411095E-03        322.0132     102
   -1.4190487743E-04   -5.6479678092E-03        325.1548     103
   -1.4050863886E-04   -5.5928136229E-03        328.2964     104
   -1.3962165090E-04   -5.5461907627E-03        331.4380     105
   -1.3229103123E-04   -5.4933258671E-03        334.5796     106
   -1.2945277380E-04   -5.4449415293E-03        337.7212     107
   -1.2809542623E-04   -5.3977474081E-03        340.8628     108
   -1.2265068068E-04   -5.3470647120E-03        344.0044     109
   -1.2052719728E-04   -5.2995088842E-03        347.1460     110
   -1.2097547716E-04   -5.2526085672E-03        350.2876     111
   -1.1664885202E-04   -5.2092071883E-03        353.4292     112
   -1.1112907851E-04   -5.1681253500E-03        356.5708     113
   -1.0843126124E-04   -5.1164294205E-03        359.7124     114
   -1.0252720224E-04   -5.0733088711E-03        362.8540     115
   -9.9987203603E-05   -5.0273965206E-03        365.9955     116
   -9.9158434604E-05   -4.9843269224E-03        369.1371     117
   -9.6158125890E-05   -4.9393262770E-03        372.2787     118
   -9.2521821772E-05   -4.8968353731E-03        375.4203     119
   -9.3992687782E-05   -4.8593154449E-03        378.5619     120
   -9.5126091686E-05   -4.8181112154E-03        381.7035     121
   -8.9849387068E-05   -4.7782800948E-03        384.8451     122
   -8.8609062113E-05   -4.7414006394E-03        387.9867     123
   -9.1579542816E-05   -4.7039745190E-03        391.1283     124
   -8.6943948621E-05   -4.6669398285E-03        394.2699     125
   -8.1484963845E-05   -4.6356170928E-03        397.4115     126
   -7.8176383536E-05   -4.5971822410E-03        400.5531     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.3_T0.5/GGam.Sig_local_w_O3n0.300T0.500U4.0 <==
   -1.8863120570E-01   -7.6835387439E-02          1.5708       0
   -1.4741593830E-01   -1.1411289757E-01          4.7124       1
   -1.0704569797E-01   -1.1910633884E-01          7.8540       2
   -7.7130716196E-02   -1.1227430007E-01         10.9956       3
   -5.6537663330E-02   -1.0209273859E-01         14.1372       4
   -4.2476915991E-02   -9.1850815082E-02         17.2788       5
   -3.2752321179E-02   -8.2625672300E-02         20.4204       6
   -2.5851459675E-02   -7.4629347598E-02         23.5619       7
   -2.0840708823E-02   -6.7793943431E-02         26.7035       8
   -1.7125147645E-02   -6.1947847614E-02         29.8451       9
   -1.4282009625E-02   -5.6944621829E-02         32.9867      10
   -1.2079056541E-02   -5.2630454859E-02         36.1283      11
   -1.0343466241E-02   -4.8881040390E-02         39.2699      12
   -8.9414363155E-03   -4.5604784447E-02         42.4115      13
   -7.8172879458E-03   -4.2724858867E-02         45.5531      14
   -6.8682663986E-03   -4.0164059059E-02         48.6947      15
   -6.0665378381E-03   -3.7898556193E-02         51.8363      16
   -5.4155336326E-03   -3.5860367802E-02         54.9779      17
   -4.8619904847E-03   -3.4007221915E-02         58.1195      18
   -4.3824719076E-03   -3.2349811192E-02         61.2611      19
   -3.9651702207E-03   -3.0832758514E-02         64.4026      20
   -3.6131504655E-03   -2.9456093543E-02         67.5442      21
   -3.2994565694E-03   -2.8183060285E-02         70.6858      22
   -3.0308387461E-03   -2.7014164163E-02         73.8274      23
   -2.7938642876E-03   -2.5946894091E-02         76.9690      24
   -2.5840010743E-03   -2.4954514487E-02         80.1106      25
   -2.3947420655E-03   -2.4039926891E-02         83.2522      26
   -2.2253473256E-03   -2.3185975830E-02         86.3938      27
   -2.0735686858E-03   -2.2386159685E-02         89.5354      28
   -1.9479883225E-03   -2.1636946534E-02         92.6770      29
   -1.8192653936E-03   -2.0941603105E-02         95.8186      30
   -1.7123126596E-03   -2.0280321730E-02         98.9602      31
   -1.6088505330E-03   -1.9682668902E-02        102.1018      32
   -1.5235561109E-03   -1.9097897189E-02        105.2434      33
   -1.4323189688E-03   -1.8562739167E-02        108.3849      34
   -1.3444610079E-03   -1.8050311908E-02        111.5265      35
   -1.2620356249E-03   -1.7564026220E-02        114.6681      36
   -1.1968347517E-03   -1.7088717864E-02        117.8097      37
   -1.1389626694E-03   -1.6649940701E-02        120.9513      38
   -1.0772056872E-03   -1.6246357161E-02        124.0929      39
   -1.0401262216E-03   -1.5851978319E-02        127.2345      40
   -9.7060511177E-04   -1.5488915942E-02        130.3761      41
   -9.2490642330E-04   -1.5114146315E-02        133.5177      42
   -8.8273992789E-04   -1.4774781866E-02        136.6593      43
   -8.4637887313E-04   -1.4446665738E-02        139.8009      44
   -8.2275678302E-04   -1.4145248529E-02        142.9425      45
   -7.6189564276E-04   -1.3834540678E-02        146.0841      46
   -7.3716784915E-04   -1.3529113616E-02        149.2257      47
   -7.0811445754E-04   -1.3264262069E-02        152.3672      48
   -6.8037482342E-04   -1.2996149299E-02        155.5088      49
   -6.5335172043E-04   -1.2735602877E-02        158.6504      50
   -6.3550877866E-04   -1.2490490863E-02        161.7920      51
   -6.1207439259E-04   -1.2256330154E-02        164.9336      52
   -6.0095843593E-04   -1.2022551207E-02        168.0752      53
   -5.7917102815E-04   -1.1804473764E-02        171.2168      54
   -5.5434652068E-04   -1.1594858619E-02        174.3584      55
   -5.3882788951E-04   -1.1392539661E-02        177.5000      56
   -5.1819979098E-04   -1.1201567989E-02        180.6416      57
   -4.9557760843E-04   -1.1002819931E-02        183.7832      58
   -4.7745851616E-04   -1.0815577949E-02        186.9248      59
   -4.4913188324E-04   -1.0638741600E-02        190.0664      60
   -4.3639493436E-04   -1.0464744505E-02        193.2079      61
   -4.2364352730E-04   -1.0308638498E-02        196.3495      62
   -4.0258132409E-04   -1.0147079442E-02        199.4911      63
   -3.9222190254E-04   -9.9965325920E-03        202.6327      64
   -3.7502091890E-04   -9.8374815820E-03        205.7743      65
   -3.6908818135E-04   -9.6927154698E-03        208.9159      66
   -3.5853455257E-04   -9.5578677085E-03        212.0575      67
   -3.4583399148E-04   -9.4171650982E-03        215.1991      68
   -3.2686109537E-04   -9.2801561090E-03        218.3407      69
   -3.1649478691E-04   -9.1513177682E-03        221.4823      70
   -3.0233468891E-04   -9.0189318580E-03        224.6239      71
   -3.0071682012E-04   -8.9037197961E-03        227.7655      72
   -2.9110804318E-04   -8.7761110133E-03        230.9071      73
   -2.7452757246E-04   -8.6486705950E-03        234.0487      74
   -2.8817092520E-04   -8.5368848008E-03        237.1902      75
   -2.7939783028E-04   -8.4159650925E-03        240.3318      76
   -2.7294639397E-04   -8.3151901130E-03        243.4734      77
   -2.4721676594E-04   -8.2032784303E-03        246.6150      78
   -2.5161421101E-04   -8.0995472686E-03        249.7566      79
   -2.4032340382E-04   -8.0006977424E-03        252.8982      80
   -2.3218437666E-04   -7.9028944451E-03        256.0398      81
   -2.2386014391E-04   -7.8184908097E-03        259.1814      82
   -2.2226604496E-04   -7.7225538424E-03        262.3230      83
   -2.1310938443E-04   -7.6337602394E-03        265.4646      84
   -2.0661593201E-04   -7.5442089091E-03        268.6062      85
   -2.1186874482E-04   -7.4632922826E-03        271.7478      86
   -2.1012818740E-04   -7.3683182867E-03        274.8894      87
   -2.0694821848E-04   -7.2831202748E-03        278.0309      88
   -2.0097672222E-04   -7.1923148250E-03        281.1725      89
   -2.0090583929E-04   -7.1153344751E-03        284.3141      90
   -1.8862489817E-04   -7.0496381066E-03        287.4557      91
   -1.8764989451E-04   -6.9692187209E-03        290.5973      92
   -1.8171264194E-04   -6.8897863686E-03        293.7389      93
   -1.8204369633E-04   -6.8194237780E-03        296.8805      94
   -1.8099649430E-04   -6.7490750944E-03        300.0221      95
   -1.7344590117E-04   -6.6838502318E-03        303.1637      96
   -1.6540270573E-04   -6.6106850803E-03        306.3053      97
   -1.5687892358E-04   -6.5430438230E-03        309.4469      98
   -1.5609641430E-04   -6.4877519845E-03        312.5885      99
   -1.6033796850E-04   -6.4325163084E-03        315.7301     100
   -1.5178413402E-04   -6.3686287218E-03        318.8717     101
   -1.4537007154E-04   -6.3146447831E-03        322.0132     102
   -1.4909206640E-04   -6.2480318669E-03        325.1548     103
   -1.3321486637E-04   -6.1775489041E-03        328.2964     104
   -1.3621646168E-04   -6.1235160662E-03        331.4380     105
   -1.3481782772E-04   -6.0639168000E-03        334.5796     106
   -1.2803993068E-04   -6.0092352748E-03        337.7212     107
   -1.2980514666E-04   -5.9444862705E-03        340.8628     108
   -1.4075261561E-04   -5.8877754753E-03        344.0044     109
   -1.3629097326E-04   -5.8343726643E-03        347.1460     110
   -1.1947789918E-04   -5.7858330492E-03        350.2876     111
   -1.1696849922E-04   -5.7378065780E-03        353.4292     112
   -1.1606956093E-04   -5.6799617487E-03        356.5708     113
   -1.1104400912E-04   -5.6350914361E-03        359.7124     114
   -1.0373605898E-04   -5.5775354357E-03        362.8540     115
   -1.0153658786E-04   -5.5316964718E-03        365.9955     116
   -8.7135446597E-05   -5.4800267483E-03        369.1371     117
   -9.3177018593E-05   -5.4356495930E-03        372.2787     118
   -9.4875920609E-05   -5.3934986784E-03        375.4203     119
   -9.0939446487E-05   -5.3436772016E-03        378.5619     120
   -9.3563094193E-05   -5.2944856698E-03        381.7035     121
   -8.8176226663E-05   -5.2577692766E-03        384.8451     122
   -9.3882511715E-05   -5.2165431732E-03        387.9867     123
   -1.0445367718E-04   -5.1787805787E-03        391.1283     124
   -8.5593218925E-05   -5.1358683811E-03        394.2699     125
   -7.9095608929E-05   -5.1155865125E-03        397.4115     126
   -8.6117404786E-05   -5.0680134606E-03        400.5531     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.3_T0.5/GGam.Sig_local_w_O4n0.300T0.500U4.0 <==
   -1.9836409812E-01   -8.4562972032E-02          1.5708       0
   -1.5311324832E-01   -1.2175781893E-01          4.7124       1
   -1.1009830225E-01   -1.2543703202E-01          7.8540       2
   -7.8750463355E-02   -1.1729404987E-01         10.9956       3
   -5.7419981722E-02   -1.0608853740E-01         14.1372       4
   -4.2997489517E-02   -9.5085276556E-02         17.2788       5
   -3.3076249278E-02   -8.5318329129E-02         20.4204       6
   -2.6062069012E-02   -7.6913480016E-02         23.5619       7
   -2.0982530898E-02   -6.9785464771E-02         26.7035       8
   -1.7206355278E-02   -6.3714880675E-02         29.8451       9
   -1.4345232000E-02   -5.8513647139E-02         32.9867      10
   -1.2124586234E-02   -5.4042872202E-02         36.1283      11
   -1.0369580732E-02   -5.0183912170E-02         39.2699      12
   -8.9618529255E-03   -4.6789574839E-02         42.4115      13
   -7.8209086769E-03   -4.3821100780E-02         45.5531      14
   -6.8743202150E-03   -4.1185069898E-02         48.6947      15
   -6.0943246742E-03   -3.8853380826E-02         51.8363      16
   -5.4448692382E-03   -3.6746934612E-02         54.9779      17
   -4.8883201936E-03   -3.4869424617E-02         58.1195      18
   -4.4075857757E-03   -3.3156176721E-02         61.2611      19
   -3.9994781831E-03   -3.1596991764E-02         64.4026      20
   -3.6334277236E-03   -3.0184300201E-02         67.5442      21
   -3.3172506868E-03   -2.8877334857E-02         70.6858      22
   -3.0502986815E-03   -2.7689206766E-02         73.8274      23
   -2.8117916503E-03   -2.6589767994E-02         76.9690      24
   -2.6003108323E-03   -2.5582021680E-02         80.1106      25
   -2.4035736143E-03   -2.4642048087E-02         83.2522      26
   -2.2355196377E-03   -2.3752819346E-02         86.3938      27
   -2.0845534500E-03   -2.2945486676E-02         89.5354      28
   -1.9449624859E-03   -2.2177829404E-02         92.6770      29
   -1.8145376523E-03   -2.1470345390E-02         95.8186      30
   -1.7109604887E-03   -2.0799197400E-02         98.9602      31
   -1.6088504186E-03   -2.0165255218E-02        102.1018      32
   -1.5148603791E-03   -1.9579589509E-02        105.2434      33
   -1.4255668417E-03   -1.9029292566E-02        108.3849      34
   -1.3430250017E-03   -1.8494207273E-02        111.5265      35
   -1.2688607542E-03   -1.7999787983E-02        114.6681      36
   -1.1956323795E-03   -1.7520594067E-02        117.8097      37
   -1.1304459455E-03   -1.7061200089E-02        120.9513      38
   -1.0724198717E-03   -1.6639649755E-02        124.0929      39
   -1.0232463825E-03   -1.6231058188E-02        127.2345      40
   -9.7046424832E-04   -1.5838016365E-02        130.3761      41
   -9.2710517880E-04   -1.5473518868E-02        133.5177      42
   -8.7707855529E-04   -1.5120354985E-02        136.6593      43
   -8.4054971340E-04   -1.4781810471E-02        139.8009      44
   -8.1086648114E-04   -1.4476986551E-02        142.9425      45
   -7.6980092342E-04   -1.4165142898E-02        146.0841      46
   -7.4604498597E-04   -1.3876195013E-02        149.2257      47
   -7.0865019290E-04   -1.3585157442E-02        152.3672      48
   -6.7269169103E-04   -1.3306851972E-02        155.5088      49
   -6.5734362258E-04   -1.3049621124E-02        158.6504      50
   -6.2003361706E-04   -1.2805766583E-02        161.7920      51
   -5.9946984439E-04   -1.2546318840E-02        164.9336      52
   -5.8411101822E-04   -1.2314316451E-02        168.0752      53
   -5.6778343844E-04   -1.2090629879E-02        171.2168      54
   -5.3900092774E-04   -1.1865228442E-02        174.3584      55
   -5.1003317657E-04   -1.1655948550E-02        177.5000      56
   -4.9756581474E-04   -1.1459062614E-02        180.6416      57
   -4.8750566701E-04   -1.1274436475E-02        183.7832      58
   -4.7285112036E-04   -1.1077664390E-02        186.9248      59
   -4.5911291938E-04   -1.0898140824E-02        190.0664      60
   -4.2905860704E-04   -1.0714403964E-02        193.2079      61
   -4.1148628749E-04   -1.0543986665E-02        196.3495      62
   -4.0309575130E-04   -1.0377454363E-02        199.4911      63
   -3.9135519987E-04   -1.0214787393E-02        202.6327      64
   -3.8054833434E-04   -1.0057744360E-02        205.7743      65
   -3.7317055021E-04   -9.9021239014E-03        208.9159      66
   -3.7193638773E-04   -9.7719618691E-03        212.0575      67
   -3.5530669678E-04   -9.6369045061E-03        215.1991      68
   -3.4941980606E-04   -9.4970978545E-03        218.3407      69
   -3.3588772924E-04   -9.3641542827E-03        221.4823      70
   -3.1586225953E-04   -9.2262749231E-03        224.6239      71
   -3.1142303199E-04   -9.1030531121E-03        227.7655      72
   -3.1046618616E-04   -8.9770949929E-03        230.9071      73
   -2.8533348450E-04   -8.8705081318E-03        234.0487      74
   -2.7887545114E-04   -8.7527881369E-03        237.1902      75
   -2.7886122337E-04   -8.6304193566E-03        240.3318      76
   -2.7153182966E-04   -8.5212261622E-03        243.4734      77
   -2.5693733623E-04   -8.4102682504E-03        246.6150      78
   -2.6380831055E-04   -8.3056976251E-03        249.7566      79
   -2.4998104015E-04   -8.2124861641E-03        252.8982      80
   -2.4645298471E-04   -8.1019086331E-03        256.0398      81
   -2.3246276980E-04   -8.0081604532E-03        259.1814      82
   -2.2927240345E-04   -7.9190201491E-03        262.3230      83
   -2.1949518331E-04   -7.8175145669E-03        265.4646      84
   -2.1117372511E-04   -7.7236248734E-03        268.6062      85
   -2.0312253002E-04   -7.6390680566E-03        271.7478      86
   -2.0849593907E-04   -7.5526885365E-03        274.8894      87
   -2.0020665918E-04   -7.4601495546E-03        278.0309      88
   -1.9275307460E-04   -7.3803049576E-03        281.1725      89
   -1.9606473851E-04   -7.3005642623E-03        284.3141      90
   -1.9098239568E-04   -7.2206913191E-03        287.4557      91
   -1.7692631143E-04   -7.1414063340E-03        290.5973      92
   -1.8180645753E-04   -7.0652443858E-03        293.7389      93
   -1.7260974842E-04   -6.9984369341E-03        296.8805      94
   -1.6587447600E-04   -6.9241615728E-03        300.0221      95
   -1.6030241968E-04   -6.8454943735E-03        303.1637      96
   -1.5697877270E-04   -6.7729155731E-03        306.3053      97
   -1.5908600074E-04   -6.7018116516E-03        309.4469      98
   -1.6132258757E-04   -6.6320864638E-03        312.5885      99
   -1.5467340294E-04   -6.5822939915E-03        315.7301     100
   -1.4684857558E-04   -6.5241054322E-03        318.8717     101
   -1.3572959723E-04   -6.4533423408E-03        322.0132     102
   -1.3120428518E-04   -6.3786803724E-03        325.1548     103
   -1.2394334607E-04   -6.3204521569E-03        328.2964     104
   -1.2450637686E-04   -6.2612153213E-03        331.4380     105
   -1.3471008897E-04   -6.2115850069E-03        334.5796     106
   -1.2900149523E-04   -6.1505320159E-03        337.7212     107
   -1.2202332659E-04   -6.0982105396E-03        340.8628     108
   -1.2283826863E-04   -6.0554817332E-03        344.0044     109
   -1.1965029612E-04   -5.9915788921E-03        347.1460     110
   -1.1574811182E-04   -5.9349227594E-03        350.2876     111
   -1.0632216556E-04   -5.8849130118E-03        353.4292     112
   -1.1104322779E-04   -5.8278606951E-03        356.5708     113
   -1.1167358590E-04   -5.7730093627E-03        359.7124     114
   -1.0203099193E-04   -5.7181283270E-03        362.8540     115
   -1.0046381799E-04   -5.6674252419E-03        365.9955     116
   -1.0394603682E-04   -5.6265732256E-03        369.1371     117
   -1.0149008650E-04   -5.5803121008E-03        372.2787     118
   -9.6089382083E-05   -5.5371661812E-03        375.4203     119
   -8.6704610958E-05   -5.4910927187E-03        378.5619     120
   -9.3991942746E-05   -5.4361807056E-03        381.7035     121
   -8.9752601099E-05   -5.3978872747E-03        384.8451     122
   -8.8080412561E-05   -5.3533398484E-03        387.9867     123
   -8.9801479273E-05   -5.3012411467E-03        391.1283     124
   -9.2455119502E-05   -5.2536242716E-03        394.2699     125
   -9.1447416127E-05   -5.2164197154E-03        397.4115     126
   -8.5421678127E-05   -5.1767579578E-03        400.5531     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.3_T0.5/GGam.Sig_local_w_O5n0.300T0.500U4.0 <==
   -1.9925317182E-01   -8.5194633156E-02          1.5708       0
   -1.5327379448E-01   -1.2258832332E-01          4.7124       1
   -1.0971170578E-01   -1.2602676605E-01          7.8540       2
   -7.8124056564E-02   -1.1753593542E-01         10.9956       3
   -5.6760443752E-02   -1.0606863737E-01         14.1372       4
   -4.2397867206E-02   -9.4892815505E-02         17.2788       5
   -3.2533322950E-02   -8.5043583073E-02         20.4204       6
   -2.5605305545E-02   -7.6586942706E-02         23.5619       7
   -2.0593259036E-02   -6.9433019465E-02         26.7035       8
   -1.6885375075E-02   -6.3352791504E-02         29.8451       9
   -1.4058814899E-02   -5.8152566009E-02         32.9867      10
   -1.1878357794E-02   -5.3687528164E-02         36.1283      11
   -1.0152917644E-02   -4.9833283368E-02         39.2699      12
   -8.7756503281E-03   -4.6474145639E-02         42.4115      13
   -7.6667232315E-03   -4.3502291495E-02         45.5531      14
   -6.7379047044E-03   -4.0900434155E-02         48.6947      15
   -5.9743876819E-03   -3.8571141619E-02         51.8363      16
   -5.3159194419E-03   -3.6475709154E-02         54.9779      17
   -4.7802913080E-03   -3.4600953800E-02         58.1195      18
   -4.3134478349E-03   -3.2891991314E-02         61.2611      19
   -3.9125744889E-03   -3.1351152193E-02         64.4026      20
   -3.5626186303E-03   -2.9929734761E-02         67.5442      21
   -3.2455140566E-03   -2.8636546251E-02         70.6858      22
   -2.9810935207E-03   -2.7456757837E-02         73.8274      23
   -2.7520411081E-03   -2.6369496188E-02         76.9690      24
   -2.5304909498E-03   -2.5364916772E-02         80.1106      25
   -2.3382202252E-03   -2.4424420297E-02         83.2522      26
   -2.1915704530E-03   -2.3574100980E-02         86.3938      27
   -2.0274299520E-03   -2.2762522533E-02         89.5354      28
   -1.8918955940E-03   -2.1984551061E-02         92.6770      29
   -1.7787013590E-03   -2.1294754773E-02         95.8186      30
   -1.6553314818E-03   -2.0625119596E-02         98.9602      31
   -1.5669350084E-03   -1.9996407148E-02        102.1018      32
   -1.4797594722E-03   -1.9406991593E-02        105.2434      33
   -1.3953606952E-03   -1.8862737291E-02        108.3849      34
   -1.3129713938E-03   -1.8326026895E-02        111.5265      35
   -1.2287149886E-03   -1.7843480964E-02        114.6681      36
   -1.1722891437E-03   -1.7368213585E-02        117.8097      37
   -1.1142077181E-03   -1.6934051858E-02        120.9513      38
   -1.0653367584E-03   -1.6512382995E-02        124.0929      39
   -1.0121705777E-03   -1.6084514226E-02        127.2345      40
   -9.4705424469E-04   -1.5710981539E-02        130.3761      41
   -9.0820856301E-04   -1.5345595416E-02        133.5177      42
   -8.6736855629E-04   -1.5016982251E-02        136.6593      43
   -8.2582946125E-04   -1.4665977968E-02        139.8009      44
   -7.7840471772E-04   -1.4363838182E-02        142.9425      45
   -7.3619416276E-04   -1.4029189971E-02        146.0841      46
   -7.1945983478E-04   -1.3748582889E-02        149.2257      47
   -6.8468772460E-04   -1.3453835494E-02        152.3672      48
   -6.6570714781E-04   -1.3190614305E-02        155.5088      49
   -6.4070695213E-04   -1.2939431335E-02        158.6504      50
   -6.2246350769E-04   -1.2695296032E-02        161.7920      51
   -5.8468811219E-04   -1.2454207558E-02        164.9336      52
   -5.5848622637E-04   -1.2217325921E-02        168.0752      53
   -5.5377581271E-04   -1.1996207554E-02        171.2168      54
   -5.5597799470E-04   -1.1787712844E-02        174.3584      55
   -5.0772034985E-04   -1.1571507252E-02        177.5000      56
   -4.9602789757E-04   -1.1361024080E-02        180.6416      57
   -4.6862708380E-04   -1.1180886018E-02        183.7832      58
   -4.4688851578E-04   -1.0980740451E-02        186.9248      59
   -4.2248083699E-04   -1.0804463022E-02        190.0664      60
   -4.2027287212E-04   -1.0646291220E-02        193.2079      61
   -4.0754970579E-04   -1.0465396817E-02        196.3495      62
   -3.9780036106E-04   -1.0277227309E-02        199.4911      63
   -3.8685961443E-04   -1.0142003765E-02        202.6327      64
   -3.9460057179E-04   -9.9795573314E-03        205.7743      65
   -3.7441576593E-04   -9.8345458518E-03        208.9159      66
   -3.5613541075E-04   -9.6911056835E-03        212.0575      67
   -3.3771242822E-04   -9.5429524662E-03        215.1991      68
   -3.3307797054E-04   -9.4161089337E-03        218.3407      69
   -3.3595067000E-04   -9.2923881623E-03        221.4823      70
   -3.1803193578E-04   -9.1571304380E-03        224.6239      71
   -3.0196038479E-04   -9.0320299280E-03        227.7655      72
   -2.8530539169E-04   -8.8873897118E-03        230.9071      73
   -2.8252954951E-04   -8.7791601354E-03        234.0487      74
   -2.7190968193E-04   -8.6666307679E-03        237.1902      75
   -2.7508993611E-04   -8.5484839820E-03        240.3318      76
   -2.5227392783E-04   -8.4319143377E-03        243.4734      77
   -2.4508755878E-04   -8.3185005030E-03        246.6150      78
   -2.5622636041E-04   -8.2156143702E-03        249.7566      79
   -2.5878470653E-04   -8.1135272470E-03        252.8982      80
   -2.5986746885E-04   -8.0231483421E-03        256.0398      81
   -2.4308401302E-04   -7.9348144342E-03        259.1814      82
   -2.5037347665E-04   -7.8417263534E-03        262.3230      83
   -2.3385485544E-04   -7.7417027834E-03        265.4646      84
   -2.2898976697E-04   -7.6645245734E-03        268.6062      85
   -2.1408205504E-04   -7.5807200919E-03        271.7478      86
   -1.8269005175E-04   -7.4754419107E-03        274.8894      87
   -1.9742833814E-04   -7.3970431532E-03        278.0309      88
   -2.1414326419E-04   -7.3147684993E-03        281.1725      89
   -2.0742517156E-04   -7.2322762584E-03        284.3141      90
   -2.0823141675E-04   -7.1584769557E-03        287.4557      91
   -2.0713250747E-04   -7.0964167282E-03        290.5973      92
   -2.1922460098E-04   -7.0235208906E-03        293.7389      93
   -2.0285356164E-04   -6.9649869128E-03        296.8805      94
   -1.9204592125E-04   -6.8759224423E-03        300.0221      95
   -1.7111059186E-04   -6.7949668526E-03        303.1637      96
   -1.5794362716E-04   -6.7218118459E-03        306.3053      97
   -1.4758713223E-04   -6.6425093264E-03        309.4469      98
   -1.6252155082E-04   -6.5699921917E-03        312.5885      99
   -1.5863699139E-04   -6.5066919079E-03        315.7301     100
   -1.7630866163E-04   -6.4476600462E-03        318.8717     101
   -1.4952305747E-04   -6.3806220158E-03        322.0132     102
   -1.3601626666E-04   -6.3339851305E-03        325.1548     103
   -1.4645294420E-04   -6.2761459782E-03        328.2964     104
   -1.3408905750E-04   -6.2280921853E-03        331.4380     105
   -1.3379748481E-04   -6.1542683719E-03        334.5796     106
   -1.3565211310E-04   -6.0889271546E-03        337.7212     107
   -1.3698665438E-04   -6.0498847127E-03        340.8628     108
   -1.4284894640E-04   -5.9753388681E-03        344.0044     109
   -1.2131860187E-04   -5.9444635557E-03        347.1460     110
   -1.1081226371E-04   -5.8838730035E-03        350.2876     111
   -1.0217076656E-04   -5.8195457508E-03        353.4292     112
   -1.0316692934E-04   -5.7670559478E-03        356.5708     113
   -1.0145512541E-04   -5.7062067789E-03        359.7124     114
   -1.0864951253E-04   -5.6781925251E-03        362.8540     115
   -1.1165420580E-04   -5.6395674738E-03        365.9955     116
   -1.0739611836E-04   -5.5718308764E-03        369.1371     117
   -1.0380745083E-04   -5.5386768593E-03        372.2787     118
   -1.0370173194E-04   -5.4982414126E-03        375.4203     119
   -1.0856725565E-04   -5.4464412742E-03        378.5619     120
   -9.5193744708E-05   -5.4114167324E-03        381.7035     121
   -1.0826706792E-04   -5.3594271680E-03        384.8451     122
   -1.1284496718E-04   -5.3259103630E-03        387.9867     123
   -9.5514199280E-05   -5.2702411121E-03        391.1283     124
   -8.7515180503E-05   -5.2288483391E-03        394.2699     125
   -7.9172941868E-05   -5.2057517658E-03        397.4115     126
   -8.7727887205E-05   -5.1514517377E-03        400.5531     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.3_T0.5/GGam.Sig_local_w_O6n0.300T0.500U4.0 <==
   -1.9859292700E-01   -8.3964260036E-02          1.5708       0
   -1.5265164371E-01   -1.2189743216E-01          4.7124       1
   -1.0898821810E-01   -1.2541777859E-01          7.8540       2
   -7.7461563378E-02   -1.1690595742E-01         10.9956       3
   -5.6197049150E-02   -1.0539918217E-01         14.1372       4
   -4.1936356844E-02   -9.4237458710E-02         17.2788       5
   -3.2207634373E-02   -8.4423183664E-02         20.4204       6
   -2.5327841927E-02   -7.6006715096E-02         23.5619       7
   -2.0381150871E-02   -6.8882074419E-02         26.7035       8
   -1.6717929022E-02   -6.2847648767E-02         29.8451       9
   -1.3916741049E-02   -5.7702493751E-02         32.9867      10
   -1.1748343480E-02   -5.3274922212E-02         36.1283      11
   -1.0059587453E-02   -4.9450618809E-02         39.2699      12
   -8.6968907474E-03   -4.6095743950E-02         42.4115      13
   -7.5866406986E-03   -4.3148924977E-02         45.5531      14
   -6.6766437272E-03   -4.0563644367E-02         48.6947      15
   -5.9284838811E-03   -3.8250024257E-02         51.8363      16
   -5.2970326135E-03   -3.6186680652E-02         54.9779      17
   -4.7313839309E-03   -3.4323079947E-02         58.1195      18
   -4.2613899053E-03   -3.2643624032E-02         61.2611      19
   -3.8620345142E-03   -3.1107373676E-02         64.4026      20
   -3.5170689566E-03   -2.9714732196E-02         67.5442      21
   -3.2200940290E-03   -2.8422904942E-02         70.6858      22
   -2.9533708832E-03   -2.7250919322E-02         73.8274      23
   -2.7346064281E-03   -2.6169142690E-02         76.9690      24
   -2.5330486543E-03   -2.5168870215E-02         80.1106      25
   -2.3459120434E-03   -2.4251896347E-02         83.2522      26
   -2.1775122406E-03   -2.3380485439E-02         86.3938      27
   -2.0203959186E-03   -2.2588451082E-02         89.5354      28
   -1.8819472029E-03   -2.1847406119E-02         92.6770      29
   -1.7727941970E-03   -2.1144052770E-02         95.8186      30
   -1.6576643725E-03   -2.0485952416E-02         98.9602      31
   -1.5552157768E-03   -1.9862072093E-02        102.1018      32
   -1.4431968903E-03   -1.9274238583E-02        105.2434      33
   -1.3605526577E-03   -1.8719992151E-02        108.3849      34
   -1.2965192793E-03   -1.8197450744E-02        111.5265      35
   -1.2200430572E-03   -1.7705778528E-02        114.6681      36
   -1.1648342507E-03   -1.7239378158E-02        117.8097      37
   -1.1068052949E-03   -1.6799923141E-02        120.9513      38
   -1.0474079208E-03   -1.6377309732E-02        124.0929      39
   -1.0090006129E-03   -1.5990589422E-02        127.2345      40
   -9.4201095330E-04   -1.5607379630E-02        130.3761      41
   -9.0076616702E-04   -1.5229840356E-02        133.5177      42
   -8.6753205513E-04   -1.4892604313E-02        136.6593      43
   -8.3866018294E-04   -1.4561009865E-02        139.8009      44
   -7.8833859680E-04   -1.4240682845E-02        142.9425      45
   -7.3948454789E-04   -1.3943167576E-02        146.0841      46
   -7.0690662958E-04   -1.3653785827E-02        149.2257      47
   -6.8290740617E-04   -1.3350289365E-02        152.3672      48
   -6.5474263503E-04   -1.3118798448E-02        155.5088      49
   -6.3685904567E-04   -1.2835859238E-02        158.6504      50
   -5.9127294933E-04   -1.2596986798E-02        161.7920      51
   -5.8704831665E-04   -1.2358682994E-02        164.9336      52
   -5.6681069135E-04   -1.2120851873E-02        168.0752      53
   -5.3482617422E-04   -1.1893172869E-02        171.2168      54
   -5.2473550110E-04   -1.1677484769E-02        174.3584      55
   -4.9308948029E-04   -1.1474456367E-02        177.5000      56
   -4.7776173798E-04   -1.1276570258E-02        180.6416      57
   -4.7122103734E-04   -1.1071835674E-02        183.7832      58
   -4.7795048698E-04   -1.0879008137E-02        186.9248      59
   -4.4653410085E-04   -1.0729728896E-02        190.0664      60
   -4.2135980572E-04   -1.0561070098E-02        193.2079      61
   -4.1719768344E-04   -1.0384568195E-02        196.3495      62
   -4.1190115073E-04   -1.0232716973E-02        199.4911      63
   -3.7619704708E-04   -1.0067984644E-02        202.6327      64
   -3.7922883280E-04   -9.9065249204E-03        205.7743      65
   -3.6529168590E-04   -9.7530255130E-03        208.9159      66
   -3.5198563830E-04   -9.6091979884E-03        212.0575      67
   -3.4467233438E-04   -9.4804400137E-03        215.1991      68
   -3.4172801806E-04   -9.3396968953E-03        218.3407      69
   -3.2589799100E-04   -9.1982270292E-03        221.4823      70
   -3.0507934359E-04   -9.0999848179E-03        224.6239      71
   -2.9727489328E-04   -8.9601252293E-03        227.7655      72
   -2.7722011071E-04   -8.8291808547E-03        230.9071      73
   -2.8764054138E-04   -8.7188862909E-03        234.0487      74
   -2.5676122382E-04   -8.6025607688E-03        237.1902      75
   -2.6283042878E-04   -8.4876457645E-03        240.3318      76
   -2.3867074857E-04   -8.3801406770E-03        243.4734      77
   -2.4274622727E-04   -8.2654154604E-03        246.6150      78
   -2.4534494360E-04   -8.1668591630E-03        249.7566      79
   -2.3649235472E-04   -8.0878494318E-03        252.8982      80
   -2.1628866390E-04   -7.9589216079E-03        256.0398      81
   -2.1357318194E-04   -7.8925366629E-03        259.1814      82
   -1.9999013838E-04   -7.7795926055E-03        262.3230      83
   -1.9447219425E-04   -7.6844883523E-03        265.4646      84
   -1.9369568796E-04   -7.6124048101E-03        268.6062      85
   -1.9705725114E-04   -7.5128356647E-03        271.7478      86
   -2.0121231488E-04   -7.4140878300E-03        274.8894      87
   -1.9135362285E-04   -7.3505823265E-03        278.0309      88
   -1.9116268523E-04   -7.2660355989E-03        281.1725      89
   -1.7326988281E-04   -7.1845100856E-03        284.3141      90
   -1.7229170038E-04   -7.1280707376E-03        287.4557      91
   -1.6703130375E-04   -7.0405757491E-03        290.5973      92
   -1.6666100925E-04   -6.9769940614E-03        293.7389      93
   -1.4158404579E-04   -6.8914260205E-03        296.8805      94
   -1.5255372435E-04   -6.7931295146E-03        300.0221      95
   -1.4994183207E-04   -6.7270894791E-03        303.1637      96
   -1.4517925123E-04   -6.6562574626E-03        306.3053      97
   -1.4752110202E-04   -6.6038864497E-03        309.4469      98
   -1.4981631649E-04   -6.5308762409E-03        312.5885      99
   -1.4300175270E-04   -6.4883117786E-03        315.7301     100
   -1.4488166612E-04   -6.4176827400E-03        318.8717     101
   -1.2460771051E-04   -6.3525273189E-03        322.0132     102
   -1.3045921940E-04   -6.2739953854E-03        325.1548     103
   -1.2811110968E-04   -6.2206438590E-03        328.2964     104
   -1.2649349353E-04   -6.1649092362E-03        331.4380     105
   -1.3677643367E-04   -6.0962843552E-03        334.5796     106
   -1.2332511536E-04   -6.0143027947E-03        337.7212     107
   -1.1990427948E-04   -5.9912789644E-03        340.8628     108
   -1.0835887907E-04   -5.9479374592E-03        344.0044     109
   -9.4174354271E-05   -5.8876959462E-03        347.1460     110
   -7.6914594904E-05   -5.8201755327E-03        350.2876     111
   -9.8526371803E-05   -5.7638871256E-03        353.4292     112
   -1.0276643020E-04   -5.7234773607E-03        356.5708     113
   -1.0260086645E-04   -5.6739251141E-03        359.7124     114
   -1.0349424978E-04   -5.6294783071E-03        362.8540     115
   -1.0990043595E-04   -5.5715787640E-03        365.9955     116
   -1.0496477608E-04   -5.5463311337E-03        369.1371     117
   -8.7066170913E-05   -5.5013009465E-03        372.2787     118
   -8.5153505334E-05   -5.4380943774E-03        375.4203     119
   -8.0075627473E-05   -5.3936487712E-03        378.5619     120
   -7.6673259919E-05   -5.3662112572E-03        381.7035     121
   -8.8066968908E-05   -5.3024973971E-03        384.8451     122
   -7.5709388333E-05   -5.2675621304E-03        387.9867     123
   -5.9642969989E-05   -5.2223511288E-03        391.1283     124
   -8.0367439434E-05   -5.1731336287E-03        394.2699     125
   -7.2561672769E-05   -5.1567723941E-03        397.4115     126
   -6.0806484102E-05   -5.0942420003E-03        400.5531     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.3_T0/D_AFQMC <==
0.3 0 0.0093 0.0001


==> anc/t1_tprime0/t1_tprime0_U4_n0.3_T0/E_AFQMC <==
0.3 0 -0.879 0.001


==> anc/t1_tprime0/t1_tprime0_U4_n0.3_T0/E_DMET.dat <==
0.3 1e-4 -0.8800 0.0003


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0.125/D_DCA <==
0.6 0.0412143910449 0.000270952485901


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0.125/D_DCA_size20.0 <==
0.598977461612 0.000703210389018 -2.17197819794 0.0414714838175 0.000160993093215


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0.125/D_DCA_size32.0 <==
0.598878880882 0.00160164974439 -2.17028002214 0.0412047489643 0.000604489648715


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0.125/D_DCA_size34.0 <==
0.599002697662 0.00125860812036 -2.16828310885 0.041227699746 0.000468733960862


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0.125/D_DCA_size50.0 <==
0.599631251144 0.00236959324596 -2.16469124154 0.041428151914 0.000898379410299


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0.125/D_DiagMC_GGam <==
0.6000    0.0008    -2.169    0.008    0.041    0.001


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0.125/E_DCA <==
0.6 -1.17293024743 0.00305304307207


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0.125/E_DCA_size20.0 <==
0.598977461612 0.000703210389018 -2.17197819794 -1.17371286651 0.000157465926745


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0.125/E_DCA_size32.0 <==
0.598878880882 0.00160164974439 -2.17028002214 -1.17533908696 0.000404008350322


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0.125/E_DCA_size34.0 <==
0.599002697662 0.00125860812036 -2.16828310885 -1.17519692732 9.64201067426e-05


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0.125/E_DCA_size50.0 <==
0.599631251144 0.00236959324596 -2.16469124154 -1.17188677368 0.00195345308142


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0.125/E_DiagMC_GGam <==
0.6000    0.0008    -2.169    0.008    -1.175    0.003


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0.125/GGam.Sig_local_w_O1n0.600T0.125U4.0 <==
   -1.8738026788E-01   -4.1376913116E-02          0.3927       0
   -1.8297381310E-01   -1.0019415793E-01          1.1781       1
   -1.7495461603E-01   -1.4000792521E-01          1.9635       2
   -1.6460472090E-01   -1.6598245127E-01          2.7489       3
   -1.5308441094E-01   -1.8210457378E-01          3.5343       4
   -1.4125131319E-01   -1.9128567850E-01          4.3197       5
   -1.2966753814E-01   -1.9560846850E-01          5.1051       6
   -1.1866998619E-01   -1.9656317922E-01          5.8905       7
   -1.0844004169E-01   -1.9520360400E-01          6.6759       8
   -9.9049384519E-02   -1.9228237110E-01          7.4613       9
   -9.0505525664E-02   -1.8833234826E-01          8.2467      10
   -8.2775416534E-02   -1.8373315465E-01          9.0321      11
   -7.5802681416E-02   -1.7875142646E-01          9.8175      12
   -6.9528837828E-02   -1.7357547223E-01         10.6029      13
   -6.3885201109E-02   -1.6834044073E-01         11.3883      14
   -5.8811380878E-02   -1.6313459858E-01         12.1737      15
   -5.4247372034E-02   -1.5802028929E-01         12.9591      16
   -5.0138185793E-02   -1.5303825697E-01         13.7445      17
   -4.6433320211E-02   -1.4821745936E-01         14.5299      18
   -4.3086915524E-02   -1.4357361817E-01         15.3153      19
   -4.0057697250E-02   -1.3911936634E-01         16.1007      20
   -3.7310964959E-02   -1.3485323966E-01         16.8861      21
   -3.4817386378E-02   -1.3077299024E-01         17.6715      22
   -3.2544252717E-02   -1.2687650021E-01         18.4569      23
   -3.0472861785E-02   -1.2315927766E-01         19.2423      24
   -2.8579610659E-02   -1.1961158207E-01         20.0277      25
   -2.6846797808E-02   -1.1622792395E-01         20.8131      26
   -2.5259966867E-02   -1.1300076206E-01         21.5984      27
   -2.3799889782E-02   -1.0992311413E-01         22.3838      28
   -2.2458738215E-02   -1.0698447229E-01         23.1692      29
   -2.1222046676E-02   -1.0418185903E-01         23.9546      30
   -2.0078117661E-02   -1.0150393272E-01         24.7400      31
   -1.9021017411E-02   -9.8946577899E-02         25.5254      32
   -1.8042809499E-02   -9.6500699592E-02         26.3108      33
   -1.7134468953E-02   -9.4161358045E-02         27.0962      34
   -1.6289636730E-02   -9.1922085869E-02         27.8816      35
   -1.5502243180E-02   -8.9777464217E-02         28.6670      36
   -1.4770471348E-02   -8.7721898876E-02         29.4524      37
   -1.4082579573E-02   -8.5752332525E-02         30.2378      38
   -1.3442501915E-02   -8.3863934466E-02         31.0232      39
   -1.2845739889E-02   -8.2052384617E-02         31.8086      40
   -1.2288083834E-02   -8.0311771184E-02         32.5940      41
   -1.1763386426E-02   -7.8638286572E-02         33.3794      42
   -1.1269663319E-02   -7.7027718285E-02         34.1648      43
   -1.0803814403E-02   -7.5479065948E-02         34.9502      44
   -1.0367081907E-02   -7.3990448498E-02         35.7356      45
   -9.9582715362E-03   -7.2555932704E-02         36.5210      46
   -9.5693941988E-03   -7.1171890510E-02         37.3064      47
   -9.2047658331E-03   -6.9834532488E-02         38.0918      48
   -8.8577125144E-03   -6.8543269300E-02         38.8772      49
   -8.5282573634E-03   -6.7298529214E-02         39.6626      50
   -8.2178510299E-03   -6.6097023425E-02         40.4480      51
   -7.9243637567E-03   -6.4938492722E-02         41.2334      52
   -7.6438674038E-03   -6.3817579566E-02         42.0188      53
   -7.3786930685E-03   -6.2732203391E-02         42.8042      54
   -7.1295683769E-03   -6.1681498427E-02         43.5896      55
   -6.8906678597E-03   -6.0665743858E-02         44.3750      56
   -6.6637900047E-03   -5.9680739221E-02         45.1604      57
   -6.4434632045E-03   -5.8729035210E-02         45.9458      58
   -6.2346142880E-03   -5.7806158231E-02         46.7312      59
   -6.0368256981E-03   -5.6910518167E-02         47.5166      60
   -5.8485673617E-03   -5.6040920771E-02         48.3020      61
   -5.6686396301E-03   -5.5195705337E-02         49.0874      62
   -5.4945540755E-03   -5.4375741704E-02         49.8728      63
   -5.3295810337E-03   -5.3579128329E-02         50.6582      64
   -5.1712617792E-03   -5.2803860206E-02         51.4436      65
   -5.0193622041E-03   -5.2050421518E-02         52.2290      66
   -4.8720084313E-03   -5.1314491323E-02         53.0144      67
   -4.7301621267E-03   -5.0600403298E-02         53.7998      68
   -4.5941255163E-03   -4.9906261400E-02         54.5852      69
   -4.4642325037E-03   -4.9231063913E-02         55.3706      70
   -4.3399286105E-03   -4.8574866061E-02         56.1560      71
   -4.2211554096E-03   -4.7936267449E-02         56.9414      72
   -4.1045212184E-03   -4.7314467786E-02         57.7268      73
   -3.9967019803E-03   -4.6705617936E-02         58.5122      74
   -3.8906774395E-03   -4.6113148411E-02         59.2976      75
   -3.7913612333E-03   -4.5536364412E-02         60.0830      76
   -3.6957819053E-03   -4.4973402441E-02         60.8684      77
   -3.6031977721E-03   -4.4422207757E-02         61.6538      78
   -3.5166917555E-03   -4.3885136066E-02         62.4392      79
   -3.4309881399E-03   -4.3358697277E-02         63.2246      80
   -3.3489361182E-03   -4.2843886191E-02         64.0100      81
   -3.2694206525E-03   -4.2342017237E-02         64.7953      82
   -3.1919091138E-03   -4.1851112016E-02         65.5807      83
   -3.1170264333E-03   -4.1370840063E-02         66.3661      84
   -3.0446501450E-03   -4.0900624594E-02         67.1515      85
   -2.9732275191E-03   -4.0442360197E-02         67.9369      86
   -2.9013175454E-03   -3.9995466232E-02         68.7223      87
   -2.8343963098E-03   -3.9557965876E-02         69.5077      88
   -2.7723838581E-03   -3.9130892329E-02         70.2931      89
   -2.7116027800E-03   -3.8710148345E-02         71.0785      90
   -2.6502146641E-03   -3.8297372127E-02         71.8639      91
   -2.5915718958E-03   -3.7896793195E-02         72.6493      92
   -2.5329884657E-03   -3.7505196756E-02         73.4347      93
   -2.4777747757E-03   -3.7121311313E-02         74.2201      94
   -2.4231892440E-03   -3.6745023423E-02         75.0055      95
   -2.3731274389E-03   -3.6374447840E-02         75.7909      96
   -2.3225045019E-03   -3.6010440786E-02         76.5763      97
   -2.2730785083E-03   -3.5654288798E-02         77.3617      98
   -2.2220635747E-03   -3.5303506720E-02         78.1471      99
   -2.1734251644E-03   -3.4961408364E-02         78.9325     100
   -2.1284167311E-03   -3.4626084081E-02         79.7179     101
   -2.0858394223E-03   -3.4293491333E-02         80.5033     102
   -2.0474674109E-03   -3.3966779791E-02         81.2887     103
   -2.0099427681E-03   -3.3650291794E-02         82.0741     104
   -1.9725680098E-03   -3.3341195943E-02         82.8595     105
   -1.9386857010E-03   -3.3037601150E-02         83.6449     106
   -1.9047155292E-03   -3.2739657353E-02         84.4303     107
   -1.8684054446E-03   -3.2444266195E-02         85.2157     108
   -1.8324982874E-03   -3.2153601410E-02         86.0011     109
   -1.7974726163E-03   -3.1863641876E-02         86.7865     110
   -1.7609867844E-03   -3.1582736662E-02         87.5719     111
   -1.7284192129E-03   -3.1306430593E-02         88.3573     112
   -1.6984862604E-03   -3.1036317755E-02         89.1427     113
   -1.6699453845E-03   -3.0773330579E-02         89.9281     114
   -1.6389378080E-03   -3.0510486466E-02         90.7135     115
   -1.6088695166E-03   -3.0251030507E-02         91.4989     116
   -1.5795131624E-03   -2.9999517963E-02         92.2843     117
   -1.5465938119E-03   -2.9751309617E-02         93.0697     118
   -1.5158318436E-03   -2.9505753755E-02         93.8551     119
   -1.4887905983E-03   -2.9264132209E-02         94.6405     120
   -1.4631884777E-03   -2.9028079570E-02         95.4259     121
   -1.4377126752E-03   -2.8797777443E-02         96.2113     122
   -1.4142752849E-03   -2.8571772820E-02         96.9967     123
   -1.3912894412E-03   -2.8346755466E-02         97.7821     124
   -1.3701403986E-03   -2.8123547334E-02         98.5675     125
   -1.3479858899E-03   -2.7904998099E-02         99.3529     126
   -1.3245440484E-03   -2.7690217897E-02        100.1383     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0.125/GGam.Sig_local_w_O3n0.600T0.125U4.0 <==
   -2.5029282877E-01   -6.0767734025E-02          0.3927       0
   -2.4476670873E-01   -1.4020839000E-01          1.1781       1
   -2.3415975167E-01   -1.9031253675E-01          1.9635       2
   -2.2003473032E-01   -2.2099305510E-01          2.7489       3
   -2.0403607728E-01   -2.3871761406E-01          3.5343       4
   -1.8746882269E-01   -2.4772570921E-01          4.3197       5
   -1.7118894967E-01   -2.5085273307E-01          5.1051       6
   -1.5573292123E-01   -2.5004112382E-01          5.8905       7
   -1.4140211987E-01   -2.4660274711E-01          6.6759       8
   -1.2829472012E-01   -2.4144896251E-01          7.4613       9
   -1.1643969662E-01   -2.3523395335E-01          8.2467      10
   -1.0578995182E-01   -2.2837835788E-01          9.0321      11
   -9.6247741275E-02   -2.2122380034E-01          9.8175      12
   -8.7705264439E-02   -2.1396477276E-01         10.6029      13
   -8.0082163925E-02   -2.0675519983E-01         11.3883      14
   -7.3288082307E-02   -1.9969013800E-01         12.1737      15
   -6.7231500058E-02   -1.9283785055E-01         12.9591      16
   -6.1800043183E-02   -1.8624146560E-01         13.7445      17
   -5.6942188420E-02   -1.7990049841E-01         14.5299      18
   -5.2585372460E-02   -1.7383839158E-01         15.3153      19
   -4.8664769817E-02   -1.6805666302E-01         16.1007      20
   -4.5134116619E-02   -1.6256020185E-01         16.8861      21
   -4.1955524656E-02   -1.5734081762E-01         17.6715      22
   -3.9067867736E-02   -1.5237137671E-01         18.4569      23
   -3.6458834341E-02   -1.4765606747E-01         19.2423      24
   -3.4074635951E-02   -1.4318137289E-01         20.0277      25
   -3.1905934473E-02   -1.3892635697E-01         20.8131      26
   -2.9922257215E-02   -1.3489001418E-01         21.5984      27
   -2.8126473537E-02   -1.3104459670E-01         22.3838      28
   -2.6460300401E-02   -1.2738277129E-01         23.1692      29
   -2.4948607389E-02   -1.2391027551E-01         23.9546      30
   -2.3546361242E-02   -1.2059527453E-01         24.7400      31
   -2.2259913352E-02   -1.1744490747E-01         25.5254      32
   -2.1079402664E-02   -1.1444406262E-01         26.3108      33
   -1.9985672799E-02   -1.1157643362E-01         27.0962      34
   -1.8964229165E-02   -1.0883489392E-01         27.8816      35
   -1.8023876987E-02   -1.0621674264E-01         28.6670      36
   -1.7131303313E-02   -1.0370919337E-01         29.4524      37
   -1.6311840484E-02   -1.0131114219E-01         30.2378      38
   -1.5546712033E-02   -9.9024566350E-02         31.0232      39
   -1.4830600619E-02   -9.6828390544E-02         31.8086      40
   -1.4165342943E-02   -9.4713612663E-02         32.5940      41
   -1.3530041802E-02   -9.2687083869E-02         33.3794      42
   -1.2945144945E-02   -9.0727839996E-02         34.1648      43
   -1.2392414131E-02   -8.8853626825E-02         34.9502      44
   -1.1864794011E-02   -8.7052276572E-02         35.7356      45
   -1.1377141258E-02   -8.5320638011E-02         36.5210      46
   -1.0917366732E-02   -8.3660415577E-02         37.3064      47
   -1.0486225217E-02   -8.2071846998E-02         38.0918      48
   -1.0082912934E-02   -8.0535135719E-02         38.8772      49
   -9.7049503134E-03   -7.9058182457E-02         39.6626      50
   -9.3484232394E-03   -7.7620754628E-02         40.4480      51
   -8.9970353779E-03   -7.6236564519E-02         41.2334      52
   -8.6862714002E-03   -7.4894789797E-02         42.0188      53
   -8.3720175196E-03   -7.3597040656E-02         42.8042      54
   -8.0749776363E-03   -7.2356004932E-02         43.5896      55
   -7.7978994821E-03   -7.1145888376E-02         44.3750      56
   -7.5352705935E-03   -6.9974941799E-02         45.1604      57
   -7.2810923370E-03   -6.8841845855E-02         45.9458      58
   -7.0357277648E-03   -6.7732761812E-02         46.7312      59
   -6.8118188164E-03   -6.6668759218E-02         47.5166      60
   -6.6086341924E-03   -6.5628411632E-02         48.3020      61
   -6.3959252240E-03   -6.4615630288E-02         49.0874      62
   -6.1939982014E-03   -6.3642981103E-02         49.8728      63
   -6.0081731826E-03   -6.2708775076E-02         50.6582      64
   -5.8269503213E-03   -6.1802206997E-02         51.4436      65
   -5.6472127596E-03   -6.0909735172E-02         52.2290      66
   -5.4791736769E-03   -6.0051034802E-02         53.0144      67
   -5.3092495318E-03   -5.9192373624E-02         53.7998      68
   -5.1559927518E-03   -5.8379813794E-02         54.5852      69
   -5.0103669059E-03   -5.7583964931E-02         55.3706      70
   -4.8760350572E-03   -5.6807668598E-02         56.1560      71
   -4.7497234780E-03   -5.6046970267E-02         56.9414      72
   -4.6086543001E-03   -5.5300142611E-02         57.7268      73
   -4.4833989367E-03   -5.4583889774E-02         58.5122      74
   -4.3596157143E-03   -5.3890111042E-02         59.2976      75
   -4.2646946107E-03   -5.3207429571E-02         60.0830      76
   -4.1527639693E-03   -5.2542805154E-02         60.8684      77
   -4.0423884989E-03   -5.1897717512E-02         61.6538      78
   -3.9397403955E-03   -5.1274526769E-02         62.4392      79
   -3.8557863448E-03   -5.0656964371E-02         63.2246      80
   -3.7854555504E-03   -5.0053627474E-02         64.0100      81
   -3.7133095623E-03   -4.9451231491E-02         64.7953      82
   -3.6105605217E-03   -4.8864471615E-02         65.5807      83
   -3.5186466493E-03   -4.8294228823E-02         66.3661      84
   -3.4248713666E-03   -4.7737907263E-02         67.1515      85
   -3.3370635577E-03   -4.7202787440E-02         67.9369      86
   -3.2529530382E-03   -4.6677553149E-02         68.7223      87
   -3.1758756184E-03   -4.6156122422E-02         69.5077      88
   -3.0957777422E-03   -4.5646597626E-02         70.2931      89
   -3.0218413426E-03   -4.5155026916E-02         71.0785      90
   -2.9489983555E-03   -4.4676819899E-02         71.8639      91
   -2.8817813646E-03   -4.4218113904E-02         72.6493      92
   -2.8216273377E-03   -4.3759749757E-02         73.4347      93
   -2.7604023430E-03   -4.3305401280E-02         74.2201      94
   -2.7042952583E-03   -4.2859035520E-02         75.0055      95
   -2.6381781644E-03   -4.2412648160E-02         75.7909      96
   -2.5876264492E-03   -4.1982099502E-02         76.5763      97
   -2.5380611643E-03   -4.1564059004E-02         77.3617      98
   -2.4844646508E-03   -4.1156350911E-02         78.1471      99
   -2.4341947443E-03   -4.0754198633E-02         78.9325     100
   -2.3809794344E-03   -4.0368984962E-02         79.7179     101
   -2.3258629182E-03   -3.9991335249E-02         80.5033     102
   -2.2752112488E-03   -3.9611161114E-02         81.2887     103
   -2.2168603393E-03   -3.9242599128E-02         82.0741     104
   -2.1716749959E-03   -3.8884753515E-02         82.8595     105
   -2.1434070330E-03   -3.8527143623E-02         83.6449     106
   -2.1156898342E-03   -3.8178394603E-02         84.4303     107
   -2.0881096458E-03   -3.7840741254E-02         85.2157     108
   -2.0436179385E-03   -3.7509644070E-02         86.0011     109
   -2.0149996273E-03   -3.7172950531E-02         86.7865     110
   -1.9847973885E-03   -3.6847853576E-02         87.5719     111
   -1.9408445430E-03   -3.6520621898E-02         88.3573     112
   -1.9004522856E-03   -3.6204860284E-02         89.1427     113
   -1.8639701399E-03   -3.5890232115E-02         89.9281     114
   -1.8347575803E-03   -3.5579675853E-02         90.7135     115
   -1.7955461221E-03   -3.5270083050E-02         91.4989     116
   -1.7547589415E-03   -3.4967258254E-02         92.2843     117
   -1.7179517058E-03   -3.4678800206E-02         93.0697     118
   -1.6828791224E-03   -3.4397377337E-02         93.8551     119
   -1.6626096126E-03   -3.4125368344E-02         94.6405     120
   -1.6364048653E-03   -3.3846271925E-02         95.4259     121
   -1.5973478555E-03   -3.3566649139E-02         96.2113     122
   -1.5724513953E-03   -3.3293053114E-02         96.9967     123
   -1.5480084140E-03   -3.3023220825E-02         97.7821     124
   -1.5288322731E-03   -3.2771210463E-02         98.5675     125
   -1.5029902312E-03   -3.2506031174E-02         99.3529     126
   -1.4755274289E-03   -3.2241178217E-02        100.1383     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0.125/GGam.Sig_local_w_O4n0.600T0.125U4.0 <==
   -2.7917530103E-01   -7.8438344741E-02          0.3927       0
   -2.7094329769E-01   -1.7172704418E-01          1.1781       1
   -2.5708833827E-01   -2.2606497662E-01          1.9635       2
   -2.3983236902E-01   -2.5699971448E-01          2.7489       3
   -2.2100548274E-01   -2.7331698617E-01          3.5343       4
   -2.0199069906E-01   -2.8029525961E-01          4.3197       5
   -1.8363841702E-01   -2.8123330045E-01          5.1051       6
   -1.6645020644E-01   -2.7825254149E-01          5.8905       7
   -1.5065866203E-01   -2.7276430859E-01          6.6759       8
   -1.3635663028E-01   -2.6573546791E-01          7.4613       9
   -1.2350133167E-01   -2.5780607618E-01          8.2467      10
   -1.1200305149E-01   -2.4942351486E-01          9.0321      11
   -1.0174529379E-01   -2.4086557866E-01          9.8175      12
   -9.2610266123E-02   -2.3234677506E-01         10.6029      13
   -8.4471933320E-02   -2.2400476655E-01         11.3883      14
   -7.7226418063E-02   -2.1590676934E-01         12.1737      15
   -7.0779232660E-02   -2.0812721840E-01         12.9591      16
   -6.5032625367E-02   -2.0069735420E-01         13.7445      17
   -5.9876892180E-02   -1.9360668979E-01         14.5299      18
   -5.5265401481E-02   -1.8685439113E-01         15.3153      19
   -5.1114804309E-02   -1.8045719996E-01         16.1007      20
   -4.7384576260E-02   -1.7439371274E-01         16.8861      21
   -4.4021987001E-02   -1.6864357215E-01         17.6715      22
   -4.0990603846E-02   -1.6320983138E-01         18.4569      23
   -3.8230078658E-02   -1.5804769135E-01         19.2423      24
   -3.5714720986E-02   -1.5314993864E-01         20.0277      25
   -3.3435016690E-02   -1.4851056274E-01         20.8131      26
   -3.1364901450E-02   -1.4409689786E-01         21.5984      27
   -2.9464142034E-02   -1.3991617475E-01         22.3838      28
   -2.7716207192E-02   -1.3594585121E-01         23.1692      29
   -2.6115860990E-02   -1.3216473692E-01         23.9546      30
   -2.4649217772E-02   -1.2858560018E-01         24.7400      31
   -2.3281386756E-02   -1.2517865691E-01         25.5254      32
   -2.2015823244E-02   -1.2193059042E-01         26.3108      33
   -2.0849504578E-02   -1.1883045543E-01         27.0962      34
   -1.9778604412E-02   -1.1587358763E-01         27.8816      35
   -1.8791506818E-02   -1.1306149374E-01         28.6670      36
   -1.7870653210E-02   -1.1036635581E-01         29.4524      37
   -1.7016238820E-02   -1.0778524935E-01         30.2378      38
   -1.6215662196E-02   -1.0532166618E-01         31.0232      39
   -1.5467438999E-02   -1.0297060106E-01         31.8086      40
   -1.4776961200E-02   -1.0071593288E-01         32.5940      41
   -1.4122869756E-02   -9.8538654219E-02         33.3794      42
   -1.3512763804E-02   -9.6455849039E-02         34.1648      43
   -1.2941067292E-02   -9.4432873984E-02         34.9502      44
   -1.2419441170E-02   -9.2493235461E-02         35.7356      45
   -1.1924783158E-02   -9.0658920892E-02         36.5210      46
   -1.1437781543E-02   -8.8883769299E-02         37.3064      47
   -1.0978776318E-02   -8.7182428967E-02         38.0918      48
   -1.0551079084E-02   -8.5528015361E-02         38.8772      49
   -1.0137071602E-02   -8.3950850138E-02         39.6626      50
   -9.7589044895E-03   -8.2420326905E-02         40.4480      51
   -9.3949360659E-03   -8.0945164226E-02         41.2334      52
   -9.0506749366E-03   -7.9523610634E-02         42.0188      53
   -8.7320726188E-03   -7.8134473698E-02         42.8042      54
   -8.4162878430E-03   -7.6790796814E-02         43.5896      55
   -8.1333876334E-03   -7.5492803799E-02         44.3750      56
   -7.8636393746E-03   -7.4257503545E-02         45.1604      57
   -7.5920211073E-03   -7.3045178990E-02         45.9458      58
   -7.3478321623E-03   -7.1867574753E-02         46.7312      59
   -7.1127178614E-03   -7.0719988404E-02         47.5166      60
   -6.8907842031E-03   -6.9628772967E-02         48.3020      61
   -6.6710879398E-03   -6.8558582251E-02         49.0874      62
   -6.4800958622E-03   -6.7535096703E-02         49.8728      63
   -6.2861634931E-03   -6.6542342858E-02         50.6582      64
   -6.0858000866E-03   -6.5548556316E-02         51.4436      65
   -5.9010455923E-03   -6.4575402600E-02         52.2290      66
   -5.7254743232E-03   -6.3650186499E-02         53.0144      67
   -5.5639285139E-03   -6.2753910599E-02         53.7998      68
   -5.4017079055E-03   -6.1875754686E-02         54.5852      69
   -5.2567059507E-03   -6.1020979361E-02         55.3706      70
   -5.0978910690E-03   -6.0194324372E-02         56.1560      71
   -4.9494234411E-03   -5.9381227659E-02         56.9414      72
   -4.8214996469E-03   -5.8600192967E-02         57.7268      73
   -4.6897228914E-03   -5.7841711425E-02         58.5122      74
   -4.5678587961E-03   -5.7089289827E-02         59.2976      75
   -4.4471566441E-03   -5.6365428391E-02         60.0830      76
   -4.3172276766E-03   -5.5660943064E-02         60.8684      77
   -4.1990383098E-03   -5.4968524404E-02         61.6538      78
   -4.1046477795E-03   -5.4284518988E-02         62.4392      79
   -4.0093734605E-03   -5.3620824515E-02         63.2246      80
   -3.9179990847E-03   -5.2988201730E-02         64.0100      81
   -3.8067150550E-03   -5.2374261570E-02         64.7953      82
   -3.7111187092E-03   -5.1770735245E-02         65.5807      83
   -3.6159890627E-03   -5.1168081736E-02         66.3661      84
   -3.5220709089E-03   -5.0587450746E-02         67.1515      85
   -3.4401474576E-03   -5.0012202782E-02         67.9369      86
   -3.3732198755E-03   -4.9447804094E-02         68.7223      87
   -3.2877602156E-03   -4.8902452077E-02         69.5077      88
   -3.2155313233E-03   -4.8357210566E-02         70.2931      89
   -3.1311135772E-03   -4.7814997118E-02         71.0785      90
   -3.0630347525E-03   -4.7307942413E-02         71.8639      91
   -2.9992987508E-03   -4.6814305586E-02         72.6493      92
   -2.9358044812E-03   -4.6343681336E-02         73.4347      93
   -2.8757045975E-03   -4.5860906040E-02         74.2201      94
   -2.8005466082E-03   -4.5388874069E-02         75.0055      95
   -2.7310975582E-03   -4.4946698637E-02         75.7909      96
   -2.6714307442E-03   -4.4489880607E-02         76.5763      97
   -2.6268219372E-03   -4.4037931872E-02         77.3617      98
   -2.5684034971E-03   -4.3612681266E-02         78.1471      99
   -2.5262100019E-03   -4.3188523468E-02         78.9325     100
   -2.4820351272E-03   -4.2765538138E-02         79.7179     101
   -2.4223773449E-03   -4.2363903898E-02         80.5033     102
   -2.3785891822E-03   -4.1944571386E-02         81.2887     103
   -2.3327717673E-03   -4.1550840156E-02         82.0741     104
   -2.2899036551E-03   -4.1150625369E-02         82.8595     105
   -2.2541692509E-03   -4.0751621786E-02         83.6449     106
   -2.2194170904E-03   -4.0380665222E-02         84.4303     107
   -2.1803135975E-03   -4.0014961702E-02         85.2157     108
   -2.1353640578E-03   -3.9662542200E-02         86.0011     109
   -2.0974826094E-03   -3.9319878650E-02         86.7865     110
   -2.0644171996E-03   -3.8969833220E-02         87.5719     111
   -2.0301678223E-03   -3.8627483063E-02         88.3573     112
   -1.9791886271E-03   -3.8298729787E-02         89.1427     113
   -1.9327233115E-03   -3.7974881794E-02         89.9281     114
   -1.9075468431E-03   -3.7649016693E-02         90.7135     115
   -1.8862975370E-03   -3.7331353068E-02         91.4989     116
   -1.8509282656E-03   -3.7026773239E-02         92.2843     117
   -1.8217157057E-03   -3.6732388670E-02         93.0697     118
   -1.7805002811E-03   -3.6424246420E-02         93.8551     119
   -1.7473231922E-03   -3.6129266648E-02         94.6405     120
   -1.7105922884E-03   -3.5832332866E-02         95.4259     121
   -1.6729141251E-03   -3.5536612659E-02         96.2113     122
   -1.6531283130E-03   -3.5255315193E-02         96.9967     123
   -1.6179235019E-03   -3.4979761813E-02         97.7821     124
   -1.5901095379E-03   -3.4702051455E-02         98.5675     125
   -1.5788386038E-03   -3.4427769403E-02         99.3529     126
   -1.5603555428E-03   -3.4152564912E-02        100.1383     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0.125/GGam.Sig_local_w_O5n0.600T0.125U4.0 <==
   -2.8751052854E-01   -8.2178236970E-02          0.3927       0
   -2.7923428948E-01   -1.7834753914E-01          1.1781       1
   -2.6481799462E-01   -2.3371636934E-01          1.9635       2
   -2.4670981682E-01   -2.6488711864E-01          2.7489       3
   -2.2690426922E-01   -2.8108367934E-01          3.5343       4
   -2.0686531290E-01   -2.8773788797E-01          4.3197       5
   -1.8752488645E-01   -2.8821983602E-01          5.1051       6
   -1.6945786241E-01   -2.8467796252E-01          5.8905       7
   -1.5289971867E-01   -2.7863253446E-01          6.6759       8
   -1.3793967959E-01   -2.7102507930E-01          7.4613       9
   -1.2453801673E-01   -2.6255427150E-01          8.2467      10
   -1.1257337429E-01   -2.5365499588E-01          9.0321      11
   -1.0196380593E-01   -2.4461447436E-01          9.8175      12
   -9.2546476877E-02   -2.3567189883E-01         10.6029      13
   -8.4150890386E-02   -2.2693250134E-01         11.3883      14
   -7.6730374396E-02   -2.1845942519E-01         12.1737      15
   -7.0144859940E-02   -2.1033664299E-01         12.9591      16
   -6.4276297459E-02   -2.0261601043E-01         13.7445      17
   -5.9050138431E-02   -1.9524949553E-01         14.5299      18
   -5.4390393785E-02   -1.8827746541E-01         15.3153      19
   -5.0208514408E-02   -1.8166162634E-01         16.1007      20
   -4.6456874717E-02   -1.7539255485E-01         16.8861      21
   -4.3100395335E-02   -1.6946966334E-01         17.6715      22
   -4.0030758442E-02   -1.6389607838E-01         18.4569      23
   -3.7295392881E-02   -1.5857692531E-01         19.2423      24
   -3.4797715728E-02   -1.5355486465E-01         20.0277      25
   -3.2539077564E-02   -1.4878676236E-01         20.8131      26
   -3.0474508515E-02   -1.4433715680E-01         21.5984      27
   -2.8609030565E-02   -1.4008484846E-01         22.3838      28
   -2.6891302159E-02   -1.3606598683E-01         23.1692      29
   -2.5332312366E-02   -1.3227576009E-01         23.9546      30
   -2.3876955311E-02   -1.2861890468E-01         24.7400      31
   -2.2547434413E-02   -1.2517594770E-01         25.5254      32
   -2.1315459768E-02   -1.2185774632E-01         26.3108      33
   -2.0214870576E-02   -1.1873571854E-01         27.0962      34
   -1.9142256803E-02   -1.1570565802E-01         27.8816      35
   -1.8165637713E-02   -1.1287563372E-01         28.6670      36
   -1.7288189173E-02   -1.1018001313E-01         29.4524      37
   -1.6428449701E-02   -1.0759093172E-01         30.2378      38
   -1.5664455860E-02   -1.0506807983E-01         31.0232      39
   -1.4956934008E-02   -1.0272135399E-01         31.8086      40
   -1.4247182355E-02   -1.0041680615E-01         32.5940      41
   -1.3610533341E-02   -9.8228534565E-02         33.3794      42
   -1.2991732250E-02   -9.6126685750E-02         34.1648      43
   -1.2471340727E-02   -9.4128649480E-02         34.9502      44
   -1.1932891610E-02   -9.2207420121E-02         35.7356      45
   -1.1454188511E-02   -9.0355664109E-02         36.5210      46
   -1.1010436655E-02   -8.8571994488E-02         37.3064      47
   -1.0569605896E-02   -8.6862317759E-02         38.0918      48
   -1.0162135069E-02   -8.5192337787E-02         38.8772      49
   -9.7566921558E-03   -8.3613528220E-02         39.6626      50
   -9.4115547212E-03   -8.2060109328E-02         40.4480      51
   -9.0249703914E-03   -8.0565889454E-02         41.2334      52
   -8.6633416354E-03   -7.9143616853E-02         42.0188      53
   -8.3443853033E-03   -7.7751908462E-02         42.8042      54
   -8.0327537851E-03   -7.6407174904E-02         43.5896      55
   -7.7317138812E-03   -7.5153254134E-02         44.3750      56
   -7.4854680100E-03   -7.3912835911E-02         45.1604      57
   -7.2591950124E-03   -7.2720521613E-02         45.9458      58
   -7.0278436078E-03   -7.1526541794E-02         46.7312      59
   -6.7508665145E-03   -7.0387878344E-02         47.5166      60
   -6.5527330189E-03   -6.9302213421E-02         48.3020      61
   -6.3115860309E-03   -6.8219557452E-02         49.0874      62
   -6.1377660596E-03   -6.7189483162E-02         49.8728      63
   -5.9507587352E-03   -6.6152825354E-02         50.6582      64
   -5.7473555970E-03   -6.5164128887E-02         51.4436      65
   -5.6100602692E-03   -6.4250043916E-02         52.2290      66
   -5.4267136303E-03   -6.3308490999E-02         53.0144      67
   -5.2792077768E-03   -6.2400592600E-02         53.7998      68
   -5.1133476192E-03   -6.1536126952E-02         54.5852      69
   -4.9956462630E-03   -6.0696781089E-02         55.3706      70
   -4.9040737102E-03   -5.9875192546E-02         56.1560      71
   -4.7769774769E-03   -5.9038943064E-02         56.9414      72
   -4.6014047470E-03   -5.8276651581E-02         57.7268      73
   -4.4441834283E-03   -5.7514607891E-02         58.5122      74
   -4.3032238714E-03   -5.6730796668E-02         59.2976      75
   -4.1855652518E-03   -5.5980755674E-02         60.0830      76
   -4.0932756080E-03   -5.5266717732E-02         60.8684      77
   -4.0115605157E-03   -5.4589791547E-02         61.6538      78
   -3.9196174659E-03   -5.3987010573E-02         62.4392      79
   -3.7821910120E-03   -5.3299524207E-02         63.2246      80
   -3.6928739729E-03   -5.2670718514E-02         64.0100      81
   -3.6083919906E-03   -5.2057186038E-02         64.7953      82
   -3.5164304103E-03   -5.1434938716E-02         65.5807      83
   -3.4564209406E-03   -5.0841865888E-02         66.3661      84
   -3.3553256096E-03   -5.0281536194E-02         67.1515      85
   -3.2776757608E-03   -4.9687936294E-02         67.9369      86
   -3.1877527893E-03   -4.9115397840E-02         68.7223      87
   -3.1356893572E-03   -4.8586069381E-02         69.5077      88
   -3.0572616803E-03   -4.8070324586E-02         70.2931      89
   -3.0001291519E-03   -4.7570310575E-02         71.0785      90
   -2.9366509530E-03   -4.7057023494E-02         71.8639      91
   -2.8951354174E-03   -4.6497913743E-02         72.6493      92
   -2.8208592165E-03   -4.6043831709E-02         73.4347      93
   -2.7497041258E-03   -4.5590689426E-02         74.2201      94
   -2.6982130930E-03   -4.5101475876E-02         75.0055      95
   -2.6571372893E-03   -4.4625361903E-02         75.7909      96
   -2.5817834392E-03   -4.4187030454E-02         76.5763      97
   -2.5499588670E-03   -4.3767711365E-02         77.3617      98
   -2.4767412487E-03   -4.3312042528E-02         78.1471      99
   -2.4221573438E-03   -4.2886722983E-02         78.9325     100
   -2.3591256561E-03   -4.2450376619E-02         79.7179     101
   -2.3477900224E-03   -4.2019168098E-02         80.5033     102
   -2.3021537725E-03   -4.1685289261E-02         81.2887     103
   -2.2661669867E-03   -4.1314629573E-02         82.0741     104
   -2.2132362029E-03   -4.0907045101E-02         82.8595     105
   -2.1723120401E-03   -4.0539865009E-02         83.6449     106
   -2.1175082144E-03   -4.0172079724E-02         84.4303     107
   -2.0505630573E-03   -3.9836328552E-02         85.2157     108
   -2.0112405334E-03   -3.9506708918E-02         86.0011     109
   -2.0044927072E-03   -3.9077300909E-02         86.7865     110
   -1.9735081592E-03   -3.8752374760E-02         87.5719     111
   -1.9224511396E-03   -3.8435656754E-02         88.3573     112
   -1.9040334000E-03   -3.8129747564E-02         89.1427     113
   -1.8798605722E-03   -3.7807151724E-02         89.9281     114
   -1.8379094686E-03   -3.7457056076E-02         90.7135     115
   -1.7753148019E-03   -3.7135837148E-02         91.4989     116
   -1.7350341038E-03   -3.6833457076E-02         92.2843     117
   -1.6852388589E-03   -3.6487235473E-02         93.0697     118
   -1.6814290938E-03   -3.6205985649E-02         93.8551     119
   -1.6928921119E-03   -3.5901741807E-02         94.6405     120
   -1.6636440408E-03   -3.5607434310E-02         95.4259     121
   -1.6363793379E-03   -3.5326831409E-02         96.2113     122
   -1.5817303259E-03   -3.5043868706E-02         96.9967     123
   -1.5587882782E-03   -3.4740749316E-02         97.7821     124
   -1.5102510152E-03   -3.4490205779E-02         98.5675     125
   -1.5102349674E-03   -3.4241902521E-02         99.3529     126
   -1.4887706218E-03   -3.3989527212E-02        100.1383     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0.125/GGam.Sig_local_w_O6n0.600T0.125U4.0 <==
   -2.9164145697E-01   -8.0155398396E-02          0.3927       0
   -2.8459431295E-01   -1.7708217987E-01          1.1781       1
   -2.7016521919E-01   -2.3399703293E-01          1.9635       2
   -2.5120681080E-01   -2.6626398003E-01          2.7489       3
   -2.3035282003E-01   -2.8300281234E-01          3.5343       4
   -2.0923719200E-01   -2.8974991222E-01          4.3197       5
   -1.8899431256E-01   -2.9005844977E-01          5.1051       6
   -1.7018890966E-01   -2.8627393426E-01          5.8905       7
   -1.5308670447E-01   -2.7992555963E-01          6.6759       8
   -1.3761736463E-01   -2.7198636568E-01          7.4613       9
   -1.2388563982E-01   -2.6316306560E-01          8.2467      10
   -1.1166496476E-01   -2.5397087306E-01          9.0321      11
   -1.0090382830E-01   -2.4465895774E-01          9.8175      12
   -9.1394895057E-02   -2.3544275331E-01         10.6029      13
   -8.3021317822E-02   -2.2645561944E-01         11.3883      14
   -7.5558920106E-02   -2.1787151324E-01         12.1737      15
   -6.8928835162E-02   -2.0959298767E-01         12.9591      16
   -6.3102253957E-02   -2.0170917964E-01         13.7445      17
   -5.7897088162E-02   -1.9422377563E-01         14.5299      18
   -5.3252379720E-02   -1.8718127324E-01         15.3153      19
   -4.9079546088E-02   -1.8049450374E-01         16.1007      20
   -4.5364856705E-02   -1.7415332863E-01         16.8861      21
   -4.2036541705E-02   -1.6821357235E-01         17.6715      22
   -3.9069361370E-02   -1.6254240641E-01         18.4569      23
   -3.6303573107E-02   -1.5729628981E-01         19.2423      24
   -3.3878581965E-02   -1.5220220597E-01         20.0277      25
   -3.1747472708E-02   -1.4747769165E-01         20.8131      26
   -2.9696109554E-02   -1.4306231234E-01         21.5984      27
   -2.7830725377E-02   -1.3891339533E-01         22.3838      28
   -2.6208543998E-02   -1.3494297801E-01         23.1692      29
   -2.4635344215E-02   -1.3104247910E-01         23.9546      30
   -2.3220239250E-02   -1.2741396966E-01         24.7400      31
   -2.1956420122E-02   -1.2395092223E-01         25.5254      32
   -2.0781647615E-02   -1.2065143754E-01         26.3108      33
   -1.9658907767E-02   -1.1754861820E-01         27.0962      34
   -1.8660212786E-02   -1.1452112071E-01         27.8816      35
   -1.7662196867E-02   -1.1173220258E-01         28.6670      36
   -1.6815866517E-02   -1.0905633366E-01         29.4524      37
   -1.6002529808E-02   -1.0650920985E-01         30.2378      38
   -1.5270059934E-02   -1.0411923721E-01         31.0232      39
   -1.4579997351E-02   -1.0171201892E-01         31.8086      40
   -1.3871370026E-02   -9.9466330946E-02         32.5940      41
   -1.3298210646E-02   -9.7285134419E-02         33.3794      42
   -1.2688347336E-02   -9.5263746203E-02         34.1648      43
   -1.2178470444E-02   -9.3263286281E-02         34.9502      44
   -1.1729194062E-02   -9.1287269101E-02         35.7356      45
   -1.1228347369E-02   -8.9429261719E-02         36.5210      46
   -1.0761866357E-02   -8.7703983770E-02         37.3064      47
   -1.0304355639E-02   -8.5984287268E-02         38.0918      48
   -9.8682528438E-03   -8.4384263775E-02         38.8772      49
   -9.5048450430E-03   -8.2769781515E-02         39.6626      50
   -9.1371830132E-03   -8.1255518579E-02         40.4480      51
   -8.7761399713E-03   -7.9801656687E-02         41.2334      52
   -8.4246286426E-03   -7.8405560486E-02         42.0188      53
   -8.1170664595E-03   -7.7018445971E-02         42.8042      54
   -7.8630268587E-03   -7.5579888367E-02         43.5896      55
   -7.5907262075E-03   -7.4296883675E-02         44.3750      56
   -7.4456182272E-03   -7.3022919631E-02         45.1604      57
   -7.1762649353E-03   -7.1781371868E-02         45.9458      58
   -6.9234484609E-03   -7.0682981922E-02         46.7312      59
   -6.6091461215E-03   -6.9604503284E-02         47.5166      60
   -6.4233089987E-03   -6.8471979966E-02         48.3020      61
   -6.2235212811E-03   -6.7412368629E-02         49.0874      62
   -6.0910902671E-03   -6.6440305475E-02         49.8728      63
   -5.9227936498E-03   -6.5415338436E-02         50.6582      64
   -5.7076323582E-03   -6.4498775307E-02         51.4436      65
   -5.4575905703E-03   -6.3570761198E-02         52.2290      66
   -5.3037213808E-03   -6.2670538198E-02         53.0144      67
   -5.1978752605E-03   -6.1775372460E-02         53.7998      68
   -5.0640963868E-03   -6.0937351775E-02         54.5852      69
   -4.8728786931E-03   -6.0051451482E-02         55.3706      70
   -4.7318677520E-03   -5.9138034197E-02         56.1560      71
   -4.5946271807E-03   -5.8346828484E-02         56.9414      72
   -4.4799557130E-03   -5.7524168355E-02         57.7268      73
   -4.4178602755E-03   -5.6758231235E-02         58.5122      74
   -4.3170035657E-03   -5.6079145565E-02         59.2976      75
   -4.2513784634E-03   -5.5339126723E-02         60.0830      76
   -4.1159841762E-03   -5.4666598047E-02         60.8684      77
   -4.0997693355E-03   -5.4023992291E-02         61.6538      78
   -3.9816219171E-03   -5.3409369908E-02         62.4392      79
   -3.8917350909E-03   -5.2709568581E-02         63.2246      80
   -3.6861963198E-03   -5.2116580777E-02         64.0100      81
   -3.6281707430E-03   -5.1602458195E-02         64.7953      82
   -3.4781357350E-03   -5.1052960198E-02         65.5807      83
   -3.4049048654E-03   -5.0421336695E-02         66.3661      84
   -3.3235901369E-03   -4.9734593241E-02         67.1515      85
   -3.2400886032E-03   -4.9215857639E-02         67.9369      86
   -3.1443537729E-03   -4.8614528176E-02         68.7223      87
   -3.0437872316E-03   -4.8146983872E-02         69.5077      88
   -3.0163453116E-03   -4.7638154762E-02         70.2931      89
   -2.9934616170E-03   -4.7114303645E-02         71.0785      90
   -2.8546256408E-03   -4.6503991072E-02         71.8639      91
   -2.6747944579E-03   -4.5928021389E-02         72.6493      92
   -2.6809843209E-03   -4.5491311097E-02         73.4347      93
   -2.6284901183E-03   -4.5038112103E-02         74.2201      94
   -2.5899873996E-03   -4.4619587679E-02         75.0055      95
   -2.5433806751E-03   -4.4180663852E-02         75.7909      96
   -2.4481962520E-03   -4.3821610933E-02         76.5763      97
   -2.3722233709E-03   -4.3396360726E-02         77.3617      98
   -2.3597282271E-03   -4.2842292269E-02         78.1471      99
   -2.3115069360E-03   -4.2410711773E-02         78.9325     100
   -2.2267675700E-03   -4.2023779782E-02         79.7179     101
   -2.2038549628E-03   -4.1610351807E-02         80.5033     102
   -2.2177397801E-03   -4.1210375297E-02         81.2887     103
   -2.2352157246E-03   -4.0792485111E-02         82.0741     104
   -2.1541785567E-03   -4.0388010674E-02         82.8595     105
   -2.0218791201E-03   -3.9972438099E-02         83.6449     106
   -1.9939708513E-03   -3.9662116393E-02         84.4303     107
   -1.9584440836E-03   -3.9360245447E-02         85.2157     108
   -1.9467989959E-03   -3.8992941494E-02         86.0011     109
   -1.9361010475E-03   -3.8578436862E-02         86.7865     110
   -1.8729524978E-03   -3.8248332864E-02         87.5719     111
   -1.9551913953E-03   -3.7884568307E-02         88.3573     112
   -1.9210672058E-03   -3.7673943138E-02         89.1427     113
   -1.8733808289E-03   -3.7364598283E-02         89.9281     114
   -1.8204701592E-03   -3.7005620300E-02         90.7135     115
   -1.6904358079E-03   -3.6713879556E-02         91.4989     116
   -1.5921189572E-03   -3.6415227642E-02         92.2843     117
   -1.5471292316E-03   -3.6129683108E-02         93.0697     118
   -1.5691903844E-03   -3.5786528169E-02         93.8551     119
   -1.6404924576E-03   -3.5491687408E-02         94.6405     120
   -1.5946627012E-03   -3.5107185412E-02         95.4259     121
   -1.5209228291E-03   -3.4831730825E-02         96.2113     122
   -1.5291601363E-03   -3.4580464781E-02         96.9967     123
   -1.5665258415E-03   -3.4344087920E-02         97.7821     124
   -1.5135037834E-03   -3.4056078172E-02         98.5675     125
   -1.4427867095E-03   -3.3738401119E-02         99.3529     126
   -1.3963129632E-03   -3.3576693614E-02        100.1383     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0.25/D_DCA <==
0.6 0.0398812540542 0.000177630330425


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0.25/D_DCA_size20.0 <==
0.59946368426 0.000241090812884 -2.21347921352 0.039973582493 2.83080858334e-05


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0.25/D_DCA_size32.0 <==
0.599437913316 0.000526510527014 -2.21381891586 0.0398220249902 0.000118194057448


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0.25/D_DCA_size34.0 <==
0.59948090281 0.000386632884784 -2.21260506868 0.0398439295616 8.73878353118e-05


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0.25/D_DCA_size50.0 <==
0.600140018478 0.000469961475216 -2.20863580814 0.0399930494626 0.00013015004793


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0.25/D_DiagMC_GGam <==
0.6000    0.0006    -2.22    0.01    0.039    0.001


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0.25/E_DCA <==
0.6 -1.14630769653 0.00287639415413


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0.25/E_DCA_size20.0 <==
0.59946368426 0.000241090812884 -2.21347921352 -1.14749482233 2.1747710377e-05


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0.25/E_DCA_size32.0 <==
0.599437913316 0.000526510527014 -2.21381891586 -1.14899524889 4.03733750718e-05


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0.25/E_DCA_size34.0 <==
0.59948090281 0.000386632884784 -2.21260506868 -1.14858760983 7.57549897095e-05


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0.25/E_DCA_size50.0 <==
0.600140018478 0.000469961475216 -2.20863580814 -1.14551288961 0.00193588094079


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0.25/E_DiagMC_GGam <==
0.6000    0.0006    -2.22    0.01    -1.148    0.002


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0.25/GGam.Sig_local_w_O1n0.600T0.250U4.0 <==
   -1.8701331749E-01   -8.2111857317E-02          0.7854       0
   -1.7089589765E-01   -1.5900583024E-01          2.3562       1
   -1.4775611730E-01   -1.8970796421E-01          3.9270       2
   -1.2448165142E-01   -1.9751085033E-01          5.4978       3
   -1.0392813899E-01   -1.9432696720E-01          7.0686       4
   -8.6753898781E-02   -1.8616308787E-01          8.6394       5
   -7.2750772801E-02   -1.7603995468E-01         10.2102       6
   -6.1428632789E-02   -1.6547151753E-01         11.7810       7
   -5.2268107817E-02   -1.5518893615E-01         13.3518       8
   -4.4830308614E-02   -1.4553062782E-01         14.9226       9
   -3.8752869845E-02   -1.3660442310E-01         16.4934      10
   -3.3739476041E-02   -1.2844622207E-01         18.0642      11
   -2.9584040040E-02   -1.2100484780E-01         19.6350      12
   -2.6112675645E-02   -1.1423565342E-01         21.2058      13
   -2.3186940374E-02   -1.0808332769E-01         22.7765      14
   -2.0707218858E-02   -1.0247803756E-01         24.3473      15
   -1.8596150179E-02   -9.7368874697E-02         25.9181      16
   -1.6769450361E-02   -9.2691995930E-02         27.4889      17
   -1.5194614191E-02   -8.8412002024E-02         29.0597      18
   -1.3818861523E-02   -8.4479709362E-02         30.6305      19
   -1.2614874881E-02   -8.0855824727E-02         32.2013      20
   -1.1566693233E-02   -7.7513820443E-02         33.7721      21
   -1.0637332838E-02   -7.4430262363E-02         35.3429      22
   -9.8143924535E-03   -7.1572519990E-02         36.9137      23
   -9.0806916691E-03   -6.8916226106E-02         38.4845      24
   -8.4242799495E-03   -6.6440415152E-02         40.0553      25
   -7.8361975281E-03   -6.4130997142E-02         41.6261      26
   -7.3027958319E-03   -6.1967764505E-02         43.1969      27
   -6.8197482630E-03   -5.9935473655E-02         44.7677      28
   -6.3829089795E-03   -5.8030605451E-02         46.3385      29
   -5.9873208543E-03   -5.6237535922E-02         47.9093      30
   -5.6228776749E-03   -5.4555024535E-02         49.4801      31
   -5.2905964431E-03   -5.2970892899E-02         51.0509      32
   -4.9876986698E-03   -5.1477488401E-02         52.6217      33
   -4.7154550661E-03   -5.0064594599E-02         54.1925      34
   -4.4607954109E-03   -4.8725155772E-02         55.7633      35
   -4.2249426629E-03   -4.7443679644E-02         57.3341      36
   -4.0045769601E-03   -4.6229317728E-02         58.9049      37
   -3.7979174648E-03   -4.5072683991E-02         60.4757      38
   -3.6145496212E-03   -4.3968587487E-02         62.0465      39
   -3.4422698353E-03   -4.2920009166E-02         63.6173      40
   -3.2811971237E-03   -4.1914742871E-02         65.1880      41
   -3.1268484059E-03   -4.0954493966E-02         66.7588      42
   -2.9766925496E-03   -4.0040483863E-02         68.3296      43
   -2.8382556754E-03   -3.9167419198E-02         69.9004      44
   -2.7229358841E-03   -3.8330397881E-02         71.4712      45
   -2.6041311204E-03   -3.7528850370E-02         73.0420      46
   -2.4918407551E-03   -3.6753695178E-02         74.6128      47
   -2.3966050968E-03   -3.6018371056E-02         76.1836      48
   -2.3025193999E-03   -3.5302132674E-02         77.7544      49
   -2.2096812617E-03   -3.4609985668E-02         79.3252      50
   -2.1173711314E-03   -3.3951153649E-02         80.8960      51
   -2.0375205016E-03   -3.3322053745E-02         82.4668      52
   -1.9662044725E-03   -3.2719049242E-02         84.0376      53
   -1.8882109829E-03   -3.2133555345E-02         85.6084      54
   -1.8097694428E-03   -3.1569672717E-02         87.1792      55
   -1.7416209970E-03   -3.1019317761E-02         88.7500      56
   -1.6910628869E-03   -3.0492210043E-02         90.3208      57
   -1.6322232693E-03   -2.9986779110E-02         91.8916      58
   -1.5800322732E-03   -2.9487719976E-02         93.4624      59
   -1.5298150920E-03   -2.9001097961E-02         95.0332      60
   -1.4777565591E-03   -2.8534829511E-02         96.6040      61
   -1.4294205933E-03   -2.8084451243E-02         98.1748      62
   -1.3796058725E-03   -2.7649564108E-02         99.7456      63
   -1.3356340744E-03   -2.7227190849E-02        101.3164      64
   -1.2991137669E-03   -2.6822219344E-02        102.8872      65
   -1.2629109610E-03   -2.6423349481E-02        104.4580      66
   -1.2285875815E-03   -2.6034193037E-02        106.0288      67
   -1.1963255310E-03   -2.5660949766E-02        107.5995      68
   -1.1710728773E-03   -2.5295611853E-02        109.1703      69
   -1.1270513968E-03   -2.4942808916E-02        110.7411      70
   -1.0984663658E-03   -2.4597197678E-02        112.3119      71
   -1.0615283241E-03   -2.4265282747E-02        113.8827      72
   -1.0298046437E-03   -2.3936510069E-02        115.4535      73
   -1.0013397098E-03   -2.3623684043E-02        117.0243      74
   -9.7923434037E-04   -2.3318538864E-02        118.5951      75
   -9.5625759152E-04   -2.3017256155E-02        120.1659      76
   -9.3673880051E-04   -2.2722924032E-02        121.7367      77
   -9.1483789644E-04   -2.2438573299E-02        123.3075      78
   -8.8364570533E-04   -2.2157655670E-02        124.8783      79
   -8.5485574947E-04   -2.1884437399E-02        126.4491      80
   -8.2599828089E-04   -2.1614001122E-02        128.0199      81
   -8.0443727343E-04   -2.1361576623E-02        129.5907      82
   -7.8282192459E-04   -2.1106888906E-02        131.1615      83
   -7.5825830692E-04   -2.0862110677E-02        132.7323      84
   -7.3895080306E-04   -2.0613468800E-02        134.3031      85
   -7.2022298337E-04   -2.0375717677E-02        135.8739      86
   -7.0218538038E-04   -2.0151744296E-02        137.4447      87
   -6.8570326532E-04   -1.9919881499E-02        139.0155      88
   -6.6308844522E-04   -1.9698016640E-02        140.5863      89
   -6.4579670299E-04   -1.9480636915E-02        142.1571      90
   -6.2934736067E-04   -1.9270455530E-02        143.7279      91
   -6.1732985277E-04   -1.9058363269E-02        145.2987      92
   -6.0378813316E-04   -1.8854962591E-02        146.8695      93
   -5.9453492128E-04   -1.8657065020E-02        148.4403      94
   -5.8592073926E-04   -1.8459473447E-02        150.0110      95
   -5.7573089444E-04   -1.8265472386E-02        151.5818      96
   -5.6149595752E-04   -1.8085736588E-02        153.1526      97
   -5.5365570578E-04   -1.7911860025E-02        154.7234      98
   -5.4026947859E-04   -1.7741983960E-02        156.2942      99
   -5.2743812899E-04   -1.7558242854E-02        157.8650     100
   -5.1229874506E-04   -1.7385649664E-02        159.4358     101
   -5.0249060001E-04   -1.7220408105E-02        161.0066     102
   -4.9071306897E-04   -1.7047122715E-02        162.5774     103
   -4.7709245565E-04   -1.6885586912E-02        164.1482     104
   -4.6997587997E-04   -1.6728836924E-02        165.7190     105
   -4.5921987217E-04   -1.6575926966E-02        167.2898     106
   -4.5967085381E-04   -1.6419083490E-02        168.8606     107
   -4.5099828275E-04   -1.6266339972E-02        170.4314     108
   -4.3926900933E-04   -1.6117523303E-02        172.0022     109
   -4.3773325857E-04   -1.5971933737E-02        173.5730     110
   -4.3524741913E-04   -1.5835044372E-02        175.1438     111
   -4.2080418830E-04   -1.5704931492E-02        176.7146     112
   -4.1084472696E-04   -1.5568719473E-02        178.2854     113
   -4.0085116859E-04   -1.5427067258E-02        179.8562     114
   -3.8919415261E-04   -1.5294587026E-02        181.4270     115
   -3.7730698838E-04   -1.5173834451E-02        182.9978     116
   -3.7565511443E-04   -1.5041954259E-02        184.5686     117
   -3.5784573882E-04   -1.4906146213E-02        186.1394     118
   -3.5267885553E-04   -1.4782820795E-02        187.7102     119
   -3.4785511749E-04   -1.4665914788E-02        189.2810     120
   -3.4066594673E-04   -1.4544712159E-02        190.8518     121
   -3.3563969529E-04   -1.4426453134E-02        192.4226     122
   -3.3195508658E-04   -1.4310312062E-02        193.9933     123
   -3.2954388716E-04   -1.4193350990E-02        195.5641     124
   -3.2325231720E-04   -1.4083111613E-02        197.1349     125
   -3.2232235574E-04   -1.3969880795E-02        198.7057     126
   -3.0779316098E-04   -1.3866387486E-02        200.2765     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0.25/GGam.Sig_local_w_O3n0.600T0.250U4.0 <==
   -2.5265074066E-01   -1.1926772925E-01          0.7854       0
   -2.3084148435E-01   -2.1469080636E-01          2.3562       1
   -1.9817077271E-01   -2.4779252509E-01          3.9270       2
   -1.6506178282E-01   -2.5287241935E-01          5.4978       3
   -1.3596979437E-01   -2.4534186258E-01          7.0686       4
   -1.1196869701E-01   -2.3251625517E-01          8.6394       5
   -9.2652986598E-02   -2.1796234717E-01         10.2102       6
   -7.7254718441E-02   -2.0338898568E-01         11.7810       7
   -6.4997304650E-02   -1.8956098824E-01         13.3518       8
   -5.5164366424E-02   -1.7680283916E-01         14.9226       9
   -4.7249163661E-02   -1.6521583081E-01         16.4934      10
   -4.0803969414E-02   -1.5473416771E-01         18.0642      11
   -3.5544687204E-02   -1.4532645550E-01         19.6350      12
   -3.1170343388E-02   -1.3678640432E-01         21.2058      13
   -2.7556914845E-02   -1.2912113169E-01         22.7765      14
   -2.4489606466E-02   -1.2214078704E-01         24.3473      15
   -2.1877738615E-02   -1.1582779065E-01         25.9181      16
   -1.9614508243E-02   -1.1009428331E-01         27.4889      17
   -1.7716271526E-02   -1.0484068543E-01         29.0597      18
   -1.6052689381E-02   -1.0006405760E-01         30.6305      19
   -1.4615163914E-02   -9.5670521832E-02         32.2013      20
   -1.3362845123E-02   -9.1613387357E-02         33.7721      21
   -1.2269173415E-02   -8.7899216519E-02         35.3429      22
   -1.1293366958E-02   -8.4456519796E-02         36.9137      23
   -1.0435404265E-02   -8.1268449640E-02         38.4845      24
   -9.6725651571E-03   -7.8274102455E-02         40.0553      25
   -8.9727139962E-03   -7.5482155733E-02         41.6261      26
   -8.3266735784E-03   -7.2893017001E-02         43.1969      27
   -7.8022771525E-03   -7.0470970872E-02         44.7677      28
   -7.3026740146E-03   -6.8198890796E-02         46.3385      29
   -6.8420700765E-03   -6.6028406573E-02         47.9093      30
   -6.4504463545E-03   -6.4018680130E-02         49.4801      31
   -6.0767621680E-03   -6.2134246894E-02         51.0509      32
   -5.7217912911E-03   -6.0383070789E-02         52.6217      33
   -5.4110273272E-03   -5.8687366952E-02         54.1925      34
   -5.1199183827E-03   -5.7116411641E-02         55.7633      35
   -4.8226644816E-03   -5.5595267511E-02         57.3341      36
   -4.5619695526E-03   -5.4155464653E-02         58.9049      37
   -4.3196989367E-03   -5.2801068711E-02         60.4757      38
   -4.1042790456E-03   -5.1508148440E-02         62.0465      39
   -3.9034378973E-03   -5.0261918775E-02         63.6173      40
   -3.7346001955E-03   -4.9094071213E-02         65.1880      41
   -3.5587922564E-03   -4.7951496871E-02         66.7588      42
   -3.3824620309E-03   -4.6879152084E-02         68.3296      43
   -3.2244375298E-03   -4.5835620724E-02         69.9004      44
   -3.1011780823E-03   -4.4841843115E-02         71.4712      45
   -2.9880261643E-03   -4.3903262935E-02         73.0420      46
   -2.8750015513E-03   -4.2976767008E-02         74.6128      47
   -2.7287034012E-03   -4.2140427219E-02         76.1836      48
   -2.6005747586E-03   -4.1312164899E-02         77.7544      49
   -2.4995215334E-03   -4.0516974742E-02         79.3252      50
   -2.4032614853E-03   -3.9766736826E-02         80.8960      51
   -2.2902486919E-03   -3.9001573753E-02         82.4668      52
   -2.1879774836E-03   -3.8290282496E-02         84.0376      53
   -2.0686420035E-03   -3.7596655636E-02         85.6084      54
   -1.9906109919E-03   -3.6885938271E-02         87.1792      55
   -1.9341243321E-03   -3.6257147920E-02         88.7500      56
   -1.8810640706E-03   -3.5616592003E-02         90.3208      57
   -1.8305816499E-03   -3.5000780057E-02         91.8916      58
   -1.8009847151E-03   -3.4423168026E-02         93.4624      59
   -1.7392104354E-03   -3.3855182380E-02         95.0332      60
   -1.6570141075E-03   -3.3306366399E-02         96.6040      61
   -1.5989004598E-03   -3.2797714483E-02         98.1748      62
   -1.5099941509E-03   -3.2311723759E-02         99.7456      63
   -1.4495289767E-03   -3.1807770092E-02        101.3164      64
   -1.3877325486E-03   -3.1365038790E-02        102.8872      65
   -1.3585307921E-03   -3.0878510950E-02        104.4580      66
   -1.3386240449E-03   -3.0375715655E-02        106.0288      67
   -1.2736037872E-03   -2.9925542991E-02        107.5995      68
   -1.2263396781E-03   -2.9496492823E-02        109.1703      69
   -1.2015598735E-03   -2.9073225418E-02        110.7411      70
   -1.1847689133E-03   -2.8682641273E-02        112.3119      71
   -1.1771292915E-03   -2.8328931176E-02        113.8827      72
   -1.1491980607E-03   -2.7953029964E-02        115.4535      73
   -1.1600447957E-03   -2.7555310449E-02        117.0243      74
   -1.1431013696E-03   -2.7224342491E-02        118.5951      75
   -1.1156140055E-03   -2.6877968523E-02        120.1659      76
   -1.0831403661E-03   -2.6530041131E-02        121.7367      77
   -1.0390016453E-03   -2.6181837867E-02        123.3075      78
   -9.9221234128E-04   -2.5862812375E-02        124.8783      79
   -9.6801756894E-04   -2.5562449878E-02        126.4491      80
   -9.6277207504E-04   -2.5252849623E-02        128.0199      81
   -9.5881205160E-04   -2.4947211575E-02        129.5907      82
   -9.4016027110E-04   -2.4673336316E-02        131.1615      83
   -9.0439881421E-04   -2.4354974055E-02        132.7323      84
   -8.8617653517E-04   -2.4051901675E-02        134.3031      85
   -8.4157218644E-04   -2.3771907566E-02        135.8739      86
   -8.3612910583E-04   -2.3534185646E-02        137.4447      87
   -8.0859436527E-04   -2.3277864457E-02        139.0155      88
   -7.6667637186E-04   -2.3005498055E-02        140.5863      89
   -7.6037615359E-04   -2.2759747017E-02        142.1571      90
   -7.6189791979E-04   -2.2515816533E-02        143.7279      91
   -7.2968967060E-04   -2.2286426035E-02        145.2987      92
   -7.3027944378E-04   -2.2021167593E-02        146.8695      93
   -7.1201407109E-04   -2.1790779466E-02        148.4403      94
   -6.9772878269E-04   -2.1576450312E-02        150.0110      95
   -7.0706233281E-04   -2.1329699825E-02        151.5818      96
   -6.8023780634E-04   -2.1117793672E-02        153.1526      97
   -6.5435127942E-04   -2.0936697808E-02        154.7234      98
   -6.3225437441E-04   -2.0721176537E-02        156.2942      99
   -5.8173243504E-04   -2.0520073118E-02        157.8650     100
   -5.4267371342E-04   -2.0305519054E-02        159.4358     101
   -5.1995326638E-04   -2.0116413841E-02        161.0066     102
   -5.0533746505E-04   -1.9916958627E-02        162.5774     103
   -5.1020021923E-04   -1.9726832764E-02        164.1482     104
   -5.3219077485E-04   -1.9529867128E-02        165.7190     105
   -5.1348567058E-04   -1.9349216712E-02        167.2898     106
   -5.0705036303E-04   -1.9163338621E-02        168.8606     107
   -5.0101433172E-04   -1.9013778665E-02        170.4314     108
   -5.0034863181E-04   -1.8835469574E-02        172.0022     109
   -4.7829532731E-04   -1.8660361392E-02        173.5730     110
   -4.4181795015E-04   -1.8493134463E-02        175.1438     111
   -4.5570192341E-04   -1.8358001561E-02        176.7146     112
   -4.3601062847E-04   -1.8206893773E-02        178.2854     113
   -4.0394870880E-04   -1.8038433032E-02        179.8562     114
   -3.7460056889E-04   -1.7858760836E-02        181.4270     115
   -3.5226433316E-04   -1.7685175051E-02        182.9978     116
   -3.4881564729E-04   -1.7522076433E-02        184.5686     117
   -3.4622731892E-04   -1.7358081664E-02        186.1394     118
   -3.7695671026E-04   -1.7211086898E-02        187.7102     119
   -3.7163163026E-04   -1.7060234976E-02        189.2810     120
   -3.6676506398E-04   -1.6904151766E-02        190.8518     121
   -3.8034763073E-04   -1.6769714820E-02        192.4226     122
   -3.6347913938E-04   -1.6644263907E-02        193.9933     123
   -3.7846312061E-04   -1.6521345513E-02        195.5641     124
   -3.6539192357E-04   -1.6408108771E-02        197.1349     125
   -3.4030396965E-04   -1.6287000276E-02        198.7057     126
   -3.4008639302E-04   -1.6186330559E-02        200.2765     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0.25/GGam.Sig_local_w_O4n0.600T0.250U4.0 <==
   -2.8195089033E-01   -1.5200352791E-01          0.7854       0
   -2.5360331578E-01   -2.5385057340E-01          2.3562       1
   -2.1505499777E-01   -2.8338526576E-01          3.9270       2
   -1.7757055473E-01   -2.8368115091E-01          5.4978       3
   -1.4540622819E-01   -2.7183349071E-01          7.0686       4
   -1.1924977448E-01   -2.5540546571E-01          8.6394       5
   -9.8384953760E-02   -2.3795237364E-01         10.2102       6
   -8.1831310498E-02   -2.2104124044E-01         11.7810       7
   -6.8727868815E-02   -2.0532096208E-01         13.3518       8
   -5.8269810250E-02   -1.9102136967E-01         14.9226       9
   -4.9897255854E-02   -1.7811177751E-01         16.4934      10
   -4.3063107112E-02   -1.6650372307E-01         18.0642      11
   -3.7462536024E-02   -1.5611191507E-01         19.6350      12
   -3.2821834938E-02   -1.4678883698E-01         21.2058      13
   -2.8979088465E-02   -1.3837864446E-01         22.7765      14
   -2.5746234726E-02   -1.3078281504E-01         24.3473      15
   -2.3007043859E-02   -1.2392134871E-01         25.9181      16
   -2.0671248145E-02   -1.1769945150E-01         27.4889      17
   -1.8629714425E-02   -1.1204150253E-01         29.0597      18
   -1.6873461899E-02   -1.0684601761E-01         30.6305      19
   -1.5382697163E-02   -1.0210640295E-01         32.2013      20
   -1.4067588542E-02   -9.7740986173E-02         33.7721      21
   -1.2883042453E-02   -9.3721452798E-02         35.3429      22
   -1.1873997761E-02   -9.0013339529E-02         36.9137      23
   -1.0948657178E-02   -8.6581513740E-02         38.4845      24
   -1.0154948618E-02   -8.3362125855E-02         40.0553      25
   -9.4236313024E-03   -8.0384058482E-02         41.6261      26
   -8.7536775086E-03   -7.7615174981E-02         43.1969      27
   -8.1627499712E-03   -7.5070660635E-02         44.7677      28
   -7.6180956328E-03   -7.2644107491E-02         46.3385      29
   -7.1608744574E-03   -7.0388427232E-02         47.9093      30
   -6.7320885704E-03   -6.8201302591E-02         49.4801      31
   -6.3036453072E-03   -6.6182639379E-02         51.0509      32
   -5.9331342985E-03   -6.4281051125E-02         52.6217      33
   -5.6056496121E-03   -6.2489608747E-02         54.1925      34
   -5.2821057155E-03   -6.0799615955E-02         55.7633      35
   -5.0106689582E-03   -5.9162737278E-02         57.3341      36
   -4.7447936189E-03   -5.7615453743E-02         58.9049      37
   -4.4885614926E-03   -5.6168310156E-02         60.4757      38
   -4.2959255838E-03   -5.4807997664E-02         62.0465      39
   -4.0990719247E-03   -5.3477945728E-02         63.6173      40
   -3.8862539126E-03   -5.2217659934E-02         65.1880      41
   -3.6855995133E-03   -5.1056225519E-02         66.7588      42
   -3.5375021006E-03   -4.9903098030E-02         68.3296      43
   -3.3834203010E-03   -4.8780639214E-02         69.9004      44
   -3.2129489990E-03   -4.7724567322E-02         71.4712      45
   -3.0638782640E-03   -4.6707122275E-02         73.0420      46
   -2.9558944116E-03   -4.5717289641E-02         74.6128      47
   -2.8507269606E-03   -4.4791049653E-02         76.1836      48
   -2.7682722123E-03   -4.3899743995E-02         77.7544      49
   -2.6252374412E-03   -4.3095371312E-02         79.3252      50
   -2.5128380586E-03   -4.2293840647E-02         80.8960      51
   -2.4114300301E-03   -4.1478375556E-02         82.4668      52
   -2.3055433941E-03   -4.0691523317E-02         84.0376      53
   -2.2127537651E-03   -3.9913651672E-02         85.6084      54
   -2.1226698001E-03   -3.9208994695E-02         87.1792      55
   -2.0678784491E-03   -3.8554255919E-02         88.7500      56
   -2.0028001854E-03   -3.7875280992E-02         90.3208      57
   -1.9160616603E-03   -3.7246301677E-02         91.8916      58
   -1.8554194801E-03   -3.6639865312E-02         93.4624      59
   -1.7626082085E-03   -3.6057503285E-02         95.0332      60
   -1.7040856727E-03   -3.5463470175E-02         96.6040      61
   -1.6813566072E-03   -3.4897033064E-02         98.1748      62
   -1.6180504223E-03   -3.4374858714E-02         99.7456      63
   -1.5747017343E-03   -3.3832404226E-02        101.3164      64
   -1.5389480412E-03   -3.3329250178E-02        102.8872      65
   -1.4961116790E-03   -3.2837275535E-02        104.4580      66
   -1.4064966082E-03   -3.2340043058E-02        106.0288      67
   -1.3759404798E-03   -3.1887750922E-02        107.5995      68
   -1.3042231415E-03   -3.1451096414E-02        109.1703      69
   -1.2948400951E-03   -3.0975548077E-02        110.7411      70
   -1.2793724774E-03   -3.0562400825E-02        112.3119      71
   -1.2155487670E-03   -3.0147660658E-02        113.8827      72
   -1.1992435690E-03   -2.9742337681E-02        115.4535      73
   -1.1666102271E-03   -2.9347515600E-02        117.0243      74
   -1.1430976958E-03   -2.8949185884E-02        118.5951      75
   -1.0577369373E-03   -2.8594488657E-02        120.1659      76
   -1.0223500363E-03   -2.8205595266E-02        121.7367      77
   -1.0257435087E-03   -2.7846734800E-02        123.3075      78
   -1.0022451832E-03   -2.7495381283E-02        124.8783      79
   -9.8710889911E-04   -2.7173183262E-02        126.4491      80
   -9.6122102740E-04   -2.6841375792E-02        128.0199      81
   -9.5704054991E-04   -2.6536813522E-02        129.5907      82
   -9.2159294884E-04   -2.6208416003E-02        131.1615      83
   -8.6291812866E-04   -2.5880797349E-02        132.7323      84
   -8.7048994685E-04   -2.5567030710E-02        134.3031      85
   -8.3946006144E-04   -2.5268741791E-02        135.8739      86
   -8.2576113006E-04   -2.4996480472E-02        137.4447      87
   -7.9283533559E-04   -2.4722161654E-02        139.0155      88
   -7.3718813482E-04   -2.4417276857E-02        140.5863      89
   -7.1317982910E-04   -2.4146875494E-02        142.1571      90
   -7.0553025690E-04   -2.3881029358E-02        143.7279      91
   -6.9424279688E-04   -2.3646020994E-02        145.2987      92
   -7.1001779780E-04   -2.3405732663E-02        146.8695      93
   -6.6127436216E-04   -2.3145544800E-02        148.4403      94
   -6.6405765396E-04   -2.2915198423E-02        150.0110      95
   -6.5085138372E-04   -2.2671036310E-02        151.5818      96
   -6.6965639146E-04   -2.2443821704E-02        153.1526      97
   -6.6301974787E-04   -2.2196017245E-02        154.7234      98
   -6.5743459907E-04   -2.1998717727E-02        156.2942      99
   -6.1340474912E-04   -2.1792067426E-02        157.8650     100
   -5.9894732493E-04   -2.1601367741E-02        159.4358     101
   -5.5413902219E-04   -2.1379132814E-02        161.0066     102
   -5.9305466133E-04   -2.1170560928E-02        162.5774     103
   -5.7565720419E-04   -2.0962096592E-02        164.1482     104
   -5.6542200212E-04   -2.0754801634E-02        165.7190     105
   -5.4438535426E-04   -2.0558821026E-02        167.2898     106
   -5.1797012429E-04   -2.0355026526E-02        168.8606     107
   -4.9885355046E-04   -2.0139261677E-02        170.4314     108
   -4.9037178880E-04   -1.9961425969E-02        172.0022     109
   -4.6926278351E-04   -1.9790609584E-02        173.5730     110
   -4.7644772117E-04   -1.9611660864E-02        175.1438     111
   -4.3140275816E-04   -1.9437587615E-02        176.7146     112
   -4.3455553334E-04   -1.9264953399E-02        178.2854     113
   -4.4617300190E-04   -1.9095228290E-02        179.8562     114
   -4.2293462727E-04   -1.8942871372E-02        181.4270     115
   -4.1155109140E-04   -1.8801392078E-02        182.9978     116
   -4.2326744822E-04   -1.8659108918E-02        184.5686     117
   -4.1731897023E-04   -1.8498922938E-02        186.1394     118
   -4.1148881737E-04   -1.8345562519E-02        187.7102     119
   -3.8321307589E-04   -1.8188533058E-02        189.2810     120
   -3.6397476658E-04   -1.8040156592E-02        190.8518     121
   -3.8007399087E-04   -1.7882119185E-02        192.4226     122
   -3.5944425031E-04   -1.7761091168E-02        193.9933     123
   -3.7943565874E-04   -1.7616430073E-02        195.5641     124
   -3.6512316886E-04   -1.7469651982E-02        197.1349     125
   -3.6927517811E-04   -1.7351454946E-02        198.7057     126
   -3.4398098508E-04   -1.7225438770E-02        200.2765     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0.25/GGam.Sig_local_w_O5n0.600T0.250U4.0 <==
   -2.9171883452E-01   -1.5941478175E-01          0.7854       0
   -2.6177006259E-01   -2.6299393723E-01          2.3562       1
   -2.2094608370E-01   -2.9196432395E-01          3.9270       2
   -1.8134870064E-01   -2.9101301197E-01          5.4978       3
   -1.4747689425E-01   -2.7783457749E-01          7.0686       4
   -1.2007725879E-01   -2.6022542594E-01          8.6394       5
   -9.8435200982E-02   -2.4169865887E-01         10.2102       6
   -8.1423111231E-02   -2.2394586274E-01         11.7810       7
   -6.8058016715E-02   -2.0744470319E-01         13.3518       8
   -5.7468069976E-02   -1.9258011963E-01         14.9226       9
   -4.8919505252E-02   -1.7920445907E-01         16.4934      10
   -4.2042657090E-02   -1.6722546299E-01         18.0642      11
   -3.6453678204E-02   -1.5664205411E-01         19.6350      12
   -3.1875851949E-02   -1.4711953787E-01         21.2058      13
   -2.8070398279E-02   -1.3851354248E-01         22.7765      14
   -2.4887748115E-02   -1.3080481910E-01         24.3473      15
   -2.2223216452E-02   -1.2382623220E-01         25.9181      16
   -1.9970402258E-02   -1.1753294527E-01         27.4889      17
   -1.7964502655E-02   -1.1180986952E-01         29.0597      18
   -1.6243631485E-02   -1.0658615040E-01         30.6305      19
   -1.4782265835E-02   -1.0182796072E-01         32.2013      20
   -1.3513056403E-02   -9.7419307252E-02         33.7721      21
   -1.2345341850E-02   -9.3365420088E-02         35.3429      22
   -1.1328482559E-02   -8.9667353149E-02         36.9137      23
   -1.0544368432E-02   -8.6159228240E-02         38.4845      24
   -9.7608013523E-03   -8.2993355386E-02         40.0553      25
   -9.0718027767E-03   -8.0028462375E-02         41.6261      26
   -8.4116842678E-03   -7.7317494589E-02         43.1969      27
   -7.8636375311E-03   -7.4655234400E-02         44.7677      28
   -7.3430029790E-03   -7.2236036394E-02         46.3385      29
   -6.8446201228E-03   -7.0005631525E-02         47.9093      30
   -6.3627655462E-03   -6.7831750225E-02         49.4801      31
   -5.9613768105E-03   -6.5810685365E-02         51.0509      32
   -5.6691549403E-03   -6.3867763809E-02         52.6217      33
   -5.3716063454E-03   -6.2081828839E-02         54.1925      34
   -5.0417444851E-03   -6.0436908299E-02         55.7633      35
   -4.7695550399E-03   -5.8822507412E-02         57.3341      36
   -4.5512236162E-03   -5.7260676431E-02         58.9049      37
   -4.2809900306E-03   -5.5823436552E-02         60.4757      38
   -4.0487030554E-03   -5.4435308633E-02         62.0465      39
   -3.8889451339E-03   -5.3113744530E-02         63.6173      40
   -3.7957406936E-03   -5.1885899681E-02         65.1880      41
   -3.6056705745E-03   -5.0720925615E-02         66.7588      42
   -3.4245732153E-03   -4.9524830269E-02         68.3296      43
   -3.2388505858E-03   -4.8476038021E-02         69.9004      44
   -3.1034945538E-03   -4.7355784657E-02         71.4712      45
   -3.0132439608E-03   -4.6307169695E-02         73.0420      46
   -2.8537037189E-03   -4.5360535288E-02         74.6128      47
   -2.7785118976E-03   -4.4553076726E-02         76.1836      48
   -2.6297537612E-03   -4.3683864071E-02         77.7544      49
   -2.5462693066E-03   -4.2783993737E-02         79.3252      50
   -2.4114393960E-03   -4.1921908971E-02         80.8960      51
   -2.3168063926E-03   -4.1167828877E-02         82.4668      52
   -2.1497745539E-03   -4.0417987940E-02         84.0376      53
   -2.1057347017E-03   -3.9634650603E-02         85.6084      54
   -2.0821187951E-03   -3.8931685095E-02         87.1792      55
   -1.9658419303E-03   -3.8268733825E-02         88.7500      56
   -1.8467668991E-03   -3.7663818190E-02         90.3208      57
   -1.8102179783E-03   -3.7018862299E-02         91.8916      58
   -1.7689102675E-03   -3.6364372761E-02         93.4624      59
   -1.6690848091E-03   -3.5858825154E-02         95.0332      60
   -1.6685212630E-03   -3.5207189229E-02         96.6040      61
   -1.5601945408E-03   -3.4708983375E-02         98.1748      62
   -1.5135620845E-03   -3.4178908750E-02         99.7456      63
   -1.5162767238E-03   -3.3566631854E-02        101.3164      64
   -1.4459986414E-03   -3.3041461643E-02        102.8872      65
   -1.4014363054E-03   -3.2624565883E-02        104.4580      66
   -1.2927309872E-03   -3.2123635598E-02        106.0288      67
   -1.2756855074E-03   -3.1650511635E-02        107.5995      68
   -1.2425623741E-03   -3.1186924658E-02        109.1703      69
   -1.2049776838E-03   -3.0728931516E-02        110.7411      70
   -1.1624426012E-03   -3.0348846022E-02        112.3119      71
   -1.1328830975E-03   -2.9871947088E-02        113.8827      72
   -1.2011231161E-03   -2.9487832318E-02        115.4535      73
   -1.1047952301E-03   -2.9115246704E-02        117.0243      74
   -1.0761354260E-03   -2.8712691302E-02        118.5951      75
   -1.0572327656E-03   -2.8297060391E-02        120.1659      76
   -1.0182926917E-03   -2.8004460331E-02        121.7367      77
   -1.0627582026E-03   -2.7653411075E-02        123.3075      78
   -1.0262931865E-03   -2.7227270812E-02        124.8783      79
   -1.0489772657E-03   -2.6990756592E-02        126.4491      80
   -1.0061027690E-03   -2.6594293975E-02        128.0199      81
   -9.4735510327E-04   -2.6334211871E-02        129.5907      82
   -8.6985916654E-04   -2.6006455130E-02        131.1615      83
   -8.7376906505E-04   -2.5673362904E-02        132.7323      84
   -8.1310234885E-04   -2.5392448911E-02        134.3031      85
   -8.3855491871E-04   -2.5035207821E-02        135.8739      86
   -7.7302779400E-04   -2.4784893354E-02        137.4447      87
   -7.8832383667E-04   -2.4476101170E-02        139.0155      88
   -7.2455480386E-04   -2.4266912307E-02        140.5863      89
   -6.5026190820E-04   -2.3993652709E-02        142.1571      90
   -7.0613555069E-04   -2.3771321898E-02        143.7279      91
   -6.5418504590E-04   -2.3456006256E-02        145.2987      92
   -6.7039729907E-04   -2.3170749245E-02        146.8695      93
   -6.3286213422E-04   -2.2990042564E-02        148.4403      94
   -6.1556662053E-04   -2.2761164259E-02        150.0110      95
   -6.0797403901E-04   -2.2555531780E-02        151.5818      96
   -5.7924288750E-04   -2.2361395583E-02        153.1526      97
   -5.5606604229E-04   -2.2058537688E-02        154.7234      98
   -5.5378546639E-04   -2.1843797101E-02        156.2942      99
   -5.4259648344E-04   -2.1623441333E-02        157.8650     100
   -5.5385496428E-04   -2.1462860547E-02        159.4358     101
   -5.4584676668E-04   -2.1176305735E-02        161.0066     102
   -5.5922752628E-04   -2.0972322214E-02        162.5774     103
   -5.3860775507E-04   -2.0776315941E-02        164.1482     104
   -4.5923288759E-04   -2.0579416311E-02        165.7190     105
   -4.8509844954E-04   -2.0385368482E-02        167.2898     106
   -4.6601564551E-04   -2.0210507130E-02        168.8606     107
   -4.5968698761E-04   -2.0015221404E-02        170.4314     108
   -4.8703732059E-04   -1.9807655095E-02        172.0022     109
   -4.4856309122E-04   -1.9603927232E-02        173.5730     110
   -4.3496341835E-04   -1.9447079683E-02        175.1438     111
   -4.2329488982E-04   -1.9259467937E-02        176.7146     112
   -4.5074109985E-04   -1.9107681316E-02        178.2854     113
   -4.5771113780E-04   -1.8933224368E-02        179.8562     114
   -4.9891096546E-04   -1.8810575264E-02        181.4270     115
   -4.1381860638E-04   -1.8703130292E-02        182.9978     116
   -4.5682737930E-04   -1.8526191218E-02        184.5686     117
   -4.7032600401E-04   -1.8298446705E-02        186.1394     118
   -4.4904891249E-04   -1.8168954003E-02        187.7102     119
   -4.5641712010E-04   -1.7965702677E-02        189.2810     120
   -4.3093675341E-04   -1.7884294253E-02        190.8518     121
   -4.0273808683E-04   -1.7757732618E-02        192.4226     122
   -3.1815649539E-04   -1.7690460397E-02        193.9933     123
   -3.0073880205E-04   -1.7499340496E-02        195.5641     124
   -3.3243156492E-04   -1.7324907211E-02        197.1349     125
   -2.8697868061E-04   -1.7182807647E-02        198.7057     126
   -2.5411244007E-04   -1.7000452228E-02        200.2765     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0.25/GGam.Sig_local_w_O6n0.600T0.250U4.0 <==
   -2.9767048948E-01   -1.5738762229E-01          0.7854       0
   -2.6698554377E-01   -2.6399081617E-01          2.3562       1
   -2.2387717497E-01   -2.9387874254E-01          3.9270       2
   -1.8226775087E-01   -2.9257611792E-01          5.4978       3
   -1.4719836810E-01   -2.7869043575E-01          7.0686       4
   -1.1908107753E-01   -2.6032647818E-01          8.6394       5
   -9.7101561623E-02   -2.4130012718E-01         10.2102       6
   -8.0091728873E-02   -2.2314372789E-01         11.7810       7
   -6.6694311443E-02   -2.0641050678E-01         13.3518       8
   -5.6086594111E-02   -1.9135365680E-01         14.9226       9
   -4.7564969260E-02   -1.7784251695E-01         16.4934      10
   -4.0918355104E-02   -1.6581762153E-01         18.0642      11
   -3.5555884248E-02   -1.5518850313E-01         19.6350      12
   -3.1159082811E-02   -1.4562847961E-01         21.2058      13
   -2.7417056143E-02   -1.3712360769E-01         22.7765      14
   -2.4230236499E-02   -1.2955101261E-01         24.3473      15
   -2.1572147705E-02   -1.2260019826E-01         25.9181      16
   -1.9397022148E-02   -1.1626136854E-01         27.4889      17
   -1.7430195388E-02   -1.1052024855E-01         29.0597      18
   -1.5763915364E-02   -1.0525740948E-01         30.6305      19
   -1.4456344011E-02   -1.0058032112E-01         32.2013      20
   -1.3066102689E-02   -9.6234960921E-02         33.7721      21
   -1.1908961035E-02   -9.2382772165E-02         35.3429      22
   -1.0879345774E-02   -8.8613100014E-02         36.9137      23
   -1.0142013946E-02   -8.5274146682E-02         38.4845      24
   -9.3147417577E-03   -8.2083855196E-02         40.0553      25
   -8.7329146509E-03   -7.9063994255E-02         41.6261      26
   -8.1471390356E-03   -7.6388919018E-02         43.1969      27
   -7.6465348275E-03   -7.3742495920E-02         44.7677      28
   -7.1475197414E-03   -7.1406947029E-02         46.3385      29
   -6.7375064413E-03   -6.9142707637E-02         47.9093      30
   -6.2613824252E-03   -6.7133087811E-02         49.4801      31
   -5.8702985304E-03   -6.5011861688E-02         51.0509      32
   -5.5579123364E-03   -6.3054850989E-02         52.6217      33
   -5.2860104156E-03   -6.1240433972E-02         54.1925      34
   -4.9129634263E-03   -5.9676433361E-02         55.7633      35
   -4.6095461856E-03   -5.8001554175E-02         57.3341      36
   -4.4606040222E-03   -5.6408241103E-02         58.9049      37
   -4.2388381574E-03   -5.5038336789E-02         60.4757      38
   -4.1229826137E-03   -5.3606970037E-02         62.0465      39
   -3.9263834261E-03   -5.2381526889E-02         63.6173      40
   -3.6564317709E-03   -5.1273924928E-02         65.1880      41
   -3.4400877741E-03   -5.0000062977E-02         66.7588      42
   -3.3434683454E-03   -4.8929110466E-02         68.3296      43
   -3.0202718887E-03   -4.7827777481E-02         69.9004      44
   -3.0096419092E-03   -4.6720855292E-02         71.4712      45
   -2.8404944910E-03   -4.5691193616E-02         73.0420      46
   -2.8080876108E-03   -4.4717905868E-02         74.6128      47
   -2.8016122519E-03   -4.3939555169E-02         76.1836      48
   -2.5922943291E-03   -4.3045151055E-02         77.7544      49
   -2.4866869682E-03   -4.2171045064E-02         79.3252      50
   -2.4493205257E-03   -4.1423482374E-02         80.8960      51
   -2.2828821840E-03   -4.0714444770E-02         82.4668      52
   -2.1394238886E-03   -3.9781546091E-02         84.0376      53
   -2.0457891911E-03   -3.9153332730E-02         85.6084      54
   -2.1057482676E-03   -3.8446040957E-02         87.1792      55
   -1.9084496694E-03   -3.7837828563E-02         88.7500      56
   -1.7931952290E-03   -3.7196253042E-02         90.3208      57
   -1.7010003660E-03   -3.6563641769E-02         91.8916      58
   -1.6128481839E-03   -3.5972036951E-02         93.4624      59
   -1.5806179797E-03   -3.5365093081E-02         95.0332      60
   -1.5756199524E-03   -3.4803497051E-02         96.6040      61
   -1.5548370836E-03   -3.4125133829E-02         98.1748      62
   -1.5167341983E-03   -3.3605861909E-02         99.7456      63
   -1.5707100370E-03   -3.3145157760E-02        101.3164      64
   -1.4266325406E-03   -3.2618641189E-02        102.8872      65
   -1.3221827663E-03   -3.2132139426E-02        104.4580      66
   -1.3855955080E-03   -3.1690358158E-02        106.0288      67
   -1.3053227115E-03   -3.1377202730E-02        107.5995      68
   -1.1149123671E-03   -3.0803573797E-02        109.1703      69
   -1.1401524920E-03   -3.0347337615E-02        110.7411      70
   -1.2219688144E-03   -2.9940604628E-02        112.3119      71
   -1.1486133386E-03   -2.9575037868E-02        113.8827      72
   -1.0771030347E-03   -2.9103618969E-02        115.4535      73
   -1.0231730361E-03   -2.8750645808E-02        117.0243      74
   -1.0813216767E-03   -2.8439519583E-02        118.5951      75
   -1.0357763226E-03   -2.8108450562E-02        120.1659      76
   -1.0337193375E-03   -2.7755302887E-02        121.7367      77
   -9.9375667210E-04   -2.7324390600E-02        123.3075      78
   -8.9083917386E-04   -2.6873060647E-02        124.8783      79
   -8.9991667043E-04   -2.6639745698E-02        126.4491      80
   -9.4216480823E-04   -2.6251512210E-02        128.0199      81
   -8.4383571915E-04   -2.5935880057E-02        129.5907      82
   -7.9106822986E-04   -2.5712877174E-02        131.1615      83
   -7.7993827992E-04   -2.5309616302E-02        132.7323      84
   -7.2469630051E-04   -2.5096199780E-02        134.3031      85
   -6.7737419248E-04   -2.4779772771E-02        135.8739      86
   -6.3148323494E-04   -2.4444459831E-02        137.4447      87
   -5.6756099187E-04   -2.4134420364E-02        139.0155      88
   -6.6330146858E-04   -2.3964005861E-02        140.5863      89
   -6.6079628129E-04   -2.3719494755E-02        142.1571      90
   -6.2292594353E-04   -2.3435318439E-02        143.7279      91
   -6.9866782792E-04   -2.3302088683E-02        145.2987      92
   -6.0982749280E-04   -2.2934930670E-02        146.8695      93
   -7.0550673586E-04   -2.2841176991E-02        148.4403      94
   -6.3934001674E-04   -2.2522509786E-02        150.0110      95
   -5.9941901904E-04   -2.2305193603E-02        151.5818      96
   -5.5580690453E-04   -2.1991357323E-02        153.1526      97
   -5.9408793543E-04   -2.1900074350E-02        154.7234      98
   -5.4716351337E-04   -2.1598214774E-02        156.2942      99
   -4.4436866032E-04   -2.1367342809E-02        157.8650     100
   -3.9892150585E-04   -2.1092893681E-02        159.4358     101
   -4.2426385951E-04   -2.0895547174E-02        161.0066     102
   -5.8292173386E-04   -2.0701119079E-02        162.5774     103
   -5.8450958838E-04   -2.0637120970E-02        164.1482     104
   -4.7530619112E-04   -2.0429324163E-02        165.7190     105
   -5.0773934827E-04   -2.0160258964E-02        167.2898     106
   -5.5640145242E-04   -1.9932786257E-02        168.8606     107
   -5.5100612913E-04   -1.9748124724E-02        170.4314     108
   -5.5024910582E-04   -1.9693600610E-02        172.0022     109
   -4.7691170169E-04   -1.9544213027E-02        173.5730     110
   -4.0896605138E-04   -1.9247857459E-02        175.1438     111
   -3.9380724244E-04   -1.9081603970E-02        176.7146     112
   -5.4356403636E-04   -1.8926583661E-02        178.2854     113
   -5.0411438524E-04   -1.8796433630E-02        179.8562     114
   -5.2431523003E-04   -1.8506448580E-02        181.4270     115
   -5.1611187620E-04   -1.8406141975E-02        182.9978     116
   -3.5724478161E-04   -1.8157916541E-02        184.5686     117
   -3.3240350143E-04   -1.8051549143E-02        186.1394     118
   -4.1301323037E-04   -1.7907347415E-02        187.7102     119
   -2.6135049080E-04   -1.7706053927E-02        189.2810     120
   -4.1389246460E-04   -1.7531643883E-02        190.8518     121
   -4.2684651435E-04   -1.7460976861E-02        192.4226     122
   -4.4421448192E-04   -1.7271944450E-02        193.9933     123
   -4.0360235660E-04   -1.7246776741E-02        195.5641     124
   -4.0889114809E-04   -1.7022902638E-02        197.1349     125
   -4.0298731421E-04   -1.6935998674E-02        198.7057     126
   -3.1264247044E-04   -1.6704913875E-02        200.2765     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0.5/D_DCA <==
0.6 0.0359486793656 6.97085425369e-05


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0.5/D_DCA_size20.0 <==
0.59969532857 0.000243532281556 -2.33877376163 0.0358728028326 1.03034014375e-05


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0.5/D_DCA_size32.0 <==
0.599700803376 0.000287048625856 -2.33941181021 0.0358570642187 1.32848312718e-05


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0.5/D_DCA_size34.0 <==
0.599682255596 0.000212625554692 -2.33936250832 0.0358619151865 1.00473249298e-05


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0.5/D_DCA_size50.0 <==
0.60029496528 0.000309604827194 -2.33604435838 0.0359497881292 1.64460952939e-05


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0.5/D_DiagMC_GGam <==
0.6000    0.0006    -2.36    0.02    0.035    0.001


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0.5/E_DCA <==
0.6 -1.05903234764 0.00215843291149


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0.5/E_DCA_size20.0 <==
0.59969532857 0.000243532281556 -2.33877376163 -1.06046128066 9.34796449778e-05


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0.5/E_DCA_size32.0 <==
0.599700803376 0.000287048625856 -2.33941181021 -1.06133472505 0.000126601639009


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0.5/E_DCA_size34.0 <==
0.599682255596 0.000212625554692 -2.33936250832 -1.06112716613 4.86848351006e-05


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0.5/E_DCA_size50.0 <==
0.60029496528 0.000309604827194 -2.33604435838 -1.05863837807 0.00178797444743


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0.5/E_DiagMC_GGam <==
0.6000    0.0006    -2.36    0.02    -1.061    0.002


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0.5/GGam.Sig_local_w_O1n0.600T0.500U4.0 <==
   -1.8494557904E-01   -1.5077885694E-01          1.5708       0
   -1.3749985040E-01   -2.0150859595E-01          4.7124       1
   -9.5552000390E-02   -1.9177218625E-01          7.8540       2
   -6.7082120219E-02   -1.7031571123E-01         10.9956       3
   -4.8506627234E-02   -1.4930796859E-01         14.1372       4
   -3.6211916390E-02   -1.3130037753E-01         17.2788       5
   -2.7844824617E-02   -1.1639379976E-01         20.4204       6
   -2.1948668641E-02   -1.0411857809E-01         23.5619       7
   -1.7690082382E-02   -9.3948790641E-02         26.7035       8
   -1.4523649590E-02   -8.5444629681E-02         29.8451       9
   -1.2123386064E-02   -7.8252839711E-02         32.9867      10
   -1.0247882341E-02   -7.2113995408E-02         36.1283      11
   -8.7663310890E-03   -6.6835314657E-02         39.2699      12
   -7.5815975524E-03   -6.2249655977E-02         42.4115      13
   -6.6263410986E-03   -5.8243476130E-02         45.5531      14
   -5.8411547033E-03   -5.4687973945E-02         48.6947      15
   -5.1665896343E-03   -5.1541801343E-02         51.8363      16
   -4.6082002752E-03   -4.8733468004E-02         54.9779      17
   -4.1284211653E-03   -4.6206924591E-02         58.1195      18
   -3.7241101248E-03   -4.3926868037E-02         61.2611      19
   -3.3769161408E-03   -4.1862437202E-02         64.4026      20
   -3.0814008285E-03   -3.9972567563E-02         67.5442      21
   -2.8208437924E-03   -3.8246256709E-02         70.6858      22
   -2.5904486080E-03   -3.6665868124E-02         73.8274      23
   -2.3885992732E-03   -3.5206069385E-02         76.9690      24
   -2.2019932976E-03   -3.3851151172E-02         80.1106      25
   -2.0356335329E-03   -3.2590193037E-02         83.2522      26
   -1.8862756126E-03   -3.1435264701E-02         86.3938      27
   -1.7575546845E-03   -3.0353886951E-02         89.5354      28
   -1.6395407472E-03   -2.9342206850E-02         92.6770      29
   -1.5345880584E-03   -2.8399544318E-02         95.8186      30
   -1.4306058386E-03   -2.7515073501E-02         98.9602      31
   -1.3582640024E-03   -2.6683215276E-02        102.1018      32
   -1.2769146595E-03   -2.5905223459E-02        105.2434      33
   -1.1967922497E-03   -2.5161591790E-02        108.3849      34
   -1.1355096259E-03   -2.4451134038E-02        111.5265      35
   -1.0698792254E-03   -2.3774124640E-02        114.6681      36
   -1.0065326186E-03   -2.3154916333E-02        117.8097      37
   -9.3687682767E-04   -2.2564947847E-02        120.9513      38
   -8.9081403618E-04   -2.1998229437E-02        124.0929      39
   -8.3654801991E-04   -2.1455632169E-02        127.2345      40
   -7.9763782167E-04   -2.0937173633E-02        130.3761      41
   -7.8633821357E-04   -2.0443397688E-02        133.5177      42
   -7.4908989682E-04   -1.9970967346E-02        136.6593      43
   -7.1050786532E-04   -1.9532837026E-02        139.8009      44
   -6.8055143869E-04   -1.9115763796E-02        142.9425      45
   -6.5585023472E-04   -1.8716566382E-02        146.0841      46
   -6.2308907741E-04   -1.8318287906E-02        149.2257      47
   -5.8661755145E-04   -1.7945964952E-02        152.3672      48
   -5.5589570278E-04   -1.7589177417E-02        155.5088      49
   -5.3415571485E-04   -1.7247496037E-02        158.6504      50
   -5.2560353994E-04   -1.6919745742E-02        161.7920      51
   -5.0204248579E-04   -1.6585258608E-02        164.9336      52
   -4.8028253210E-04   -1.6284530840E-02        168.0752      53
   -4.6488402201E-04   -1.5983836719E-02        171.2168      54
   -4.5138846441E-04   -1.5691537474E-02        174.3584      55
   -4.3340976258E-04   -1.5419926099E-02        177.5000      56
   -4.2060420430E-04   -1.5144675525E-02        180.6416      57
   -4.0114423008E-04   -1.4892285372E-02        183.7832      58
   -3.8554699837E-04   -1.4644803709E-02        186.9248      59
   -3.8842077239E-04   -1.4413757867E-02        190.0664      60
   -3.8197480267E-04   -1.4175007774E-02        193.2079      61
   -3.6036148980E-04   -1.3944197348E-02        196.3495      62
   -3.3899185752E-04   -1.3722403148E-02        199.4911      63
   -3.1613514927E-04   -1.3512105879E-02        202.6327      64
   -3.0494842317E-04   -1.3306252876E-02        205.7743      65
   -3.0352565383E-04   -1.3103174718E-02        208.9159      66
   -3.0457686557E-04   -1.2910246948E-02        212.0575      67
   -2.9057527960E-04   -1.2720509143E-02        215.1991      68
   -2.9280868103E-04   -1.2534244723E-02        218.3407      69
   -2.7540657307E-04   -1.2363086573E-02        221.4823      70
   -2.6379385517E-04   -1.2188375818E-02        224.6239      71
   -2.6027326273E-04   -1.2025795366E-02        227.7655      72
   -2.4581017217E-04   -1.1858589539E-02        230.9071      73
   -2.2964383834E-04   -1.1715896201E-02        234.0487      74
   -2.2563680593E-04   -1.1553672136E-02        237.1902      75
   -2.1823671174E-04   -1.1406789502E-02        240.3318      76
   -2.1085679542E-04   -1.1254817944E-02        243.4734      77
   -2.0744313896E-04   -1.1101100500E-02        246.6150      78
   -1.9455945956E-04   -1.0978526287E-02        249.7566      79
   -1.9606997891E-04   -1.0841322656E-02        252.8982      80
   -1.7794091172E-04   -1.0710755352E-02        256.0398      81
   -1.7716526512E-04   -1.0578677136E-02        259.1814      82
   -1.7153048541E-04   -1.0443850536E-02        262.3230      83
   -1.6374496731E-04   -1.0316809758E-02        265.4646      84
   -1.5643424175E-04   -1.0191662051E-02        268.6062      85
   -1.6333789891E-04   -1.0069762523E-02        271.7478      86
   -1.6522156631E-04   -9.9595930708E-03        274.8894      87
   -1.5247597364E-04   -9.8463139709E-03        278.0309      88
   -1.4589017794E-04   -9.7396777033E-03        281.1725      89
   -1.5792821868E-04   -9.6341409829E-03        284.3141      90
   -1.4925491810E-04   -9.5253246732E-03        287.4557      91
   -1.4527192159E-04   -9.4327225724E-03        290.5973      92
   -1.5231828640E-04   -9.3365640826E-03        293.7389      93
   -1.4963196055E-04   -9.2401209615E-03        296.8805      94
   -1.4604408731E-04   -9.1420896551E-03        300.0221      95
   -1.2757394415E-04   -9.0406798937E-03        303.1637      96
   -1.1037427803E-04   -8.9532250220E-03        306.3053      97
   -1.0576678869E-04   -8.8602037091E-03        309.4469      98
   -1.0072144620E-04   -8.7716475533E-03        312.5885      99
   -1.0070672053E-04   -8.6779700667E-03        315.7301     100
   -9.8951626767E-05   -8.5996017558E-03        318.8717     101
   -9.7096836817E-05   -8.5205508326E-03        322.0132     102
   -1.0194362429E-04   -8.4355482081E-03        325.1548     103
   -1.0124992576E-04   -8.3508704425E-03        328.2964     104
   -9.9160722845E-05   -8.2713005997E-03        331.4380     105
   -9.5118584735E-05   -8.1863322887E-03        334.5796     106
   -9.1333048684E-05   -8.1245944858E-03        337.7212     107
   -9.7266411444E-05   -8.0609634609E-03        340.8628     108
   -8.4883591070E-05   -7.9781155193E-03        344.0044     109
   -8.1023430453E-05   -7.9082364602E-03        347.1460     110
   -7.5166212148E-05   -7.8369375185E-03        350.2876     111
   -6.5083424369E-05   -7.7562860288E-03        353.4292     112
   -6.5817233796E-05   -7.6912600158E-03        356.5708     113
   -8.1360071872E-05   -7.6298599783E-03        359.7124     114
   -8.1133817978E-05   -7.5545618902E-03        362.8540     115
   -7.3117090632E-05   -7.4959900967E-03        365.9955     116
   -8.1358846560E-05   -7.4400392071E-03        369.1371     117
   -8.5717913061E-05   -7.3620051625E-03        372.2787     118
   -8.1786934694E-05   -7.3086462507E-03        375.4203     119
   -7.5329034710E-05   -7.2479110446E-03        378.5619     120
   -7.6364578032E-05   -7.1852145901E-03        381.7035     121
   -8.3154252930E-05   -7.1288930048E-03        384.8451     122
   -7.9161162293E-05   -7.0766024545E-03        387.9867     123
   -6.7296623660E-05   -7.0194151861E-03        391.1283     124
   -6.1195309959E-05   -6.9539862592E-03        394.2699     125
   -6.3003906240E-05   -6.8923915276E-03        397.4115     126
   -5.3712920627E-05   -6.8476731332E-03        400.5531     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0.5/GGam.Sig_local_w_O3n0.600T0.500U4.0 <==
   -2.5662043699E-01   -2.1139637073E-01          1.5708       0
   -1.8661416946E-01   -2.6231469401E-01          4.7124       1
   -1.2572146509E-01   -2.4270846180E-01          7.8540       2
   -8.5770943007E-02   -2.1185273085E-01         10.9956       3
   -6.0553389331E-02   -1.8345666451E-01         14.1372       4
   -4.4406893706E-02   -1.5985746267E-01         17.2788       5
   -3.3669367895E-02   -1.4076884151E-01         20.4204       6
   -2.6223568889E-02   -1.2526725546E-01         23.5619       7
   -2.0969395089E-02   -1.1256238406E-01         26.7035       8
   -1.7078242375E-02   -1.0206746477E-01         29.8451       9
   -1.4151343124E-02   -9.3282518874E-02         32.9867      10
   -1.1904583230E-02   -8.5827215935E-02         36.1283      11
   -1.0139400695E-02   -7.9421927249E-02         39.2699      12
   -8.7615819571E-03   -7.3897306573E-02         42.4115      13
   -7.6549633886E-03   -6.9074365784E-02         45.5531      14
   -6.7313805094E-03   -6.4810011317E-02         48.6947      15
   -5.9641589925E-03   -6.1051507156E-02         51.8363      16
   -5.3111080945E-03   -5.7663150741E-02         54.9779      17
   -4.7062902889E-03   -5.4651900259E-02         58.1195      18
   -4.2489820988E-03   -5.1925777379E-02         61.2611      19
   -3.8767173331E-03   -4.9408495641E-02         64.4026      20
   -3.5059520181E-03   -4.7185635700E-02         67.5442      21
   -3.1996747058E-03   -4.5135944126E-02         70.6858      22
   -2.9634853480E-03   -4.3243519681E-02         73.8274      23
   -2.7177750999E-03   -4.1513415885E-02         76.9690      24
   -2.5045782091E-03   -3.9920175572E-02         80.1106      25
   -2.3181980391E-03   -3.8410248682E-02         83.2522      26
   -2.1535633720E-03   -3.7045718221E-02         86.3938      27
   -1.9948339336E-03   -3.5747516898E-02         89.5354      28
   -1.8842813893E-03   -3.4578913386E-02         92.6770      29
   -1.7858366081E-03   -3.3466640322E-02         95.8186      30
   -1.6836453404E-03   -3.2408117112E-02         98.9602      31
   -1.5497375575E-03   -3.1408067332E-02        102.1018      32
   -1.4302941803E-03   -3.0512116991E-02        105.2434      33
   -1.3719354748E-03   -2.9634033499E-02        108.3849      34
   -1.3065294318E-03   -2.8780647577E-02        111.5265      35
   -1.2147500526E-03   -2.7970643107E-02        114.6681      36
   -1.1585649789E-03   -2.7265375609E-02        117.8097      37
   -1.0832195411E-03   -2.6546835037E-02        120.9513      38
   -1.0281634120E-03   -2.5904781966E-02        124.0929      39
   -9.4487687655E-04   -2.5254391801E-02        127.2345      40
   -9.0846721061E-04   -2.4656566092E-02        130.3761      41
   -8.4876010965E-04   -2.4096546190E-02        133.5177      42
   -8.2701199423E-04   -2.3533766474E-02        136.6593      43
   -7.8023674295E-04   -2.3040812114E-02        139.8009      44
   -7.3406269137E-04   -2.2507247448E-02        142.9425      45
   -7.1209440613E-04   -2.2018657835E-02        146.0841      46
   -6.9954057974E-04   -2.1548094925E-02        149.2257      47
   -6.6503293242E-04   -2.1108625321E-02        152.3672      48
   -6.6050968106E-04   -2.0688376339E-02        155.5088      49
   -6.0469532162E-04   -2.0272697291E-02        158.6504      50
   -5.8959931823E-04   -1.9883930976E-02        161.7920      51
   -5.5743284061E-04   -1.9489236483E-02        164.9336      52
   -5.2406809948E-04   -1.9113832685E-02        168.0752      53
   -4.9678885645E-04   -1.8773166720E-02        171.2168      54
   -4.8279822651E-04   -1.8424930622E-02        174.3584      55
   -4.7727174901E-04   -1.8118065806E-02        177.5000      56
   -4.5964524059E-04   -1.7804579872E-02        180.6416      57
   -4.3060041477E-04   -1.7519187038E-02        183.7832      58
   -4.1688438969E-04   -1.7240775537E-02        186.9248      59
   -4.0974223019E-04   -1.6935827246E-02        190.0664      60
   -4.0263255199E-04   -1.6672963016E-02        193.2079      61
   -4.0331816883E-04   -1.6424980786E-02        196.3495      62
   -3.8657250011E-04   -1.6168202440E-02        199.4911      63
   -3.8208584726E-04   -1.5912151926E-02        202.6327      64
   -3.6888218929E-04   -1.5689860843E-02        205.7743      65
   -3.2657570574E-04   -1.5416210578E-02        208.9159      66
   -3.3135109286E-04   -1.5209988920E-02        212.0575      67
   -3.3146219582E-04   -1.4982000255E-02        215.1991      68
   -3.2564512584E-04   -1.4770996960E-02        218.3407      69
   -2.9009839449E-04   -1.4583131682E-02        221.4823      70
   -2.9275186641E-04   -1.4378541150E-02        224.6239      71
   -2.4871598100E-04   -1.4191018355E-02        227.7655      72
   -2.6390739508E-04   -1.3974617929E-02        230.9071      73
   -2.4601919309E-04   -1.3795024658E-02        234.0487      74
   -2.4028325019E-04   -1.3590919972E-02        237.1902      75
   -2.3564708569E-04   -1.3437507306E-02        240.3318      76
   -2.1470308006E-04   -1.3235683728E-02        243.4734      77
   -2.4547856224E-04   -1.3056490370E-02        246.6150      78
   -2.3793937423E-04   -1.2895706880E-02        249.7566      79
   -2.2758977245E-04   -1.2738112616E-02        252.8982      80
   -2.2783097434E-04   -1.2582518274E-02        256.0398      81
   -2.1116625476E-04   -1.2428006650E-02        259.1814      82
   -1.9713564324E-04   -1.2274583967E-02        262.3230      83
   -1.9561929509E-04   -1.2135770275E-02        265.4646      84
   -1.7873816631E-04   -1.2030797319E-02        268.6062      85
   -1.5873023726E-04   -1.1853842191E-02        271.7478      86
   -1.7976092567E-04   -1.1723428679E-02        274.8894      87
   -1.5581688715E-04   -1.1586785725E-02        278.0309      88
   -1.7012288595E-04   -1.1459289323E-02        281.1725      89
   -1.5152691508E-04   -1.1315193692E-02        284.3141      90
   -1.4731426862E-04   -1.1221127027E-02        287.4557      91
   -1.5309430908E-04   -1.1122338762E-02        290.5973      92
   -1.3767544694E-04   -1.0985184319E-02        293.7389      93
   -1.2868770260E-04   -1.0867391718E-02        296.8805      94
   -1.6883338097E-04   -1.0742062228E-02        300.0221      95
   -1.5278405037E-04   -1.0635234775E-02        303.1637      96
   -1.2864582404E-04   -1.0535216726E-02        306.3053      97
   -1.3097866584E-04   -1.0434659488E-02        309.4469      98
   -1.2265593194E-04   -1.0313206388E-02        312.5885      99
   -1.3739958341E-04   -1.0232341495E-02        315.7301     100
   -1.4759692349E-04   -1.0119401515E-02        318.8717     101
   -1.1610682645E-04   -1.0001412072E-02        322.0132     102
   -7.3359543062E-05   -9.8918561975E-03        325.1548     103
   -9.5465280671E-05   -9.8252559846E-03        328.2964     104
   -7.9364751289E-05   -9.7517375925E-03        331.4380     105
   -7.1527393252E-05   -9.6581461543E-03        334.5796     106
   -7.4153719289E-05   -9.5809753370E-03        337.7212     107
   -6.1746054211E-05   -9.5058478377E-03        340.8628     108
   -6.7206904500E-05   -9.4204483721E-03        344.0044     109
   -7.9776403423E-05   -9.3437073675E-03        347.1460     110
   -6.5965020383E-05   -9.2668087046E-03        350.2876     111
   -9.4078351511E-05   -9.1633791870E-03        353.4292     112
   -1.0600552336E-04   -9.0702824123E-03        356.5708     113
   -1.0796110365E-04   -8.9687306398E-03        359.7124     114
   -1.0773964731E-04   -8.8458779649E-03        362.8540     115
   -1.4104563436E-04   -8.7912958612E-03        365.9955     116
   -1.0955327895E-04   -8.7263369256E-03        369.1371     117
   -8.4610450958E-05   -8.6606612727E-03        372.2787     118
   -8.0655667919E-05   -8.5855801792E-03        375.4203     119
   -7.5884657661E-05   -8.5222527046E-03        378.5619     120
   -6.2349119117E-05   -8.4747133139E-03        381.7035     121
   -6.9322274725E-05   -8.3776860043E-03        384.8451     122
   -6.9271120988E-05   -8.3212914296E-03        387.9867     123
   -8.7099865845E-05   -8.2595506715E-03        391.1283     124
   -8.3886769176E-05   -8.1548706084E-03        394.2699     125
   -8.8073150366E-05   -8.1156001466E-03        397.4115     126
   -8.9835045816E-05   -8.0711157054E-03        400.5531     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0.5/GGam.Sig_local_w_O4n0.600T0.500U4.0 <==
   -2.8678690621E-01   -2.5835618009E-01          1.5708       0
   -2.0379558615E-01   -2.9850075066E-01          4.7124       1
   -1.3579289159E-01   -2.6928861061E-01          7.8540       2
   -9.2153752572E-02   -2.3218103241E-01         10.9956       3
   -6.4886961262E-02   -1.9964118092E-01         14.1372       4
   -4.7423185020E-02   -1.7321194739E-01         17.2788       5
   -3.5885998112E-02   -1.5209043545E-01         20.4204       6
   -2.7942936001E-02   -1.3506592039E-01         23.5619       7
   -2.2313790449E-02   -1.2119275393E-01         26.7035       8
   -1.8154277421E-02   -1.0978000580E-01         29.8451       9
   -1.5072841852E-02   -1.0021695872E-01         32.9867      10
   -1.2651486851E-02   -9.2125722816E-02         36.1283      11
   -1.0788006044E-02   -8.5238638470E-02         39.2699      12
   -9.2719186633E-03   -7.9253799062E-02         42.4115      13
   -8.1028700606E-03   -7.4010005517E-02         45.5531      14
   -7.1065490542E-03   -6.9423160915E-02         48.6947      15
   -6.2729158438E-03   -6.5364980360E-02         51.8363      16
   -5.6101906556E-03   -6.1760593140E-02         54.9779      17
   -5.0185763105E-03   -5.8500353695E-02         58.1195      18
   -4.5160399817E-03   -5.5564961237E-02         61.2611      19
   -4.0688833596E-03   -5.2927040738E-02         64.4026      20
   -3.7011063675E-03   -5.0519557946E-02         67.5442      21
   -3.4019014420E-03   -4.8314674185E-02         70.6858      22
   -3.1432021826E-03   -4.6322186540E-02         73.8274      23
   -2.8895640358E-03   -4.4442924908E-02         76.9690      24
   -2.6542528289E-03   -4.2718425032E-02         80.1106      25
   -2.4562856126E-03   -4.1140379720E-02         83.2522      26
   -2.2786666040E-03   -3.9635818828E-02         86.3938      27
   -2.1106808331E-03   -3.8269077202E-02         89.5354      28
   -1.9835382969E-03   -3.7015912764E-02         92.6770      29
   -1.8526622657E-03   -3.5802479577E-02         95.8186      30
   -1.7350679824E-03   -3.4671079363E-02         98.9602      31
   -1.6268502930E-03   -3.3638583149E-02        102.1018      32
   -1.5137266420E-03   -3.2628548960E-02        105.2434      33
   -1.4447412854E-03   -3.1695077520E-02        108.3849      34
   -1.3542692704E-03   -3.0825399494E-02        111.5265      35
   -1.2631478187E-03   -2.9972550897E-02        114.6681      36
   -1.1854621397E-03   -2.9191034541E-02        117.8097      37
   -1.1238546548E-03   -2.8416525573E-02        120.9513      38
   -1.0952929061E-03   -2.7699095749E-02        124.0929      39
   -9.9995328786E-04   -2.7032168990E-02        127.2345      40
   -9.9296493256E-04   -2.6371107571E-02        130.3761      41
   -9.4545572406E-04   -2.5781990894E-02        133.5177      42
   -9.0444518247E-04   -2.5171337381E-02        136.6593      43
   -8.6838129017E-04   -2.4618865637E-02        139.8009      44
   -8.1107166222E-04   -2.4087804358E-02        142.9425      45
   -8.0230767217E-04   -2.3567110407E-02        146.0841      46
   -7.7208032062E-04   -2.3071953818E-02        149.2257      47
   -7.2749045564E-04   -2.2596680884E-02        152.3672      48
   -6.5837659560E-04   -2.2115534393E-02        155.5088      49
   -6.0669422767E-04   -2.1695980508E-02        158.6504      50
   -5.8057535532E-04   -2.1276898638E-02        161.7920      51
   -5.5254371923E-04   -2.0912138218E-02        164.9336      52
   -5.3558152281E-04   -2.0514833030E-02        168.0752      53
   -5.2855429172E-04   -2.0116730460E-02        171.2168      54
   -5.2229546642E-04   -1.9750079823E-02        174.3584      55
   -5.2403373841E-04   -1.9366921026E-02        177.5000      56
   -4.7154876773E-04   -1.9048443063E-02        180.6416      57
   -4.6189435290E-04   -1.8743312008E-02        183.7832      58
   -4.1615741862E-04   -1.8410721302E-02        186.9248      59
   -4.5910030840E-04   -1.8101427312E-02        190.0664      60
   -4.2123052029E-04   -1.7841540947E-02        193.2079      61
   -4.0540310645E-04   -1.7549090734E-02        196.3495      62
   -3.9041965352E-04   -1.7274945992E-02        199.4911      63
   -3.5735155271E-04   -1.6996818149E-02        202.6327      64
   -3.3261193903E-04   -1.6749513389E-02        205.7743      65
   -3.5355850808E-04   -1.6464053285E-02        208.9159      66
   -3.5135479810E-04   -1.6245551518E-02        212.0575      67
   -3.4261948758E-04   -1.5978458709E-02        215.1991      68
   -3.2768113114E-04   -1.5769894362E-02        218.3407      69
   -2.8659720593E-04   -1.5595637189E-02        221.4823      70
   -2.8618360992E-04   -1.5367649337E-02        224.6239      71
   -2.9362561890E-04   -1.5177256441E-02        227.7655      72
   -2.8444978728E-04   -1.4947701652E-02        230.9071      73
   -2.6253364749E-04   -1.4763367786E-02        234.0487      74
   -2.6187951001E-04   -1.4539709599E-02        237.1902      75
   -2.7258692840E-04   -1.4360411385E-02        240.3318      76
   -2.8304844967E-04   -1.4166549781E-02        243.4734      77
   -2.4821547964E-04   -1.3981097946E-02        246.6150      78
   -2.0926665245E-04   -1.3834967105E-02        249.7566      79
   -2.2386586909E-04   -1.3677909362E-02        252.8982      80
   -2.1207078389E-04   -1.3480585060E-02        256.0398      81
   -2.1125426585E-04   -1.3311291579E-02        259.1814      82
   -1.8093842339E-04   -1.3181729290E-02        262.3230      83
   -2.0168233932E-04   -1.3011828144E-02        265.4646      84
   -1.9285284412E-04   -1.2859348489E-02        268.6062      85
   -1.6914242763E-04   -1.2699997912E-02        271.7478      86
   -1.6133423265E-04   -1.2547483854E-02        274.8894      87
   -1.6980176262E-04   -1.2405826282E-02        278.0309      88
   -1.6440553494E-04   -1.2269237925E-02        281.1725      89
   -1.5842378655E-04   -1.2149938037E-02        284.3141      90
   -1.3156161253E-04   -1.2010075261E-02        287.4557      91
   -1.1956911229E-04   -1.1878005883E-02        290.5973      92
   -1.4534670316E-04   -1.1735970117E-02        293.7389      93
   -1.6037763683E-04   -1.1613225530E-02        296.8805      94
   -1.5596963567E-04   -1.1498085441E-02        300.0221      95
   -1.4887462332E-04   -1.1409390300E-02        303.1637      96
   -1.4559929617E-04   -1.1277250724E-02        306.3053      97
   -1.7375324499E-04   -1.1161614129E-02        309.4469      98
   -1.3807694220E-04   -1.1089406940E-02        312.5885      99
   -1.0923044434E-04   -1.0957248995E-02        315.7301     100
   -1.0926566355E-04   -1.0823264437E-02        318.8717     101
   -1.0706798876E-04   -1.0748855923E-02        322.0132     102
   -9.5132373612E-05   -1.0616433502E-02        325.1548     103
   -1.1860228267E-04   -1.0493542883E-02        328.2964     104
   -1.1228678049E-04   -1.0408940465E-02        331.4380     105
   -1.2188541838E-04   -1.0280379967E-02        334.5796     106
   -1.2908890167E-04   -1.0182049262E-02        337.7212     107
   -1.0859634079E-04   -1.0125038108E-02        340.8628     108
   -1.2618251215E-04   -1.0006887702E-02        344.0044     109
   -1.1233585526E-04   -9.9065025983E-03        347.1460     110
   -1.0384348777E-04   -9.8319415846E-03        350.2876     111
   -1.2691729607E-04   -9.7566748203E-03        353.4292     112
   -1.2838559196E-04   -9.6796982036E-03        356.5708     113
   -9.6713571933E-05   -9.5846686335E-03        359.7124     114
   -9.4304460866E-05   -9.5255090105E-03        362.8540     115
   -9.2167240165E-05   -9.4814841452E-03        365.9955     116
   -9.2346218207E-05   -9.4165404491E-03        369.1371     117
   -6.3228180799E-05   -9.2943388091E-03        372.2787     118
   -8.5189273479E-05   -9.2143910738E-03        375.4203     119
   -7.6038198781E-05   -9.1170482785E-03        378.5619     120
   -4.7938633054E-05   -9.0271413243E-03        381.7035     121
   -5.2097579263E-05   -8.9664278978E-03        384.8451     122
   -5.9732145797E-05   -8.8804760670E-03        387.9867     123
   -8.1240863006E-05   -8.8075546228E-03        391.1283     124
   -5.8655091300E-05   -8.7451083755E-03        394.2699     125
   -6.2446857228E-05   -8.6791482168E-03        397.4115     126
   -5.2557987145E-05   -8.5615610823E-03        400.5531     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0.5/GGam.Sig_local_w_O5n0.600T0.500U4.0 <==
   -2.9829869659E-01   -2.7069004519E-01          1.5708       0
   -2.0941693039E-01   -3.0859217468E-01          4.7124       1
   -1.3744558507E-01   -2.7608735139E-01          7.8540       2
   -9.1859956648E-02   -2.3640624823E-01         10.9956       3
   -6.3896936050E-02   -2.0219057215E-01         14.1372       4
   -4.6370768755E-02   -1.7472488643E-01         17.2788       5
   -3.4815436932E-02   -1.5296212799E-01         20.4204       6
   -2.6965749419E-02   -1.3557546968E-01         23.5619       7
   -2.1501069517E-02   -1.2138621386E-01         26.7035       8
   -1.7475979240E-02   -1.0981556678E-01         29.8451       9
   -1.4489323108E-02   -1.0020881723E-01         32.9867      10
   -1.2187909876E-02   -9.2011009552E-02         36.1283      11
   -1.0359902943E-02   -8.5117175708E-02         39.2699      12
   -8.9337356125E-03   -7.9052723969E-02         42.4115      13
   -7.7811136852E-03   -7.3837582528E-02         45.5531      14
   -6.8586001131E-03   -6.9284009664E-02         48.6947      15
   -5.9916150139E-03   -6.5149617777E-02         51.8363      16
   -5.3633106157E-03   -6.1569241568E-02         54.9779      17
   -4.8121148145E-03   -5.8281763670E-02         58.1195      18
   -4.2963519559E-03   -5.5343980289E-02         61.2611      19
   -3.9042379264E-03   -5.2683493856E-02         64.4026      20
   -3.6007868308E-03   -5.0258585885E-02         67.5442      21
   -3.2678698120E-03   -4.8114581357E-02         70.6858      22
   -2.9485592761E-03   -4.6100818596E-02         73.8274      23
   -2.7173452226E-03   -4.4237027920E-02         76.9690      24
   -2.5443405587E-03   -4.2554893082E-02         80.1106      25
   -2.3669052104E-03   -4.0970550914E-02         83.2522      26
   -2.1636238346E-03   -3.9493035957E-02         86.3938      27
   -2.0032753597E-03   -3.8116069160E-02         89.5354      28
   -1.8737299411E-03   -3.6852375707E-02         92.6770      29
   -1.7966118556E-03   -3.5645405802E-02         95.8186      30
   -1.6774571100E-03   -3.4544011834E-02         98.9602      31
   -1.6027584609E-03   -3.3522205357E-02        102.1018      32
   -1.4998600520E-03   -3.2513786395E-02        105.2434      33
   -1.4458134405E-03   -3.1639978871E-02        108.3849      34
   -1.2533774591E-03   -3.0717532694E-02        111.5265      35
   -1.2640282834E-03   -2.9824754041E-02        114.6681      36
   -1.1532677224E-03   -2.9081101842E-02        117.8097      37
   -1.1510383053E-03   -2.8311674596E-02        120.9513      38
   -1.0155013270E-03   -2.7566397115E-02        124.0929      39
   -9.7913868630E-04   -2.6910640891E-02        127.2345      40
   -1.0096439050E-03   -2.6289436307E-02        130.3761      41
   -8.8506632021E-04   -2.5648759830E-02        133.5177      42
   -9.1789461637E-04   -2.5063677908E-02        136.6593      43
   -8.9635264207E-04   -2.4521912948E-02        139.8009      44
   -8.2356551331E-04   -2.3974672593E-02        142.9425      45
   -7.8144925273E-04   -2.3461654078E-02        146.0841      46
   -7.2896116439E-04   -2.2969075903E-02        149.2257      47
   -6.8388235296E-04   -2.2463984746E-02        152.3672      48
   -6.6988381035E-04   -2.2030309982E-02        155.5088      49
   -6.3674962560E-04   -2.1570872987E-02        158.6504      50
   -6.1661447525E-04   -2.1163905182E-02        161.7920      51
   -6.0715931092E-04   -2.0771321684E-02        164.9336      52
   -5.4030271705E-04   -2.0379346387E-02        168.0752      53
   -5.4479681851E-04   -1.9947308135E-02        171.2168      54
   -4.9751587752E-04   -1.9676907426E-02        174.3584      55
   -4.6175847342E-04   -1.9295445082E-02        177.5000      56
   -4.3213418766E-04   -1.8942605557E-02        180.6416      57
   -4.0721144014E-04   -1.8690941243E-02        183.7832      58
   -4.0958298714E-04   -1.8367742129E-02        186.9248      59
   -4.0322678503E-04   -1.8051202196E-02        190.0664      60
   -4.1367499639E-04   -1.7759942194E-02        193.2079      61
   -3.9306362062E-04   -1.7458654762E-02        196.3495      62
   -3.3372576289E-04   -1.7207909234E-02        199.4911      63
   -3.6190842038E-04   -1.6927197805E-02        202.6327      64
   -4.0072144313E-04   -1.6577391296E-02        205.7743      65
   -3.0873288583E-04   -1.6432015893E-02        208.9159      66
   -3.3043916936E-04   -1.6177059820E-02        212.0575      67
   -3.3764794770E-04   -1.5954879767E-02        215.1991      68
   -3.0769031255E-04   -1.5761779839E-02        218.3407      69
   -3.3880045362E-04   -1.5541148418E-02        221.4823      70
   -3.7481251696E-04   -1.5299717043E-02        224.6239      71
   -3.0223508860E-04   -1.5030966277E-02        227.7655      72
   -2.6265182798E-04   -1.4833369090E-02        230.9071      73
   -2.2205843729E-04   -1.4642097566E-02        234.0487      74
   -2.6320767610E-04   -1.4419133339E-02        237.1902      75
   -2.8175784468E-04   -1.4259808477E-02        240.3318      76
   -2.5641758396E-04   -1.4048450412E-02        243.4734      77
   -2.1292864844E-04   -1.3873149779E-02        246.6150      78
   -2.3192881806E-04   -1.3706398170E-02        249.7566      79
   -2.5617485577E-04   -1.3575839334E-02        252.8982      80
   -2.8779143787E-04   -1.3423088232E-02        256.0398      81
   -2.5290518492E-04   -1.3202642913E-02        259.1814      82
   -1.7600105146E-04   -1.3070269701E-02        262.3230      83
   -1.8855756006E-04   -1.2910842626E-02        265.4646      84
   -2.0275118927E-04   -1.2758101171E-02        268.6062      85
   -2.2901594357E-04   -1.2588310541E-02        271.7478      86
   -1.2404551315E-04   -1.2468772097E-02        274.8894      87
   -1.6115785489E-04   -1.2335365538E-02        278.0309      88
   -2.0179647280E-04   -1.2203226549E-02        281.1725      89
   -1.6917082294E-04   -1.2033308213E-02        284.3141      90
   -1.2833012549E-04   -1.1921173665E-02        287.4557      91
   -1.3463203643E-04   -1.1816703304E-02        290.5973      92
   -1.9535027509E-04   -1.1637867518E-02        293.7389      93
   -2.3239974533E-04   -1.1542093443E-02        296.8805      94
   -1.7407066582E-04   -1.1484318936E-02        300.0221      95
   -1.9926110180E-04   -1.1370526447E-02        303.1637      96
   -1.5959018479E-04   -1.1215409369E-02        306.3053      97
   -1.5622174343E-04   -1.1061310677E-02        309.4469      98
   -1.4660617431E-04   -1.0929575480E-02        312.5885      99
   -1.3159139614E-04   -1.0848378619E-02        315.7301     100
   -1.4100692812E-04   -1.0724002821E-02        318.8717     101
   -1.7772707007E-04   -1.0663409920E-02        322.0132     102
   -1.7035083186E-04   -1.0526308219E-02        325.1548     103
   -1.5258161269E-04   -1.0479533093E-02        328.2964     104
   -1.5141311119E-04   -1.0440479704E-02        331.4380     105
   -8.7658456682E-05   -1.0273934933E-02        334.5796     106
   -9.1115805828E-05   -1.0146888835E-02        337.7212     107
   -1.1651946827E-04   -1.0149691358E-02        340.8628     108
   -1.4909942019E-04   -9.9673912360E-03        344.0044     109
   -6.0203967468E-05   -9.8541135213E-03        347.1460     110
   -1.3012726360E-04   -9.7554365970E-03        350.2876     111
   -8.1771104699E-05   -9.6827148969E-03        353.4292     112
   -6.4099407581E-05   -9.6145667978E-03        356.5708     113
   -8.5232298823E-05   -9.5812439050E-03        359.7124     114
   -1.1483184441E-04   -9.4239773121E-03        362.8540     115
   -1.3060221073E-04   -9.3528523569E-03        365.9955     116
   -7.1602039189E-05   -9.3064644356E-03        369.1371     117
   -8.4147948755E-05   -9.2654651045E-03        372.2787     118
   -1.1069057215E-04   -9.1435941010E-03        375.4203     119
   -4.4436577003E-05   -9.0687548577E-03        378.5619     120
   -3.0608411615E-05   -8.9640479536E-03        381.7035     121
   -2.1203234895E-05   -8.9646177192E-03        384.8451     122
   -8.2700968616E-05   -8.8387032926E-03        387.9867     123
   -8.1684245438E-05   -8.8153734846E-03        391.1283     124
   -8.1453913346E-05   -8.7282505095E-03        394.2699     125
   -5.8540699848E-05   -8.7041999841E-03        397.4115     126
   -4.5301746801E-05   -8.5833506040E-03        400.5531     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0.5/GGam.Sig_local_w_O6n0.600T0.500U4.0 <==
   -3.0729524633E-01   -2.7238825355E-01          1.5708       0
   -2.1196869947E-01   -3.1123547695E-01          4.7124       1
   -1.3680394752E-01   -2.7675167508E-01          7.8540       2
   -9.0422159826E-02   -2.3574647086E-01         10.9956       3
   -6.2505335743E-02   -2.0079459713E-01         14.1372       4
   -4.5143770477E-02   -1.7318602304E-01         17.2788       5
   -3.3939672424E-02   -1.5126966763E-01         20.4204       6
   -2.6215500903E-02   -1.3398528751E-01         23.5619       7
   -2.0972174336E-02   -1.1996626094E-01         26.7035       8
   -1.7102584912E-02   -1.0843482831E-01         29.8451       9
   -1.4051490250E-02   -9.8919558496E-02         32.9867      10
   -1.1739671644E-02   -9.0759092779E-02         36.1283      11
   -9.9788872207E-03   -8.3892442297E-02         39.2699      12
   -8.6203593695E-03   -7.7964907281E-02         42.4115      13
   -7.4969701951E-03   -7.2931365359E-02         45.5531      14
   -6.5377827387E-03   -6.8309547675E-02         48.6947      15
   -5.8421507480E-03   -6.4400758320E-02         51.8363      16
   -5.0912101566E-03   -6.0777671334E-02         54.9779      17
   -4.6259988259E-03   -5.7456348830E-02         58.1195      18
   -4.1822103937E-03   -5.4496517948E-02         61.2611      19
   -3.7637469508E-03   -5.2011519994E-02         64.4026      20
   -3.4107656430E-03   -4.9588650353E-02         67.5442      21
   -3.0739778072E-03   -4.7440414553E-02         70.6858      22
   -2.7917321330E-03   -4.5495373356E-02         73.8274      23
   -2.6910116771E-03   -4.3698549972E-02         76.9690      24
   -2.4303779851E-03   -4.2012175653E-02         80.1106      25
   -2.1462741406E-03   -4.0387171495E-02         83.2522      26
   -2.0883466801E-03   -3.8885799629E-02         86.3938      27
   -1.8971419221E-03   -3.7599626333E-02         89.5354      28
   -1.8435218689E-03   -3.6337590491E-02         92.6770      29
   -1.7421477344E-03   -3.5231463459E-02         95.8186      30
   -1.5575679457E-03   -3.4104889158E-02         98.9602      31
   -1.5363012361E-03   -3.2978227602E-02        102.1018      32
   -1.3742344896E-03   -3.1925749063E-02        105.2434      33
   -1.3614398548E-03   -3.1071961311E-02        108.3849      34
   -1.2754401966E-03   -3.0170658074E-02        111.5265      35
   -1.1248919586E-03   -2.9450962320E-02        114.6681      36
   -1.1077665016E-03   -2.8661030495E-02        117.8097      37
   -1.0527566678E-03   -2.7938235333E-02        120.9513      38
   -1.0100268574E-03   -2.7183455828E-02        124.0929      39
   -9.8327459389E-04   -2.6570685374E-02        127.2345      40
   -8.9011571982E-04   -2.5823960749E-02        130.3761      41
   -8.8666007347E-04   -2.5328563284E-02        133.5177      42
   -7.8352857054E-04   -2.4676910229E-02        136.6593      43
   -8.1915491324E-04   -2.4145011463E-02        139.8009      44
   -8.4560943138E-04   -2.3639432951E-02        142.9425      45
   -7.0406136106E-04   -2.3013879509E-02        146.0841      46
   -6.7251165155E-04   -2.2649676029E-02        149.2257      47
   -6.5357372978E-04   -2.2113124343E-02        152.3672      48
   -6.4871263854E-04   -2.1686689214E-02        155.5088      49
   -6.4089280353E-04   -2.1180746936E-02        158.6504      50
   -5.6117268513E-04   -2.0834232759E-02        161.7920      51
   -4.9956646811E-04   -2.0423051698E-02        164.9336      52
   -4.8500402161E-04   -2.0053955964E-02        168.0752      53
   -5.6668438370E-04   -1.9739032738E-02        171.2168      54
   -4.6700905304E-04   -1.9429389447E-02        174.3584      55
   -5.7721187619E-04   -1.9194192721E-02        177.5000      56
   -3.8493297888E-04   -1.8658443839E-02        180.6416      57
   -3.3172081505E-04   -1.8480228101E-02        183.7832      58
   -3.2192764574E-04   -1.8161921672E-02        186.9248      59
   -3.2977367783E-04   -1.7813251917E-02        190.0664      60
   -3.4528250668E-04   -1.7557517541E-02        193.2079      61
   -4.5868305523E-04   -1.7166969327E-02        196.3495      62
   -3.1200301672E-04   -1.6934818504E-02        199.4911      63
   -2.5346823526E-04   -1.6678373278E-02        202.6327      64
   -3.4971114260E-04   -1.6420662611E-02        205.7743      65
   -3.0064757127E-04   -1.6166199110E-02        208.9159      66
   -3.0042146260E-04   -1.5930496296E-02        212.0575      67
   -2.7281125365E-04   -1.5664753289E-02        215.1991      68
   -2.3551779300E-04   -1.5521859145E-02        218.3407      69
   -3.2625165730E-04   -1.5330458206E-02        221.4823      70
   -2.8695544451E-04   -1.5054756161E-02        224.6239      71
   -3.3301180076E-04   -1.4877129614E-02        227.7655      72
   -3.2686624131E-04   -1.4675891733E-02        230.9071      73
   -1.9703561413E-04   -1.4454216528E-02        234.0487      74
   -3.1949199760E-04   -1.4289329362E-02        237.1902      75
   -2.7331388004E-04   -1.4040617013E-02        240.3318      76
   -1.9327397783E-04   -1.3974319080E-02        243.4734      77
   -2.4955160619E-04   -1.3709310180E-02        246.6150      78
   -2.2229313105E-04   -1.3544895143E-02        249.7566      79
   -1.5544724662E-04   -1.3329246155E-02        252.8982      80
   -1.5868745647E-04   -1.3279663509E-02        256.0398      81
   -2.1559660753E-04   -1.3173498197E-02        259.1814      82
   -1.4434283873E-04   -1.2925496951E-02        262.3230      83
   -1.4265641562E-04   -1.2625238945E-02        265.4646      84
   -2.5364072063E-04   -1.2560255518E-02        268.6062      85
   -1.5754405470E-04   -1.2425692426E-02        271.7478      86
   -1.6476137298E-04   -1.2345283583E-02        274.8894      87
   -2.0054457993E-04   -1.2072259167E-02        278.0309      88
   -2.2300912173E-04   -1.1993680848E-02        281.1725      89
   -2.0399175863E-04   -1.1869941530E-02        284.3141      90
   -1.2143837912E-04   -1.1768785593E-02        287.4557      91
   -1.7410734991E-04   -1.1676517586E-02        290.5973      92
   -1.0910986039E-04   -1.1568943827E-02        293.7389      93
   -5.1398796952E-05   -1.1389662891E-02        296.8805      94
   -1.4809388623E-04   -1.1192838863E-02        300.0221      95
   -2.6745303316E-04   -1.1153834576E-02        303.1637      96
   -1.1612331529E-04   -1.0991690218E-02        306.3053      97
   -1.5540105151E-04   -1.0914709589E-02        309.4469      98
   -1.4963761881E-04   -1.0894236384E-02        312.5885      99
   -8.7859657174E-05   -1.0787319814E-02        315.7301     100
   -1.4215100062E-04   -1.0557024959E-02        318.8717     101
   -5.0542924282E-05   -1.0534786001E-02        322.0132     102
   -5.0268312763E-05   -1.0428620084E-02        325.1548     103
   -5.5826461579E-05   -1.0290890308E-02        328.2964     104
   -1.4285721634E-04   -1.0196344911E-02        331.4380     105
   -5.6665225813E-05   -1.0090879163E-02        334.5796     106
   -2.3797790477E-04   -9.9958596105E-03        337.7212     107
   -1.6623346457E-04   -9.9134098076E-03        340.8628     108
   -1.0898895970E-04   -9.8271863666E-03        344.0044     109
   -4.1713063037E-05   -9.7302532219E-03        347.1460     110
   -7.8710381272E-05   -9.7031559559E-03        350.2876     111
   -3.3975442488E-05   -9.5960540169E-03        353.4292     112
    2.1014859705E-05   -9.4604939783E-03        356.5708     113
    5.9954820750E-05   -9.4424986150E-03        359.7124     114
    9.0703949751E-06   -9.3785380891E-03        362.8540     115
   -9.1317308211E-05   -9.2476905705E-03        365.9955     116
   -1.3231070875E-04   -9.2169417184E-03        369.1371     117
   -1.6213781074E-05   -9.2243425111E-03        372.2787     118
   -4.6243150809E-05   -9.0437917929E-03        375.4203     119
    2.8155912431E-05   -8.9702862780E-03        378.5619     120
   -2.9185922945E-05   -8.8967424724E-03        381.7035     121
    2.3716516548E-06   -8.8202187274E-03        384.8451     122
   -1.8110776438E-05   -8.6370339058E-03        387.9867     123
   -4.8308973740E-05   -8.6287512152E-03        391.1283     124
   -9.6818501161E-05   -8.5193985164E-03        394.2699     125
   -3.5771853971E-05   -8.4994096010E-03        397.4115     126
   -1.1762322343E-04   -8.4741461441E-03        400.5531     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0/D_AFQMC <==
0.6 0 0.040 0.001


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0/Delta_DMET.dat <==
0.6 1.0e-04 4.35725760016e-06 2.9e-05


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0/Delta_DMET.size2x2.dat <==
0.6 1.0e-04 2.797616e-06 3.1e-06


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0/Delta_DMET.size4x2.dat <==
0.6 1.0e-04 0 7.7e-06


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0/Delta_DMET.size4x4.dat <==
0.6 1.0e-04 6.65840860411e-06 1.9e-05


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0/E_AFQMC <==
0.6 0 -1.185 0.001


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0/E_DMET.dat <==
0.6 1.0e-04 -1.18463038971 5.4e-04


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0/E_DMET.size2x2.dat <==
0.6 1.0e-04 -1.19586339239 3.5e-05


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0/E_DMET.size4x2.dat <==
0.6 1.0e-04 -1.19274918766 1.5e-04


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0/E_DMET.size4x4.dat <==
0.6 1.0e-04 -1.19019538122 3.8e-04


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0/E_DMET.size8x2.dat <==
0.6 1.0e-04 -1.19064200944 2.2e-04


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0/M_DMET.dat <==
0.6 1.0e-04 1.15178619269264e-05 1.8e-05 


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0/M_DMET.size2x2.dat <==
0.6 1.0e-04 4.23839e-07 3.2e-07


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0/M_DMET.size4x2.dat <==
0.6 1.0e-04 0 2.6e-07


==> anc/t1_tprime0/t1_tprime0_U4_n0.6_T0/M_DMET.size4x4.dat <==
0.6 1.0e-04 0.000000768762146685259 0.000000074


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0.125/D_DCA <==
0.875 0.0984665299619 0.000206660578423


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0.125/D_DCA_size20.0 <==
0.87458484891 0.000865606053108 -0.780014251542 0.0987576069858 0.000282546652894


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0.125/D_DCA_size32.0 <==
0.874581561552 0.00141123905312 -0.76312187165 0.0988288007844 0.000489920931645


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0.125/D_DCA_size34.0 <==
0.87458170214 0.00255766234642 -0.766928712848 0.0986819633647 0.000903607866258


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0.125/D_DCA_size50.0 <==
0.875246171636 0.0045480930534 -0.793946662827 0.0985085019499 0.00111322388103


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0.125/D_DiagMC_GGam <==
0.8749    0.0009    -0.80    0.07    0.097    0.006


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0.125/E_DCA <==
0.875 -1.0108669768 0.0031066347422


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0.125/E_DCA_size20.0 <==
0.87458484891 0.000865606053108 -0.780014251542 -1.01299369697 0.000175005995488


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0.125/E_DCA_size32.0 <==
0.874581561552 0.00141123905312 -0.76312187165 -1.00981132341 0.000263244234417


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0.125/E_DCA_size34.0 <==
0.87458170214 0.00255766234642 -0.766928712848 -1.01102770197 0.000453124480386


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0.125/E_DCA_size50.0 <==
0.875246171636 0.0045480930534 -0.793946662827 -1.01291577102 0.00100429359662


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0.125/E_DiagMC_GGam <==
0.8749    0.0009    -0.80    0.07    -1.015    0.008


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0.125/GGam.Sig_local_w_O1n0.875T0.125U4.0 <==
   -8.1598075810E-02   -6.5462205141E-02          0.3927       0
   -7.7205896533E-02   -1.4291447509E-01          1.1781       1
   -7.1645993658E-02   -1.9026973963E-01          1.9635       2
   -6.5831479868E-02   -2.1847959897E-01          2.7489       3
   -6.0118856715E-02   -2.3409137521E-01          3.5343       4
   -5.4687788549E-02   -2.4133404471E-01          4.3197       5
   -4.9637075956E-02   -2.4304176817E-01          5.1051       6
   -4.5012868014E-02   -2.4111448652E-01          5.8905       7
   -4.0822537573E-02   -2.3684956078E-01          6.6759       8
   -3.7053038512E-02   -2.3112962406E-01          7.4613       9
   -3.3671282889E-02   -2.2455114674E-01          8.2467      10
   -3.0656494233E-02   -2.1752433755E-01          9.0321      11
   -2.7961970210E-02   -2.1032040362E-01          9.8175      12
   -2.5559795447E-02   -2.0312531846E-01         10.6029      13
   -2.3414885536E-02   -1.9605098351E-01         11.3883      14
   -2.1494979962E-02   -1.8917743724E-01         12.1737      15
   -1.9776875954E-02   -1.8255139372E-01         12.9591      16
   -1.8233652062E-02   -1.7619864952E-01         13.7445      17
   -1.6849226550E-02   -1.7013424178E-01         14.5299      18
   -1.5603762162E-02   -1.6435711881E-01         15.3153      19
   -1.4478307856E-02   -1.5886461010E-01         16.1007      20
   -1.3464380854E-02   -1.5365160086E-01         16.8861      21
   -1.2542543566E-02   -1.4871122965E-01         17.6715      22
   -1.1709901218E-02   -1.4401937041E-01         18.4569      23
   -1.0950744846E-02   -1.3956631457E-01         19.2423      24
   -1.0256144709E-02   -1.3534346898E-01         20.0277      25
   -9.6281011254E-03   -1.3133717689E-01         20.8131      26
   -9.0568290404E-03   -1.2753007674E-01         21.5984      27
   -8.5320699045E-03   -1.2391117878E-01         22.3838      28
   -8.0494695457E-03   -1.2046640477E-01         23.1692      29
   -7.5968259297E-03   -1.1719340077E-01         23.9546      30
   -7.1781591953E-03   -1.1407664149E-01         24.7400      31
   -6.7912903702E-03   -1.1110849709E-01         25.5254      32
   -6.4389934919E-03   -1.0828038990E-01         26.3108      33
   -6.1074718044E-03   -1.0558065416E-01         27.0962      34
   -5.7941871304E-03   -1.0300440962E-01         27.8816      35
   -5.5088410427E-03   -1.0053870244E-01         28.6670      36
   -5.2439677005E-03   -9.8179014785E-02         29.4524      37
   -4.9948272012E-03   -9.5922203426E-02         30.2378      38
   -4.7590771543E-03   -9.3759252163E-02         31.0232      39
   -4.5385836803E-03   -9.1688982964E-02         31.8086      40
   -4.3346964584E-03   -8.9707552233E-02         32.5940      41
   -4.1453991363E-03   -8.7801431819E-02         33.3794      42
   -3.9673690445E-03   -8.5966286521E-02         34.1648      43
   -3.7979811397E-03   -8.4208365813E-02         34.9502      44
   -3.6430351587E-03   -8.2515528193E-02         35.7356      45
   -3.4969604259E-03   -8.0888891553E-02         36.5210      46
   -3.3562476878E-03   -7.9321109694E-02         37.3064      47
   -3.2266138646E-03   -7.7808051597E-02         38.0918      48
   -3.1022808365E-03   -7.6349984597E-02         38.8772      49
   -2.9860957857E-03   -7.4946000520E-02         39.6626      50
   -2.8797799397E-03   -7.3586573702E-02         40.4480      51
   -2.7759449816E-03   -7.2280246423E-02         41.2334      52
   -2.6774103878E-03   -7.1014836320E-02         42.0188      53
   -2.5833031331E-03   -6.9791181502E-02         42.8042      54
   -2.4917131868E-03   -6.8610943513E-02         43.5896      55
   -2.4083698123E-03   -6.7469549966E-02         44.3750      56
   -2.3261055616E-03   -6.6361751241E-02         45.1604      57
   -2.2502678589E-03   -6.5292092449E-02         45.9458      58
   -2.1801288163E-03   -6.4254885367E-02         46.7312      59
   -2.1066040021E-03   -6.3251261732E-02         47.5166      60
   -2.0373042773E-03   -6.2272515801E-02         48.3020      61
   -1.9733706722E-03   -6.1322991708E-02         49.0874      62
   -1.9112477299E-03   -6.0402353894E-02         49.8728      63
   -1.8509044798E-03   -5.9502774723E-02         50.6582      64
   -1.7943931447E-03   -5.8632907142E-02         51.4436      65
   -1.7366972777E-03   -5.7794479844E-02         52.2290      66
   -1.6861032068E-03   -5.6974755553E-02         53.0144      67
   -1.6394648586E-03   -5.6175775736E-02         53.7998      68
   -1.5963295243E-03   -5.5402733159E-02         54.5852      69
   -1.5526126704E-03   -5.4646342502E-02         55.3706      70
   -1.5107969905E-03   -5.3910062877E-02         56.1560      71
   -1.4661316192E-03   -5.3192472481E-02         56.9414      72
   -1.4205274791E-03   -5.2488359783E-02         57.7268      73
   -1.3780794028E-03   -5.1808300757E-02         58.5122      74
   -1.3373053119E-03   -5.1147558429E-02         59.2976      75
   -1.2980228134E-03   -5.0500373953E-02         60.0830      76
   -1.2621524982E-03   -4.9866939222E-02         60.8684      77
   -1.2281411597E-03   -4.9256685167E-02         61.6538      78
   -1.1953470011E-03   -4.8655209427E-02         62.4392      79
   -1.1665917774E-03   -4.8068838067E-02         63.2246      80
   -1.1355237311E-03   -4.7500348597E-02         64.0100      81
   -1.1096820682E-03   -4.6943734915E-02         64.7953      82
   -1.0821661877E-03   -4.6399474452E-02         65.5807      83
   -1.0550907841E-03   -4.5864103408E-02         66.3661      84
   -1.0305407790E-03   -4.5342883252E-02         67.1515      85
   -1.0002185416E-03   -4.4832188379E-02         67.9369      86
   -9.7306541152E-04   -4.4333609173E-02         68.7223      87
   -9.5242597808E-04   -4.3848519863E-02         69.5077      88
   -9.2874516461E-04   -4.3376235407E-02         70.2931      89
   -9.0838856605E-04   -4.2912709492E-02         71.0785      90
   -8.9039915349E-04   -4.2458708018E-02         71.8639      91
   -8.7106580293E-04   -4.2012817511E-02         72.6493      92
   -8.5349231052E-04   -4.1570362810E-02         73.4347      93
   -8.3644644842E-04   -4.1137840535E-02         74.2201      94
   -8.1934860824E-04   -4.0712409287E-02         75.0055      95
   -8.0350791093E-04   -4.0299435277E-02         75.7909      96
   -7.8259057799E-04   -3.9892687732E-02         76.5763      97
   -7.6295884433E-04   -3.9490431530E-02         77.3617      98
   -7.4592209769E-04   -3.9100878628E-02         78.1471      99
   -7.2375482437E-04   -3.8711260726E-02         78.9325     100
   -7.0283539547E-04   -3.8336001166E-02         79.7179     101
   -6.8650256009E-04   -3.7968382497E-02         80.5033     102
   -6.7113254692E-04   -3.7609697995E-02         81.2887     103
   -6.6381634807E-04   -3.7259054650E-02         82.0741     104
   -6.4773843526E-04   -3.6915542843E-02         82.8595     105
   -6.3554412201E-04   -3.6581143220E-02         83.6449     106
   -6.2254010504E-04   -3.6248216431E-02         84.4303     107
   -6.1195477312E-04   -3.5914087129E-02         85.2157     108
   -6.0438249124E-04   -3.5586535240E-02         86.0011     109
   -5.9047351824E-04   -3.5272977441E-02         86.7865     110
   -5.8112186253E-04   -3.4967549334E-02         87.5719     111
   -5.7177279697E-04   -3.4663410431E-02         88.3573     112
   -5.5942833864E-04   -3.4365270793E-02         89.1427     113
   -5.4450896433E-04   -3.4069606740E-02         89.9281     114
   -5.3568906221E-04   -3.3780742217E-02         90.7135     115
   -5.2982010806E-04   -3.3488999091E-02         91.4989     116
   -5.2221499196E-04   -3.3206561391E-02         92.2843     117
   -5.1041338031E-04   -3.2927534969E-02         93.0697     118
   -4.9756049152E-04   -3.2653265737E-02         93.8551     119
   -4.8469415649E-04   -3.2388338266E-02         94.6405     120
   -4.7512783106E-04   -3.2124276977E-02         95.4259     121
   -4.6414484381E-04   -3.1872093409E-02         96.2113     122
   -4.5697214664E-04   -3.1616405088E-02         96.9967     123
   -4.5255199283E-04   -3.1368831506E-02         97.7821     124
   -4.4389520394E-04   -3.1124192487E-02         98.5675     125
   -4.3712465415E-04   -3.0885073854E-02         99.3529     126
   -4.3227564095E-04   -3.0645760511E-02        100.1383     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0.125/GGam.Sig_local_w_O3n0.875T0.125U4.0 <==
   -1.2269873853E-01   -1.1250527592E-01          0.3927       0
   -1.1601129270E-01   -2.2696921875E-01          1.1781       1
   -1.0744485529E-01   -2.8988214139E-01          1.9635       2
   -9.8328559805E-02   -3.2290202523E-01          2.7489       3
   -8.9252502623E-02   -3.3765629627E-01          3.5343       4
   -8.0565188740E-02   -3.4112768210E-01          4.3197       5
   -7.2475788853E-02   -3.3766113703E-01          5.1051       6
   -6.5078948557E-02   -3.3002570965E-01          5.8905       7
   -5.8444411185E-02   -3.1999236022E-01          6.6759       8
   -5.2509220605E-02   -3.0870774848E-01          7.4613       9
   -4.7234451313E-02   -2.9689255487E-01          8.2467      10
   -4.2568831286E-02   -2.8500110108E-01          9.0321      11
   -3.8468568729E-02   -2.7334904384E-01          9.8175      12
   -3.4835472117E-02   -2.6210292826E-01         10.6029      13
   -3.1642189350E-02   -2.5135103244E-01         11.3883      14
   -2.8834211454E-02   -2.4112453265E-01         12.1737      15
   -2.6316350892E-02   -2.3145126579E-01         12.9591      16
   -2.4109997144E-02   -2.2233106656E-01         13.7445      17
   -2.2144769647E-02   -2.1373873046E-01         14.5299      18
   -2.0385182932E-02   -2.0565519826E-01         15.3153      19
   -1.8807054069E-02   -1.9806675543E-01         16.1007      20
   -1.7384587493E-02   -1.9094209417E-01         16.8861      21
   -1.6122816113E-02   -1.8423995393E-01         17.6715      22
   -1.4953607497E-02   -1.7793646633E-01         18.4569      23
   -1.3912236759E-02   -1.7199199100E-01         19.2423      24
   -1.2965028657E-02   -1.6639164327E-01         20.0277      25
   -1.2117484848E-02   -1.6110536165E-01         20.8131      26
   -1.1358262545E-02   -1.5609913838E-01         21.5984      27
   -1.0666652987E-02   -1.5139488278E-01         22.3838      28
   -1.0026668843E-02   -1.4694214698E-01         23.1692      29
   -9.4241389599E-03   -1.4274610613E-01         23.9546      30
   -8.8897920448E-03   -1.3874090542E-01         24.7400      31
   -8.3791325369E-03   -1.3495393820E-01         25.5254      32
   -7.9263096891E-03   -1.3134851536E-01         26.3108      33
   -7.5181318589E-03   -1.2790758607E-01         27.0962      34
   -7.1344032687E-03   -1.2465516796E-01         27.8816      35
   -6.7745479095E-03   -1.2153206278E-01         28.6670      36
   -6.4345405759E-03   -1.1856968435E-01         29.4524      37
   -6.1164316751E-03   -1.1573603843E-01         30.2378      38
   -5.8123021684E-03   -1.1304690178E-01         31.0232      39
   -5.5502406460E-03   -1.1045926240E-01         31.8086      40
   -5.2719955517E-03   -1.0798891434E-01         32.5940      41
   -5.0289757137E-03   -1.0563210499E-01         33.3794      42
   -4.8079275849E-03   -1.0337775972E-01         34.1648      43
   -4.5948195389E-03   -1.0120311656E-01         34.9502      44
   -4.4025290500E-03   -9.9124757961E-02         35.7356      45
   -4.2225284729E-03   -9.7129952256E-02         36.5210      46
   -4.0306975668E-03   -9.5180200924E-02         37.3064      47
   -3.8763784773E-03   -9.3331512980E-02         38.0918      48
   -3.7362492637E-03   -9.1534250987E-02         38.8772      49
   -3.5804765654E-03   -8.9830657548E-02         39.6626      50
   -3.4489468790E-03   -8.8151554690E-02         40.4480      51
   -3.3150903962E-03   -8.6537161882E-02         41.2334      52
   -3.1945968864E-03   -8.4984024352E-02         42.0188      53
   -3.0619578770E-03   -8.3468273973E-02         42.8042      54
   -2.9396394452E-03   -8.2019561731E-02         43.5896      55
   -2.8287245737E-03   -8.0624168444E-02         44.3750      56
   -2.7181937783E-03   -7.9247134263E-02         45.1604      57
   -2.6141222994E-03   -7.7963147815E-02         45.9458      58
   -2.4986903288E-03   -7.6708760278E-02         46.7312      59
   -2.4132796993E-03   -7.5506972593E-02         47.5166      60
   -2.3565782846E-03   -7.4340998349E-02         48.3020      61
   -2.2862542158E-03   -7.3217698885E-02         49.0874      62
   -2.2080079029E-03   -7.2090406098E-02         49.8728      63
   -2.1483571739E-03   -7.0999651023E-02         50.6582      64
   -2.0667067534E-03   -6.9949380192E-02         51.4436      65
   -2.0163859058E-03   -6.8933257561E-02         52.2290      66
   -1.9681359959E-03   -6.7957575526E-02         53.0144      67
   -1.9280360574E-03   -6.6975382630E-02         53.7998      68
   -1.8766795740E-03   -6.6034096018E-02         54.5852      69
   -1.8248780488E-03   -6.5124729934E-02         55.3706      70
   -1.7779337526E-03   -6.4225246627E-02         56.1560      71
   -1.7116219439E-03   -6.3356673478E-02         56.9414      72
   -1.6720217951E-03   -6.2506030217E-02         57.7268      73
   -1.6377286048E-03   -6.1713608390E-02         58.5122      74
   -1.5861101619E-03   -6.0911528084E-02         59.2976      75
   -1.5421705233E-03   -6.0137556953E-02         60.0830      76
   -1.4909481210E-03   -5.9380611740E-02         60.8684      77
   -1.4608013686E-03   -5.8637813914E-02         61.6538      78
   -1.4115305797E-03   -5.7897340258E-02         62.4392      79
   -1.3515314051E-03   -5.7212932312E-02         63.2246      80
   -1.3169188369E-03   -5.6521058129E-02         64.0100      81
   -1.2875208360E-03   -5.5847905127E-02         64.7953      82
   -1.2533337531E-03   -5.5187736834E-02         65.5807      83
   -1.2329400393E-03   -5.4544452725E-02         66.3661      84
   -1.1976501896E-03   -5.3897987209E-02         67.1515      85
   -1.1717212198E-03   -5.3296663573E-02         67.9369      86
   -1.1327682690E-03   -5.2723618933E-02         68.7223      87
   -1.0979865574E-03   -5.2161674194E-02         69.5077      88
   -1.0749483446E-03   -5.1588124261E-02         70.2931      89
   -1.0499582421E-03   -5.1015536849E-02         71.0785      90
   -1.0290823743E-03   -5.0467244199E-02         71.8639      91
   -1.0271107738E-03   -4.9954034160E-02         72.6493      92
   -9.6961088148E-04   -4.9428803764E-02         73.4347      93
   -9.3041898161E-04   -4.8894546683E-02         74.2201      94
   -8.9147444289E-04   -4.8382113269E-02         75.0055      95
   -8.6845495704E-04   -4.7886840599E-02         75.7909      96
   -8.4838437949E-04   -4.7390539698E-02         76.5763      97
   -8.3789276447E-04   -4.6919208168E-02         77.3617      98
   -8.2846766778E-04   -4.6457021622E-02         78.1471      99
   -8.3629610571E-04   -4.5994658839E-02         78.9325     100
   -8.2281381057E-04   -4.5546473481E-02         79.7179     101
   -7.9896789071E-04   -4.5096978455E-02         80.5033     102
   -7.5905989428E-04   -4.4677106450E-02         81.2887     103
   -7.5220230662E-04   -4.4254406685E-02         82.0741     104
   -7.1471111121E-04   -4.3807918860E-02         82.8595     105
   -7.0122541566E-04   -4.3404492628E-02         83.6449     106
   -6.9037089751E-04   -4.3001961952E-02         84.4303     107
   -6.6433583910E-04   -4.2618114978E-02         85.2157     108
   -6.7036504265E-04   -4.2237810295E-02         86.0011     109
   -6.7173709612E-04   -4.1869541704E-02         86.7865     110
   -6.4493780339E-04   -4.1505663526E-02         87.5719     111
   -6.3278988738E-04   -4.1111906154E-02         88.3573     112
   -6.2765596514E-04   -4.0743888591E-02         89.1427     113
   -6.3293708737E-04   -4.0406024292E-02         89.9281     114
   -6.3254796006E-04   -4.0059253141E-02         90.7135     115
   -6.1470567348E-04   -3.9714549687E-02         91.4989     116
   -6.1444072870E-04   -3.9393594826E-02         92.2843     117
   -5.8737345091E-04   -3.9070689569E-02         93.0697     118
   -5.6689653707E-04   -3.8755433326E-02         93.8551     119
   -5.4735995954E-04   -3.8440532974E-02         94.6405     120
   -5.1483619315E-04   -3.8143581913E-02         95.4259     121
   -4.9988547959E-04   -3.7838841169E-02         96.2113     122
   -4.6874956039E-04   -3.7536897219E-02         96.9967     123
   -4.4015855856E-04   -3.7236414204E-02         97.7821     124
   -4.5571033679E-04   -3.6938656674E-02         98.5675     125
   -4.5353370323E-04   -3.6631995971E-02         99.3529     126
   -4.4091652291E-04   -3.6338641591E-02        100.1383     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0.125/GGam.Sig_local_w_O4n0.875T0.125U4.0 <==
   -1.4409905311E-01   -1.6078228982E-01          0.3927       0
   -1.3489543969E-01   -2.9673190856E-01          1.1781       1
   -1.2390097371E-01   -3.6302616711E-01          1.9635       2
   -1.1260288539E-01   -3.9311818267E-01          2.7489       3
   -1.0159709537E-01   -4.0291317755E-01          3.5343       4
   -9.1312737191E-02   -4.0100098169E-01          4.3197       5
   -8.1884678469E-02   -3.9241896151E-01          5.1051       6
   -7.3342815782E-02   -3.8014207473E-01          5.8905       7
   -6.5708177208E-02   -3.6596508028E-01          6.6759       8
   -5.8952516278E-02   -3.5100051856E-01          7.4613       9
   -5.2985359716E-02   -3.3595095874E-01          8.2467      10
   -4.7733949028E-02   -3.2123159924E-01          9.0321      11
   -4.3078564018E-02   -3.0704010334E-01          9.8175      12
   -3.9009856150E-02   -2.9351271918E-01         10.6029      13
   -3.5437729853E-02   -2.8074845404E-01         11.3883      14
   -3.2260257349E-02   -2.6872204191E-01         12.1737      15
   -2.9455574456E-02   -2.5745211277E-01         12.9591      16
   -2.6973297665E-02   -2.4686468508E-01         13.7445      17
   -2.4777500311E-02   -2.3697680725E-01         14.5299      18
   -2.2795496880E-02   -2.2770139513E-01         15.3153      19
   -2.1019248929E-02   -2.1905746113E-01         16.1007      20
   -1.9414103687E-02   -2.1093068594E-01         16.8861      21
   -1.7983262059E-02   -2.0332823813E-01         17.6715      22
   -1.6720560949E-02   -1.9617415579E-01         18.4569      23
   -1.5580634996E-02   -1.8946435322E-01         19.2423      24
   -1.4538274792E-02   -1.8315689566E-01         20.0277      25
   -1.3587165370E-02   -1.7721471426E-01         20.8131      26
   -1.2720954938E-02   -1.7161157967E-01         21.5984      27
   -1.1933468677E-02   -1.6632218488E-01         22.3838      28
   -1.1211759572E-02   -1.6134427712E-01         23.1692      29
   -1.0534688463E-02   -1.5663027612E-01         23.9546      30
   -9.9529762694E-03   -1.5217295803E-01         24.7400      31
   -9.3894065178E-03   -1.4791858490E-01         25.5254      32
   -8.8883748755E-03   -1.4392303814E-01         26.3108      33
   -8.4046572084E-03   -1.4011599473E-01         27.0962      34
   -7.9697818080E-03   -1.3650784430E-01         27.8816      35
   -7.5346100140E-03   -1.3309846587E-01         28.6670      36
   -7.1379581523E-03   -1.2979844790E-01         29.4524      37
   -6.7939137845E-03   -1.2664669050E-01         30.2378      38
   -6.4780195479E-03   -1.2362788768E-01         31.0232      39
   -6.1823081626E-03   -1.2078333500E-01         31.8086      40
   -5.9253108647E-03   -1.1804337194E-01         32.5940      41
   -5.6421113889E-03   -1.1539110207E-01         33.3794      42
   -5.3715270293E-03   -1.1288060873E-01         34.1648      43
   -5.1413349392E-03   -1.1051763224E-01         34.9502      44
   -4.9251872237E-03   -1.0818336205E-01         35.7356      45
   -4.6811408408E-03   -1.0598188752E-01         36.5210      46
   -4.5313038917E-03   -1.0384624116E-01         37.3064      47
   -4.3469253886E-03   -1.0177735308E-01         38.0918      48
   -4.1674080615E-03   -9.9812113176E-02         38.8772      49
   -4.0050710815E-03   -9.7900304316E-02         39.6626      50
   -3.8474696610E-03   -9.6040224820E-02         40.4480      51
   -3.6726070969E-03   -9.4296549217E-02         41.2334      52
   -3.5386798982E-03   -9.2601275585E-02         42.0188      53
   -3.4407869218E-03   -9.0976880897E-02         42.8042      54
   -3.3126696636E-03   -8.9416136451E-02         43.5896      55
   -3.2125375083E-03   -8.7888218309E-02         44.3750      56
   -3.0699230473E-03   -8.6404903216E-02         45.1604      57
   -2.9909955380E-03   -8.4962438573E-02         45.9458      58
   -2.8822010227E-03   -8.3562000707E-02         46.7312      59
   -2.8216881688E-03   -8.2249096624E-02         47.5166      60
   -2.7312213711E-03   -8.0931192922E-02         48.3020      61
   -2.6489057191E-03   -7.9692070223E-02         49.0874      62
   -2.5572320450E-03   -7.8470911622E-02         49.8728      63
   -2.4610636432E-03   -7.7289511844E-02         50.6582      64
   -2.4056953602E-03   -7.6145647815E-02         51.4436      65
   -2.3464739385E-03   -7.4993545643E-02         52.2290      66
   -2.2867279582E-03   -7.3908905525E-02         53.0144      67
   -2.1804373906E-03   -7.2850137625E-02         53.7998      68
   -2.1024571372E-03   -7.1831375442E-02         54.5852      69
   -2.0321184816E-03   -7.0860917854E-02         55.3706      70
   -1.9499057176E-03   -6.9877402481E-02         56.1560      71
   -1.8608038321E-03   -6.8932149726E-02         56.9414      72
   -1.8154210601E-03   -6.8034342211E-02         57.7268      73
   -1.7736083228E-03   -6.7117188913E-02         58.5122      74
   -1.7703052201E-03   -6.6194399326E-02         59.2976      75
   -1.7290786679E-03   -6.5340845740E-02         60.0830      76
   -1.6653005021E-03   -6.4535322616E-02         60.8684      77
   -1.6008998141E-03   -6.3747048280E-02         61.6538      78
   -1.5631739358E-03   -6.2984380392E-02         62.4392      79
   -1.5092863658E-03   -6.2197611722E-02         63.2246      80
   -1.4826769270E-03   -6.1434533135E-02         64.0100      81
   -1.4281051612E-03   -6.0693226966E-02         64.7953      82
   -1.3755705421E-03   -5.9982756616E-02         65.5807      83
   -1.3459058465E-03   -5.9286988963E-02         66.3661      84
   -1.3151028453E-03   -5.8600944588E-02         67.1515      85
   -1.2862932244E-03   -5.7942796884E-02         67.9369      86
   -1.2783311843E-03   -5.7263607207E-02         68.7223      87
   -1.2637721886E-03   -5.6624781964E-02         69.5077      88
   -1.2213471700E-03   -5.5977445489E-02         70.2931      89
   -1.1735645963E-03   -5.5383942830E-02         71.0785      90
   -1.1578890985E-03   -5.4819005650E-02         71.8639      91
   -1.1184511323E-03   -5.4267383371E-02         72.6493      92
   -1.0967085206E-03   -5.3726120714E-02         73.4347      93
   -1.1019120806E-03   -5.3136255157E-02         74.2201      94
   -1.0772261260E-03   -5.2585207682E-02         75.0055      95
   -1.0489871128E-03   -5.2050361161E-02         75.7909      96
   -1.0522158707E-03   -5.1517931141E-02         76.5763      97
   -1.0500573654E-03   -5.1004099623E-02         77.3617      98
   -1.0393034413E-03   -5.0515960316E-02         78.1471      99
   -9.9916204808E-04   -5.0021450580E-02         78.9325     100
   -9.3852820605E-04   -4.9522973403E-02         79.7179     101
   -9.1201105418E-04   -4.9031976443E-02         80.5033     102
   -8.8554816028E-04   -4.8528578148E-02         81.2887     103
   -8.6956380216E-04   -4.8066490732E-02         82.0741     104
   -8.6412112501E-04   -4.7622628349E-02         82.8595     105
   -8.4123319639E-04   -4.7173360754E-02         83.6449     106
   -8.2101464083E-04   -4.6764773453E-02         84.4303     107
   -8.0307969012E-04   -4.6340313793E-02         85.2157     108
   -8.1912271183E-04   -4.5937695969E-02         86.0011     109
   -7.8321375717E-04   -4.5537434214E-02         86.7865     110
   -7.4195228994E-04   -4.5126740693E-02         87.5719     111
   -7.2792557933E-04   -4.4712155348E-02         88.3573     112
   -7.3121752727E-04   -4.4316999727E-02         89.1427     113
   -7.2118000867E-04   -4.3912322680E-02         89.9281     114
   -7.0462976116E-04   -4.3532105545E-02         90.7135     115
   -6.7964393976E-04   -4.3169535296E-02         91.4989     116
   -6.5605906355E-04   -4.2810650071E-02         92.2843     117
   -6.3644794418E-04   -4.2462754422E-02         93.0697     118
   -6.5072693141E-04   -4.2128683475E-02         93.8551     119
   -6.5177855056E-04   -4.1796373430E-02         94.6405     120
   -6.3883376846E-04   -4.1430634239E-02         95.4259     121
   -6.1512510456E-04   -4.1069521228E-02         96.2113     122
   -6.0190061801E-04   -4.0744923376E-02         96.9967     123
   -5.8681905171E-04   -4.0440890686E-02         97.7821     124
   -5.9205469365E-04   -4.0155729063E-02         98.5675     125
   -5.5724648106E-04   -3.9843293779E-02         99.3529     126
   -5.3892285772E-04   -3.9539770638E-02        100.1383     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0.125/GGam.Sig_local_w_O5n0.875T0.125U4.0 <==
   -1.5199640504E-01   -1.7890298168E-01          0.3927       0
   -1.4227802739E-01   -3.2266354928E-01          1.1781       1
   -1.3082833857E-01   -3.9034404025E-01          1.9635       2
   -1.1884117119E-01   -4.1956598951E-01          2.7489       3
   -1.0714392426E-01   -4.2761953900E-01          3.5343       4
   -9.6031938662E-02   -4.2352860694E-01          4.3197       5
   -8.5809944428E-02   -4.1268365273E-01          5.1051       6
   -7.6593491771E-02   -3.9810596637E-01          5.8905       7
   -6.8349228980E-02   -3.8192040481E-01          6.6759       8
   -6.1077325632E-02   -3.6505926775E-01          7.4613       9
   -5.4588426890E-02   -3.4829168732E-01          8.2467      10
   -4.8928558593E-02   -3.3199480273E-01          9.0321      11
   -4.3959771891E-02   -3.1649688648E-01          9.8175      12
   -3.9622124232E-02   -3.0186974682E-01         10.6029      13
   -3.5775682979E-02   -2.8815085862E-01         11.3883      14
   -3.2446469785E-02   -2.7520614629E-01         12.1737      15
   -2.9491426444E-02   -2.6306258135E-01         12.9591      16
   -2.6908659747E-02   -2.5177310348E-01         13.7445      17
   -2.4588272238E-02   -2.4132473622E-01         14.5299      18
   -2.2595096272E-02   -2.3161885577E-01         15.3153      19
   -2.0792002173E-02   -2.2248757355E-01         16.1007      20
   -1.9200152109E-02   -2.1396261243E-01         16.8861      21
   -1.7727500234E-02   -2.0596313127E-01         17.6715      22
   -1.6509523999E-02   -1.9853035071E-01         18.4569      23
   -1.5313059632E-02   -1.9156786849E-01         19.2423      24
   -1.4291085681E-02   -1.8507657953E-01         20.0277      25
   -1.3360521116E-02   -1.7895501972E-01         20.8131      26
   -1.2494765341E-02   -1.7320870222E-01         21.5984      27
   -1.1694859026E-02   -1.6776629011E-01         22.3838      28
   -1.0925073983E-02   -1.6262972265E-01         23.1692      29
   -1.0281887483E-02   -1.5780449689E-01         23.9546      30
   -9.6746343446E-03   -1.5324931295E-01         24.7400      31
   -9.1070929455E-03   -1.4894602543E-01         25.5254      32
   -8.5754388736E-03   -1.4484938543E-01         26.3108      33
   -8.1547883883E-03   -1.4097856597E-01         27.0962      34
   -7.7719971736E-03   -1.3722531647E-01         27.8816      35
   -7.3418688090E-03   -1.3369097986E-01         28.6670      36
   -6.9348760002E-03   -1.3035412732E-01         29.4524      37
   -6.5412039802E-03   -1.2719638222E-01         30.2378      38
   -6.2924276293E-03   -1.2410980834E-01         31.0232      39
   -6.0362139511E-03   -1.2116085051E-01         31.8086      40
   -5.7139815331E-03   -1.1836185758E-01         32.5940      41
   -5.4126873316E-03   -1.1565246113E-01         33.3794      42
   -5.1586543498E-03   -1.1312249205E-01         34.1648      43
   -4.9488810398E-03   -1.1082965513E-01         34.9502      44
   -4.7369184810E-03   -1.0853053184E-01         35.7356      45
   -4.4973233895E-03   -1.0629080934E-01         36.5210      46
   -4.2739803640E-03   -1.0416460415E-01         37.3064      47
   -4.0875554172E-03   -1.0208500496E-01         38.0918      48
   -3.8617208149E-03   -1.0008489106E-01         38.8772      49
   -3.7438941872E-03   -9.8164559658E-02         39.6626      50
   -3.6025117177E-03   -9.6341064235E-02         40.4480      51
   -3.4584585695E-03   -9.4570603879E-02         41.2334      52
   -3.3258198532E-03   -9.2802649006E-02         42.0188      53
   -3.1781481338E-03   -9.1166101646E-02         42.8042      54
   -3.0638868431E-03   -8.9589593948E-02         43.5896      55
   -3.0481505654E-03   -8.8057416872E-02         44.3750      56
   -2.9877366149E-03   -8.6538256889E-02         45.1604      57
   -2.9569914273E-03   -8.5019654431E-02         45.9458      58
   -2.8583915041E-03   -8.3616803354E-02         46.7312      59
   -2.7336821106E-03   -8.2275577557E-02         47.5166      60
   -2.5581643325E-03   -8.0985934552E-02         48.3020      61
   -2.5546311988E-03   -7.9722653263E-02         49.0874      62
   -2.4168522578E-03   -7.8445164521E-02         49.8728      63
   -2.3301162771E-03   -7.7304129580E-02         50.6582      64
   -2.2041225052E-03   -7.6118442513E-02         51.4436      65
   -2.0793200339E-03   -7.5008650380E-02         52.2290      66
   -2.0168132865E-03   -7.3954854256E-02         53.0144      67
   -1.9795972172E-03   -7.2936154946E-02         53.7998      68
   -2.0122920941E-03   -7.1844461729E-02         54.5852      69
   -2.0138537301E-03   -7.0810402556E-02         55.3706      70
   -1.8887906168E-03   -6.9829359299E-02         56.1560      71
   -1.8094355247E-03   -6.8869747629E-02         56.9414      72
   -1.7503209800E-03   -6.7922374961E-02         57.7268      73
   -1.7050112276E-03   -6.7048328464E-02         58.5122      74
   -1.7405155387E-03   -6.6198996488E-02         59.2976      75
   -1.6982327526E-03   -6.5318482265E-02         60.0830      76
   -1.5212300505E-03   -6.4513827136E-02         60.8684      77
   -1.4840200877E-03   -6.3638908733E-02         61.6538      78
   -1.4438909753E-03   -6.2926638109E-02         62.4392      79
   -1.4175458005E-03   -6.2183567448E-02         63.2246      80
   -1.3564556402E-03   -6.1432398487E-02         64.0100      81
   -1.3207728260E-03   -6.0651205163E-02         64.7953      82
   -1.2799673588E-03   -5.9914334516E-02         65.5807      83
   -1.2483520220E-03   -5.9217297761E-02         66.3661      84
   -1.2383679546E-03   -5.8545132446E-02         67.1515      85
   -1.2148491956E-03   -5.7856902277E-02         67.9369      86
   -1.2078550874E-03   -5.7150562435E-02         68.7223      87
   -1.1144246890E-03   -5.6604665352E-02         69.5077      88
   -1.1207543800E-03   -5.6020889952E-02         70.2931      89
   -1.1171094058E-03   -5.5368514396E-02         71.0785      90
   -1.0516644236E-03   -5.4738774747E-02         71.8639      91
   -1.0371898952E-03   -5.4193265123E-02         72.6493      92
   -9.9857512025E-04   -5.3647562545E-02         73.4347      93
   -9.8901842894E-04   -5.3022409517E-02         74.2201      94
   -9.5179945053E-04   -5.2562188713E-02         75.0055      95
   -9.2651877957E-04   -5.1993652104E-02         75.7909      96
   -9.8230711470E-04   -5.1384972850E-02         76.5763      97
   -9.7006147885E-04   -5.0819023113E-02         77.3617      98
   -9.3458815013E-04   -5.0347661488E-02         78.1471      99
   -9.1875812077E-04   -4.9911928368E-02         78.9325     100
   -8.7479958379E-04   -4.9433491730E-02         79.7179     101
   -8.0698113471E-04   -4.8898692560E-02         80.5033     102
   -7.9831813070E-04   -4.8407204511E-02         81.2887     103
   -7.6992447868E-04   -4.7939389451E-02         82.0741     104
   -6.8704758397E-04   -4.7492102064E-02         82.8595     105
   -7.1137410098E-04   -4.7060253069E-02         83.6449     106
   -7.2117321281E-04   -4.6726605446E-02         84.4303     107
   -6.6048453607E-04   -4.6308892632E-02         85.2157     108
   -6.9579636502E-04   -4.5867410758E-02         86.0011     109
   -6.6838641707E-04   -4.5447652349E-02         86.7865     110
   -6.2372688421E-04   -4.5143439434E-02         87.5719     111
   -5.9115046433E-04   -4.4813502032E-02         88.3573     112
   -6.2408473716E-04   -4.4440613481E-02         89.1427     113
   -6.1472481589E-04   -4.4034236226E-02         89.9281     114
   -5.4119943608E-04   -4.3619427489E-02         90.7135     115
   -5.5206204054E-04   -4.3210273816E-02         91.4989     116
   -5.0731393950E-04   -4.2810184178E-02         92.2843     117
   -5.7199747889E-04   -4.2493563959E-02         93.0697     118
   -5.9340120478E-04   -4.2163907904E-02         93.8551     119
   -6.0300693690E-04   -4.1780266531E-02         94.6405     120
   -5.8021828455E-04   -4.1425669400E-02         95.4259     121
   -4.9935185190E-04   -4.1104812628E-02         96.2113     122
   -5.1857504505E-04   -4.0778391787E-02         96.9967     123
   -4.4282995767E-04   -4.0473606272E-02         97.7821     124
   -3.9661971473E-04   -4.0149602961E-02         98.5675     125
   -4.6893890331E-04   -3.9846261965E-02         99.3529     126
   -4.5172520327E-04   -3.9480864927E-02        100.1383     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0.125/GGam.Sig_local_w_O6n0.875T0.125U4.0 <==
   -1.6140600378E-01   -1.8614071437E-01          0.3927       0
   -1.5106363412E-01   -3.3753867781E-01          1.1781       1
   -1.3836639925E-01   -4.0763682417E-01          1.9635       2
   -1.2498224541E-01   -4.3670461735E-01          2.7489       3
   -1.1195437172E-01   -4.4317343040E-01          3.5343       4
   -9.9706386513E-02   -4.3702249294E-01          4.3197       5
   -8.8582439637E-02   -4.2414525873E-01          5.1051       6
   -7.8522883168E-02   -4.0766994592E-01          5.8905       7
   -6.9762590185E-02   -3.8973165510E-01          6.6759       8
   -6.2189622664E-02   -3.7134072717E-01          7.4613       9
   -5.5333596143E-02   -3.5342666476E-01          8.2467      10
   -4.9502011924E-02   -3.3614893775E-01          9.0321      11
   -4.4343094647E-02   -3.1982952736E-01          9.8175      12
   -3.9900027055E-02   -3.0455229314E-01         10.6029      13
   -3.6037447084E-02   -2.9003525544E-01         11.3883      14
   -3.2669153887E-02   -2.7664288960E-01         12.1737      15
   -2.9538423421E-02   -2.6411343044E-01         12.9591      16
   -2.6982213790E-02   -2.5247279871E-01         13.7445      17
   -2.4645277869E-02   -2.4166914758E-01         14.5299      18
   -2.2618564726E-02   -2.3176322277E-01         15.3153      19
   -2.0604675304E-02   -2.2242531220E-01         16.1007      20
   -1.9000483937E-02   -2.1379805693E-01         16.8861      21
   -1.7550659713E-02   -2.0563402273E-01         17.6715      22
   -1.6219864258E-02   -1.9799760974E-01         18.4569      23
   -1.5011885557E-02   -1.9096408704E-01         19.2423      24
   -1.4077404949E-02   -1.8436751890E-01         20.0277      25
   -1.3257744225E-02   -1.7814493208E-01         20.8131      26
   -1.2285115786E-02   -1.7224385629E-01         21.5984      27
   -1.1364276258E-02   -1.6693354747E-01         22.3838      28
   -1.0624834724E-02   -1.6185511023E-01         23.1692      29
   -1.0020583151E-02   -1.5697180035E-01         23.9546      30
   -9.5054993764E-03   -1.5247854562E-01         24.7400      31
   -8.9541282429E-03   -1.4808413398E-01         25.5254      32
   -8.5629951580E-03   -1.4389218172E-01         26.3108      33
   -8.0805898455E-03   -1.3998936335E-01         27.0962      34
   -7.5557761746E-03   -1.3612710613E-01         27.8816      35
   -7.1962522253E-03   -1.3271913874E-01         28.6670      36
   -6.7304027760E-03   -1.2926383264E-01         29.4524      37
   -6.3499912985E-03   -1.2595635378E-01         30.2378      38
   -6.0728640545E-03   -1.2286390498E-01         31.0232      39
   -5.8787088117E-03   -1.2007018209E-01         31.8086      40
   -5.5253840276E-03   -1.1742511281E-01         32.5940      41
   -5.2365429081E-03   -1.1484472196E-01         33.3794      42
   -5.0456597716E-03   -1.1238682032E-01         34.1648      43
   -4.8253853564E-03   -1.0997815189E-01         34.9502      44
   -4.6410836932E-03   -1.0762425266E-01         35.7356      45
   -4.3703545170E-03   -1.0542096050E-01         36.5210      46
   -4.2001261731E-03   -1.0326574017E-01         37.3064      47
   -3.9790092019E-03   -1.0122263122E-01         38.0918      48
   -3.8522164461E-03   -9.9348371181E-02         38.8772      49
   -3.7043035076E-03   -9.7484594954E-02         39.6626      50
   -3.5931293244E-03   -9.5661128952E-02         40.4480      51
   -3.5396453875E-03   -9.3796233028E-02         41.2334      52
   -3.3905554204E-03   -9.1979766882E-02         42.0188      53
   -3.1748193569E-03   -9.0393906667E-02         42.8042      54
   -2.9064449649E-03   -8.8831363338E-02         43.5896      55
   -2.7857039900E-03   -8.7366577412E-02         44.3750      56
   -2.6707302197E-03   -8.5729901540E-02         45.1604      57
   -2.6957151484E-03   -8.4389837604E-02         45.9458      58
   -2.5730237169E-03   -8.2940426103E-02         46.7312      59
   -2.4227479377E-03   -8.1469302000E-02         47.5166      60
   -2.2825565163E-03   -8.0264059455E-02         48.3020      61
   -2.3714818657E-03   -7.8987187809E-02         49.0874      62
   -2.2718159857E-03   -7.7820793016E-02         49.8728      63
   -2.0920527462E-03   -7.6630484428E-02         50.6582      64
   -2.1169188527E-03   -7.5485351940E-02         51.4436      65
   -2.1373862038E-03   -7.4353753672E-02         52.2290      66
   -2.0437880469E-03   -7.3183124570E-02         53.0144      67
   -2.0310046058E-03   -7.2315384492E-02         53.7998      68
   -1.8507523583E-03   -7.1165335995E-02         54.5852      69
   -1.7662195114E-03   -7.0099137427E-02         55.3706      70
   -1.8317922066E-03   -6.9148742817E-02         56.1560      71
   -1.7763842190E-03   -6.8324131044E-02         56.9414      72
   -1.8048049031E-03   -6.7415262028E-02         57.7268      73
   -1.6191730017E-03   -6.6493485716E-02         58.5122      74
   -1.5789160103E-03   -6.5741228764E-02         59.2976      75
   -1.6625616422E-03   -6.4852063839E-02         60.0830      76
   -1.6510043668E-03   -6.4096165326E-02         60.8684      77
   -1.6571127961E-03   -6.3332704798E-02         61.6538      78
   -1.4718522842E-03   -6.2499193137E-02         62.4392      79
   -1.4166283287E-03   -6.1667558982E-02         63.2246      80
   -1.4074263570E-03   -6.1008642734E-02         64.0100      81
   -1.4721087131E-03   -6.0228631416E-02         64.7953      82
   -1.3085209497E-03   -5.9456344443E-02         65.5807      83
   -1.2599489455E-03   -5.8863978384E-02         66.3661      84
   -1.1815199976E-03   -5.8351524563E-02         67.1515      85
   -1.1449574747E-03   -5.7677074001E-02         67.9369      86
   -1.1705876250E-03   -5.6922527649E-02         68.7223      87
   -1.0343110565E-03   -5.6314182597E-02         69.5077      88
   -1.1300011917E-03   -5.5700100338E-02         70.2931      89
   -9.6096421686E-04   -5.5201809699E-02         71.0785      90
   -9.1161696874E-04   -5.4623410283E-02         71.8639      91
   -9.5493654040E-04   -5.3893592275E-02         72.6493      92
   -1.0942249292E-03   -5.3233850483E-02         73.4347      93
   -1.0140212319E-03   -5.2699008686E-02         74.2201      94
   -8.9165485241E-04   -5.2084710216E-02         75.0055      95
   -8.3195703561E-04   -5.1678640908E-02         75.7909      96
   -8.4902487851E-04   -5.1052860876E-02         76.5763      97
   -8.3593652196E-04   -5.0490794332E-02         77.3617      98
   -8.4852399884E-04   -5.0054085728E-02         78.1471      99
   -8.4436214987E-04   -4.9578890069E-02         78.9325     100
   -8.9038022969E-04   -4.8992060454E-02         79.7179     101
   -7.1995805457E-04   -4.8615139714E-02         80.5033     102
   -7.6069454022E-04   -4.8078280527E-02         81.2887     103
   -7.6828161370E-04   -4.7598943184E-02         82.0741     104
   -7.7486125599E-04   -4.7286353631E-02         82.8595     105
   -8.2889183370E-04   -4.6882783041E-02         83.6449     106
   -7.8653734684E-04   -4.6340876032E-02         84.4303     107
   -7.9303939143E-04   -4.5947725122E-02         85.2157     108
   -8.0628209003E-04   -4.5622648867E-02         86.0011     109
   -6.6356882921E-04   -4.5110960567E-02         86.7865     110
   -6.2221806823E-04   -4.4803030186E-02         87.5719     111
   -6.3787629155E-04   -4.4551245619E-02         88.3573     112
   -6.1892847732E-04   -4.4136114693E-02         89.1427     113
   -6.7582785536E-04   -4.3670992861E-02         89.9281     114
   -7.2046390885E-04   -4.3394601404E-02         90.7135     115
   -6.5582801915E-04   -4.3005388627E-02         91.4989     116
   -6.5578315702E-04   -4.2688536649E-02         92.2843     117
   -6.0194300036E-04   -4.2304578591E-02         93.0697     118
   -5.4949823950E-04   -4.1907884252E-02         93.8551     119
   -5.9475051351E-04   -4.1562576233E-02         94.6405     120
   -5.4541703761E-04   -4.1358287201E-02         95.4259     121
   -5.0662275958E-04   -4.0830065958E-02         96.2113     122
   -5.5321535274E-04   -4.0436812284E-02         96.9967     123
   -5.1578681795E-04   -4.0048375258E-02         97.7821     124
   -5.2411380398E-04   -3.9673486859E-02         98.5675     125
   -3.8955643213E-04   -3.9307213761E-02         99.3529     126
   -3.5323910036E-04   -3.9158173755E-02        100.1383     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0.125/GGam.Sig_local_w_O7n0.875T0.125U4.0 <==
   -1.6748366817E-01   -1.9155824173E-01          0.3927       0
   -1.5588470971E-01   -3.4671693659E-01          1.1781       1
   -1.4215012735E-01   -4.1731973235E-01          1.9635       2
   -1.2786763850E-01   -4.4559057122E-01          2.7489       3
   -1.1428137386E-01   -4.5039986204E-01          3.5343       4
   -1.0131054393E-01   -4.4319298377E-01          4.3197       5
   -8.9807608288E-02   -4.2917370265E-01          5.1051       6
   -7.9316689979E-02   -4.1160028526E-01          5.8905       7
   -7.0186041717E-02   -3.9250246080E-01          6.6759       8
   -6.2297820571E-02   -3.7318680968E-01          7.4613       9
   -5.5306090528E-02   -3.5475218480E-01          8.2467      10
   -4.9505351852E-02   -3.3721355956E-01          9.0321      11
   -4.4586778080E-02   -3.2035590808E-01          9.8175      12
   -3.9520746756E-02   -3.0468163971E-01         10.6029      13
   -3.5713533896E-02   -2.8992472021E-01         11.3883      14
   -3.2546170958E-02   -2.7623948606E-01         12.1737      15
   -2.8821616570E-02   -2.6309011226E-01         12.9591      16
   -2.6324414247E-02   -2.5169116582E-01         13.7445      17
   -2.4013568879E-02   -2.4094505256E-01         14.5299      18
   -2.2163106140E-02   -2.3054931184E-01         15.3153      19
   -2.0505200182E-02   -2.2124143574E-01         16.1007      20
   -1.8678297587E-02   -2.1256865996E-01         16.8861      21
   -1.7302826179E-02   -2.0475346375E-01         17.6715      22
   -1.6114456918E-02   -1.9735756960E-01         18.4569      23
   -1.5073178782E-02   -1.9015570624E-01         19.2423      24
   -1.3897463762E-02   -1.8366438534E-01         20.0277      25
   -1.3233213474E-02   -1.7713267905E-01         20.8131      26
   -1.2409734753E-02   -1.7157905647E-01         21.5984      27
   -1.1928440133E-02   -1.6611757806E-01         22.3838      28
   -1.1018930861E-02   -1.6116912127E-01         23.1692      29
   -1.0239331357E-02   -1.5610461602E-01         23.9546      30
   -9.5098810135E-03   -1.5162265597E-01         24.7400      31
   -8.9047441671E-03   -1.4776527406E-01         25.5254      32
   -8.4776305044E-03   -1.4367110555E-01         26.3108      33
   -8.2610794984E-03   -1.3963559429E-01         27.0962      34
   -7.5968764174E-03   -1.3544856712E-01         27.8816      35
   -7.1630548598E-03   -1.3232069427E-01         28.6670      36
   -6.9561399596E-03   -1.2883523757E-01         29.4524      37
   -6.4675531600E-03   -1.2584897993E-01         30.2378      38
   -6.0257429307E-03   -1.2273136230E-01         31.0232      39
   -5.5236138758E-03   -1.2007816095E-01         31.8086      40
   -5.2773279826E-03   -1.1728536555E-01         32.5940      41
   -5.1648450840E-03   -1.1445542977E-01         33.3794      42
   -4.5882434885E-03   -1.1188578826E-01         34.1648      43
   -4.4283625925E-03   -1.0915655255E-01         34.9502      44
   -4.6549037574E-03   -1.0676588307E-01         35.7356      45
   -4.4002895278E-03   -1.0494693593E-01         36.5210      46
   -3.5812613855E-03   -1.0290624528E-01         37.3064      47
   -3.6948962580E-03   -1.0079680305E-01         38.0918      48
   -3.8647545904E-03   -9.8685744352E-02         38.8772      49
   -3.7305588005E-03   -9.6792414754E-02         39.6626      50
   -3.7850860592E-03   -9.5199146094E-02         40.4480      51
   -3.5058173810E-03   -9.3484652196E-02         41.2334      52
   -3.5594812049E-03   -9.1865181288E-02         42.0188      53
   -3.4325799761E-03   -9.0434196250E-02         42.8042      54
   -3.2921560948E-03   -8.8653559081E-02         43.5896      55
   -2.9967971199E-03   -8.7088886923E-02         44.3750      56
   -3.0346864567E-03   -8.5944845756E-02         45.1604      57
   -2.4320022323E-03   -8.4500797668E-02         45.9458      58
   -2.3847863472E-03   -8.2791046740E-02         46.7312      59
   -2.3614486946E-03   -8.1086760052E-02         47.5166      60
   -2.2380739068E-03   -7.9897262787E-02         48.3020      61
   -2.3037703071E-03   -7.8803741718E-02         49.0874      62
   -2.1009933653E-03   -7.7503141940E-02         49.8728      63
   -2.1215930556E-03   -7.6159427770E-02         50.6582      64
   -1.8715938695E-03   -7.5025995096E-02         51.4436      65
   -1.6871316447E-03   -7.4074347843E-02         52.2290      66
   -2.2125194332E-03   -7.3392170969E-02         53.0144      67
   -2.5712696958E-03   -7.2212919762E-02         53.7998      68
   -2.6268042561E-03   -7.1220659257E-02         54.5852      69
   -1.8625016088E-03   -6.9916732509E-02         55.3706      70
   -1.5899545101E-03   -6.8703896448E-02         56.1560      71
   -1.8892810613E-03   -6.8284756013E-02         56.9414      72
   -1.6432109500E-03   -6.7384450679E-02         57.7268      73
   -2.0447069081E-03   -6.6370155633E-02         58.5122      74
   -1.8335143053E-03   -6.5684168301E-02         59.2976      75
   -1.5230243792E-03   -6.4336902789E-02         60.0830      76
   -1.4193743904E-03   -6.3361281964E-02         60.8684      77
   -1.4567971502E-03   -6.2935060957E-02         61.6538      78
   -1.6727111221E-03   -6.2292687928E-02         62.4392      79
   -1.4031933155E-03   -6.1360177349E-02         63.2246      80
   -1.6066443393E-03   -6.0698165527E-02         64.0100      81
   -1.6827546076E-03   -5.9688593081E-02         64.7953      82
   -1.8314194854E-03   -5.9290717248E-02         65.5807      83
   -1.9645396797E-03   -5.8947373582E-02         66.3661      84
   -2.1203606260E-03   -5.8057719761E-02         67.1515      85
   -1.8691021494E-03   -5.7533302192E-02         67.9369      86
   -1.5340237561E-03   -5.6937011259E-02         68.7223      87
   -1.4496305485E-03   -5.5801880969E-02         69.5077      88
   -1.3993888892E-03   -5.5079022868E-02         70.2931      89
   -1.5112256551E-03   -5.4649391921E-02         71.0785      90
   -1.4440150174E-03   -5.3970824443E-02         71.8639      91
   -1.4366365444E-03   -5.3422266747E-02         72.6493      92
   -1.1500481213E-03   -5.2463206115E-02         73.4347      93
   -8.5942204521E-04   -5.2518882271E-02         74.2201      94
   -1.1830726300E-03   -5.2016633345E-02         75.0055      95
   -8.2602915373E-04   -5.1251013930E-02         75.7909      96
   -8.9540855774E-04   -5.0892841074E-02         76.5763      97
   -6.8267815565E-04   -5.0431144590E-02         77.3617      98
   -5.7670293643E-04   -4.9989644903E-02         78.1471      99
   -4.4537250914E-04   -4.9442682592E-02         78.9325     100
   -7.9322916490E-04   -4.8563200803E-02         79.7179     101
   -9.2608731134E-04   -4.8124825655E-02         80.5033     102
   -1.0751351225E-03   -4.7549691043E-02         81.2887     103
   -8.4536384392E-04   -4.6649581139E-02         82.0741     104
   -8.7872078924E-04   -4.6317167884E-02         82.8595     105
   -5.0706090783E-04   -4.6099469741E-02         83.6449     106
   -5.1432435395E-04   -4.6088892913E-02         84.4303     107
   -4.4125835494E-04   -4.5916431728E-02         85.2157     108
   -5.8468040407E-04   -4.5143271934E-02         86.0011     109
   -3.2816397837E-04   -4.4779798784E-02         86.7865     110
   -5.5098649899E-04   -4.4435302461E-02         87.5719     111
   -5.2061319956E-04   -4.4048651637E-02         88.3573     112
   -7.5411736307E-04   -4.3709285853E-02         89.1427     113
   -7.4194116043E-04   -4.3368738958E-02         89.9281     114
   -5.5731410611E-04   -4.3001594689E-02         90.7135     115
   -8.2693245767E-04   -4.2644090901E-02         91.4989     116
   -7.3977026207E-04   -4.2305144161E-02         92.2843     117
   -5.6348455581E-04   -4.1752771505E-02         93.0697     118
   -4.0581878725E-04   -4.1458530944E-02         93.8551     119
   -5.3232838078E-04   -4.1335980151E-02         94.6405     120
   -5.3330722565E-04   -4.0378774713E-02         95.4259     121
   -7.4599025451E-04   -4.0235049812E-02         96.2113     122
   -5.0974968872E-04   -4.0176173048E-02         96.9967     123
   -2.9926545383E-04   -3.9618439729E-02         97.7821     124
   -9.3067087732E-04   -3.9249941991E-02         98.5675     125
   -2.9824948695E-04   -3.9058704692E-02         99.3529     126
   -4.1804240684E-04   -3.8801812731E-02        100.1383     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0.25/D_DCA <==
0.875 0.0949693728645 0.000189724594848


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0.25/D_DCA_size20.0 <==
0.8747940728 0.000362654993882 -0.799642186704 0.0957503118496 4.27682800781e-05


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0.25/D_DCA_size32.0 <==
0.87477944594 0.000475573376724 -0.792896388024 0.0954365810084 7.015246073e-05


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0.25/D_DCA_size34.0 <==
0.874817229226 0.000509782134176 -0.794712545115 0.095365016599 7.60439844599e-05


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0.25/D_DCA_size50.0 <==
0.875719861134 0.000705872921394 -0.805558024695 0.095315115787 0.00015288491763


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0.25/D_DiagMC_GGam <==
0.8749    0.0009    -0.82    0.06    0.092    0.008


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0.25/E_DCA <==
0.875 -0.98181469934 0.0014592394438


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0.25/E_DCA_size20.0 <==
0.8747940728 0.000362654993882 -0.799642186704 -0.984005912985 7.57830079415e-05


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0.25/E_DCA_size32.0 <==
0.87477944594 0.000475573376724 -0.792896388024 -0.982159183099 0.000109671638154


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0.25/E_DCA_size34.0 <==
0.874817229226 0.000509782134176 -0.794712545115 -0.982601223182 0.000156138552511


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0.25/E_DCA_size50.0 <==
0.875719861134 0.000705872921394 -0.805558024695 -0.983220414558 0.00149599308307


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0.25/E_DiagMC_GGam <==
0.8749    0.0009    -0.82    0.06    -0.989    0.008


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0.25/GGam.Sig_local_w_O1n0.875T0.250U4.0 <==
   -7.8402397368E-02   -1.2127524418E-01          0.7854       0
   -6.8437956838E-02   -2.1181958611E-01          2.3562       1
   -5.7494200658E-02   -2.4114664240E-01          3.9270       2
   -4.7561514904E-02   -2.4353331334E-01          5.4978       3
   -3.9207847624E-02   -2.3442919633E-01          7.0686       4
   -3.2431561205E-02   -2.2094338931E-01          8.6394       5
   -2.7022608137E-02   -2.0633748849E-01         10.2102       6
   -2.2706885176E-02   -1.9207628496E-01         11.7810       7
   -1.9243114061E-02   -1.7876351463E-01         13.3518       8
   -1.6446424020E-02   -1.6658914045E-01         14.9226       9
   -1.4169724975E-02   -1.5559604800E-01         16.4934      10
   -1.2308022839E-02   -1.4569850155E-01         18.0642      11
   -1.0776972202E-02   -1.3680947494E-01         19.6350      12
   -9.4956656592E-03   -1.2879222132E-01         21.2058      13
   -8.4113490823E-03   -1.2156825415E-01         22.7765      14
   -7.5062341441E-03   -1.1503653216E-01         24.3473      15
   -6.7343818982E-03   -1.0911046716E-01         25.9181      16
   -6.0689755283E-03   -1.0371976904E-01         27.4889      17
   -5.4869473012E-03   -9.8813582673E-02         29.0597      18
   -4.9810110062E-03   -9.4332234398E-02         30.6305      19
   -4.5436443950E-03   -9.0199282576E-02         32.2013      20
   -4.1619383170E-03   -8.6399938260E-02         33.7721      21
   -3.8223196645E-03   -8.2891915695E-02         35.3429      22
   -3.5280972487E-03   -7.9646444706E-02         36.9137      23
   -3.2596022893E-03   -7.6641271515E-02         38.4845      24
   -3.0207592013E-03   -7.3835323512E-02         40.0553      25
   -2.8075373953E-03   -7.1228998227E-02         41.6261      26
   -2.6052464849E-03   -6.8790052417E-02         43.1969      27
   -2.4385805356E-03   -6.6536091021E-02         44.7677      28
   -2.2831813154E-03   -6.4405425227E-02         46.3385      29
   -2.1447948190E-03   -6.2400636571E-02         47.9093      30
   -2.0176263917E-03   -6.0509502806E-02         49.4801      31
   -1.9030964145E-03   -5.8731796199E-02         51.0509      32
   -1.7870917964E-03   -5.7052067173E-02         52.6217      33
   -1.6926462668E-03   -5.5458728219E-02         54.1925      34
   -1.6012352897E-03   -5.3960006633E-02         55.7633      35
   -1.5143266742E-03   -5.2531483121E-02         57.3341      36
   -1.4294633912E-03   -5.1172015511E-02         58.9049      37
   -1.3554992784E-03   -4.9879363391E-02         60.4757      38
   -1.2794152217E-03   -4.8656673272E-02         62.0465      39
   -1.2133555876E-03   -4.7490872658E-02         63.6173      40
   -1.1562032237E-03   -4.6381289992E-02         65.1880      41
   -1.1026123975E-03   -4.5312563218E-02         66.7588      42
   -1.0522074118E-03   -4.4292441619E-02         68.3296      43
   -9.9545679932E-04   -4.3320016876E-02         69.9004      44
   -9.5583871209E-04   -4.2379879492E-02         71.4712      45
   -9.1540466119E-04   -4.1488580775E-02         73.0420      46
   -8.7086441464E-04   -4.0634297369E-02         74.6128      47
   -8.3798316850E-04   -3.9812656652E-02         76.1836      48
   -7.9363840671E-04   -3.9015718290E-02         77.7544      49
   -7.6323083729E-04   -3.8256068078E-02         79.3252      50
   -7.2727915498E-04   -3.7528219366E-02         80.8960      51
   -6.9718441946E-04   -3.6837381681E-02         82.4668      52
   -6.6696509234E-04   -3.6163958296E-02         84.0376      53
   -6.4005543236E-04   -3.5515535251E-02         85.6084      54
   -6.1557028720E-04   -3.4900720662E-02         87.1792      55
   -5.9732614555E-04   -3.4297515580E-02         88.7500      56
   -5.8030139537E-04   -3.3697743112E-02         90.3208      57
   -5.5749629971E-04   -3.3126599120E-02         91.8916      58
   -5.4045586836E-04   -3.2564647356E-02         93.4624      59
   -5.2464272697E-04   -3.2030740315E-02         95.0332      60
   -5.0158090815E-04   -3.1511335569E-02         96.6040      61
   -4.8306889521E-04   -3.1028403188E-02         98.1748      62
   -4.7492617352E-04   -3.0539965721E-02         99.7456      63
   -4.5668199071E-04   -3.0062626673E-02        101.3164      64
   -4.4266375320E-04   -2.9601618860E-02        102.8872      65
   -4.2291110181E-04   -2.9158621256E-02        104.4580      66
   -4.0571643178E-04   -2.8742164894E-02        106.0288      67
   -3.9418938914E-04   -2.8330350707E-02        107.5995      68
   -3.9201244598E-04   -2.7932096376E-02        109.1703      69
   -3.8384299265E-04   -2.7536603614E-02        110.7411      70
   -3.6703336257E-04   -2.7165294390E-02        112.3119      71
   -3.6300024643E-04   -2.6795196189E-02        113.8827      72
   -3.5714021382E-04   -2.6435779827E-02        115.4535      73
   -3.5578744773E-04   -2.6090446169E-02        117.0243      74
   -3.5551314953E-04   -2.5759166032E-02        118.5951      75
   -3.5840323510E-04   -2.5427785968E-02        120.1659      76
   -3.3892046626E-04   -2.5092714264E-02        121.7367      77
   -3.2280304452E-04   -2.4772086114E-02        123.3075      78
   -3.2044666101E-04   -2.4474119522E-02        124.8783      79
   -3.2503752562E-04   -2.4175279294E-02        126.4491      80
   -3.2060881978E-04   -2.3894488690E-02        128.0199      81
   -3.0917714793E-04   -2.3607506857E-02        129.5907      82
   -2.9331456264E-04   -2.3329224609E-02        131.1615      83
   -2.7752383682E-04   -2.3052962595E-02        132.7323      84
   -2.6472150012E-04   -2.2777478893E-02        134.3031      85
   -2.5950740442E-04   -2.2504052579E-02        135.8739      86
   -2.4743379087E-04   -2.2240840602E-02        137.4447      87
   -2.3895142657E-04   -2.1987580596E-02        139.0155      88
   -2.3492772545E-04   -2.1743463268E-02        140.5863      89
   -2.2315079400E-04   -2.1515767360E-02        142.1571      90
   -2.2243504593E-04   -2.1287070415E-02        143.7279      91
   -2.1884035461E-04   -2.1061573076E-02        145.2987      92
   -2.1007867642E-04   -2.0832403148E-02        146.8695      93
   -2.0677918033E-04   -2.0607452801E-02        148.4403      94
   -2.2138474053E-04   -2.0392860661E-02        150.0110      95
   -2.2136205213E-04   -2.0184925707E-02        151.5818      96
   -2.2351208734E-04   -1.9984427498E-02        153.1526      97
   -2.0511794028E-04   -1.9784762793E-02        154.7234      98
   -1.9450563248E-04   -1.9587939834E-02        156.2942      99
   -1.8569729492E-04   -1.9401229832E-02        157.8650     100
   -1.8050770036E-04   -1.9210403712E-02        159.4358     101
   -1.7475280466E-04   -1.9018154616E-02        161.0066     102
   -1.6639918347E-04   -1.8841292574E-02        162.5774     103
   -1.5738131559E-04   -1.8664693786E-02        164.1482     104
   -1.5045227708E-04   -1.8493825530E-02        165.7190     105
   -1.4955030472E-04   -1.8325299657E-02        167.2898     106
   -1.6231344157E-04   -1.8158670357E-02        168.8606     107
   -1.6190165819E-04   -1.7985286086E-02        170.4314     108
   -1.6032523647E-04   -1.7816434306E-02        172.0022     109
   -1.6402858968E-04   -1.7658612329E-02        173.5730     110
   -1.5614013664E-04   -1.7498906170E-02        175.1438     111
   -1.4244663704E-04   -1.7340658246E-02        176.7146     112
   -1.2362637433E-04   -1.7191224330E-02        178.2854     113
   -1.1883419066E-04   -1.7042176544E-02        179.8562     114
   -1.2036328464E-04   -1.6904371321E-02        181.4270     115
   -1.1449175239E-04   -1.6764688724E-02        182.9978     116
   -1.0333454297E-04   -1.6630204296E-02        184.5686     117
   -1.0733834681E-04   -1.6482475891E-02        186.1394     118
   -1.0613680533E-04   -1.6343458162E-02        187.7102     119
   -1.1472590476E-04   -1.6202713031E-02        189.2810     120
   -1.0957230696E-04   -1.6068276990E-02        190.8518     121
   -1.0095171992E-04   -1.5942989791E-02        192.4226     122
   -9.4289847030E-05   -1.5811093746E-02        193.9933     123
   -9.5107078749E-05   -1.5683195988E-02        195.5641     124
   -1.0126964781E-04   -1.5567193846E-02        197.1349     125
   -9.2088472785E-05   -1.5442714981E-02        198.7057     126
   -8.6495772261E-05   -1.5318546610E-02        200.2765     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0.25/GGam.Sig_local_w_O3n0.875T0.250U4.0 <==
   -1.1961855244E-01   -2.0116482601E-01          0.7854       0
   -1.0381826959E-01   -3.1924258797E-01          2.3562       1
   -8.5908252670E-02   -3.4539757576E-01          3.9270       2
   -6.9662285662E-02   -3.3670508075E-01          5.4978       3
   -5.6189842297E-02   -3.1569235986E-01          7.0686       4
   -4.5510545357E-02   -2.9144776439E-01          8.6394       5
   -3.7220876272E-02   -2.6777768458E-01         10.2102       6
   -3.0730346627E-02   -2.4599728321E-01         11.7810       7
   -2.5661702893E-02   -2.2652625028E-01         13.3518       8
   -2.1616942690E-02   -2.0926203054E-01         14.9226       9
   -1.8418814848E-02   -1.9402635954E-01         16.4934      10
   -1.5845899709E-02   -1.8060377848E-01         18.0642      11
   -1.3736183743E-02   -1.6874446292E-01         19.6350      12
   -1.2018218734E-02   -1.5816324459E-01         21.2058      13
   -1.0552774532E-02   -1.4880540550E-01         22.7765      14
   -9.4076448198E-03   -1.4036565676E-01         24.3473      15
   -8.4101871088E-03   -1.3277640732E-01         25.9181      16
   -7.5566100462E-03   -1.2593362473E-01         27.4889      17
   -6.8281047449E-03   -1.1972424637E-01         29.0597      18
   -6.1911520621E-03   -1.1403532854E-01         30.6305      19
   -5.5949555922E-03   -1.0888358016E-01         32.2013      20
   -5.1051724482E-03   -1.0411865440E-01         33.7721      21
   -4.6950394288E-03   -9.9748800944E-02         35.3429      22
   -4.3188458461E-03   -9.5713797302E-02         36.9137      23
   -3.9504667368E-03   -9.2041051369E-02         38.4845      24
   -3.6309121002E-03   -8.8635657429E-02         40.0553      25
   -3.4061417493E-03   -8.5434752706E-02         41.6261      26
   -3.1312494406E-03   -8.2458303102E-02         43.1969      27
   -2.9319113838E-03   -7.9674270844E-02         44.7677      28
   -2.7523480998E-03   -7.7052097881E-02         46.3385      29
   -2.5743319925E-03   -7.4647744413E-02         47.9093      30
   -2.4303213061E-03   -7.2360230992E-02         49.4801      31
   -2.2634315924E-03   -7.0165038251E-02         51.0509      32
   -2.1113149123E-03   -6.8161539784E-02         52.6217      33
   -1.9811563455E-03   -6.6240580292E-02         54.1925      34
   -1.9008543722E-03   -6.4395012924E-02         55.7633      35
   -1.8200286858E-03   -6.2707785345E-02         57.3341      36
   -1.7203101708E-03   -6.1044781683E-02         58.9049      37
   -1.6206042259E-03   -5.9506023100E-02         60.4757      38
   -1.5325298974E-03   -5.8071303644E-02         62.0465      39
   -1.4124668876E-03   -5.6639394963E-02         63.6173      40
   -1.3464194040E-03   -5.5332506911E-02         65.1880      41
   -1.2864564220E-03   -5.4010052079E-02         66.7588      42
   -1.2194763831E-03   -5.2762816375E-02         68.3296      43
   -1.1481050563E-03   -5.1572800175E-02         69.9004      44
   -1.0931505636E-03   -5.0474576422E-02         71.4712      45
   -1.0298935575E-03   -4.9428098688E-02         73.0420      46
   -1.0119616098E-03   -4.8422164207E-02         74.6128      47
   -9.8087737627E-04   -4.7455598984E-02         76.1836      48
   -9.7018703795E-04   -4.6488696825E-02         77.7544      49
   -9.3035219100E-04   -4.5577823681E-02         79.3252      50
   -9.0768246805E-04   -4.4693180873E-02         80.8960      51
   -8.5191808680E-04   -4.3842234825E-02         82.4668      52
   -7.6649141736E-04   -4.3040587307E-02         84.0376      53
   -7.4162490596E-04   -4.2264907796E-02         85.6084      54
   -7.2333025910E-04   -4.1518876095E-02         87.1792      55
   -7.0862058139E-04   -4.0779250670E-02         88.7500      56
   -6.8024550681E-04   -4.0073313252E-02         90.3208      57
   -6.4948848459E-04   -3.9392611544E-02         91.8916      58
   -6.2474393702E-04   -3.8760388754E-02         93.4624      59
   -6.3646819318E-04   -3.8145264604E-02         95.0332      60
   -6.2455157725E-04   -3.7536920908E-02         96.6040      61
   -5.8740127230E-04   -3.6895290927E-02         98.1748      62
   -5.7324986705E-04   -3.6354180124E-02         99.7456      63
   -5.7528892281E-04   -3.5770560181E-02        101.3164      64
   -5.3766837025E-04   -3.5227936983E-02        102.8872      65
   -5.1021685818E-04   -3.4692765127E-02        104.4580      66
   -4.7191942320E-04   -3.4180386849E-02        106.0288      67
   -4.7423355117E-04   -3.3682037354E-02        107.5995      68
   -4.7444039955E-04   -3.3186985238E-02        109.1703      69
   -4.1882659548E-04   -3.2701176000E-02        110.7411      70
   -4.0424111990E-04   -3.2260609568E-02        112.3119      71
   -4.0624452807E-04   -3.1838328720E-02        113.8827      72
   -4.1642207533E-04   -3.1452897000E-02        115.4535      73
   -3.8472147118E-04   -3.1066151451E-02        117.0243      74
   -3.6089896086E-04   -3.0643843062E-02        118.5951      75
   -3.8273039334E-04   -3.0205472813E-02        120.1659      76
   -3.3968126961E-04   -2.9804439000E-02        121.7367      77
   -3.7466728237E-04   -2.9444593352E-02        123.3075      78
   -3.2787430595E-04   -2.9078077621E-02        124.8783      79
   -2.9477623513E-04   -2.8727680917E-02        126.4491      80
   -2.9837233311E-04   -2.8404959215E-02        128.0199      81
   -2.5717956706E-04   -2.8055644163E-02        129.5907      82
   -2.6678393378E-04   -2.7700359061E-02        131.1615      83
   -2.8173259644E-04   -2.7353572923E-02        132.7323      84
   -2.5496335306E-04   -2.7031230286E-02        134.3031      85
   -2.3712925093E-04   -2.6718354344E-02        135.8739      86
   -2.2931676046E-04   -2.6403986243E-02        137.4447      87
   -2.2199620003E-04   -2.6135202791E-02        139.0155      88
   -2.3365787455E-04   -2.5826999192E-02        140.5863      89
   -2.5777828697E-04   -2.5550354495E-02        142.1571      90
   -2.6178830545E-04   -2.5324593625E-02        143.7279      91
   -2.5392305716E-04   -2.5057920268E-02        145.2987      92
   -2.3406409712E-04   -2.4805268893E-02        146.8695      93
   -2.3491824661E-04   -2.4532698421E-02        148.4403      94
   -2.2834029307E-04   -2.4262803899E-02        150.0110      95
   -2.0453790816E-04   -2.4027400879E-02        151.5818      96
   -1.8209433171E-04   -2.3765202181E-02        153.1526      97
   -1.8099216222E-04   -2.3504987715E-02        154.7234      98
   -1.6780342572E-04   -2.3309974497E-02        156.2942      99
   -1.3867277684E-04   -2.3071429989E-02        157.8650     100
   -1.7240037817E-04   -2.2813124300E-02        159.4358     101
   -1.6799041328E-04   -2.2600499897E-02        161.0066     102
   -2.0362579664E-04   -2.2394816540E-02        162.5774     103
   -2.0327814591E-04   -2.2194171276E-02        164.1482     104
   -2.3667465797E-04   -2.1960326401E-02        165.7190     105
   -2.5502981961E-04   -2.1738957068E-02        167.2898     106
   -2.2397532186E-04   -2.1528549369E-02        168.8606     107
   -2.1313185891E-04   -2.1321972084E-02        170.4314     108
   -2.0808027765E-04   -2.1147519222E-02        172.0022     109
   -1.5581608468E-04   -2.0978916428E-02        173.5730     110
   -1.6085508847E-04   -2.0755679330E-02        175.1438     111
   -1.6723564836E-04   -2.0575331818E-02        176.7146     112
   -1.4599992692E-04   -2.0413602776E-02        178.2854     113
   -1.1742740330E-04   -2.0215275936E-02        179.8562     114
   -9.9980456361E-05   -2.0059369322E-02        181.4270     115
   -1.1984870033E-04   -1.9901162239E-02        182.9978     116
   -1.0956227058E-04   -1.9767639479E-02        184.5686     117
   -1.0507075455E-04   -1.9569677412E-02        186.1394     118
   -1.3575231903E-04   -1.9391773774E-02        187.7102     119
   -1.4300744071E-04   -1.9227329854E-02        189.2810     120
   -8.2971413871E-05   -1.9064059842E-02        190.8518     121
   -8.8757044044E-05   -1.8940675454E-02        192.4226     122
   -6.8716402361E-05   -1.8791281971E-02        193.9933     123
   -6.3358788013E-05   -1.8582847601E-02        195.5641     124
   -8.2391416604E-05   -1.8426157047E-02        197.1349     125
   -5.8701801702E-05   -1.8259972795E-02        198.7057     126
   -6.2720688704E-05   -1.8119319526E-02        200.2765     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0.25/GGam.Sig_local_w_O4n0.875T0.250U4.0 <==
   -1.3991838102E-01   -2.7395294736E-01          0.7854       0
   -1.1948325179E-01   -3.9505158490E-01          2.3562       1
   -9.7761448402E-02   -4.1001502347E-01          3.9270       2
   -7.8709789357E-02   -3.9045209175E-01          5.4978       3
   -6.3243935239E-02   -3.6073527540E-01          7.0686       4
   -5.1118073594E-02   -3.2979697158E-01          8.6394       5
   -4.1724319525E-02   -3.0090484188E-01         10.2102       6
   -3.4419616457E-02   -2.7502751116E-01         11.7810       7
   -2.8716823767E-02   -2.5220139299E-01         13.3518       8
   -2.4193813962E-02   -2.3225248869E-01         14.9226       9
   -2.0634955133E-02   -2.1479796955E-01         16.4934      10
   -1.7708427460E-02   -1.9950932338E-01         18.0642      11
   -1.5332899262E-02   -1.8604135609E-01         19.6350      12
   -1.3429208893E-02   -1.7411510476E-01         21.2058      13
   -1.1811101199E-02   -1.6356117597E-01         22.7765      14
   -1.0451150923E-02   -1.5411849203E-01         24.3473      15
   -9.2927519153E-03   -1.4561745328E-01         25.9181      16
   -8.3812500758E-03   -1.3799438214E-01         27.4889      17
   -7.5348986068E-03   -1.3108722742E-01         29.0597      18
   -6.8366888382E-03   -1.2479269970E-01         30.6305      19
   -6.2653617079E-03   -1.1913129684E-01         32.2013      20
   -5.7193418818E-03   -1.1389740145E-01         33.7721      21
   -5.2642825096E-03   -1.0909434802E-01         35.3429      22
   -4.8292009695E-03   -1.0459161591E-01         36.9137      23
   -4.4506397339E-03   -1.0055943810E-01         38.4845      24
   -4.0865680930E-03   -9.6759947449E-02         40.0553      25
   -3.7938341879E-03   -9.3246597142E-02         41.6261      26
   -3.5305498415E-03   -8.9988906018E-02         43.1969      27
   -3.3266142451E-03   -8.6947848965E-02         44.7677      28
   -3.0815979375E-03   -8.4077697611E-02         46.3385      29
   -2.8750045879E-03   -8.1381844295E-02         47.9093      30
   -2.7246974233E-03   -7.8839191206E-02         49.4801      31
   -2.5826605728E-03   -7.6488049859E-02         51.0509      32
   -2.4067988299E-03   -7.4271851401E-02         52.6217      33
   -2.2165598695E-03   -7.2172775990E-02         54.1925      34
   -2.1066787744E-03   -7.0126210754E-02         55.7633      35
   -1.9873617282E-03   -6.8255622571E-02         57.3341      36
   -1.8746939353E-03   -6.6491457677E-02         58.9049      37
   -1.7637731473E-03   -6.4810774683E-02         60.4757      38
   -1.6366245777E-03   -6.3195540897E-02         62.0465      39
   -1.5753011357E-03   -6.1695701423E-02         63.6173      40
   -1.5169206861E-03   -6.0226523416E-02         65.1880      41
   -1.4349085786E-03   -5.8838107805E-02         66.7588      42
   -1.3797988887E-03   -5.7495790926E-02         68.3296      43
   -1.3199096490E-03   -5.6205527003E-02         69.9004      44
   -1.2666583020E-03   -5.4936051808E-02         71.4712      45
   -1.2031519976E-03   -5.3807835725E-02         73.0420      46
   -1.1781391007E-03   -5.2653928402E-02         74.6128      47
   -1.1015246021E-03   -5.1610239804E-02         76.1836      48
   -1.0264034474E-03   -5.0548499066E-02         77.7544      49
   -9.8023186909E-04   -4.9522197368E-02         79.3252      50
   -9.4298974725E-04   -4.8595864463E-02         80.8960      51
   -8.7973220528E-04   -4.7712410766E-02         82.4668      52
   -8.5724192460E-04   -4.6831876266E-02         84.0376      53
   -8.3561835508E-04   -4.6022678148E-02         85.6084      54
   -8.3241308710E-04   -4.5177565956E-02         87.1792      55
   -7.5434908097E-04   -4.4346574931E-02         88.7500      56
   -6.8263120737E-04   -4.3553803054E-02         90.3208      57
   -6.6507652440E-04   -4.2834206002E-02         91.8916      58
   -6.5783746891E-04   -4.2109238728E-02         93.4624      59
   -6.0946316720E-04   -4.1402147855E-02         95.0332      60
   -6.1465043359E-04   -4.0728970763E-02         96.6040      61
   -5.8470951247E-04   -4.0102620980E-02         98.1748      62
   -5.8313713914E-04   -3.9495604600E-02         99.7456      63
   -5.7188435949E-04   -3.8912238442E-02        101.3164      64
   -5.4722599162E-04   -3.8255977020E-02        102.8872      65
   -5.8227638245E-04   -3.7712601903E-02        104.4580      66
   -5.0964069368E-04   -3.7114222815E-02        106.0288      67
   -5.0750959042E-04   -3.6613726935E-02        107.5995      68
   -4.9737886905E-04   -3.6117134105E-02        109.1703      69
   -4.9782975975E-04   -3.5614710570E-02        110.7411      70
   -4.8328849003E-04   -3.5123011400E-02        112.3119      71
   -4.7701597949E-04   -3.4606803663E-02        113.8827      72
   -4.8544846932E-04   -3.4175051714E-02        115.4535      73
   -4.6558844618E-04   -3.3720805753E-02        117.0243      74
   -4.2592154179E-04   -3.3346873787E-02        118.5951      75
   -4.5372433367E-04   -3.2901275132E-02        120.1659      76
   -4.0856824655E-04   -3.2439263211E-02        121.7367      77
   -3.7516262226E-04   -3.2071823568E-02        123.3075      78
   -4.2608271380E-04   -3.1623301718E-02        124.8783      79
   -3.8313621726E-04   -3.1185342285E-02        126.4491      80
   -3.6997741577E-04   -3.0807960700E-02        128.0199      81
   -3.7663146642E-04   -3.0473872102E-02        129.5907      82
   -3.8496602031E-04   -3.0128788918E-02        131.1615      83
   -3.6772702946E-04   -2.9753403348E-02        132.7323      84
   -3.5032291117E-04   -2.9387390302E-02        134.3031      85
   -2.9441418198E-04   -2.9060189543E-02        135.8739      86
   -2.9715098861E-04   -2.8707466018E-02        137.4447      87
   -2.9744795533E-04   -2.8431656666E-02        139.0155      88
   -2.5654090198E-04   -2.8105833754E-02        140.5863      89
   -2.1185830433E-04   -2.7821391095E-02        142.1571      90
   -2.3024441894E-04   -2.7543379131E-02        143.7279      91
   -2.0571084370E-04   -2.7198613442E-02        145.2987      92
   -2.0943584944E-04   -2.6888448152E-02        146.8695      93
   -2.5120061046E-04   -2.6642224673E-02        148.4403      94
   -2.0464839387E-04   -2.6333227765E-02        150.0110      95
   -2.1262426619E-04   -2.6048488026E-02        151.5818      96
   -2.0958344681E-04   -2.5776895553E-02        153.1526      97
   -1.8548881512E-04   -2.5549865447E-02        154.7234      98
   -1.7470403226E-04   -2.5305847293E-02        156.2942      99
   -1.8297965605E-04   -2.5066480322E-02        157.8650     100
   -1.9461314451E-04   -2.4782305861E-02        159.4358     101
   -1.9892563442E-04   -2.4496151919E-02        161.0066     102
   -1.7449267639E-04   -2.4283535342E-02        162.5774     103
   -1.7859005217E-04   -2.4069306873E-02        164.1482     104
   -2.3951360235E-04   -2.3878479587E-02        165.7190     105
   -2.1901099726E-04   -2.3617235207E-02        167.2898     106
   -2.2627053452E-04   -2.3353379990E-02        168.8606     107
   -2.1911702476E-04   -2.3182649913E-02        170.4314     108
   -1.6322276192E-04   -2.2957789223E-02        172.0022     109
   -1.5814914533E-04   -2.2784427958E-02        173.5730     110
   -1.3919354690E-04   -2.2588434225E-02        175.1438     111
   -1.9785729336E-04   -2.2435323226E-02        176.7146     112
   -1.6114312858E-04   -2.2225708927E-02        178.2854     113
   -1.3566595926E-04   -2.2024173556E-02        179.8562     114
   -1.0987893604E-04   -2.1841218597E-02        181.4270     115
   -1.3994580529E-04   -2.1668645788E-02        182.9978     116
   -1.5037178071E-04   -2.1493342319E-02        184.5686     117
   -1.0646840450E-04   -2.1317139719E-02        186.1394     118
   -1.3604746997E-04   -2.1099872827E-02        187.7102     119
   -1.2071747515E-04   -2.0932702920E-02        189.2810     120
   -1.1565411264E-04   -2.0707269522E-02        190.8518     121
   -1.2220694273E-04   -2.0530893190E-02        192.4226     122
   -1.0939263787E-04   -2.0393131393E-02        193.9933     123
   -1.1787759486E-04   -2.0263104561E-02        195.5641     124
   -1.4621803739E-04   -2.0096882328E-02        197.1349     125
   -8.4632054258E-05   -1.9924227974E-02        198.7057     126
   -8.8534229752E-05   -1.9787345589E-02        200.2765     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0.25/GGam.Sig_local_w_O5n0.875T0.250U4.0 <==
   -1.4917355108E-01   -3.0213578542E-01          0.7854       0
   -1.2711248608E-01   -4.2534159362E-01          2.3562       1
   -1.0347920906E-01   -4.3615510321E-01          3.9270       2
   -8.2574412215E-02   -4.1140397399E-01          5.4978       3
   -6.5779820648E-02   -3.7721856201E-01          7.0686       4
   -5.2590105627E-02   -3.4261491975E-01          8.6394       5
   -4.2487362902E-02   -3.1094041822E-01         10.2102       6
   -3.4641784183E-02   -2.8277489014E-01         11.7810       7
   -2.8595060639E-02   -2.5830215264E-01         13.3518       8
   -2.4026974677E-02   -2.3708022553E-01         14.9226       9
   -2.0402744303E-02   -2.1856998629E-01         16.4934      10
   -1.7483050755E-02   -2.0265296924E-01         18.0642      11
   -1.5079140278E-02   -1.8854034412E-01         19.6350      12
   -1.3084622175E-02   -1.7623545201E-01         21.2058      13
   -1.1419721595E-02   -1.6536415097E-01         22.7765      14
   -1.0137629218E-02   -1.5555950786E-01         24.3473      15
   -8.9158153538E-03   -1.4688483234E-01         25.9181      16
   -8.0954373465E-03   -1.3902267744E-01         27.4889      17
   -7.2891235302E-03   -1.3199462035E-01         29.0597      18
   -6.5345588453E-03   -1.2569456596E-01         30.6305      19
   -5.9092547116E-03   -1.1996757331E-01         32.2013      20
   -5.4697044459E-03   -1.1456911397E-01         33.7721      21
   -4.9605559713E-03   -1.0970227857E-01         35.3429      22
   -4.5753411714E-03   -1.0524096998E-01         36.9137      23
   -4.1729880810E-03   -1.0106229554E-01         38.4845      24
   -3.8872802820E-03   -9.7179535999E-02         40.0553      25
   -3.6253917633E-03   -9.3652221785E-02         41.6261      26
   -3.4305543831E-03   -9.0324992729E-02         43.1969      27
   -3.1763203925E-03   -8.7238518778E-02         44.7677      28
   -3.0558617245E-03   -8.4346791808E-02         46.3385      29
   -2.8427305150E-03   -8.1572342137E-02         47.9093      30
   -2.5344663270E-03   -7.9009199736E-02         49.4801      31
   -2.4246552990E-03   -7.6676318985E-02         51.0509      32
   -2.1990286168E-03   -7.4539214658E-02         52.6217      33
   -2.0438598720E-03   -7.2417311450E-02         54.1925      34
   -1.9116352223E-03   -7.0411842141E-02         55.7633      35
   -1.7949833658E-03   -6.8569595783E-02         57.3341      36
   -1.6569750914E-03   -6.6679833716E-02         58.9049      37
   -1.5382591464E-03   -6.5004199515E-02         60.4757      38
   -1.5364223712E-03   -6.3390350193E-02         62.0465      39
   -1.6110207734E-03   -6.1704048441E-02         63.6173      40
   -1.4827562687E-03   -6.0240184770E-02         65.1880      41
   -1.4128617737E-03   -5.8925365408E-02         66.7588      42
   -1.3918311720E-03   -5.7543121702E-02         68.3296      43
   -1.2718855454E-03   -5.6272003894E-02         69.9004      44
   -1.3106392392E-03   -5.5056237254E-02         71.4712      45
   -1.1646985064E-03   -5.3921472124E-02         73.0420      46
   -1.1612968138E-03   -5.2786549415E-02         74.6128      47
   -1.1656782944E-03   -5.1690106505E-02         76.1836      48
   -1.1735322630E-03   -5.0689308924E-02         77.7544      49
   -1.0571384200E-03   -4.9589227317E-02         79.3252      50
   -1.0168784426E-03   -4.8654615050E-02         80.8960      51
   -9.1338407821E-04   -4.7794050703E-02         82.4668      52
   -9.2390787061E-04   -4.6929388429E-02         84.0376      53
   -7.9955961974E-04   -4.6063755664E-02         85.6084      54
   -8.8972318728E-04   -4.5154177025E-02         87.1792      55
   -7.7209823623E-04   -4.4345946684E-02         88.7500      56
   -7.5760267560E-04   -4.3593342809E-02         90.3208      57
   -8.3811511485E-04   -4.2841861632E-02         91.8916      58
   -7.1683421725E-04   -4.2170419419E-02         93.4624      59
   -6.3283418745E-04   -4.1535265740E-02         95.0332      60
   -6.0544344432E-04   -4.0790253059E-02         96.6040      61
   -6.1223295890E-04   -4.0169532651E-02         98.1748      62
   -5.5229356780E-04   -3.9535427058E-02         99.7456      63
   -5.5955288990E-04   -3.8960066117E-02        101.3164      64
   -4.9001059011E-04   -3.8359384794E-02        102.8872      65
   -5.5083416583E-04   -3.7866005133E-02        104.4580      66
   -4.9546115390E-04   -3.7269496260E-02        106.0288      67
   -4.6660615250E-04   -3.6707726459E-02        107.5995      68
   -4.9191984735E-04   -3.6185390088E-02        109.1703      69
   -5.2469509367E-04   -3.5651153113E-02        110.7411      70
   -4.6825858842E-04   -3.5186218850E-02        112.3119      71
   -4.3740945680E-04   -3.4694595429E-02        113.8827      72
   -5.1407125299E-04   -3.4224333560E-02        115.4535      73
   -4.6330414896E-04   -3.3765867131E-02        117.0243      74
   -5.9147655649E-04   -3.3311134803E-02        118.5951      75
   -5.1283033021E-04   -3.2859318775E-02        120.1659      76
   -4.9108920429E-04   -3.2459083044E-02        121.7367      77
   -4.1955583514E-04   -3.1956282211E-02        123.3075      78
   -4.0677913441E-04   -3.1566711465E-02        124.8783      79
   -3.5008787172E-04   -3.1298515592E-02        126.4491      80
   -3.4748031843E-04   -3.0906304996E-02        128.0199      81
   -3.5209213661E-04   -3.0623142532E-02        129.5907      82
   -2.7206155882E-04   -3.0254281249E-02        131.1615      83
   -4.0008259660E-04   -2.9809551474E-02        132.7323      84
   -2.8410735655E-04   -2.9535496525E-02        134.3031      85
   -2.6406809671E-04   -2.9130114781E-02        135.8739      86
   -3.0592800659E-04   -2.8731728307E-02        137.4447      87
   -3.2546526329E-04   -2.8426701693E-02        139.0155      88
   -3.4389029572E-04   -2.8157236043E-02        140.5863      89
   -3.4682974745E-04   -2.7824163771E-02        142.1571      90
   -3.1641057574E-04   -2.7548927755E-02        143.7279      91
   -3.3031395046E-04   -2.7168868055E-02        145.2987      92
   -2.9595469129E-04   -2.6996052228E-02        146.8695      93
   -2.1540311180E-04   -2.6700302120E-02        148.4403      94
   -2.4357256668E-04   -2.6399758615E-02        150.0110      95
   -1.6960825556E-04   -2.6152575693E-02        151.5818      96
   -1.4116767801E-04   -2.5863361180E-02        153.1526      97
   -2.2584052325E-04   -2.5586785560E-02        154.7234      98
   -3.0195696914E-04   -2.5252505699E-02        156.2942      99
   -1.8120394601E-04   -2.5108994255E-02        157.8650     100
   -1.1085808663E-04   -2.4797731894E-02        159.4358     101
   -2.2849792115E-04   -2.4596531041E-02        161.0066     102
   -2.3420356078E-04   -2.4398247287E-02        162.5774     103
   -2.8074656331E-04   -2.4151503619E-02        164.1482     104
   -2.1810794310E-04   -2.3881107583E-02        165.7190     105
   -1.1289638698E-04   -2.3652239572E-02        167.2898     106
   -1.0072084410E-04   -2.3280276955E-02        168.8606     107
   -8.8271741378E-05   -2.3133178565E-02        170.4314     108
   -8.2049994464E-05   -2.3029232129E-02        172.0022     109
   -4.4462031072E-05   -2.2754206154E-02        173.5730     110
   -4.7651625109E-05   -2.2593623911E-02        175.1438     111
   -5.1596218820E-05   -2.2433769042E-02        176.7146     112
   -1.2854043174E-04   -2.2266730158E-02        178.2854     113
   -1.6130102682E-04   -2.2062551895E-02        179.8562     114
   -1.7603502373E-04   -2.1816389966E-02        181.4270     115
   -1.9599854737E-04   -2.1641949491E-02        182.9978     116
   -1.9835648590E-04   -2.1463472379E-02        184.5686     117
   -1.9165443649E-04   -2.1295015928E-02        186.1394     118
   -2.0988451488E-04   -2.1085355138E-02        187.7102     119
   -2.0542348396E-04   -2.0925137091E-02        189.2810     120
   -1.4803308295E-04   -2.0765214700E-02        190.8518     121
   -2.3691403182E-04   -2.0521334154E-02        192.4226     122
   -2.4414184024E-04   -2.0513362653E-02        193.9933     123
   -1.8181775968E-04   -2.0279630980E-02        195.5641     124
   -1.0858204180E-04   -2.0103478069E-02        197.1349     125
   -5.8261495152E-05   -1.9916678368E-02        198.7057     126
    9.3001926579E-07   -1.9754312166E-02        200.2765     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0.25/GGam.Sig_local_w_O6n0.875T0.250U4.0 <==
   -1.5967417269E-01   -3.1743079625E-01          0.7854       0
   -1.3474289896E-01   -4.4504788436E-01          2.3562       1
   -1.0827885668E-01   -4.5198501151E-01          3.9270       2
   -8.5259561713E-02   -4.2286434207E-01          5.4978       3
   -6.7366577840E-02   -3.8472998692E-01          7.0686       4
   -5.3368865978E-02   -3.4750284770E-01          8.6394       5
   -4.2756333915E-02   -3.1382803925E-01         10.2102       6
   -3.4821878958E-02   -2.8449958707E-01         11.7810       7
   -2.8578217611E-02   -2.5917889154E-01         13.3518       8
   -2.3901953028E-02   -2.3736960786E-01         14.9226       9
   -2.0227492406E-02   -2.1863326081E-01         16.4934      10
   -1.7371419320E-02   -2.0240472974E-01         18.0642      11
   -1.5046484799E-02   -1.8802863333E-01         19.6350      12
   -1.3010657730E-02   -1.7552525228E-01         21.2058      13
   -1.1378123629E-02   -1.6462909200E-01         22.7765      14
   -1.0145592852E-02   -1.5478995261E-01         24.3473      15
   -8.9483523683E-03   -1.4612486158E-01         25.9181      16
   -8.0774025283E-03   -1.3813524409E-01         27.4889      17
   -7.2056468989E-03   -1.3110946889E-01         29.0597      18
   -6.5350489358E-03   -1.2489270626E-01         30.6305      19
   -5.9715889886E-03   -1.1901411158E-01         32.2013      20
   -5.3400696279E-03   -1.1366359419E-01         33.7721      21
   -5.1458468852E-03   -1.0876359035E-01         35.3429      22
   -4.5338745277E-03   -1.0450769181E-01         36.9137      23
   -4.3492325115E-03   -1.0024820462E-01         38.4845      24
   -3.9352609409E-03   -9.6381214183E-02         40.0553      25
   -3.6075446087E-03   -9.2918275442E-02         41.6261      26
   -3.2466474398E-03   -8.9710234067E-02         43.1969      27
   -3.0550411639E-03   -8.6585816061E-02         44.7677      28
   -2.8631057183E-03   -8.3743732480E-02         46.3385      29
   -2.6076176198E-03   -8.1015938853E-02         47.9093      30
   -2.5821291602E-03   -7.8501196338E-02         49.4801      31
   -2.5684101164E-03   -7.6011241334E-02         51.0509      32
   -2.3285043487E-03   -7.3797137925E-02         52.6217      33
   -1.9870596545E-03   -7.1771138022E-02         54.1925      34
   -1.8359732469E-03   -6.9821777459E-02         55.7633      35
   -1.7908933977E-03   -6.7975156764E-02         57.3341      36
   -1.6972433156E-03   -6.5996670160E-02         58.9049      37
   -1.6635405936E-03   -6.4449334786E-02         60.4757      38
   -1.6750842040E-03   -6.2665087578E-02         62.0465      39
   -1.6709630860E-03   -6.1329777189E-02         63.6173      40
   -1.4922474820E-03   -5.9874551287E-02         65.1880      41
   -1.2162327259E-03   -5.8571477605E-02         66.7588      42
   -1.1154120511E-03   -5.7020424302E-02         68.3296      43
   -1.1808209407E-03   -5.5882688233E-02         69.9004      44
   -1.1482822181E-03   -5.4796063700E-02         71.4712      45
   -1.1972486596E-03   -5.3483423949E-02         73.0420      46
   -1.0302129026E-03   -5.2295560092E-02         74.6128      47
   -1.0572335266E-03   -5.1419149782E-02         76.1836      48
   -9.0470952663E-04   -5.0544268337E-02         77.7544      49
   -8.2348062898E-04   -4.9443534134E-02         79.3252      50
   -9.4085904270E-04   -4.8484551162E-02         80.8960      51
   -8.3108685063E-04   -4.7427404615E-02         82.4668      52
   -8.5511311586E-04   -4.6679503391E-02         84.0376      53
   -8.8883929208E-04   -4.5777910119E-02         85.6084      54
   -7.6203103910E-04   -4.4818826002E-02         87.1792      55
   -6.5783174221E-04   -4.4109240864E-02         88.7500      56
   -5.8917085212E-04   -4.3430468247E-02         90.3208      57
   -5.4686901802E-04   -4.2627841692E-02         91.8916      58
   -4.9220273453E-04   -4.1762252878E-02         93.4624      59
   -6.5467863696E-04   -4.1142151757E-02         95.0332      60
   -5.1663900348E-04   -4.0311130153E-02         96.6040      61
   -7.0919681996E-04   -3.9782481356E-02         98.1748      62
   -6.8034817604E-04   -3.9228399562E-02         99.7456      63
   -6.9543182890E-04   -3.8688751566E-02        101.3164      64
   -7.5632212637E-04   -3.7873755589E-02        102.8872      65
   -6.3408508121E-04   -3.7342600683E-02        104.4580      66
   -6.1486366108E-04   -3.6957268948E-02        106.0288      67
   -3.2336491110E-04   -3.6325756915E-02        107.5995      68
   -4.5421680006E-04   -3.5815500610E-02        109.1703      69
   -4.9076054099E-04   -3.5403983736E-02        110.7411      70
   -5.6180255469E-04   -3.4851829177E-02        112.3119      71
   -5.8577833568E-04   -3.4283522034E-02        113.8827      72
   -6.1978580467E-04   -3.3845887542E-02        115.4535      73
   -5.0731789710E-04   -3.3392634899E-02        117.0243      74
   -5.0733651765E-04   -3.3093544373E-02        118.5951      75
   -3.3986855279E-04   -3.2709144450E-02        120.1659      76
   -3.8311822364E-04   -3.2209753480E-02        121.7367      77
   -2.4597846166E-04   -3.1668048556E-02        123.3075      78
   -2.6319993590E-04   -3.1237019639E-02        124.8783      79
   -3.4771398297E-04   -3.0802308431E-02        126.4491      80
   -2.8532837090E-04   -3.0253310292E-02        128.0199      81
   -1.1541516213E-04   -3.0005991357E-02        129.5907      82
   -2.3869626483E-04   -2.9748428430E-02        131.1615      83
   -2.5385733457E-04   -2.9549136891E-02        132.7323      84
   -1.7680375238E-04   -2.9210905117E-02        134.3031      85
   -1.2169038458E-04   -2.8981700749E-02        135.8739      86
   -2.8249493075E-04   -2.8541294945E-02        137.4447      87
   -3.3774476805E-04   -2.8257277185E-02        139.0155      88
   -3.0258512571E-04   -2.7945142374E-02        140.5863      89
   -4.7339147358E-04   -2.7389044554E-02        142.1571      90
   -3.1278912469E-04   -2.7218915030E-02        143.7279      91
   -2.9429673419E-04   -2.6840444866E-02        145.2987      92
   -9.2328863218E-05   -2.6664387773E-02        146.8695      93
   -1.1960188523E-04   -2.6364814043E-02        148.4403      94
   -1.2435046899E-04   -2.5953182001E-02        150.0110      95
    3.2070726049E-06   -2.5758160794E-02        151.5818      96
   -4.4068921656E-05   -2.5448492659E-02        153.1526      97
   -3.2790770251E-04   -2.5290049765E-02        154.7234      98
   -2.3426435004E-04   -2.5105315089E-02        156.2942      99
   -1.8085106319E-04   -2.4688589086E-02        157.8650     100
   -4.4982196088E-04   -2.4572622956E-02        159.4358     101
   -3.4313974987E-04   -2.4386373824E-02        161.0066     102
   -5.3022754294E-05   -2.4220505791E-02        162.5774     103
   -2.0302455846E-04   -2.3790594966E-02        164.1482     104
   -2.6719169008E-05   -2.3584201479E-02        165.7190     105
   -6.7196537612E-05   -2.3394317303E-02        167.2898     106
   -3.2079662797E-05   -2.3179379598E-02        168.8606     107
   -2.1635144174E-04   -2.2876419207E-02        170.4314     108
   -3.1247366424E-04   -2.2680318791E-02        172.0022     109
   -1.9691253178E-04   -2.2600408554E-02        173.5730     110
   -1.7482928890E-04   -2.2410661116E-02        175.1438     111
    1.9706233702E-05   -2.2235143206E-02        176.7146     112
   -6.6705557782E-05   -2.1978449351E-02        178.2854     113
    3.1936274784E-05   -2.1818288093E-02        179.8562     114
    4.5302854927E-05   -2.1499207117E-02        181.4270     115
    1.1458983896E-04   -2.1437145403E-02        182.9978     116
    1.8908762392E-04   -2.1190117361E-02        184.5686     117
    3.7413119490E-05   -2.1017092631E-02        186.1394     118
   -9.3256087253E-05   -2.0889903793E-02        187.7102     119
   -1.1346037345E-04   -2.1083716069E-02        189.2810     120
   -1.8659804690E-05   -2.0615005273E-02        190.8518     121
    5.3874241600E-06   -2.0477799978E-02        192.4226     122
    3.2676151429E-05   -2.0428245079E-02        193.9933     123
    1.0806889834E-05   -2.0204776377E-02        195.5641     124
   -7.8777933528E-05   -1.9835877674E-02        197.1349     125
   -2.3481475590E-04   -1.9832305377E-02        198.7057     126
   -8.2961453137E-05   -1.9811695742E-02        200.2765     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0.25/GGam.Sig_local_w_O7n0.875T0.250U4.0 <==
   -1.6790776979E-01   -3.2798582029E-01          0.7854       0
   -1.4053493334E-01   -4.5665109167E-01          2.3562       1
   -1.1156701769E-01   -4.6041863665E-01          3.9270       2
   -8.7294079446E-02   -4.2776344377E-01          5.4978       3
   -6.8361830031E-02   -3.8766180790E-01          7.0686       4
   -5.3990343239E-02   -3.4893900188E-01          8.6394       5
   -4.3144079973E-02   -3.1446106443E-01         10.2102       6
   -3.5055299943E-02   -2.8455696034E-01         11.7810       7
   -2.8861723947E-02   -2.5932829404E-01         13.3518       8
   -2.3729839159E-02   -2.3767198921E-01         14.9226       9
   -1.9835435476E-02   -2.1867820878E-01         16.4934      10
   -1.7085201697E-02   -2.0190871932E-01         18.0642      11
   -1.5186732715E-02   -1.8781467057E-01         19.6350      12
   -1.2930040879E-02   -1.7563290099E-01         21.2058      13
   -1.1216486701E-02   -1.6432724028E-01         22.7765      14
   -1.0117177765E-02   -1.5480656973E-01         24.3473      15
   -9.4087078469E-03   -1.4599432720E-01         25.9181      16
   -8.1365746511E-03   -1.3839180207E-01         27.4889      17
   -7.2921350662E-03   -1.3077838493E-01         29.0597      18
   -6.5158515499E-03   -1.2459378215E-01         30.6305      19
   -5.5182416950E-03   -1.1844860209E-01         32.2013      20
   -5.0681377397E-03   -1.1293097171E-01         33.7721      21
   -4.8789933571E-03   -1.0783914703E-01         35.3429      22
   -4.7667942976E-03   -1.0370135623E-01         36.9137      23
   -4.3448557817E-03   -1.0035663839E-01         38.4845      24
   -3.4402668621E-03   -9.5911884563E-02         40.0553      25
   -3.4239098586E-03   -9.2805668598E-02         41.6261      26
   -3.2281597190E-03   -8.9616979057E-02         43.1969      27
   -3.1571316696E-03   -8.6728293659E-02         44.7677      28
   -2.6777160784E-03   -8.3857569822E-02         46.3385      29
   -3.0103724463E-03   -8.0934845620E-02         47.9093      30
   -2.5636897435E-03   -7.8019120555E-02         49.4801      31
   -2.3013478159E-03   -7.5443840983E-02         51.0509      32
   -2.3964529945E-03   -7.3207256784E-02         52.6217      33
   -2.5493505954E-03   -7.1562256565E-02         54.1925      34
   -2.1532783952E-03   -6.9845905507E-02         55.7633      35
   -1.8470436395E-03   -6.7423889781E-02         57.3341      36
   -1.5999160909E-03   -6.5781543992E-02         58.9049      37
   -1.8290136126E-03   -6.4289158745E-02         60.4757      38
   -1.3513241914E-03   -6.2582939918E-02         62.0465      39
   -1.2058221008E-03   -6.1211242970E-02         63.6173      40
   -1.5225235178E-03   -5.9489935198E-02         65.1880      41
   -8.3748899232E-04   -5.8536023384E-02         66.7588      42
   -1.5598666654E-03   -5.7230299198E-02         68.3296      43
   -9.2084121435E-04   -5.5404559184E-02         69.9004      44
   -8.2838041213E-04   -5.4826222156E-02         71.4712      45
   -6.3919235956E-04   -5.3381108087E-02         73.0420      46
   -7.3522360388E-04   -5.2382166625E-02         74.6128      47
   -1.0853762779E-03   -5.1138220450E-02         76.1836      48
   -8.6679246379E-04   -5.0249312520E-02         77.7544      49
   -7.4113498016E-04   -4.9120266847E-02         79.3252      50
   -1.0659697511E-03   -4.8266066667E-02         80.8960      51
   -1.0052166028E-03   -4.7399821457E-02         82.4668      52
   -8.4889649933E-04   -4.6301969325E-02         84.0376      53
   -8.6798153718E-04   -4.5756119291E-02         85.6084      54
   -8.4686354871E-04   -4.4648982311E-02         87.1792      55
   -7.5848696261E-04   -4.3945169714E-02         88.7500      56
   -4.6949772389E-04   -4.2881990153E-02         90.3208      57
   -1.1568007113E-04   -4.2171755591E-02         91.8916      58
   -2.0040310070E-04   -4.2133260701E-02         93.4624      59
   -9.5799076811E-04   -4.1566371118E-02         95.0332      60
   -1.2016817534E-03   -4.0634743730E-02         96.6040      61
   -9.5941943215E-04   -3.9685899711E-02         98.1748      62
   -7.9001713065E-04   -3.9514206621E-02         99.7456      63
   -9.4871252669E-04   -3.8919006462E-02        101.3164      64
   -8.9664812662E-04   -3.8501873778E-02        102.8872      65
   -7.0740753854E-04   -3.7524873470E-02        104.4580      66
   -7.4130929485E-04   -3.7026033965E-02        106.0288      67
   -2.7008442898E-04   -3.6504909501E-02        107.5995      68
   -3.0948991118E-04   -3.5911155652E-02        109.1703      69
   -8.2559237442E-04   -3.5344723067E-02        110.7411      70
   -3.7816521297E-04   -3.4622686381E-02        112.3119      71
   -5.5988150088E-04   -3.4123350596E-02        113.8827      72
   -6.6440116357E-04   -3.3541439106E-02        115.4535      73
   -8.6440267654E-04   -3.3413963773E-02        117.0243      74
   -8.1319491856E-04   -3.2836818512E-02        118.5951      75
   -6.7172041524E-04   -3.1858985719E-02        120.1659      76
   -6.2823623415E-04   -3.2201576997E-02        121.7367      77
   -5.4228335388E-04   -3.1936311519E-02        123.3075      78
   -2.3908983579E-04   -3.1144052076E-02        124.8783      79
   -4.0548096079E-04   -3.0747178273E-02        126.4491      80
   -1.8074911833E-04   -3.0352354079E-02        128.0199      81
    9.0264189160E-05   -3.0008298554E-02        129.5907      82
   -7.2305731573E-04   -2.9435385655E-02        131.1615      83
   -3.5928257920E-04   -2.9524843809E-02        132.7323      84
   -1.9401546604E-04   -2.9332188759E-02        134.3031      85
   -5.7251100115E-04   -2.8565014401E-02        135.8739      86
   -2.2427813557E-05   -2.7726953106E-02        137.4447      87
   -2.0716592847E-05   -2.8141482108E-02        139.0155      88
    3.8537792221E-04   -2.7583927465E-02        140.5863      89
    3.6760965450E-04   -2.7119048326E-02        142.1571      90
    9.4612333054E-05   -2.7151706689E-02        143.7279      91
    8.4888354913E-05   -2.6523311726E-02        145.2987      92
   -2.0097499379E-04   -2.6672657696E-02        146.8695      93
   -7.0518779690E-04   -2.6359806663E-02        148.4403      94
   -4.8832998524E-04   -2.5892653399E-02        150.0110      95
    2.2387653420E-04   -2.5928547932E-02        151.5818      96
   -2.9825334457E-05   -2.5912645181E-02        153.1526      97
    2.2542411535E-04   -2.5322147158E-02        154.7234      98
   -6.1927594520E-05   -2.4961782686E-02        156.2942      99
    1.2673021032E-04   -2.4877605202E-02        157.8650     100
    9.6608891058E-05   -2.4379220494E-02        159.4358     101
    8.3691670498E-05   -2.4368721028E-02        161.0066     102
    1.8788080272E-04   -2.4325635661E-02        162.5774     103
    1.2082740131E-04   -2.3907680427E-02        164.1482     104
    3.0485837076E-04   -2.3631888442E-02        165.7190     105
   -2.9738946076E-05   -2.3090866495E-02        167.2898     106
   -2.0782686331E-04   -2.3058450664E-02        168.8606     107
   -9.8514514593E-05   -2.3383282119E-02        170.4314     108
   -6.5265610937E-04   -2.2892559882E-02        172.0022     109
   -2.2069605376E-05   -2.2896810440E-02        173.5730     110
    1.6146031903E-04   -2.2718204938E-02        175.1438     111
    1.8287294593E-04   -2.2372129416E-02        176.7146     112
   -1.2351065496E-05   -2.1988590433E-02        178.2854     113
    7.9467806583E-05   -2.1318591581E-02        179.8562     114
    6.9655372115E-04   -2.1472698059E-02        181.4270     115
    4.6757240030E-04   -2.1327809718E-02        182.9978     116
    3.9992598436E-04   -2.0789451217E-02        184.5686     117
    2.0400245340E-04   -2.0913318272E-02        186.1394     118
    3.4231109714E-05   -2.0768571520E-02        187.7102     119
   -2.8686011094E-05   -2.0503592451E-02        189.2810     120
   -1.6386098772E-04   -2.0286921085E-02        190.8518     121
    1.6951601998E-04   -2.0631497316E-02        192.4226     122
    1.7806133963E-05   -1.9879491445E-02        193.9933     123
    2.4574905794E-06   -1.9962854047E-02        195.5641     124
    1.6020304174E-04   -2.0394067679E-02        197.1349     125
   -1.3555557441E-05   -2.0202576843E-02        198.7057     126
   -7.8589114005E-04   -1.9846706464E-02        200.2765     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0.5/D_DCA <==
0.875 0.0890486879584 0.000231031456742


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0.5/D_DCA_size20.0 <==
0.874884558732 0.000235536676408 -0.829239768064 0.0895707073695 1.72216354921e-05


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0.5/D_DCA_size32.0 <==
0.874893510636 0.000275912557396 -0.830236490394 0.0892662742683 2.03315563019e-05


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0.5/D_DCA_size34.0 <==
0.874895733652 0.000259973449992 -0.831056847146 0.0892424086351 1.92145017289e-05


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0.5/D_DCA_size50.0 <==
0.875867392432 0.00034620167296 -0.830100431628 0.0893389728523 2.60442285835e-05


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0.5/D_DiagMC_GGam <==
0.8749    0.0009    -0.84    0.06    0.086    0.010


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0.5/E_DCA <==
0.875 -0.903590549779 0.000547236671777


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0.5/E_DCA_size20.0 <==
0.874884558732 0.000235536676408 -0.829239768064 -0.903678183038 3.28520488008e-05


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0.5/E_DCA_size32.0 <==
0.874893510636 0.000275912557396 -0.830236490394 -0.903821006073 5.23977077061e-05


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0.5/E_DCA_size34.0 <==
0.874895733652 0.000259973449992 -0.831056847146 -0.90406977554 9.58204004058e-05


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0.5/E_DCA_size50.0 <==
0.875867392432 0.00034620167296 -0.830100431628 -0.903390684015 0.00151826916603


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0.5/E_DiagMC_GGam <==
0.8749    0.0009    -0.84    0.06    -0.910    0.008


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0.5/GGam.Sig_local_w_O1n0.875T0.500U4.0 <==
   -7.4399757669E-02   -2.0476177364E-01          1.5708       0
   -5.3035024903E-02   -2.5170607438E-01          4.7124       1
   -3.6111012820E-02   -2.2953933450E-01          7.8540       2
   -2.5057477430E-02   -1.9879865033E-01         10.9956       3
   -1.7980442546E-02   -1.7154082124E-01         14.1372       4
   -1.3358443769E-02   -1.4930747938E-01         17.2788       5
   -1.0238291900E-02   -1.3145466666E-01         20.4204       6
   -8.0592362550E-03   -1.1700151699E-01         23.5619       7
   -6.4797499281E-03   -1.0519840892E-01         26.7035       8
   -5.3022779289E-03   -9.5420621514E-02         29.8451       9
   -4.4128712409E-03   -8.7206791668E-02         32.9867      10
   -3.7367509884E-03   -8.0262911945E-02         36.1283      11
   -3.2004092584E-03   -7.4312283364E-02         39.2699      12
   -2.7671411820E-03   -6.9137960988E-02         42.4115      13
   -2.4250088006E-03   -6.4624815127E-02         45.5531      14
   -2.1249553922E-03   -6.0653807493E-02         48.6947      15
   -1.8791895507E-03   -5.7137770796E-02         51.8363      16
   -1.6828142757E-03   -5.4003650392E-02         54.9779      17
   -1.5137237381E-03   -5.1183100621E-02         58.1195      18
   -1.3555097718E-03   -4.8620773847E-02         61.2611      19
   -1.2187934544E-03   -4.6308743510E-02         64.4026      20
   -1.1046948398E-03   -4.4214037612E-02         67.5442      21
   -1.0262477071E-03   -4.2302072894E-02         70.6858      22
   -9.4995635384E-04   -4.0536560156E-02         73.8274      23
   -8.7232251141E-04   -3.8895918702E-02         76.9690      24
   -7.9831919304E-04   -3.7402527651E-02         80.1106      25
   -7.6434882848E-04   -3.6012190471E-02         83.2522      26
   -7.2034537475E-04   -3.4724580239E-02         86.3938      27
   -6.5711762205E-04   -3.3523216482E-02         89.5354      28
   -6.0164592483E-04   -3.2402196008E-02         92.6770      29
   -5.6440337681E-04   -3.1354936577E-02         95.8186      30
   -5.1594651874E-04   -3.0378555051E-02         98.9602      31
   -4.9047179445E-04   -2.9454218627E-02        102.1018      32
   -4.5516061614E-04   -2.8591051081E-02        105.2434      33
   -4.2568389708E-04   -2.7763671864E-02        108.3849      34
   -4.0071900639E-04   -2.6991994335E-02        111.5265      35
   -3.7133563269E-04   -2.6251338112E-02        114.6681      36
   -3.7186622679E-04   -2.5554964868E-02        117.8097      37
   -3.5240616651E-04   -2.4890492738E-02        120.9513      38
   -3.0201711619E-04   -2.4274800578E-02        124.0929      39
   -2.8532747646E-04   -2.3687256917E-02        127.2345      40
   -2.7772887640E-04   -2.3118893188E-02        130.3761      41
   -2.7644755390E-04   -2.2584550325E-02        133.5177      42
   -2.5955032195E-04   -2.2074795742E-02        136.6593      43
   -2.3803838008E-04   -2.1588410181E-02        139.8009      44
   -2.2719266689E-04   -2.1104023246E-02        142.9425      45
   -2.2419916955E-04   -2.0645402904E-02        146.0841      46
   -2.1484208373E-04   -2.0213599999E-02        149.2257      47
   -2.1276094312E-04   -1.9791779526E-02        152.3672      48
   -2.0406132944E-04   -1.9404685523E-02        155.5088      49
   -2.0032339684E-04   -1.9016070223E-02        158.6504      50
   -2.0750256337E-04   -1.8651045666E-02        161.7920      51
   -1.9208455037E-04   -1.8302642449E-02        164.9336      52
   -1.7869059955E-04   -1.7958965145E-02        168.0752      53
   -1.7793812355E-04   -1.7617801319E-02        171.2168      54
   -1.5290100834E-04   -1.7316435053E-02        174.3584      55
   -1.3800723973E-04   -1.7019033236E-02        177.5000      56
   -1.4489245491E-04   -1.6717661229E-02        180.6416      57
   -1.3830493537E-04   -1.6427053770E-02        183.7832      58
   -1.5245487990E-04   -1.6149402247E-02        186.9248      59
   -1.4942137221E-04   -1.5903619417E-02        190.0664      60
   -1.4557614499E-04   -1.5642156060E-02        193.2079      61
   -1.3887158878E-04   -1.5373973920E-02        196.3495      62
   -1.2967060861E-04   -1.5147863615E-02        199.4911      63
   -1.2508029100E-04   -1.4906875030E-02        202.6327      64
   -1.1000034656E-04   -1.4669064391E-02        205.7743      65
   -1.0673256927E-04   -1.4451750211E-02        208.9159      66
   -1.0836740638E-04   -1.4242439574E-02        212.0575      67
   -8.6652787199E-05   -1.4046273954E-02        215.1991      68
   -7.7135502475E-05   -1.3843548034E-02        218.3407      69
   -7.3671049859E-05   -1.3650793101E-02        221.4823      70
   -8.1810542068E-05   -1.3451136553E-02        224.6239      71
   -8.5303967904E-05   -1.3259176043E-02        227.7655      72
   -9.8978031692E-05   -1.3062341413E-02        230.9071      73
   -7.7671312170E-05   -1.2896194215E-02        234.0487      74
   -6.5138892160E-05   -1.2720542485E-02        237.1902      75
   -6.2274631373E-05   -1.2561319848E-02        240.3318      76
   -6.0692484264E-05   -1.2399609738E-02        243.4734      77
   -6.3225718227E-05   -1.2257027843E-02        246.6150      78
   -6.8235274930E-05   -1.2106746327E-02        249.7566      79
   -5.8033695830E-05   -1.1951456590E-02        252.8982      80
   -4.5048807745E-05   -1.1803700530E-02        256.0398      81
   -4.7649718401E-05   -1.1668671682E-02        259.1814      82
   -5.8118541464E-05   -1.1523851888E-02        262.3230      83
   -4.3433483914E-05   -1.1384134117E-02        265.4646      84
   -4.3278638246E-05   -1.1231153068E-02        268.6062      85
   -4.5086772060E-05   -1.1104035839E-02        271.7478      86
   -5.0455078145E-05   -1.0976274540E-02        274.8894      87
   -4.7003808071E-05   -1.0849724376E-02        278.0309      88
   -5.2579106911E-05   -1.0733941565E-02        281.1725      89
   -6.1961479485E-05   -1.0605561738E-02        284.3141      90
   -4.7335540991E-05   -1.0503739903E-02        287.4557      91
   -4.8230242928E-05   -1.0419811580E-02        290.5973      92
   -7.7782294994E-05   -1.0300663365E-02        293.7389      93
   -6.0435887929E-05   -1.0189684879E-02        296.8805      94
   -3.8125611099E-05   -1.0074287059E-02        300.0221      95
   -4.0010034563E-05   -9.9619633798E-03        303.1637      96
   -4.7965804471E-05   -9.8529524311E-03        306.3053      97
   -2.9210453638E-05   -9.7546423618E-03        309.4469      98
   -3.4340547945E-05   -9.6631709166E-03        312.5885      99
   -5.4945763591E-05   -9.5905582438E-03        315.7301     100
   -5.4451117618E-05   -9.4844428765E-03        318.8717     101
   -5.7816679893E-05   -9.3947850016E-03        322.0132     102
   -6.9855089789E-05   -9.3054759312E-03        325.1548     103
   -3.5677612256E-05   -9.2051098996E-03        328.2964     104
   -3.5097782088E-05   -9.1360860824E-03        331.4380     105
   -2.9356212731E-05   -9.0319325103E-03        334.5796     106
   -3.0582453477E-05   -8.9529473445E-03        337.7212     107
   -4.3001755844E-05   -8.8706624077E-03        340.8628     108
   -3.7463029663E-05   -8.7798835719E-03        344.0044     109
   -3.2995820882E-05   -8.7116624572E-03        347.1460     110
   -2.6762676809E-05   -8.6364768267E-03        350.2876     111
   -3.3717048339E-05   -8.5612010861E-03        353.4292     112
   -2.7636521773E-05   -8.4908006253E-03        356.5708     113
   -3.2054237242E-05   -8.4219767546E-03        359.7124     114
   -3.8897823540E-05   -8.3478535290E-03        362.8540     115
   -4.0749960503E-05   -8.2924060010E-03        365.9955     116
   -4.2109731847E-05   -8.2141258703E-03        369.1371     117
   -2.3630853144E-05   -8.1248694496E-03        372.2787     118
   -2.2801692848E-05   -8.0752246767E-03        375.4203     119
   -3.2386003722E-05   -7.9985794578E-03        378.5619     120
   -3.0778047923E-05   -7.9352829830E-03        381.7035     121
   -1.3174892227E-05   -7.8750009148E-03        384.8451     122
   -2.0696380907E-05   -7.8131062690E-03        387.9867     123
   -3.0804586735E-05   -7.7504356965E-03        391.1283     124
   -3.0107174179E-05   -7.6917362560E-03        394.2699     125
   -2.6661714328E-06   -7.6240270955E-03        397.4115     126
   -5.7904321390E-06   -7.5637763372E-03        400.5531     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0.5/GGam.Sig_local_w_O3n0.875T0.500U4.0 <==
   -1.1645339437E-01   -3.2309429142E-01          1.5708       0
   -7.9686836354E-02   -3.5610537850E-01          4.7124       1
   -5.1642375606E-02   -3.0750608578E-01          7.8540       2
   -3.4359687803E-02   -2.5762317459E-01         10.9956       3
   -2.3853245870E-02   -2.1759789357E-01         14.1372       4
   -1.7300583960E-02   -1.8668703797E-01         17.2788       5
   -1.3041393715E-02   -1.6263316180E-01         20.4204       6
   -1.0087404234E-02   -1.4370902741E-01         23.5619       7
   -8.0223332160E-03   -1.2856936603E-01         26.7035       8
   -6.5122840476E-03   -1.1616046228E-01         29.8451       9
   -5.4375811280E-03   -1.0580531226E-01         32.9867      10
   -4.5852410065E-03   -9.7102600973E-02         36.1283      11
   -3.8760041190E-03   -8.9706976527E-02         39.2699      12
   -3.3018192553E-03   -8.3342797985E-02         42.4115      13
   -2.8716494596E-03   -7.7841727973E-02         45.5531      14
   -2.4962085310E-03   -7.2906582309E-02         48.6947      15
   -2.2086399692E-03   -6.8667718556E-02         51.8363      16
   -1.9863347165E-03   -6.4833315905E-02         54.9779      17
   -1.8315413918E-03   -6.1388988659E-02         58.1195      18
   -1.6481639763E-03   -5.8319384884E-02         61.2611      19
   -1.4526652768E-03   -5.5591287963E-02         64.4026      20
   -1.2909173979E-03   -5.3020531514E-02         67.5442      21
   -1.2162316002E-03   -5.0718972806E-02         70.6858      22
   -1.1604594407E-03   -4.8553857335E-02         73.8274      23
   -1.0127594140E-03   -4.6593042282E-02         76.9690      24
   -9.1039969545E-04   -4.4762781409E-02         80.1106      25
   -8.2948729154E-04   -4.3125845697E-02         83.2522      26
   -7.7292692450E-04   -4.1551946871E-02         86.3938      27
   -7.1893696934E-04   -4.0110493911E-02         89.5354      28
   -6.7974786724E-04   -3.8744322610E-02         92.6770      29
   -6.4835695899E-04   -3.7472358321E-02         95.8186      30
   -6.3337063429E-04   -3.6268552122E-02         98.9602      31
   -5.9483174047E-04   -3.5174654930E-02        102.1018      32
   -5.3833452867E-04   -3.4194344505E-02        105.2434      33
   -5.2611646793E-04   -3.3182310482E-02        108.3849      34
   -5.1927869220E-04   -3.2245103387E-02        111.5265      35
   -5.0532616773E-04   -3.1378308198E-02        114.6681      36
   -4.6511846841E-04   -3.0556147615E-02        117.8097      37
   -4.1684780525E-04   -2.9749403052E-02        120.9513      38
   -4.1427749812E-04   -2.9032968479E-02        124.0929      39
   -3.7374846873E-04   -2.8285119914E-02        127.2345      40
   -3.4748837925E-04   -2.7601191996E-02        130.3761      41
   -3.0150004543E-04   -2.6955222684E-02        133.5177      42
   -3.2528777979E-04   -2.6351188996E-02        136.6593      43
   -3.3504669466E-04   -2.5775575406E-02        139.8009      44
   -3.4657405396E-04   -2.5176547097E-02        142.9425      45
   -3.1158182107E-04   -2.4668694410E-02        146.0841      46
   -3.4070893538E-04   -2.4135363766E-02        149.2257      47
   -2.8935345648E-04   -2.3670956325E-02        152.3672      48
   -2.8176858164E-04   -2.3219598008E-02        155.5088      49
   -3.2425201514E-04   -2.2711915160E-02        158.6504      50
   -2.9168115145E-04   -2.2263569625E-02        161.7920      51
   -2.5017972134E-04   -2.1866107087E-02        164.9336      52
   -2.4844811179E-04   -2.1498751226E-02        168.0752      53
   -1.9900893174E-04   -2.1073890518E-02        171.2168      54
   -2.0414065370E-04   -2.0666589086E-02        174.3584      55
   -1.6795640510E-04   -2.0335594386E-02        177.5000      56
   -1.5480942401E-04   -2.0007566276E-02        180.6416      57
   -1.5407480916E-04   -1.9642248122E-02        183.7832      58
   -1.3997363181E-04   -1.9327374598E-02        186.9248      59
   -9.3948504451E-05   -1.9033124712E-02        190.0664      60
   -8.8152593776E-05   -1.8684017861E-02        193.2079      61
   -1.5152392153E-04   -1.8432936453E-02        196.3495      62
   -1.1959162603E-04   -1.8163364485E-02        199.4911      63
   -6.1369829223E-05   -1.7849858048E-02        202.6327      64
   -1.0627231085E-04   -1.7564130841E-02        205.7743      65
   -1.8261503461E-04   -1.7265616756E-02        208.9159      66
   -1.7856578013E-04   -1.7003452969E-02        212.0575      67
   -1.2823489942E-04   -1.6771448521E-02        215.1991      68
   -1.0110122603E-04   -1.6553869104E-02        218.3407      69
   -1.0207046467E-04   -1.6332055631E-02        221.4823      70
   -1.1055371613E-04   -1.6059892187E-02        224.6239      71
   -3.6209564507E-05   -1.5799020758E-02        227.7655      72
   -7.1407042963E-05   -1.5596746003E-02        230.9071      73
   -7.0498222957E-05   -1.5377787367E-02        234.0487      74
   -9.5553091946E-05   -1.5179106009E-02        237.1902      75
   -6.8919875936E-05   -1.5008484600E-02        240.3318      76
   -8.6834525390E-05   -1.4808689287E-02        243.4734      77
   -9.2946057603E-05   -1.4628588856E-02        246.6150      78
   -3.7961994432E-05   -1.4439238475E-02        249.7566      79
   -1.8455559683E-05   -1.4233272342E-02        252.8982      80
   -1.0285682410E-04   -1.4052133187E-02        256.0398      81
   -1.0571760778E-04   -1.3889081177E-02        259.1814      82
   -6.7745180701E-05   -1.3772467487E-02        262.3230      83
   -2.8408622803E-05   -1.3609803384E-02        265.4646      84
   -4.8435695867E-05   -1.3435215972E-02        268.6062      85
   -9.4002531719E-05   -1.3251617592E-02        271.7478      86
   -1.0512347108E-04   -1.3110220262E-02        274.8894      87
   -3.5294140847E-05   -1.2955359744E-02        278.0309      88
   -7.8269942330E-05   -1.2870595241E-02        281.1725      89
   -6.5797257987E-05   -1.2677574994E-02        284.3141      90
   -3.3895270739E-05   -1.2527990724E-02        287.4557      91
   -4.8375236704E-05   -1.2400946401E-02        290.5973      92
   -3.9208376802E-05   -1.2285813738E-02        293.7389      93
   -1.0300865721E-04   -1.2155581050E-02        296.8805      94
   -4.9622234233E-05   -1.2073387934E-02        300.0221      95
   -7.1611891686E-05   -1.1940179246E-02        303.1637      96
   -3.8753596342E-05   -1.1826453092E-02        306.3053      97
   -7.4137086081E-05   -1.1677718715E-02        309.4469      98
   -4.7445595093E-05   -1.1564119749E-02        312.5885      99
   -1.2978191005E-05   -1.1425767407E-02        315.7301     100
   -4.5296864916E-05   -1.1310076947E-02        318.8717     101
   -8.0841896212E-05   -1.1178946090E-02        322.0132     102
   -6.4658658195E-05   -1.1082901645E-02        325.1548     103
   -2.6102133919E-05   -1.0978949384E-02        328.2964     104
   -5.2253716101E-05   -1.0875591608E-02        331.4380     105
   -4.4593407215E-05   -1.0762981168E-02        334.5796     106
   -8.5403689986E-05   -1.0657092736E-02        337.7212     107
   -1.0639788100E-05   -1.0579316842E-02        340.8628     108
   -5.2019596379E-06   -1.0467229826E-02        344.0044     109
   -3.4263029236E-05   -1.0356391819E-02        347.1460     110
   -5.4546058662E-05   -1.0258673825E-02        350.2876     111
   -1.0897701473E-06   -1.0215724661E-02        353.4292     112
   -2.4452742199E-05   -1.0176031346E-02        356.5708     113
   -3.5177576819E-05   -1.0084422192E-02        359.7124     114
    2.6248477782E-05   -9.9605503492E-03        362.8540     115
   -5.3224923044E-06   -9.8652737041E-03        365.9955     116
    2.5846498620E-05   -9.8019180540E-03        369.1371     117
   -1.0183456611E-05   -9.7095373372E-03        372.2787     118
   -3.7057171525E-05   -9.6620125696E-03        375.4203     119
    4.7496833711E-06   -9.6060078831E-03        378.5619     120
    2.1237464667E-05   -9.5072519130E-03        381.7035     121
   -3.7681113715E-05   -9.4075665098E-03        384.8451     122
   -4.8694742364E-05   -9.3260901119E-03        387.9867     123
   -4.9738496260E-06   -9.2480890819E-03        391.1283     124
   -4.9480043481E-05   -9.1949289454E-03        394.2699     125
   -3.9785670650E-05   -9.1720558520E-03        397.4115     126
    4.5923926073E-06   -9.0957226839E-03        400.5531     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0.5/GGam.Sig_local_w_O4n0.875T0.500U4.0 <==
   -1.3559370108E-01   -4.1393631190E-01          1.5708       0
   -9.0648928556E-02   -4.1907894901E-01          4.7124       1
   -5.8347849770E-02   -3.5152342163E-01          7.8540       2
   -3.8740887667E-02   -2.9042062410E-01         10.9956       3
   -2.6926434214E-02   -2.4327861687E-01         14.1372       4
   -1.9495354493E-02   -2.0763694559E-01         17.2788       5
   -1.4628234856E-02   -1.8026453065E-01         20.4204       6
   -1.1329857255E-02   -1.5884875614E-01         23.5619       7
   -8.9962212714E-03   -1.4180815216E-01         26.7035       8
   -7.3405976415E-03   -1.2788552913E-01         29.8451       9
   -6.0805465426E-03   -1.1636544418E-01         32.9867      10
   -5.0421908492E-03   -1.0670719669E-01         36.1283      11
   -4.3457101183E-03   -9.8554331125E-02         39.2699      12
   -3.7158873222E-03   -9.1475999077E-02         42.4115      13
   -3.2203716947E-03   -8.5363681429E-02         45.5531      14
   -2.8123314828E-03   -7.9994975514E-02         48.6947      15
   -2.4771466135E-03   -7.5290787764E-02         51.8363      16
   -2.2338033348E-03   -7.1086101666E-02         54.9779      17
   -2.0228760553E-03   -6.7308638717E-02         58.1195      18
   -1.8122479300E-03   -6.3926532546E-02         61.2611      19
   -1.6171233678E-03   -6.0825998745E-02         64.4026      20
   -1.4679064799E-03   -5.8051412763E-02         67.5442      21
   -1.3467957922E-03   -5.5475461133E-02         70.6858      22
   -1.2221676713E-03   -5.3183175200E-02         73.8274      23
   -1.1769205914E-03   -5.1016804959E-02         76.9690      24
   -1.0716235657E-03   -4.8997937084E-02         80.1106      25
   -9.3342049234E-04   -4.7202725498E-02         83.2522      26
   -8.8254997959E-04   -4.5517986545E-02         86.3938      27
   -8.2473497270E-04   -4.3923828536E-02         89.5354      28
   -8.0781701318E-04   -4.2430536638E-02         92.6770      29
   -7.4229790928E-04   -4.1017648560E-02         95.8186      30
   -6.4532461239E-04   -3.9752147321E-02         98.9602      31
   -6.3285424577E-04   -3.8514877791E-02        102.1018      32
   -5.7479896529E-04   -3.7402146655E-02        105.2434      33
   -5.3942624413E-04   -3.6305105787E-02        108.3849      34
   -5.6383554959E-04   -3.5299444817E-02        111.5265      35
   -5.3078492921E-04   -3.4326614068E-02        114.6681      36
   -5.0260521329E-04   -3.3363346859E-02        117.8097      37
   -4.9543843710E-04   -3.2574212822E-02        120.9513      38
   -4.2710333123E-04   -3.1724720013E-02        124.0929      39
   -4.0121486821E-04   -3.0968025154E-02        127.2345      40
   -3.8756241542E-04   -3.0194233011E-02        130.3761      41
   -3.8504012869E-04   -2.9472374109E-02        133.5177      42
   -3.5863747423E-04   -2.8784181136E-02        136.6593      43
   -3.8109972251E-04   -2.8174184852E-02        139.8009      44
   -2.9475813546E-04   -2.7553409362E-02        142.9425      45
   -3.2454356165E-04   -2.6951247508E-02        146.0841      46
   -2.9196003101E-04   -2.6390559933E-02        149.2257      47
   -2.9339686884E-04   -2.5873289796E-02        152.3672      48
   -2.4562219882E-04   -2.5314132789E-02        155.5088      49
   -2.5107923391E-04   -2.4800371180E-02        158.6504      50
   -2.5334020089E-04   -2.4352141954E-02        161.7920      51
   -2.5986638611E-04   -2.3895502036E-02        164.9336      52
   -2.1999022461E-04   -2.3405924875E-02        168.0752      53
   -1.8197087536E-04   -2.2960119723E-02        171.2168      54
   -1.6192911770E-04   -2.2543300606E-02        174.3584      55
   -2.0796238569E-04   -2.2211484246E-02        177.5000      56
   -2.1143983515E-04   -2.1845837841E-02        180.6416      57
   -1.9151489345E-04   -2.1441684876E-02        183.7832      58
   -1.9666461282E-04   -2.1111188360E-02        186.9248      59
   -1.8034876125E-04   -2.0741965872E-02        190.0664      60
   -1.7178497810E-04   -2.0400799230E-02        193.2079      61
   -1.6144972624E-04   -2.0062449193E-02        196.3495      62
   -1.3523391869E-04   -1.9742280381E-02        199.4911      63
   -1.7754913373E-04   -1.9465727652E-02        202.6327      64
   -1.6097318879E-04   -1.9160094343E-02        205.7743      65
   -1.4025209491E-04   -1.8876515433E-02        208.9159      66
   -1.1993182656E-04   -1.8650731026E-02        212.0575      67
   -1.5216580659E-04   -1.8351247882E-02        215.1991      68
   -1.9630630664E-04   -1.8077325723E-02        218.3407      69
   -1.6641984026E-04   -1.7823874720E-02        221.4823      70
   -1.3701343849E-04   -1.7571680948E-02        224.6239      71
   -9.3609507091E-05   -1.7309709714E-02        227.7655      72
   -1.0384636885E-04   -1.7056255040E-02        230.9071      73
   -9.3112586682E-05   -1.6847069332E-02        234.0487      74
   -1.2861890119E-04   -1.6653351771E-02        237.1902      75
   -1.3656536716E-04   -1.6414054559E-02        240.3318      76
   -9.5137947173E-05   -1.6179957600E-02        243.4734      77
   -1.0421052386E-04   -1.5974009334E-02        246.6150      78
   -5.4873180178E-05   -1.5797029756E-02        249.7566      79
   -6.6500765558E-05   -1.5594402052E-02        252.8982      80
   -5.7021730407E-05   -1.5407544670E-02        256.0398      81
   -4.3725210694E-05   -1.5196832527E-02        259.1814      82
   -6.1311746698E-05   -1.5043591186E-02        262.3230      83
   -7.4137441118E-05   -1.4862592892E-02        265.4646      84
   -5.9651276070E-05   -1.4729743397E-02        268.6062      85
   -2.2563421431E-05   -1.4517378850E-02        271.7478      86
   -4.6335025743E-05   -1.4286311289E-02        274.8894      87
   -1.2869104470E-05   -1.4147920186E-02        278.0309      88
   -1.7694078909E-05   -1.3965137888E-02        281.1725      89
   -9.0651412005E-05   -1.3886293487E-02        284.3141      90
   -5.0279272360E-05   -1.3690310940E-02        287.4557      91
   -1.3019245051E-05   -1.3571517071E-02        290.5973      92
   -9.4784073783E-06   -1.3438617295E-02        293.7389      93
   -9.1054127602E-06   -1.3267383402E-02        296.8805      94
   -4.5881280388E-05   -1.3154274678E-02        300.0221      95
   -6.5238024114E-05   -1.2986055062E-02        303.1637      96
   -3.1573929407E-05   -1.2824967312E-02        306.3053      97
   -5.5894984622E-05   -1.2763671322E-02        309.4469      98
   -3.6327121617E-05   -1.2650239722E-02        312.5885      99
   -5.8904800615E-05   -1.2517544974E-02        315.7301     100
   -3.6607276494E-05   -1.2382751492E-02        318.8717     101
   -1.8215602738E-05   -1.2264370611E-02        322.0132     102
   -2.3686941843E-05   -1.2159543557E-02        325.1548     103
   -3.9722678851E-05   -1.2019029493E-02        328.2964     104
    2.7580916229E-06   -1.1922769754E-02        331.4380     105
   -1.3273312866E-05   -1.1841178415E-02        334.5796     106
   -2.3203296569E-05   -1.1712222863E-02        337.7212     107
   -6.6017247436E-06   -1.1632004609E-02        340.8628     108
   -1.8223295062E-05   -1.1497461024E-02        344.0044     109
    1.8296230136E-05   -1.1417090630E-02        347.1460     110
   -2.9205573493E-05   -1.1327312758E-02        350.2876     111
    1.1392553146E-05   -1.1182793508E-02        353.4292     112
   -5.6183825743E-05   -1.1061728887E-02        356.5708     113
   -5.8378745934E-05   -1.0986030916E-02        359.7124     114
   -5.9350143491E-05   -1.0834272466E-02        362.8540     115
   -2.2361652532E-05   -1.0797326497E-02        365.9955     116
   -7.1680879345E-05   -1.0692338917E-02        369.1371     117
   -6.5803193090E-05   -1.0620299435E-02        372.2787     118
   -3.9693888687E-05   -1.0524517096E-02        375.4203     119
   -2.8812541864E-05   -1.0444809313E-02        378.5619     120
   -3.9041188465E-05   -1.0366093975E-02        381.7035     121
    5.9553568988E-06   -1.0280818124E-02        384.8451     122
   -2.9958576876E-05   -1.0203942775E-02        387.9867     123
   -5.1866233507E-05   -1.0119727609E-02        391.1283     124
   -5.3295793675E-05   -1.0046903962E-02        394.2699     125
   -5.4977278545E-05   -9.9743224198E-03        397.4115     126
   -6.2094384350E-05   -9.8959758099E-03        400.5531     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0.5/GGam.Sig_local_w_O5n0.875T0.500U4.0 <==
   -1.4623764228E-01   -4.5087204289E-01          1.5708       0
   -9.6315615759E-02   -4.4534932043E-01          4.7124       1
   -6.0554460552E-02   -3.6744742615E-01          7.8540       2
   -3.9329135759E-02   -3.0001189125E-01         10.9956       3
   -2.6817361250E-02   -2.4926434867E-01         14.1372       4
   -1.9241960170E-02   -2.1156156287E-01         17.2788       5
   -1.4306148121E-02   -1.8292366056E-01         20.4204       6
   -1.1132011953E-02   -1.6069981613E-01         23.5619       7
   -8.8182105560E-03   -1.4319579735E-01         26.7035       8
   -7.0240223484E-03   -1.2903233040E-01         29.8451       9
   -5.7610348886E-03   -1.1725706450E-01         32.9867      10
   -4.8978804217E-03   -1.0734383944E-01         36.1283      11
   -4.1817393764E-03   -9.9141868396E-02         39.2699      12
   -3.6474174785E-03   -9.1909704045E-02         42.4115      13
   -3.0990388976E-03   -8.5701363471E-02         45.5531      14
   -2.7224687779E-03   -8.0222800571E-02         48.6947      15
   -2.4531953165E-03   -7.5496370525E-02         51.8363      16
   -2.1926352037E-03   -7.1226688874E-02         54.9779      17
   -1.9248846922E-03   -6.7553670563E-02         58.1195      18
   -1.8053869588E-03   -6.4119095067E-02         61.2611      19
   -1.6181645759E-03   -6.0978331227E-02         64.4026      20
   -1.4285598576E-03   -5.8190413217E-02         67.5442      21
   -1.3093972265E-03   -5.5554255544E-02         70.6858      22
   -1.2011823208E-03   -5.3290566036E-02         73.8274      23
   -1.2094387134E-03   -5.1160379681E-02         76.9690      24
   -1.1379322406E-03   -4.9227116331E-02         80.1106      25
   -9.9259395201E-04   -4.7310412562E-02         83.2522      26
   -9.4458612741E-04   -4.5543083670E-02         86.3938      27
   -8.1559469862E-04   -4.4093113505E-02         89.5354      28
   -6.9879668008E-04   -4.2567789557E-02         92.6770      29
   -6.8576626342E-04   -4.1195207531E-02         95.8186      30
   -6.0147232294E-04   -3.9924226563E-02         98.9602      31
   -6.0440605780E-04   -3.8609133637E-02        102.1018      32
   -5.4587952808E-04   -3.7413193162E-02        105.2434      33
   -5.3109534858E-04   -3.6422442973E-02        108.3849      34
   -4.2929741360E-04   -3.5493317718E-02        111.5265      35
   -4.0769654152E-04   -3.4529095266E-02        114.6681      36
   -4.1559328732E-04   -3.3632304458E-02        117.8097      37
   -4.1410570615E-04   -3.2620040418E-02        120.9513      38
   -4.4589810909E-04   -3.1728153533E-02        124.0929      39
   -3.8467372510E-04   -3.0999949067E-02        127.2345      40
   -3.4731489798E-04   -3.0198766686E-02        130.3761      41
   -3.1344308338E-04   -2.9526205696E-02        133.5177      42
   -3.3083041430E-04   -2.8694271258E-02        136.6593      43
   -3.5663359985E-04   -2.8185311337E-02        139.8009      44
   -2.6748536414E-04   -2.7553070510E-02        142.9425      45
   -3.2881660141E-04   -2.6968723034E-02        146.0841      46
   -2.5874040839E-04   -2.6387461536E-02        149.2257      47
   -2.7663507401E-04   -2.5890778698E-02        152.3672      48
   -2.1656747571E-04   -2.5489866777E-02        155.5088      49
   -2.9669055539E-04   -2.4868383165E-02        158.6504      50
   -1.2085465923E-04   -2.4555832621E-02        161.7920      51
   -1.1272608486E-05   -2.4002057242E-02        164.9336      52
   -1.7686080445E-04   -2.3560907951E-02        168.0752      53
   -3.3077526780E-05   -2.3049490803E-02        171.2168      54
   -7.7675458397E-05   -2.2664315291E-02        174.3584      55
   -1.5347684819E-04   -2.2250474997E-02        177.5000      56
   -1.7285294059E-04   -2.1822732567E-02        180.6416      57
   -1.4721256903E-04   -2.1389754803E-02        183.7832      58
   -1.7601808740E-04   -2.0999213418E-02        186.9248      59
   -9.4547431170E-05   -2.0653936079E-02        190.0664      60
   -1.4795592870E-04   -2.0367722886E-02        193.2079      61
   -2.3786278191E-04   -2.0068441515E-02        196.3495      62
   -1.3245009009E-04   -1.9803157770E-02        199.4911      63
   -1.8087791747E-04   -1.9532335617E-02        202.6327      64
   -5.0820302991E-05   -1.9195513109E-02        205.7743      65
   -3.8851534386E-05   -1.8852838376E-02        208.9159      66
   -1.9192947527E-04   -1.8558628618E-02        212.0575      67
   -9.8505630336E-05   -1.8368247811E-02        215.1991      68
   -3.4886226960E-05   -1.8123276657E-02        218.3407      69
   -3.4280842684E-05   -1.7859578473E-02        221.4823      70
    2.9814953783E-05   -1.7707800960E-02        224.6239      71
   -4.5711280891E-05   -1.7296421247E-02        227.7655      72
    3.0259478609E-05   -1.7120454750E-02        230.9071      73
   -3.0836233829E-05   -1.6832778637E-02        234.0487      74
   -1.0109271164E-04   -1.6526568326E-02        237.1902      75
   -8.8920668203E-05   -1.6372360874E-02        240.3318      76
    2.2353254078E-05   -1.6288906042E-02        243.4734      77
   -9.5944956202E-06   -1.6058316538E-02        246.6150      78
   -8.1491675096E-07   -1.5852164447E-02        249.7566      79
   -3.3521428901E-05   -1.5618630984E-02        252.8982      80
   -1.2604998646E-05   -1.5532406408E-02        256.0398      81
   -4.3954088367E-05   -1.5337599431E-02        259.1814      82
   -2.7837121882E-05   -1.5040309772E-02        262.3230      83
    4.6074193987E-05   -1.4966114203E-02        265.4646      84
    4.9459245694E-06   -1.4738950307E-02        268.6062      85
   -7.8242332394E-05   -1.4397710299E-02        271.7478      86
   -8.2856468801E-05   -1.4430359779E-02        274.8894      87
   -6.9492003007E-05   -1.4240321916E-02        278.0309      88
    2.3972985072E-05   -1.4005352523E-02        281.1725      89
   -8.4746251742E-05   -1.3784793245E-02        284.3141      90
   -9.4737794029E-05   -1.3732389094E-02        287.4557      91
   -1.0813048711E-04   -1.3617405947E-02        290.5973      92
   -1.1899563175E-05   -1.3507438198E-02        293.7389      93
   -4.4717932757E-05   -1.3341010926E-02        296.8805      94
   -5.2116218376E-05   -1.3234260442E-02        300.0221      95
   -1.1571382129E-06   -1.3084478325E-02        303.1637      96
   -2.8831158834E-05   -1.2953968542E-02        306.3053      97
    1.6180667687E-05   -1.2727256384E-02        309.4469      98
    7.2951688222E-05   -1.2597671781E-02        312.5885      99
   -2.2273774443E-05   -1.2531025739E-02        315.7301     100
    6.1118274646E-06   -1.2427662521E-02        318.8717     101
    3.9500648883E-05   -1.2335372252E-02        322.0132     102
    4.4182080601E-05   -1.2185474944E-02        325.1548     103
   -3.6294534844E-05   -1.2019171161E-02        328.2964     104
   -5.1257868124E-05   -1.1866920448E-02        331.4380     105
   -1.3070845380E-04   -1.1879142158E-02        334.5796     106
   -1.1994206154E-04   -1.1695799440E-02        337.7212     107
   -5.0030575489E-05   -1.1640134953E-02        340.8628     108
   -7.2230234865E-05   -1.1543252554E-02        344.0044     109
   -6.0226693849E-06   -1.1482633906E-02        347.1460     110
   -6.8768272547E-05   -1.1321009847E-02        350.2876     111
   -4.5401455610E-05   -1.1254251708E-02        353.4292     112
   -4.2048960208E-05   -1.1067105760E-02        356.5708     113
    2.7010704526E-05   -1.1049219137E-02        359.7124     114
    8.6760062040E-06   -1.0956924022E-02        362.8540     115
   -6.7734491619E-05   -1.0733194627E-02        365.9955     116
    2.4178787324E-05   -1.0752316987E-02        369.1371     117
    1.4233963390E-05   -1.0684610106E-02        372.2787     118
    1.0757310060E-04   -1.0541841256E-02        375.4203     119
   -8.9082920740E-06   -1.0438021679E-02        378.5619     120
    2.7349502231E-05   -1.0385309229E-02        381.7035     121
    4.0401676521E-05   -1.0228496781E-02        384.8451     122
    1.1724990837E-04   -1.0149686028E-02        387.9867     123
    8.5777909780E-05   -1.0088711230E-02        391.1283     124
    4.4634460851E-05   -1.0098866575E-02        394.2699     125
    1.0838240053E-04   -9.9257570500E-03        397.4115     126
    6.2816227979E-05   -9.9343137336E-03        400.5531     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0.5/GGam.Sig_local_w_O6n0.875T0.500U4.0 <==
   -1.5708585405E-01   -4.7747200138E-01          1.5708       0
   -1.0045358502E-01   -4.6164001253E-01          4.7124       1
   -6.1865621815E-02   -3.7495515248E-01          7.8540       2
   -3.9469558985E-02   -3.0291137536E-01         10.9956       3
   -2.6680426985E-02   -2.5017079502E-01         14.1372       4
   -1.9023280341E-02   -2.1147906830E-01         17.2788       5
   -1.4167541875E-02   -1.8229465979E-01         20.4204       6
   -1.0818395102E-02   -1.6003702354E-01         23.5619       7
   -8.5021906430E-03   -1.4242634877E-01         26.7035       8
   -6.9105289739E-03   -1.2816538137E-01         29.8451       9
   -5.8070892847E-03   -1.1646072980E-01         32.9867      10
   -4.9080494799E-03   -1.0668631696E-01         36.1283      11
   -4.1655631171E-03   -9.8405630329E-02         39.2699      12
   -3.5111110605E-03   -9.1170684588E-02         42.4115      13
   -3.1105448794E-03   -8.5064602368E-02         45.5531      14
   -2.6369924851E-03   -7.9784309751E-02         48.6947      15
   -2.3331679708E-03   -7.4956277609E-02         51.8363      16
   -2.2223990318E-03   -7.0567647214E-02         54.9779      17
   -2.0120852411E-03   -6.6974047004E-02         58.1195      18
   -1.6125729607E-03   -6.3559710968E-02         61.2611      19
   -1.4703283309E-03   -6.0411738997E-02         64.4026      20
   -1.4115517749E-03   -5.7591896071E-02         67.5442      21
   -1.2897538488E-03   -5.5059290191E-02         70.6858      22
   -1.1034685636E-03   -5.2971260359E-02         73.8274      23
   -9.2428959171E-04   -5.0674374285E-02         76.9690      24
   -9.3401052055E-04   -4.8706253221E-02         80.1106      25
   -7.8104653626E-04   -4.6781736128E-02         83.2522      26
   -7.3022408501E-04   -4.5275069000E-02         86.3938      27
   -7.8805527256E-04   -4.3574742534E-02         89.5354      28
   -6.6524708184E-04   -4.2148565764E-02         92.6770      29
   -6.4356415118E-04   -4.0903364385E-02         95.8186      30
   -6.7271989442E-04   -3.9512645483E-02         98.9602      31
   -5.5668087537E-04   -3.8256334872E-02        102.1018      32
   -5.5932509096E-04   -3.7166080732E-02        105.2434      33
   -4.0718257167E-04   -3.6062656415E-02        108.3849      34
   -3.9794960509E-04   -3.5120446522E-02        111.5265      35
   -4.1194916192E-04   -3.4199322459E-02        114.6681      36
   -4.1049123991E-04   -3.3408250916E-02        117.8097      37
   -4.7158230455E-04   -3.2405146924E-02        120.9513      38
   -3.2615288799E-04   -3.1435313893E-02        124.0929      39
   -4.7010452664E-04   -3.0668409246E-02        127.2345      40
   -2.0040531242E-04   -2.9993972231E-02        130.3761      41
   -3.1291758522E-04   -2.9337334217E-02        133.5177      42
   -2.0344668913E-04   -2.8662840673E-02        136.6593      43
   -1.6612042397E-04   -2.8075204739E-02        139.8009      44
   -2.2252086662E-04   -2.7533211455E-02        142.9425      45
   -3.5491706133E-04   -2.6755444176E-02        146.0841      46
   -2.4264977816E-04   -2.6332259272E-02        149.2257      47
   -3.1201394518E-04   -2.5697779161E-02        152.3672      48
   -2.2331037111E-04   -2.5191796950E-02        155.5088      49
   -3.0178052971E-04   -2.4584532494E-02        158.6504      50
   -1.9342067158E-04   -2.4118931357E-02        161.7920      51
   -1.4174072225E-04   -2.3778664604E-02        164.9336      52
   -9.2363872569E-05   -2.3435915854E-02        168.0752      53
   -1.7570174829E-04   -2.2953516816E-02        171.2168      54
   -1.3107477160E-04   -2.2555367401E-02        174.3584      55
   -1.5902656962E-05   -2.2006866746E-02        177.5000      56
   -2.6607842132E-04   -2.1751493790E-02        180.6416      57
    1.2571926556E-06   -2.1299300549E-02        183.7832      58
   -1.1532548412E-04   -2.0981327842E-02        186.9248      59
    2.0899327770E-04   -2.0406409813E-02        190.0664      60
   -1.2676019542E-04   -2.0378161970E-02        193.2079      61
   -6.2823670340E-05   -2.0035399121E-02        196.3495      62
   -1.1954343760E-04   -1.9706824922E-02        199.4911      63
   -8.5262079227E-05   -1.9443114785E-02        202.6327      64
   -1.3725371755E-04   -1.9138002174E-02        205.7743      65
    2.5630575367E-06   -1.8721238711E-02        208.9159      66
   -9.2684155917E-05   -1.8491872034E-02        212.0575      67
   -2.7236794631E-04   -1.8146007240E-02        215.1991      68
   -2.7969595308E-04   -1.7963175804E-02        218.3407      69
   -2.3683732731E-04   -1.7747766675E-02        221.4823      70
   -2.1842740836E-04   -1.7393338965E-02        224.6239      71
    2.2858784013E-05   -1.7360415933E-02        227.7655      72
   -1.8491459767E-04   -1.7061819002E-02        230.9071      73
   -1.3041851403E-04   -1.6712656759E-02        234.0487      74
   -1.2852130230E-04   -1.6410889311E-02        237.1902      75
   -1.6923025324E-04   -1.6253178073E-02        240.3318      76
   -5.6538216714E-05   -1.6186827369E-02        243.4734      77
   -6.5176384196E-05   -1.5903116325E-02        246.6150      78
   -1.5719568624E-05   -1.5699866868E-02        249.7566      79
    2.6972128080E-05   -1.5621093132E-02        252.8982      80
    3.0285574191E-05   -1.5402187800E-02        256.0398      81
    6.3275004183E-05   -1.5207140143E-02        259.1814      82
   -6.7048072738E-06   -1.5007981262E-02        262.3230      83
   -6.2484838764E-05   -1.4955909281E-02        265.4646      84
   -6.6711034448E-05   -1.4771010621E-02        268.6062      85
   -1.1386597960E-04   -1.4568964943E-02        271.7478      86
   -1.2323235206E-04   -1.4340216086E-02        274.8894      87
   -2.4754636152E-04   -1.4202146216E-02        278.0309      88
   -3.5200465843E-05   -1.3986571079E-02        281.1725      89
   -4.7196777066E-05   -1.3884801600E-02        284.3141      90
   -2.9058770196E-05   -1.3723074273E-02        287.4557      91
   -1.7681838403E-05   -1.3524467790E-02        290.5973      92
   -1.8773864743E-05   -1.3398599652E-02        293.7389      93
    1.3276911715E-05   -1.3068644951E-02        296.8805      94
   -1.8629360608E-05   -1.3017166065E-02        300.0221      95
   -1.2545899022E-04   -1.2873333094E-02        303.1637      96
   -2.5140941859E-05   -1.2922749622E-02        306.3053      97
   -7.9781682482E-05   -1.2741750058E-02        309.4469      98
    8.5060936552E-06   -1.2471343054E-02        312.5885      99
    5.4781950473E-05   -1.2528382749E-02        315.7301     100
   -5.1344004482E-06   -1.2235196833E-02        318.8717     101
    5.8979981568E-05   -1.2115720014E-02        322.0132     102
    7.5604651594E-05   -1.2184701558E-02        325.1548     103
    6.3990166792E-05   -1.1891687521E-02        328.2964     104
    5.3447678539E-05   -1.1927281249E-02        331.4380     105
    2.0942427274E-05   -1.1683624814E-02        334.5796     106
   -6.4490124735E-05   -1.1606825255E-02        337.7212     107
   -4.6248058716E-05   -1.1431368192E-02        340.8628     108
   -3.1011627341E-07   -1.1346773900E-02        344.0044     109
    6.2469358443E-05   -1.1114994641E-02        347.1460     110
    5.1169140078E-05   -1.1191319294E-02        350.2876     111
    7.7599894899E-05   -1.1012498743E-02        353.4292     112
    5.3928900875E-05   -1.1027607774E-02        356.5708     113
   -1.2917283530E-04   -1.1057307092E-02        359.7124     114
   -1.1697330138E-04   -1.0984859514E-02        362.8540     115
   -3.7317342968E-08   -1.0798945564E-02        365.9955     116
   -8.9083178842E-06   -1.0817885201E-02        369.1371     117
    6.1801724238E-05   -1.0705549427E-02        372.2787     118
    5.0271510030E-05   -1.0595826420E-02        375.4203     119
   -4.3183720601E-05   -1.0521803161E-02        378.5619     120
    4.1169878841E-05   -1.0354721273E-02        381.7035     121
    3.1866373821E-05   -1.0316758273E-02        384.8451     122
   -5.1787013553E-05   -1.0258303940E-02        387.9867     123
   -2.2652156375E-05   -1.0152852980E-02        391.1283     124
    9.7998726623E-05   -1.0057574316E-02        394.2699     125
    1.1037158178E-05   -9.7215826727E-03        397.4115     126
    5.5089737838E-05   -9.7221149687E-03        400.5531     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0.5/GGam.Sig_local_w_O7n0.875T0.500U4.0 <==
   -1.6497058840E-01   -4.9503228072E-01          1.5708       0
   -1.0310526082E-01   -4.6987351499E-01          4.7124       1
   -6.2405499832E-02   -3.7761987462E-01          7.8540       2
   -3.9869931492E-02   -3.0346111340E-01         10.9956       3
   -2.6895934704E-02   -2.5023398660E-01         14.1372       4
   -1.9120210541E-02   -2.1144592441E-01         17.2788       5
   -1.4145618814E-02   -1.8220257023E-01         20.4204       6
   -1.0828040403E-02   -1.5961750310E-01         23.5619       7
   -8.5521651481E-03   -1.4235595678E-01         26.7035       8
   -7.2028893396E-03   -1.2771990625E-01         29.8451       9
   -6.1077806454E-03   -1.1618917488E-01         32.9867      10
   -5.1400281281E-03   -1.0628364352E-01         36.1283      11
   -3.9078101827E-03   -9.8128416901E-02         39.2699      12
   -3.2908953314E-03   -9.1027845135E-02         42.4115      13
   -3.2795729578E-03   -8.5082069359E-02         45.5531      14
   -2.1475186853E-03   -7.9895760333E-02         48.6947      15
   -2.0059762531E-03   -7.4639622432E-02         51.8363      16
   -2.0434237720E-03   -7.0710782134E-02         54.9779      17
   -2.4632316550E-03   -6.6689982580E-02         58.1195      18
   -1.7544562844E-03   -6.3914335449E-02         61.2611      19
   -1.5781781227E-03   -6.0774558614E-02         64.4026      20
   -1.5975597093E-03   -5.7681676848E-02         67.5442      21
   -1.4111337686E-03   -5.5259712907E-02         70.6858      22
   -9.0668886805E-04   -5.3149725623E-02         73.8274      23
   -8.1136486184E-04   -5.0911354128E-02         76.9690      24
   -8.6037373115E-04   -4.8796505787E-02         80.1106      25
   -9.7039710904E-04   -4.7020049063E-02         83.2522      26
   -8.4494044277E-04   -4.5209371817E-02         86.3938      27
   -7.2099808686E-04   -4.3654338371E-02         89.5354      28
   -6.2916512127E-04   -4.2102887545E-02         92.6770      29
   -5.8193679881E-04   -4.0669743690E-02         95.8186      30
   -6.3078342381E-04   -3.9282399818E-02         98.9602      31
   -2.4472358872E-04   -3.8058702916E-02        102.1018      32
   -5.2626965759E-04   -3.7134811540E-02        105.2434      33
   -8.2629190544E-04   -3.5835251208E-02        108.3849      34
   -5.5310828548E-04   -3.5027397970E-02        111.5265      35
   -4.3585670993E-04   -3.3690698157E-02        114.6681      36
   -5.5930181267E-04   -3.3098312874E-02        117.8097      37
   -3.7937873906E-04   -3.2263887669E-02        120.9513      38
   -2.0013626922E-04   -3.1447489799E-02        124.0929      39
   -1.1379726938E-04   -3.0563322347E-02        127.2345      40
   -2.9679605004E-04   -2.9992254394E-02        130.3761      41
   -4.6383018886E-04   -2.9246879041E-02        133.5177      42
   -1.5980321980E-04   -2.8793248647E-02        136.6593      43
   -4.9397371656E-04   -2.8066808263E-02        139.8009      44
   -2.8970907726E-04   -2.7604930913E-02        142.9425      45
   -3.6913196959E-04   -2.6883550191E-02        146.0841      46
   -1.4829350761E-04   -2.6415493179E-02        149.2257      47
   -4.0304007841E-04   -2.5673618224E-02        152.3672      48
   -2.2161060004E-04   -2.4988793064E-02        155.5088      49
   -2.8318697850E-04   -2.4264462095E-02        158.6504      50
   -4.0753660819E-04   -2.4324784760E-02        161.7920      51
   -2.8647770638E-04   -2.3900580875E-02        164.9336      52
   -6.6816448625E-04   -2.3337155798E-02        168.0752      53
   -8.2222062831E-05   -2.2775699866E-02        171.2168      54
   -3.7594808868E-04   -2.2570161139E-02        174.3584      55
   -7.1049478121E-05   -2.2160376937E-02        177.5000      56
   -1.9281856489E-04   -2.1641822734E-02        180.6416      57
    3.8738016513E-05   -2.1402721352E-02        183.7832      58
   -5.1413909245E-04   -2.1065643626E-02        186.9248      59
   -2.4430620946E-04   -2.0416169457E-02        190.0664      60
   -1.9343164569E-04   -2.0127685318E-02        193.2079      61
   -3.2025904197E-04   -1.9497754285E-02        196.3495      62
    2.6180295673E-04   -1.9246210850E-02        199.4911      63
    1.4278918146E-04   -1.9316208999E-02        202.6327      64
   -1.2236189260E-05   -1.8741108224E-02        205.7743      65
    2.8297620466E-05   -1.8318629408E-02        208.9159      66
   -3.5949781184E-04   -1.8207035733E-02        212.0575      67
    5.0774491783E-05   -1.8111414506E-02        215.1991      68
   -2.2631764374E-04   -1.7695554007E-02        218.3407      69
   -3.8778562538E-04   -1.7413452121E-02        221.4823      70
   -2.0544351850E-04   -1.7425458592E-02        224.6239      71
    4.9363890338E-04   -1.7500389280E-02        227.7655      72
   -1.3219659137E-04   -1.6822529182E-02        230.9071      73
   -2.9024116224E-04   -1.6694332322E-02        234.0487      74
    3.9852076289E-05   -1.6506468106E-02        237.1902      75
    1.6867954585E-04   -1.6093356710E-02        240.3318      76
   -6.3212077998E-05   -1.5969530264E-02        243.4734      77
    1.2007107795E-05   -1.6053172110E-02        246.6150      78
   -3.0760571500E-04   -1.5930697667E-02        249.7566      79
    1.2952423996E-04   -1.5082039070E-02        252.8982      80
    2.2298781295E-04   -1.4961597612E-02        256.0398      81
    1.4247562489E-04   -1.4873330590E-02        259.1814      82
   -1.7948717299E-04   -1.4460564712E-02        262.3230      83
   -1.2922735131E-04   -1.4552093345E-02        265.4646      84
   -5.6671042509E-04   -1.4406459191E-02        268.6062      85
   -3.9277166564E-04   -1.4076958973E-02        271.7478      86
    1.0873240303E-05   -1.4255561822E-02        274.8894      87
   -3.9524259555E-04   -1.4008806670E-02        278.0309      88
   -1.8170596646E-05   -1.3601850027E-02        281.1725      89
   -1.0145611780E-04   -1.3630711699E-02        284.3141      90
    1.3428932118E-05   -1.3443020164E-02        287.4557      91
    1.7090836942E-04   -1.3594437070E-02        290.5973      92
    2.4059476175E-04   -1.3490625119E-02        293.7389      93
   -1.5430680975E-04   -1.2930231405E-02        296.8805      94
   -8.2588539392E-05   -1.2948756673E-02        300.0221      95
   -6.4244567183E-05   -1.2769841152E-02        303.1637      96
   -7.2151699563E-05   -1.2712511208E-02        306.3053      97
   -3.1736857577E-04   -1.2764635223E-02        309.4469      98
   -1.4099856331E-06   -1.2575584919E-02        312.5885      99
   -1.1010031384E-04   -1.2474304429E-02        315.7301     100
   -4.0919556786E-05   -1.2564744819E-02        318.8717     101
    1.7209603822E-04   -1.2216197261E-02        322.0132     102
    1.7683714154E-04   -1.2247560297E-02        325.1548     103
   -1.6110371671E-04   -1.1949022020E-02        328.2964     104
    8.0271994832E-05   -1.1724416731E-02        331.4380     105
   -1.1944907463E-04   -1.1572232661E-02        334.5796     106
   -1.4279345138E-05   -1.1582675142E-02        337.7212     107
    1.7522069481E-04   -1.1793686487E-02        340.8628     108
   -5.7628153310E-05   -1.1249953241E-02        344.0044     109
   -1.7798437703E-04   -1.1206894117E-02        347.1460     110
    3.6590480217E-04   -1.0713536299E-02        350.2876     111
    1.5455363923E-04   -1.0704878576E-02        353.4292     112
    9.5373358710E-05   -1.0811074948E-02        356.5708     113
    1.6407547277E-04   -1.0909516449E-02        359.7124     114
    4.2545499847E-04   -1.0870189972E-02        362.8540     115
    1.8738967339E-04   -1.0817800034E-02        365.9955     116
    4.5107093179E-04   -1.0525604067E-02        369.1371     117
   -1.5220425423E-04   -1.0191445169E-02        372.2787     118
    6.8379309921E-05   -1.0462639689E-02        375.4203     119
   -3.4045376816E-05   -1.0333166723E-02        378.5619     120
   -1.3874932775E-04   -1.0464738856E-02        381.7035     121
   -9.4859602487E-05   -1.0097646170E-02        384.8451     122
   -8.3956012461E-05   -1.0185364515E-02        387.9867     123
   -1.0345728755E-04   -1.0111765891E-02        391.1283     124
   -4.6047732917E-05   -9.8643814105E-03        394.2699     125
   -2.2847369990E-04   -9.9106024666E-03        397.4115     126
    1.2926220739E-04   -9.6718188023E-03        400.5531     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0/D_AFQMC.dat <==
0.875 0 0.0940 0.0003


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0/D_MRPHF_size16x4.dat <==
0.875 0 0.11910 0


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0/D_MRPHF_size16x6.dat <==
# under revision
#0.875 0 0.11599 0


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0/D_UCCSD_size16x12.dat <==
0.875 0 0.1077 0


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0/D_UCCSD_size16x4.dat <==
0.875 0 0.1138 0


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0/D_UCCSD_size16x8.dat <==
0.875 0 0.1083 0


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0/D_VMC.dat <==
# Extrapolation to the TDL 
0.875 0 0.104  0.001


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0/D_VMC_size12x12.dat <==
0.875 0  0.1019  0.0001


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0/D_VMC_size16x16.dat <==
0.875 0 0.1034  0.0002


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0/D_VMC_size20x20.dat <==
0.875 0 0.1039 0.0001


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0/D_VMC_size8x8.dat <==
0.875 0 0.0988  0.0001


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0/Delta_DMET.dat <==
0.875 1.0e-04 0.0280137130744 2.8e-03


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0/Delta_DMET.size2x2.dat <==
0.875 1.0e-04 0.009764259919 9.2e-04


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0/Delta_DMET.size4x2.dat <==
0.875 1.0e-04 0.0161093674256 3.7e-04


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0/Delta_DMET.size4x4.dat <==
0.875 1.0e-04 0.0185961031102 1.6e-03


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0/E_AFQMC.dat <==
0.875 0 -1.026 0.001


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0/E_DMET.dat <==
0.875 1.0e-04 -1.0306667818 3.2e-03


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0/E_DMET.size2x2.dat <==
0.875 1.0e-04 -1.03430434043 1.6e-04


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0/E_DMET.size4x2.dat <==
0.875 1.0e-04 -1.03192911477 1.5e-04


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0/E_DMET.size4x4.dat <==
0.875 1.0e-04 -1.0328691954 1.9e-03


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0/E_DMET.size8x2.dat <==
0.875 1.0e-04 -1.02842624372 9.3e-05


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0/E_DMRG_sizeinfx4.dat <==
0.875 0 -1.030040283 0.000101994862487


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0/E_DMRG_sizeinfx6.dat <==
0.875 0 -1.02805153309 0.00189741079928


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0/E_MRPHF_size16x4.dat <==
0.875 0 -1.0195 0.0001 # (extrapolated)
#0.875 0 -1.01283 0 # (variational)


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0/E_MRPHF_size16x6.dat <==
# under revision
#0.875 0 -0.9831 0.0002 # (extrapolated)
#0.875 0 -0.97833 0 # (variational)


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0/E_UCCSD_size16x12.dat <==
0.875 0 -1.0093 0


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0/E_UCC_size16x4.dat <==
0.875 0 -1.0187 0  # UCCSD
0.875 0 -1.0298 0  # UCCSD(T)
0.875 0 -1.0347 0  # UCCSDT


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0/E_UCC_size16x8.dat <==
0.875 0 -1.0093 0  # UCCSD
0.875 0 -1.0195 0  # UCCSD(T)


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0/E_VMC.dat <==
# Extrapolation to the TDL
0.875 0 -1.0225  0.0015


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0/E_VMC_size12x12.dat <==
0.875 0 -1.02015  0.00001


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0/E_VMC_size16x16.dat <==
0.875 0 -1.02312  0.00001


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0/E_VMC_size20x20.dat <==
0.875 0 -1.02245 0.00001


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0/E_VMC_size8x8.dat <==
0.875 0 -1.01153  0.00001


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0/M_DMET.dat <==
0.875 1.0e-04 0.0116064104829 2.0e-02


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0/M_DMET.size2x2.dat <==
0.875 1.0e-04 0.115277381092 1.6e-04


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0/M_DMET.size4x2.dat <==
0.875 1.0e-04 0.0948166507443 1.9e-04


==> anc/t1_tprime0/t1_tprime0_U4_n0.875_T0/M_DMET.size4x4.dat <==
0.875 1.0e-04 0.0605411417044 2.8e-03


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.125/D_DCA <==
0.8 0.07984852103 0.000172749184758


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.125/D_DCA_size20.0 <==
0.799435420182 0.000788739665822 -1.14293263227 0.0799745290857 0.000258838493786


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.125/D_DCA_size32.0 <==
0.799390871484 0.00140043283002 -1.13145482959 0.0798644854514 0.000498058173393


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.125/D_DCA_size34.0 <==
0.799424729642 0.00157924449875 -1.13641842261 0.0797984332142 0.000565120046474


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.125/D_DCA_size50.0 <==
0.800261985848 0.00279776557454 -1.14485318324 0.0799707918185 0.0007985523927


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.125/D_DCA_size64.0 <==
0.79947483283 0.00711100221518 -1.14604641265 0.0795511032661 0.00118395293034


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.125/D_DCA_size72.0 <==
0.794692342396 0.0138510228754 -1.16510525707 0.0787402493387 0.00173276791216


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.125/D_DiagMC_GGam <==
0.8000    0.0008    -1.17    0.04    0.078    0.003


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.125/E_DCA <==
0.8 -1.0951131 0.0015173


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.125/E_DCA_size20.0 <==
0.799435420182 0.000788739665822 -1.14293263227 -1.09428935648 0.000140074307469


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.125/E_DCA_size32.0 <==
0.799390871484 0.00140043283002 -1.13145482959 -1.09320708971 0.000157439737729


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.125/E_DCA_size34.0 <==
0.799424729642 0.00157924449875 -1.13641842261 -1.09368910836 0.000256719243599


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.125/E_DCA_size50.0 <==
0.800261985848 0.00279776557454 -1.14485318324 -1.09266532699 0.00155776247394


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.125/E_DCA_size64.0 <==
0.79947483283 0.00711100221518 -1.14604641265 -1.09498218586 0.00077654942213


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.125/E_DCA_size72.0 <==
0.794692342396 0.0138510228754 -1.16510525707 -1.10276928402 0.029317181518


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.125/E_DiagMC_GGam <==
0.8000    0.0008    -1.17    0.04    -1.096    0.004


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.125/GGam.Sig_local_w_O1n0.800T0.125U4.0 <==
   -1.2219256185E-01   -5.9791116538E-02          0.3927       0
   -1.1688701501E-01   -1.3471309823E-01          1.1781       1
   -1.0928661965E-01   -1.8148487265E-01          1.9635       2
   -1.0089231807E-01   -2.0975875513E-01          2.7489       3
   -9.2411845322E-02   -2.2570873346E-01          3.5343       4
   -8.4237808446E-02   -2.3341856409E-01          4.3197       5
   -7.6574360415E-02   -2.3563567178E-01          5.1051       6
   -6.9518762441E-02   -2.3422749247E-01          5.8905       7
   -6.3103651306E-02   -2.3046188842E-01          6.6759       8
   -5.7316864845E-02   -2.2521197969E-01          7.4613       9
   -5.2126887501E-02   -2.1906788021E-01          8.2467      10
   -4.7485166522E-02   -2.1243282723E-01          9.0321      11
   -4.3333244516E-02   -2.0558421970E-01          9.8175      12
   -3.9623463563E-02   -1.9870239124E-01         10.6029      13
   -3.6311734525E-02   -1.9191824853E-01         11.3883      14
   -3.3350696597E-02   -1.8530521306E-01         12.1737      15
   -3.0702583237E-02   -1.7891527992E-01         12.9591      16
   -2.8322288812E-02   -1.7277697163E-01         13.7445      17
   -2.6186693096E-02   -1.6690177549E-01         14.5299      18
   -2.4261702716E-02   -1.6130021139E-01         15.3153      19
   -2.2529190464E-02   -1.5596931129E-01         16.1007      20
   -2.0961200158E-02   -1.5090028753E-01         16.8861      21
   -1.9533763738E-02   -1.4608516005E-01         17.6715      22
   -1.8240448426E-02   -1.4151652598E-01         18.4569      23
   -1.7062862050E-02   -1.3717368884E-01         19.2423      24
   -1.5992638924E-02   -1.3305102823E-01         20.0277      25
   -1.5015532879E-02   -1.2913914803E-01         20.8131      26
   -1.4118630158E-02   -1.2541818754E-01         21.5984      27
   -1.3292576538E-02   -1.2188039633E-01         22.3838      28
   -1.2534335402E-02   -1.1851726448E-01         23.1692      29
   -1.1832653965E-02   -1.1530997519E-01         23.9546      30
   -1.1187576509E-02   -1.1226045161E-01         24.7400      31
   -1.0592041781E-02   -1.0935372457E-01         25.5254      32
   -1.0041398788E-02   -1.0658082958E-01         26.3108      33
   -9.5349653870E-03   -1.0393419269E-01         27.0962      34
   -9.0670659233E-03   -1.0140531760E-01         27.8816      35
   -8.6310521685E-03   -9.8990328722E-02         28.6670      36
   -8.2235261753E-03   -9.6677861370E-02         29.4524      37
   -7.8364942623E-03   -9.4462109600E-02         30.2378      38
   -7.4763378544E-03   -9.2343489919E-02         31.0232      39
   -7.1377266021E-03   -9.0312372115E-02         31.8086      40
   -6.8208224789E-03   -8.8361686768E-02         32.5940      41
   -6.5253079224E-03   -8.6488056835E-02         33.3794      42
   -6.2491789779E-03   -8.4688962346E-02         34.1648      43
   -5.9867167677E-03   -8.2963619822E-02         34.9502      44
   -5.7380590173E-03   -8.1302531718E-02         35.7356      45
   -5.5022721628E-03   -7.9700915000E-02         36.5210      46
   -5.2796699173E-03   -7.8160014397E-02         37.3064      47
   -5.0736125948E-03   -7.6671598792E-02         38.0918      48
   -4.8792302181E-03   -7.5240790008E-02         38.8772      49
   -4.6974381552E-03   -7.3858394022E-02         39.6626      50
   -4.5246143369E-03   -7.2523680703E-02         40.4480      51
   -4.3629156996E-03   -7.1236349802E-02         41.2334      52
   -4.2086051136E-03   -6.9993834627E-02         42.0188      53
   -4.0582879224E-03   -6.8792031704E-02         42.8042      54
   -3.9168635692E-03   -6.7627324380E-02         43.5896      55
   -3.7800404556E-03   -6.6503982213E-02         44.3750      56
   -3.6550033044E-03   -6.5415116914E-02         45.1604      57
   -3.5354149887E-03   -6.4358966981E-02         45.9458      58
   -3.4219407348E-03   -6.3334730480E-02         46.7312      59
   -3.3078747442E-03   -6.2345339873E-02         47.5166      60
   -3.2013631887E-03   -6.1380832688E-02         48.3020      61
   -3.1047870521E-03   -6.0450348436E-02         49.0874      62
   -3.0087162090E-03   -5.9545863625E-02         49.8728      63
   -2.9142399887E-03   -5.8664775221E-02         50.6582      64
   -2.8254854557E-03   -5.7810860460E-02         51.4436      65
   -2.7405955954E-03   -5.6978517863E-02         52.2290      66
   -2.6623356601E-03   -5.6174227820E-02         53.0144      67
   -2.5870462676E-03   -5.5390044539E-02         53.7998      68
   -2.5155898736E-03   -5.4626592255E-02         54.5852      69
   -2.4487335523E-03   -5.3882350667E-02         55.3706      70
   -2.3818166225E-03   -5.3159223125E-02         56.1560      71
   -2.3198969357E-03   -5.2458473847E-02         56.9414      72
   -2.2585399403E-03   -5.1769697794E-02         57.7268      73
   -2.1972482984E-03   -5.1097159500E-02         58.5122      74
   -2.1432738141E-03   -5.0440824671E-02         59.2976      75
   -2.0904212835E-03   -4.9803690815E-02         60.0830      76
   -2.0380205287E-03   -4.9182965506E-02         60.8684      77
   -1.9923228215E-03   -4.8574871731E-02         61.6538      78
   -1.9404768552E-03   -4.7982991093E-02         62.4392      79
   -1.8867853146E-03   -4.7400140951E-02         63.2246      80
   -1.8350755276E-03   -4.6834991274E-02         64.0100      81
   -1.7840818963E-03   -4.6287787131E-02         64.7953      82
   -1.7425540778E-03   -4.5754036720E-02         65.5807      83
   -1.6981457077E-03   -4.5232002149E-02         66.3661      84
   -1.6572052252E-03   -4.4720854966E-02         67.1515      85
   -1.6182586341E-03   -4.4218584324E-02         67.9369      86
   -1.5774603029E-03   -4.3725797768E-02         68.7223      87
   -1.5393694721E-03   -4.3247969560E-02         69.5077      88
   -1.5024575577E-03   -4.2779555352E-02         70.2931      89
   -1.4675369744E-03   -4.2320775142E-02         71.0785      90
   -1.4329442900E-03   -4.1871595401E-02         71.8639      91
   -1.4029747579E-03   -4.1432983359E-02         72.6493      92
   -1.3737519571E-03   -4.0995465677E-02         73.4347      93
   -1.3423986496E-03   -4.0567600072E-02         74.2201      94
   -1.3123745346E-03   -4.0152071972E-02         75.0055      95
   -1.2864834436E-03   -3.9744446199E-02         75.7909      96
   -1.2610054641E-03   -3.9346165739E-02         76.5763      97
   -1.2355018394E-03   -3.8952044930E-02         77.3617      98
   -1.2125169502E-03   -3.8566527295E-02         78.1471      99
   -1.1880810138E-03   -3.8189876786E-02         78.9325     100
   -1.1640933009E-03   -3.7826794651E-02         79.7179     101
   -1.1390798644E-03   -3.7466661384E-02         80.5033     102
   -1.1146873737E-03   -3.7110579277E-02         81.2887     103
   -1.0904072258E-03   -3.6758909514E-02         82.0741     104
   -1.0682308086E-03   -3.6419283132E-02         82.8595     105
   -1.0472405716E-03   -3.6081341709E-02         83.6449     106
   -1.0279554114E-03   -3.5756869555E-02         84.4303     107
   -1.0052460655E-03   -3.5433559721E-02         85.2157     108
   -9.8558406181E-04   -3.5114195483E-02         86.0011     109
   -9.6739651491E-04   -3.4805062283E-02         86.7865     110
   -9.4789594053E-04   -3.4500532382E-02         87.5719     111
   -9.2645694979E-04   -3.4199714402E-02         88.3573     112
   -9.0759562617E-04   -3.3903392124E-02         89.1427     113
   -8.8765612742E-04   -3.3615131197E-02         89.9281     114
   -8.6864107176E-04   -3.3327614500E-02         90.7135     115
   -8.5700392062E-04   -3.3043545405E-02         91.4989     116
   -8.4345959167E-04   -3.2767620449E-02         92.2843     117
   -8.2791645097E-04   -3.2494561945E-02         93.0697     118
   -8.1317737285E-04   -3.2223541659E-02         93.8551     119
   -7.9632343413E-04   -3.1961917220E-02         94.6405     120
   -7.8108572879E-04   -3.1700276931E-02         95.4259     121
   -7.6106904107E-04   -3.1447534516E-02         96.2113     122
   -7.4520619844E-04   -3.1198335226E-02         96.9967     123
   -7.2795504656E-04   -3.0952744011E-02         97.7821     124
   -7.1364638925E-04   -3.0707885912E-02         98.5675     125
   -7.0278425547E-04   -3.0473253486E-02         99.3529     126
   -6.9004425449E-04   -3.0240422157E-02        100.1383     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.125/GGam.Sig_local_w_O3n0.800T0.125U4.0 <==
   -1.8053416569E-01   -9.9627968727E-02          0.3927       0
   -1.7267129236E-01   -2.0890863659E-01          1.1781       1
   -1.6127592763E-01   -2.7071871341E-01          1.9635       2
   -1.4837637555E-01   -3.0415608554E-01          2.7489       3
   -1.3513198509E-01   -3.2002668849E-01          3.5343       4
   -1.2226409880E-01   -3.2486036148E-01          4.3197       5
   -1.1019711788E-01   -3.2283409331E-01          5.1051       6
   -9.9100606031E-02   -3.1657570486E-01          5.8905       7
   -8.9077976769E-02   -3.0784143768E-01          6.6759       8
   -8.0138924098E-02   -2.9770756335E-01          7.4613       9
   -7.2173768273E-02   -2.8692292108E-01          8.2467      10
   -6.5132134298E-02   -2.7595332579E-01          9.0321      11
   -5.8915499200E-02   -2.6509631930E-01          9.8175      12
   -5.3414991808E-02   -2.5454525233E-01         10.6029      13
   -4.8546950637E-02   -2.4438874042E-01         11.3883      14
   -4.4244493787E-02   -2.3471035848E-01         12.1737      15
   -4.0418891859E-02   -2.2553386020E-01         12.9591      16
   -3.7022053126E-02   -2.1684666587E-01         13.7445      17
   -3.4011808621E-02   -2.0863562947E-01         14.5299      18
   -3.1327360071E-02   -2.0092011544E-01         15.3153      19
   -2.8932147211E-02   -1.9364603220E-01         16.1007      20
   -2.6769931332E-02   -1.8678717721E-01         16.8861      21
   -2.4825030147E-02   -1.8033178848E-01         17.6715      22
   -2.3077291982E-02   -1.7425433588E-01         18.4569      23
   -2.1502805602E-02   -1.6850335352E-01         19.2423      24
   -2.0066450645E-02   -1.6309188388E-01         20.0277      25
   -1.8755090102E-02   -1.5798138267E-01         20.8131      26
   -1.7564362259E-02   -1.5313542758E-01         21.5984      27
   -1.6464878291E-02   -1.4856047897E-01         22.3838      28
   -1.5477702592E-02   -1.4423769282E-01         23.1692      29
   -1.4583728111E-02   -1.4013000596E-01         23.9546      30
   -1.3728325098E-02   -1.3622987770E-01         24.7400      31
   -1.2955656939E-02   -1.3251375731E-01         25.5254      32
   -1.2244404089E-02   -1.2900173773E-01         26.3108      33
   -1.1577502244E-02   -1.2565465829E-01         27.0962      34
   -1.0999683950E-02   -1.2246608493E-01         27.8816      35
   -1.0471718724E-02   -1.1941715271E-01         28.6670      36
   -9.9677174048E-03   -1.1653107596E-01         29.4524      37
   -9.4673258642E-03   -1.1374823739E-01         30.2378      38
   -8.9997794966E-03   -1.1110066496E-01         31.0232      39
   -8.5796354144E-03   -1.0856474032E-01         31.8086      40
   -8.1755811537E-03   -1.0614844166E-01         32.5940      41
   -7.8279712143E-03   -1.0384449356E-01         33.3794      42
   -7.5021754613E-03   -1.0161496158E-01         34.1648      43
   -7.1806568578E-03   -9.9490953673E-02         34.9502      44
   -6.8896549817E-03   -9.7431752417E-02         35.7356      45
   -6.6118592334E-03   -9.5466551626E-02         36.5210      46
   -6.3582135041E-03   -9.3579145212E-02         37.3064      47
   -6.1158097267E-03   -9.1765450179E-02         38.0918      48
   -5.8807430138E-03   -9.0005607423E-02         38.8772      49
   -5.6611405398E-03   -8.8312361278E-02         39.6626      50
   -5.4533415700E-03   -8.6694879398E-02         40.4480      51
   -5.2374402305E-03   -8.5105247031E-02         41.2334      52
   -5.0299811572E-03   -8.3599564941E-02         42.0188      53
   -4.8357867264E-03   -8.2134688125E-02         42.8042      54
   -4.6460167247E-03   -8.0695398812E-02         43.5896      55
   -4.5048543632E-03   -7.9309649070E-02         44.3750      56
   -4.3519410872E-03   -7.8005587228E-02         45.1604      57
   -4.2060228279E-03   -7.6732443530E-02         45.9458      58
   -4.0671195281E-03   -7.5501094428E-02         46.7312      59
   -3.9538681523E-03   -7.4314220646E-02         47.5166      60
   -3.8175747539E-03   -7.3152904400E-02         48.3020      61
   -3.6975444698E-03   -7.2029314640E-02         49.0874      62
   -3.5840127120E-03   -7.0922607780E-02         49.8728      63
   -3.4730194408E-03   -6.9878061285E-02         50.6582      64
   -3.3636091241E-03   -6.8840105322E-02         51.4436      65
   -3.2642722127E-03   -6.7837602790E-02         52.2290      66
   -3.1735716608E-03   -6.6864480662E-02         53.0144      67
   -3.0898128611E-03   -6.5907062428E-02         53.7998      68
   -3.0031956655E-03   -6.4992221358E-02         54.5852      69
   -2.9009461603E-03   -6.4095582038E-02         55.3706      70
   -2.8245962814E-03   -6.3226723828E-02         56.1560      71
   -2.7372217180E-03   -6.2387371436E-02         56.9414      72
   -2.6604373754E-03   -6.1568246836E-02         57.7268      73
   -2.5973078289E-03   -6.0759561389E-02         58.5122      74
   -2.5273193323E-03   -5.9966171299E-02         59.2976      75
   -2.4629376438E-03   -5.9189957974E-02         60.0830      76
   -2.3920972359E-03   -5.8447878181E-02         60.8684      77
   -2.3152800558E-03   -5.7728402829E-02         61.6538      78
   -2.2554468353E-03   -5.7000681582E-02         62.4392      79
   -2.1708668703E-03   -5.6310678762E-02         63.2246      80
   -2.1162319140E-03   -5.5620619223E-02         64.0100      81
   -2.0825055198E-03   -5.4949217270E-02         64.7953      82
   -2.0547307963E-03   -5.4303627852E-02         65.5807      83
   -2.0151863914E-03   -5.3673912742E-02         66.3661      84
   -1.9596838724E-03   -5.3072394364E-02         67.1515      85
   -1.8871974134E-03   -5.2479433246E-02         67.9369      86
   -1.8209014813E-03   -5.1896412683E-02         68.7223      87
   -1.7902608570E-03   -5.1310610068E-02         69.5077      88
   -1.7611419277E-03   -5.0738894434E-02         70.2931      89
   -1.7137704729E-03   -5.0206233997E-02         71.0785      90
   -1.6804208698E-03   -4.9662529487E-02         71.8639      91
   -1.6406164106E-03   -4.9137399046E-02         72.6493      92
   -1.6216409557E-03   -4.8626643713E-02         73.4347      93
   -1.5717719425E-03   -4.8128647979E-02         74.2201      94
   -1.5292573246E-03   -4.7630221857E-02         75.0055      95
   -1.4958763700E-03   -4.7136298479E-02         75.7909      96
   -1.4658953783E-03   -4.6635686904E-02         76.5763      97
   -1.4296528271E-03   -4.6150788256E-02         77.3617      98
   -1.4088289555E-03   -4.5689236209E-02         78.1471      99
   -1.3609813944E-03   -4.5231535119E-02         78.9325     100
   -1.3340995668E-03   -4.4808807267E-02         79.7179     101
   -1.2916180847E-03   -4.4391096943E-02         80.5033     102
   -1.2601887811E-03   -4.3977993306E-02         81.2887     103
   -1.2050996989E-03   -4.3567171314E-02         82.0741     104
   -1.1745705221E-03   -4.3158256125E-02         82.8595     105
   -1.1533995759E-03   -4.2765752030E-02         83.6449     106
   -1.1297528314E-03   -4.2376415111E-02         84.4303     107
   -1.1066009556E-03   -4.1983952009E-02         85.2157     108
   -1.0951197627E-03   -4.1604713710E-02         86.0011     109
   -1.0788113050E-03   -4.1231681508E-02         86.7865     110
   -1.0659318805E-03   -4.0865857272E-02         87.5719     111
   -1.0699278750E-03   -4.0523028727E-02         88.3573     112
   -1.0305529752E-03   -4.0161730355E-02         89.1427     113
   -1.0058381929E-03   -3.9813662478E-02         89.9281     114
   -9.7912984179E-04   -3.9481305934E-02         90.7135     115
   -9.7146262291E-04   -3.9157668181E-02         91.4989     116
   -9.4982359745E-04   -3.8825026654E-02         92.2843     117
   -9.2602998264E-04   -3.8503526197E-02         93.0697     118
   -9.0232267795E-04   -3.8173881194E-02         93.8551     119
   -8.8652040898E-04   -3.7870730052E-02         94.6405     120
   -8.6792901581E-04   -3.7564161498E-02         95.4259     121
   -8.7307331450E-04   -3.7271700011E-02         96.2113     122
   -8.6155513910E-04   -3.6964322434E-02         96.9967     123
   -8.5242824141E-04   -3.6656059918E-02         97.7821     124
   -8.4279133462E-04   -3.6368638137E-02         98.5675     125
   -8.0833019836E-04   -3.6110704510E-02         99.3529     126
   -7.9037375886E-04   -3.5828513884E-02        100.1383     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.125/GGam.Sig_local_w_O4n0.800T0.125U4.0 <==
   -2.0966712306E-01   -1.4053743639E-01          0.3927       0
   -1.9798079719E-01   -2.7035947117E-01          1.1781       1
   -1.8313511751E-01   -3.3598616293E-01          1.9635       2
   -1.6715812241E-01   -3.6728797658E-01          2.7489       3
   -1.5131209763E-01   -3.7898560872E-01          3.5343       4
   -1.3626867984E-01   -3.7917383765E-01          4.3197       5
   -1.2238588701E-01   -3.7265242245E-01          5.1051       6
   -1.0976443636E-01   -3.6224700423E-01          5.8905       7
   -9.8475776080E-02   -3.4978835105E-01          6.6759       8
   -8.8433461741E-02   -3.3641775744E-01          7.4613       9
   -7.9570022266E-02   -3.2274626055E-01          8.2467      10
   -7.1724671824E-02   -3.0920609490E-01          9.0321      11
   -6.4829559771E-02   -2.9607252889E-01          9.8175      12
   -5.8723732230E-02   -2.8346145157E-01         10.6029      13
   -5.3389365007E-02   -2.7149739202E-01         11.3883      14
   -4.8631882385E-02   -2.6018715014E-01         12.1737      15
   -4.4411747602E-02   -2.4949931766E-01         12.9591      16
   -4.0678654974E-02   -2.3950921549E-01         13.7445      17
   -3.7352085806E-02   -2.3012032121E-01         14.5299      18
   -3.4393066939E-02   -2.2128501861E-01         15.3153      19
   -3.1736600008E-02   -2.1299989740E-01         16.1007      20
   -2.9349804814E-02   -2.0526111921E-01         16.8861      21
   -2.7195404665E-02   -1.9796040206E-01         17.6715      22
   -2.5281627955E-02   -1.9111004273E-01         18.4569      23
   -2.3546785246E-02   -1.8467552409E-01         19.2423      24
   -2.1980985749E-02   -1.7859893391E-01         20.0277      25
   -2.0553525437E-02   -1.7287603125E-01         20.8131      26
   -1.9243505288E-02   -1.6748555762E-01         21.5984      27
   -1.8054242494E-02   -1.6237466055E-01         22.3838      28
   -1.6951479723E-02   -1.5753305038E-01         23.1692      29
   -1.5957149582E-02   -1.5294939776E-01         23.9546      30
   -1.5049539656E-02   -1.4861558268E-01         24.7400      31
   -1.4216352188E-02   -1.4452455466E-01         25.5254      32
   -1.3434468757E-02   -1.4064277947E-01         26.3108      33
   -1.2711904320E-02   -1.3694816754E-01         27.0962      34
   -1.2049052436E-02   -1.3344685027E-01         27.8816      35
   -1.1438707242E-02   -1.3007383136E-01         28.6670      36
   -1.0868865525E-02   -1.2689709229E-01         29.4524      37
   -1.0306154296E-02   -1.2385707939E-01         30.2378      38
   -9.8281902891E-03   -1.2093706616E-01         31.0232      39
   -9.3485575426E-03   -1.1814385232E-01         31.8086      40
   -8.9236250245E-03   -1.1549816658E-01         32.5940      41
   -8.5578031929E-03   -1.1295581854E-01         33.3794      42
   -8.1986133096E-03   -1.1051202121E-01         34.1648      43
   -7.8685992442E-03   -1.0815735725E-01         34.9502      44
   -7.5316911640E-03   -1.0591729278E-01         35.7356      45
   -7.1996516114E-03   -1.0374169069E-01         36.5210      46
   -6.8926022331E-03   -1.0165237450E-01         37.3064      47
   -6.6024330095E-03   -9.9652589463E-02         38.0918      48
   -6.3331260394E-03   -9.7726605433E-02         38.8772      49
   -6.0861723629E-03   -9.5862098700E-02         39.6626      50
   -5.8662942153E-03   -9.4069917825E-02         40.4480      51
   -5.6513186363E-03   -9.2364139146E-02         41.2334      52
   -5.4604278136E-03   -9.0724377079E-02         42.0188      53
   -5.2473562087E-03   -8.9139201853E-02         42.8042      54
   -5.0897503259E-03   -8.7587505823E-02         43.5896      55
   -4.8934880650E-03   -8.6107082383E-02         44.3750      56
   -4.7361547010E-03   -8.4655117863E-02         45.1604      57
   -4.5686515621E-03   -8.3253960221E-02         45.9458      58
   -4.3864715391E-03   -8.1879601712E-02         46.7312      59
   -4.2742682377E-03   -8.0564872097E-02         47.5166      60
   -4.1457903818E-03   -7.9284705034E-02         48.3020      61
   -3.9917816474E-03   -7.8055078484E-02         49.0874      62
   -3.8661819038E-03   -7.6880573303E-02         49.8728      63
   -3.7454237844E-03   -7.5711272405E-02         50.6582      64
   -3.6344549300E-03   -7.4600976226E-02         51.4436      65
   -3.5399284621E-03   -7.3520458649E-02         52.2290      66
   -3.4405927582E-03   -7.2478906926E-02         53.0144      67
   -3.3173473231E-03   -7.1455083996E-02         53.7998      68
   -3.2276854824E-03   -7.0426524941E-02         54.5852      69
   -3.1175159034E-03   -6.9431659783E-02         55.3706      70
   -3.0124227208E-03   -6.8503160146E-02         56.1560      71
   -2.9094372643E-03   -6.7557780137E-02         56.9414      72
   -2.8189564687E-03   -6.6689868469E-02         57.7268      73
   -2.7580449770E-03   -6.5786121833E-02         58.5122      74
   -2.6650951449E-03   -6.4946707237E-02         59.2976      75
   -2.5899239067E-03   -6.4123731236E-02         60.0830      76
   -2.5492237216E-03   -6.3288646267E-02         60.8684      77
   -2.4584516561E-03   -6.2487771971E-02         61.6538      78
   -2.4182146529E-03   -6.1709039255E-02         62.4392      79
   -2.3301822192E-03   -6.0963402644E-02         63.2246      80
   -2.2921486818E-03   -6.0246405425E-02         64.0100      81
   -2.2327590821E-03   -5.9529148229E-02         64.7953      82
   -2.1919209415E-03   -5.8809064654E-02         65.5807      83
   -2.1538911087E-03   -5.8126778773E-02         66.3661      84
   -2.1093978417E-03   -5.7481486442E-02         67.1515      85
   -2.0593593762E-03   -5.6827556462E-02         67.9369      86
   -2.0247977240E-03   -5.6175213383E-02         68.7223      87
   -1.9510289678E-03   -5.5521239571E-02         69.5077      88
   -1.8985793999E-03   -5.4943454339E-02         70.2931      89
   -1.8351296178E-03   -5.4339011584E-02         71.0785      90
   -1.8173476060E-03   -5.3745038025E-02         71.8639      91
   -1.7762531277E-03   -5.3155948945E-02         72.6493      92
   -1.7406446555E-03   -5.2614274022E-02         73.4347      93
   -1.6905840136E-03   -5.2067097038E-02         74.2201      94
   -1.6374236321E-03   -5.1519387225E-02         75.0055      95
   -1.6070690196E-03   -5.0978261188E-02         75.7909      96
   -1.5823359014E-03   -5.0463997401E-02         76.5763      97
   -1.5497697295E-03   -4.9948787949E-02         77.3617      98
   -1.5069000479E-03   -4.9455702569E-02         78.1471      99
   -1.4747032666E-03   -4.8957629332E-02         78.9325     100
   -1.4659558884E-03   -4.8501625702E-02         79.7179     101
   -1.4367494942E-03   -4.8033681565E-02         80.5033     102
   -1.4194920321E-03   -4.7550675741E-02         81.2887     103
   -1.3961156574E-03   -4.7108266129E-02         82.0741     104
   -1.3781012983E-03   -4.6648041124E-02         82.8595     105
   -1.3342759017E-03   -4.6232050270E-02         83.6449     106
   -1.3135238717E-03   -4.5852026770E-02         84.4303     107
   -1.2864071928E-03   -4.5427978386E-02         85.2157     108
   -1.2649675002E-03   -4.4989406907E-02         86.0011     109
   -1.2118305216E-03   -4.4600348249E-02         86.7865     110
   -1.2015217350E-03   -4.4211912946E-02         87.5719     111
   -1.1709611330E-03   -4.3843986254E-02         88.3573     112
   -1.1381020436E-03   -4.3470460464E-02         89.1427     113
   -1.1247004399E-03   -4.3101234704E-02         89.9281     114
   -1.1083272021E-03   -4.2711179862E-02         90.7135     115
   -1.0923738888E-03   -4.2342485914E-02         91.4989     116
   -1.0767945637E-03   -4.1984234717E-02         92.2843     117
   -1.0318977549E-03   -4.1629622227E-02         93.0697     118
   -9.9905233449E-04   -4.1278453991E-02         93.8551     119
   -9.8549747062E-04   -4.0978901795E-02         94.6405     120
   -9.6934807956E-04   -4.0640365626E-02         95.4259     121
   -9.4606787873E-04   -4.0285811267E-02         96.2113     122
   -9.4783642371E-04   -3.9946463346E-02         96.9967     123
   -9.2270161601E-04   -3.9615990909E-02         97.7821     124
   -8.9715498519E-04   -3.9322023232E-02         98.5675     125
   -8.7783329089E-04   -3.9028422829E-02         99.3529     126
   -8.5682886715E-04   -3.8733168146E-02        100.1383     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.125/GGam.Sig_local_w_O5n0.800T0.125U4.0 <==
   -2.2146864329E-01   -1.5471623998E-01          0.3927       0
   -2.0889456185E-01   -2.9178815539E-01          1.1781       1
   -1.9298497176E-01   -3.5883385633E-01          1.9635       2
   -1.7591387168E-01   -3.8953677956E-01          2.7489       3
   -1.5885200430E-01   -3.9980221952E-01          3.5343       4
   -1.4262939254E-01   -3.9825450185E-01          4.3197       5
   -1.2753807293E-01   -3.8981057465E-01          5.1051       6
   -1.1399741602E-01   -3.7755583243E-01          5.8905       7
   -1.0183102699E-01   -3.6345737015E-01          6.6759       8
   -9.1025193094E-02   -3.4854043920E-01          7.4613       9
   -8.1459862060E-02   -3.3343953904E-01          8.2467      10
   -7.3068145418E-02   -3.1866029559E-01          9.0321      11
   -6.5801873211E-02   -3.0433837645E-01          9.8175      12
   -5.9406020189E-02   -2.9073747776E-01         10.6029      13
   -5.3719364888E-02   -2.7789722010E-01         11.3883      14
   -4.8719845026E-02   -2.6578229591E-01         12.1737      15
   -4.4335264608E-02   -2.5442998414E-01         12.9591      16
   -4.0530004185E-02   -2.4380152589E-01         13.7445      17
   -3.7134890923E-02   -2.3385093899E-01         14.5299      18
   -3.4096242296E-02   -2.2465625361E-01         15.3153      19
   -3.1462311547E-02   -2.1598180088E-01         16.1007      20
   -2.9046665835E-02   -2.0784523561E-01         16.8861      21
   -2.6830900032E-02   -2.0025258660E-01         17.6715      22
   -2.4905185233E-02   -1.9315926858E-01         18.4569      23
   -2.3131405394E-02   -1.8648262812E-01         19.2423      24
   -2.1521918387E-02   -1.8019297226E-01         20.0277      25
   -2.0023890087E-02   -1.7424987176E-01         20.8131      26
   -1.8761902860E-02   -1.6865631373E-01         21.5984      27
   -1.7582221481E-02   -1.6339705921E-01         22.3838      28
   -1.6507370000E-02   -1.5850262139E-01         23.1692      29
   -1.5517811386E-02   -1.5384278036E-01         23.9546      30
   -1.4602020587E-02   -1.4936767368E-01         24.7400      31
   -1.3783089895E-02   -1.4514822595E-01         25.5254      32
   -1.2999999410E-02   -1.4117822341E-01         26.3108      33
   -1.2215341105E-02   -1.3741834169E-01         27.0962      34
   -1.1570005298E-02   -1.3385880871E-01         27.8816      35
   -1.0953644592E-02   -1.3044546056E-01         28.6670      36
   -1.0442676829E-02   -1.2719351070E-01         29.4524      37
   -9.8559846286E-03   -1.2419234135E-01         30.2378      38
   -9.4602539379E-03   -1.2128881526E-01         31.0232      39
   -9.0215486310E-03   -1.1844913252E-01         31.8086      40
   -8.5978549497E-03   -1.1580729753E-01         32.5940      41
   -8.2030978460E-03   -1.1325717240E-01         33.3794      42
   -7.8391553770E-03   -1.1077689364E-01         34.1648      43
   -7.4997562440E-03   -1.0838912368E-01         34.9502      44
   -7.1088315452E-03   -1.0607514054E-01         35.7356      45
   -6.8675867434E-03   -1.0389052462E-01         36.5210      46
   -6.6104097363E-03   -1.0182096623E-01         37.3064      47
   -6.3600197649E-03   -9.9818564699E-02         38.0918      48
   -6.0327623917E-03   -9.7885438159E-02         38.8772      49
   -5.7957353107E-03   -9.5966710047E-02         39.6626      50
   -5.5292468867E-03   -9.4130815765E-02         40.4480      51
   -5.3279302050E-03   -9.2433078056E-02         41.2334      52
   -5.1385188942E-03   -9.0828992567E-02         42.0188      53
   -4.9540745680E-03   -8.9182259352E-02         42.8042      54
   -4.7754745728E-03   -8.7718629951E-02         43.5896      55
   -4.6040079795E-03   -8.6184102899E-02         44.3750      56
   -4.3858771176E-03   -8.4703459368E-02         45.1604      57
   -4.2332314224E-03   -8.3282349484E-02         45.9458      58
   -4.1657235164E-03   -8.1889581132E-02         46.7312      59
   -4.0438871593E-03   -8.0519993583E-02         47.5166      60
   -3.9238218752E-03   -7.9216080433E-02         48.3020      61
   -3.8636888114E-03   -7.7998859134E-02         49.0874      62
   -3.7304547479E-03   -7.6834768396E-02         49.8728      63
   -3.6707039814E-03   -7.5727063631E-02         50.6582      64
   -3.5386227788E-03   -7.4650076280E-02         51.4436      65
   -3.3256302060E-03   -7.3526544118E-02         52.2290      66
   -3.1954836156E-03   -7.2493623083E-02         53.0144      67
   -3.1467687205E-03   -7.1420830193E-02         53.7998      68
   -3.0621202386E-03   -7.0402580862E-02         54.5852      69
   -3.0181437213E-03   -6.9408566544E-02         55.3706      70
   -2.9644020005E-03   -6.8412778245E-02         56.1560      71
   -2.8990261635E-03   -6.7425133224E-02         56.9414      72
   -2.8007049684E-03   -6.6544852479E-02         57.7268      73
   -2.6686458342E-03   -6.5692689936E-02         58.5122      74
   -2.5749514321E-03   -6.4824937046E-02         59.2976      75
   -2.5129427633E-03   -6.4015499011E-02         60.0830      76
   -2.4597197143E-03   -6.3219244821E-02         60.8684      77
   -2.4139974129E-03   -6.2446416005E-02         61.6538      78
   -2.3161042392E-03   -6.1656122784E-02         62.4392      79
   -2.2971169756E-03   -6.0846458465E-02         63.2246      80
   -2.1959311135E-03   -6.0114691219E-02         64.0100      81
   -2.1390120171E-03   -5.9434564040E-02         64.7953      82
   -2.0586570098E-03   -5.8764434039E-02         65.5807      83
   -2.0166740148E-03   -5.8145144941E-02         66.3661      84
   -1.9443686292E-03   -5.7531123392E-02         67.1515      85
   -1.9858131039E-03   -5.6846665333E-02         67.9369      86
   -1.9158508799E-03   -5.6173090229E-02         68.7223      87
   -1.8160247259E-03   -5.5490734161E-02         69.5077      88
   -1.8064736697E-03   -5.4832475476E-02         70.2931      89
   -1.7080473847E-03   -5.4303729099E-02         71.0785      90
   -1.6775440096E-03   -5.3691923792E-02         71.8639      91
   -1.6692753678E-03   -5.3136036909E-02         72.6493      92
   -1.6099221431E-03   -5.2571070199E-02         73.4347      93
   -1.5321685113E-03   -5.2020275402E-02         74.2201      94
   -1.4548925508E-03   -5.1460382450E-02         75.0055      95
   -1.5009250075E-03   -5.0992569218E-02         75.7909      96
   -1.4678899842E-03   -5.0526681380E-02         76.5763      97
   -1.4555277591E-03   -4.9982782206E-02         77.3617      98
   -1.4273277434E-03   -4.9464285188E-02         78.1471      99
   -1.3442257819E-03   -4.8977115171E-02         78.9325     100
   -1.3555447343E-03   -4.8513576495E-02         79.7179     101
   -1.3168805175E-03   -4.8008015761E-02         80.5033     102
   -1.3621050677E-03   -4.7489771163E-02         81.2887     103
   -1.3189944401E-03   -4.7031059758E-02         82.0741     104
   -1.3471351440E-03   -4.6651408725E-02         82.8595     105
   -1.3143273356E-03   -4.6156339402E-02         83.6449     106
   -1.3479567002E-03   -4.5767019869E-02         84.4303     107
   -1.3349396048E-03   -4.5328267112E-02         85.2157     108
   -1.3104403454E-03   -4.4922780935E-02         86.0011     109
   -1.1856341911E-03   -4.4544651322E-02         86.7865     110
   -1.1722348786E-03   -4.4128426789E-02         87.5719     111
   -1.1449685935E-03   -4.3722115940E-02         88.3573     112
   -1.0700670974E-03   -4.3311527580E-02         89.1427     113
   -1.0302608230E-03   -4.2912294185E-02         89.9281     114
   -1.0321555487E-03   -4.2549143036E-02         90.7135     115
   -1.0160983974E-03   -4.2160403374E-02         91.4989     116
   -9.2847281146E-04   -4.1833919595E-02         92.2843     117
   -9.2534248313E-04   -4.1528894048E-02         93.0697     118
   -9.2006971094E-04   -4.1181668185E-02         93.8551     119
   -8.9200081851E-04   -4.0848147982E-02         94.6405     120
   -8.7147207713E-04   -4.0481397810E-02         95.4259     121
   -8.5921731820E-04   -4.0105856862E-02         96.2113     122
   -8.2306994301E-04   -3.9791601712E-02         96.9967     123
   -7.9659156575E-04   -3.9436187371E-02         97.7821     124
   -7.8848461199E-04   -3.9164607895E-02         98.5675     125
   -8.0502656713E-04   -3.8858490047E-02         99.3529     126
   -7.7054609987E-04   -3.8609158952E-02        100.1383     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.125/GGam.Sig_local_w_O6n0.800T0.125U4.0 <==
   -2.3295752632E-01   -1.5825713545E-01          0.3927       0
   -2.1989631461E-01   -3.0196032782E-01          1.1781       1
   -2.0241045405E-01   -3.7171139466E-01          1.9635       2
   -1.8347955984E-01   -4.0263327321E-01          2.7489       3
   -1.6479706905E-01   -4.1187514452E-01          3.5343       4
   -1.4701382543E-01   -4.0889368228E-01          4.3197       5
   -1.3077317567E-01   -3.9896037556E-01          5.1051       6
   -1.1612086556E-01   -3.8504545161E-01          5.8905       7
   -1.0311152413E-01   -3.6957093964E-01          6.6759       8
   -9.1739863611E-02   -3.5336996486E-01          7.4613       9
   -8.1876222474E-02   -3.3724970579E-01          8.2467      10
   -7.3220067703E-02   -3.2161430759E-01          9.0321      11
   -6.5655050175E-02   -3.0652422139E-01          9.8175      12
   -5.9094930459E-02   -2.9230455283E-01         10.6029      13
   -5.3336662932E-02   -2.7895611431E-01         11.3883      14
   -4.8197870531E-02   -2.6639318676E-01         12.1737      15
   -4.3795948274E-02   -2.5477734166E-01         12.9591      16
   -3.9909522228E-02   -2.4394746061E-01         13.7445      17
   -3.6566899488E-02   -2.3382981273E-01         14.5299      18
   -3.3458687424E-02   -2.2433488154E-01         15.3153      19
   -3.0811067026E-02   -2.1557295733E-01         16.1007      20
   -2.8391101300E-02   -2.0727584760E-01         16.8861      21
   -2.6280820005E-02   -1.9959452097E-01         17.6715      22
   -2.4368556987E-02   -1.9245797945E-01         18.4569      23
   -2.2631527362E-02   -1.8565413492E-01         19.2423      24
   -2.1171009156E-02   -1.7937259847E-01         20.0277      25
   -1.9800490786E-02   -1.7326446524E-01         20.8131      26
   -1.8417249407E-02   -1.6777036873E-01         21.5984      27
   -1.7284712685E-02   -1.6251935649E-01         22.3838      28
   -1.6093964433E-02   -1.5765593017E-01         23.1692      29
   -1.5163418340E-02   -1.5291725142E-01         23.9546      30
   -1.4170399343E-02   -1.4840578231E-01         24.7400      31
   -1.3309930467E-02   -1.4422171360E-01         25.5254      32
   -1.2627868430E-02   -1.4030736577E-01         26.3108      33
   -1.1919497078E-02   -1.3653551527E-01         27.0962      34
   -1.1263979908E-02   -1.3286753065E-01         27.8816      35
   -1.0710949244E-02   -1.2946256900E-01         28.6670      36
   -1.0188223937E-02   -1.2615065288E-01         29.4524      37
   -9.6980490723E-03   -1.2307304479E-01         30.2378      38
   -9.3001271838E-03   -1.2021679684E-01         31.0232      39
   -8.8472809538E-03   -1.1731235913E-01         31.8086      40
   -8.4206819821E-03   -1.1477952175E-01         32.5940      41
   -8.1321204190E-03   -1.1235394539E-01         33.3794      42
   -7.8494166006E-03   -1.0988176137E-01         34.1648      43
   -7.5013343279E-03   -1.0740077956E-01         34.9502      44
   -7.0329884325E-03   -1.0511851293E-01         35.7356      45
   -6.7170830644E-03   -1.0297935124E-01         36.5210      46
   -6.5516498096E-03   -1.0089054651E-01         37.3064      47
   -6.2803455303E-03   -9.8948115989E-02         38.0918      48
   -5.9769266483E-03   -9.7012070619E-02         38.8772      49
   -5.7603499487E-03   -9.5151652585E-02         39.6626      50
   -5.3848682292E-03   -9.3471685992E-02         40.4480      51
   -5.1944273866E-03   -9.1711937088E-02         41.2334      52
   -4.9599866732E-03   -9.0007763608E-02         42.0188      53
   -4.7662549261E-03   -8.8521084975E-02         42.8042      54
   -4.7088433043E-03   -8.6963053271E-02         43.5896      55
   -4.5883850391E-03   -8.5384860731E-02         44.3750      56
   -4.3402509329E-03   -8.3900799614E-02         45.1604      57
   -4.3256562999E-03   -8.2595048007E-02         45.9458      58
   -4.2312809857E-03   -8.1195688993E-02         46.7312      59
   -4.0891792182E-03   -7.9920755943E-02         47.5166      60
   -3.8157072653E-03   -7.8702976486E-02         48.3020      61
   -3.6618033360E-03   -7.7487761455E-02         49.0874      62
   -3.5543109768E-03   -7.6307622805E-02         49.8728      63
   -3.5013944607E-03   -7.5173358306E-02         50.6582      64
   -3.3233563301E-03   -7.4018493915E-02         51.4436      65
   -3.2593728256E-03   -7.2888136316E-02         52.2290      66
   -3.1260608863E-03   -7.1729041399E-02         53.0144      67
   -2.9358664045E-03   -7.0657375307E-02         53.7998      68
   -2.8205152257E-03   -6.9737710589E-02         54.5852      69
   -2.7773005393E-03   -6.8667576842E-02         55.3706      70
   -2.6527427476E-03   -6.7772340495E-02         56.1560      71
   -2.6510053654E-03   -6.6866880782E-02         56.9414      72
   -2.5412600148E-03   -6.5969337804E-02         57.7268      73
   -2.4611630657E-03   -6.5122110692E-02         58.5122      74
   -2.4431331408E-03   -6.4240605403E-02         59.2976      75
   -2.4340756975E-03   -6.3508431047E-02         60.0830      76
   -2.4096460758E-03   -6.2686847603E-02         60.8684      77
   -2.3999411690E-03   -6.1889384455E-02         61.6538      78
   -2.2711167434E-03   -6.1099158140E-02         62.4392      79
   -2.1555550144E-03   -6.0322655786E-02         63.2246      80
   -2.1450755626E-03   -5.9575954809E-02         64.0100      81
   -2.0417665188E-03   -5.8768762657E-02         64.7953      82
   -1.8798103855E-03   -5.8008476989E-02         65.5807      83
   -1.7652510757E-03   -5.7434150307E-02         66.3661      84
   -1.8288669995E-03   -5.6771489477E-02         67.1515      85
   -1.8830226214E-03   -5.6132359342E-02         67.9369      86
   -1.8404704310E-03   -5.5592537306E-02         68.7223      87
   -1.7263351908E-03   -5.4897976226E-02         69.5077      88
   -1.7798403997E-03   -5.4331085645E-02         70.2931      89
   -1.8215557024E-03   -5.3652796348E-02         71.0785      90
   -1.8020612012E-03   -5.3115834273E-02         71.8639      91
   -1.7102167070E-03   -5.2488296928E-02         72.6493      92
   -1.5764237954E-03   -5.2059237167E-02         73.4347      93
   -1.5706690895E-03   -5.1538594226E-02         74.2201      94
   -1.5081018504E-03   -5.0989864344E-02         75.0055      95
   -1.5634085337E-03   -5.0523437423E-02         75.7909      96
   -1.4501692257E-03   -4.9960861588E-02         76.5763      97
   -1.4484473807E-03   -4.9537049762E-02         77.3617      98
   -1.4779648749E-03   -4.9025490756E-02         78.1471      99
   -1.3606393551E-03   -4.8494270179E-02         78.9325     100
   -1.3588166244E-03   -4.8023128095E-02         79.7179     101
   -1.2706082215E-03   -4.7407946212E-02         80.5033     102
   -1.1907839892E-03   -4.7094997791E-02         81.2887     103
   -1.2026189489E-03   -4.6734943035E-02         82.0741     104
   -1.1978938977E-03   -4.6424813870E-02         82.8595     105
   -1.0474871358E-03   -4.5921575238E-02         83.6449     106
   -1.0137447127E-03   -4.5385242934E-02         84.4303     107
   -1.0747523371E-03   -4.4985447243E-02         85.2157     108
   -1.0012247180E-03   -4.4531268037E-02         86.0011     109
   -9.9668906834E-04   -4.4168691177E-02         86.7865     110
   -1.0825358579E-03   -4.3685532464E-02         87.5719     111
   -1.0674946609E-03   -4.3451974968E-02         88.3573     112
   -9.8835769762E-04   -4.3137784891E-02         89.1427     113
   -1.0473581806E-03   -4.2573298213E-02         89.9281     114
   -9.7502085940E-04   -4.2073416059E-02         90.7135     115
   -9.4090003178E-04   -4.1751824290E-02         91.4989     116
   -1.0125975827E-03   -4.1364728179E-02         92.2843     117
   -1.0483278857E-03   -4.0993461402E-02         93.0697     118
   -9.8980013066E-04   -4.0632836231E-02         93.8551     119
   -9.0069309859E-04   -4.0474728182E-02         94.6405     120
   -1.0406802113E-03   -4.0162626045E-02         95.4259     121
   -9.7247459132E-04   -3.9909827064E-02         96.2113     122
   -8.9070643290E-04   -3.9616801991E-02         96.9967     123
   -8.6575894753E-04   -3.9271898224E-02         97.7821     124
   -8.0841666452E-04   -3.8962807211E-02         98.5675     125
   -7.8326269038E-04   -3.8671368198E-02         99.3529     126
   -7.2613995798E-04   -3.8452090736E-02        100.1383     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.125/GGam.Sig_local_w_O7n0.800T0.125U4.0 <==
   -2.4229246835E-01   -1.5931568560E-01          0.3927       0
   -2.2858666186E-01   -3.0720543913E-01          1.1781       1
   -2.0947681918E-01   -3.7846480146E-01          1.9635       2
   -1.8893547838E-01   -4.0929184253E-01          2.7489       3
   -1.6874063665E-01   -4.1782484912E-01          3.5343       4
   -1.4979241259E-01   -4.1391348126E-01          4.3197       5
   -1.3259508717E-01   -4.0267879331E-01          5.1051       6
   -1.1724859236E-01   -3.8807512505E-01          5.8905       7
   -1.0393215818E-01   -3.7212011163E-01          6.6759       8
   -9.2181384674E-02   -3.5517203578E-01          7.4613       9
   -8.2077786103E-02   -3.3837153621E-01          8.2467      10
   -7.3443707930E-02   -3.2237681702E-01          9.0321      11
   -6.5348712130E-02   -3.0685522451E-01          9.8175      12
   -5.8821869057E-02   -2.9227719181E-01         10.6029      13
   -5.3100264943E-02   -2.7873609989E-01         11.3883      14
   -4.8264882412E-02   -2.6619278540E-01         12.1737      15
   -4.3953046168E-02   -2.5461616317E-01         12.9591      16
   -3.9793939560E-02   -2.4348749728E-01         13.7445      17
   -3.6353513232E-02   -2.3318933923E-01         14.5299      18
   -3.3009038423E-02   -2.2365893282E-01         15.3153      19
   -3.0375279315E-02   -2.1483090083E-01         16.1007      20
   -2.7837958071E-02   -2.0684190592E-01         16.8861      21
   -2.5465951425E-02   -1.9917833434E-01         17.6715      22
   -2.3526143510E-02   -1.9200372793E-01         18.4569      23
   -2.1903999883E-02   -1.8529103188E-01         19.2423      24
   -2.0254418145E-02   -1.7875922300E-01         20.0277      25
   -1.8918127579E-02   -1.7284327014E-01         20.8131      26
   -1.8096897992E-02   -1.6734032121E-01         21.5984      27
   -1.6837419998E-02   -1.6202080701E-01         22.3838      28
   -1.5768634812E-02   -1.5727469258E-01         23.1692      29
   -1.4629762470E-02   -1.5207423523E-01         23.9546      30
   -1.3964673553E-02   -1.4792809933E-01         24.7400      31
   -1.3410909862E-02   -1.4355854190E-01         25.5254      32
   -1.2657568939E-02   -1.3973262513E-01         26.3108      33
   -1.2216666265E-02   -1.3608635130E-01         27.0962      34
   -1.1502764246E-02   -1.3321964318E-01         27.8816      35
   -1.0561427996E-02   -1.2975400969E-01         28.6670      36
   -9.9494042698E-03   -1.2623148586E-01         29.4524      37
   -9.5331441092E-03   -1.2338274895E-01         30.2378      38
   -9.0841079698E-03   -1.2015467219E-01         31.0232      39
   -8.7001834763E-03   -1.1713356629E-01         31.8086      40
   -8.5914920913E-03   -1.1463594235E-01         32.5940      41
   -7.9187609110E-03   -1.1209941611E-01         33.3794      42
   -7.4698120635E-03   -1.0980853440E-01         34.1648      43
   -7.1375136782E-03   -1.0696423779E-01         34.9502      44
   -7.0324282131E-03   -1.0497146371E-01         35.7356      45
   -6.9616570628E-03   -1.0280222074E-01         36.5210      46
   -6.1902513474E-03   -1.0089649919E-01         37.3064      47
   -5.9178608811E-03   -9.9025935526E-02         38.0918      48
   -5.9456680677E-03   -9.7441846967E-02         38.8772      49
   -5.9740569713E-03   -9.5482920738E-02         39.6626      50
   -5.6061593382E-03   -9.3212238890E-02         40.4480      51
   -5.1884393838E-03   -9.1275501836E-02         41.2334      52
   -4.9574148390E-03   -8.9767366738E-02         42.0188      53
   -4.7475184671E-03   -8.8182101606E-02         42.8042      54
   -4.6759812501E-03   -8.6771553708E-02         43.5896      55
   -4.4176102213E-03   -8.4871393578E-02         44.3750      56
   -4.4316137988E-03   -8.3361980742E-02         45.1604      57
   -4.4393519010E-03   -8.2094977821E-02         45.9458      58
   -4.4394759547E-03   -8.0724625577E-02         46.7312      59
   -3.7551651503E-03   -7.9183629718E-02         47.5166      60
   -3.6726817440E-03   -7.8026471330E-02         48.3020      61
   -4.1022169310E-03   -7.6876765319E-02         49.0874      62
   -3.5173337108E-03   -7.5835202116E-02         49.8728      63
   -3.2225599031E-03   -7.4633470931E-02         50.6582      64
   -3.2769662394E-03   -7.3346559739E-02         51.4436      65
   -3.1090067204E-03   -7.2100140160E-02         52.2290      66
   -2.9635390582E-03   -7.1004026542E-02         53.0144      67
   -2.9434140903E-03   -7.0144852989E-02         53.7998      68
   -2.9969250329E-03   -6.9375534544E-02         54.5852      69
   -3.2192852608E-03   -6.8479635938E-02         55.3706      70
   -3.0201731065E-03   -6.7523063827E-02         56.1560      71
   -2.5598402813E-03   -6.6395529839E-02         56.9414      72
   -2.6166388585E-03   -6.5708845366E-02         57.7268      73
   -2.7507185005E-03   -6.5109997338E-02         58.5122      74
   -2.1231738753E-03   -6.3761504710E-02         59.2976      75
   -2.5021957215E-03   -6.2749580310E-02         60.0830      76
   -2.1684081220E-03   -6.1897710654E-02         60.8684      77
   -2.0543218311E-03   -6.1461884949E-02         61.6538      78
   -1.7953131540E-03   -6.0742055704E-02         62.4392      79
   -1.9162526331E-03   -6.0051449824E-02         63.2246      80
   -2.3506751580E-03   -5.9236263973E-02         64.0100      81
   -1.7559925484E-03   -5.8702570525E-02         64.7953      82
   -2.1456147534E-03   -5.7913908576E-02         65.5807      83
   -1.9141148253E-03   -5.7389978344E-02         66.3661      84
   -1.6819670639E-03   -5.6587143137E-02         67.1515      85
   -1.8854030607E-03   -5.5850130217E-02         67.9369      86
   -1.4110860114E-03   -5.5378893474E-02         68.7223      87
   -1.0822388857E-03   -5.4844078717E-02         69.5077      88
   -1.6803955599E-03   -5.4040205016E-02         70.2931      89
   -1.7430157811E-03   -5.3625702438E-02         71.0785      90
   -1.5929402279E-03   -5.2670179268E-02         71.8639      91
   -1.7397394495E-03   -5.1910354345E-02         72.6493      92
   -1.6779537539E-03   -5.1526281185E-02         73.4347      93
   -1.6697447166E-03   -5.1056555584E-02         74.2201      94
   -1.3918407659E-03   -5.0408018674E-02         75.0055      95
   -1.2253117480E-03   -5.0445584660E-02         75.7909      96
   -1.3227583635E-03   -4.9924280096E-02         76.5763      97
   -1.5560875457E-03   -4.9838927683E-02         77.3617      98
   -1.6697750927E-03   -4.9356639897E-02         78.1471      99
   -1.5539715748E-03   -4.8663081388E-02         78.9325     100
   -1.5425586289E-03   -4.8145760416E-02         79.7179     101
   -1.6198571093E-03   -4.7834309714E-02         80.5033     102
   -1.4605099257E-03   -4.7141534059E-02         81.2887     103
   -1.4133585519E-03   -4.6747199668E-02         82.0741     104
   -1.5922384901E-03   -4.6002636232E-02         82.8595     105
   -1.7595839029E-03   -4.5240420529E-02         83.6449     106
   -1.0746614372E-03   -4.4555826784E-02         84.4303     107
   -1.4647919009E-03   -4.4505490877E-02         85.2157     108
   -1.7855494543E-03   -4.4084416203E-02         86.0011     109
   -1.4879493138E-03   -4.3578471990E-02         86.7865     110
   -1.6063317470E-03   -4.3108611017E-02         87.5719     111
   -1.3687952637E-03   -4.2999873372E-02         88.3573     112
   -1.3069722201E-03   -4.2733747329E-02         89.1427     113
   -1.2161632512E-03   -4.2512360152E-02         89.9281     114
   -1.0660863491E-03   -4.1781234776E-02         90.7135     115
   -1.1816539241E-03   -4.1438506235E-02         91.4989     116
   -1.4221161169E-03   -4.1728445694E-02         92.2843     117
   -1.1133701006E-03   -4.1253171155E-02         93.0697     118
   -7.6080825375E-04   -4.0650295204E-02         93.8551     119
   -1.0687988693E-03   -4.0813437766E-02         94.6405     120
   -1.1790521840E-03   -4.0364947635E-02         95.4259     121
   -1.1846848788E-03   -4.0280345207E-02         96.2113     122
   -1.5961684834E-03   -3.9755005325E-02         96.9967     123
   -1.3457750630E-03   -3.9569654249E-02         97.7821     124
   -1.1755198596E-03   -3.9141976411E-02         98.5675     125
   -1.0695932409E-03   -3.9055606329E-02         99.3529     126
   -7.4125577981E-04   -3.8567012924E-02        100.1383     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.25/D_DCA <==
0.8 0.0765826990833 0.000294575392572


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.25/D_DCA_size20.0 <==
0.79966749994 0.000503609952568 -1.19247157403 0.076859880855 6.43474102861e-05


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.25/D_DCA_size32.0 <==
0.799644745902 0.000648715953084 -1.1876670748 0.0765903644471 0.000113101846049


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.25/D_DCA_size34.0 <==
0.799708032632 0.000481344462312 -1.18968462445 0.0765769423787 8.38633637581e-05


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.25/D_DCA_size50.0 <==
0.800717951402 0.000886142020008 -1.19260975554 0.0768160643931 0.000217478558195


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.25/D_DCA_size64.0 <==
0.799646043072 0.000937306221078 -1.19758388945 0.0765022430871 0.000264228128347


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.25/D_DCA_size72.0 <==
0.79958881153 0.0032056733745 -1.19753896459 0.0765499237128 0.000960640009153


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.25/D_DCA_size98.0 <==
0.800017777022 0.00574881073532 -1.19935531694 0.0764950155876 0.00190193260989


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.25/D_DiagMC_G0Gam0 <==
0.7999    0.0008    -1.17    0.02    0.075   0.004


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.25/D_DiagMC_GGam <==
0.7999    0.0008    -1.20    0.04    0.074    0.003


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.25/E_DCA <==
0.8 -1.0656023 0.0016832


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.25/E_DCA_size20.0 <==
0.79966749994 0.000503609952568 -1.19247157403 -1.06402818844 0.000152172993396


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.25/E_DCA_size32.0 <==
0.799644745902 0.000648715953084 -1.1876670748 -1.06360816964 7.26824918431e-05


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.25/E_DCA_size34.0 <==
0.799708032632 0.000481344462312 -1.18968462445 -1.06385266076 0.000117888124484


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.25/E_DCA_size50.0 <==
0.800717951402 0.000886142020008 -1.19260975554 -1.06241938193 0.00188324568569


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.25/E_DCA_size64.0 <==
0.799646043072 0.000937306221078 -1.19758388945 -1.06471824285 0.00015659402906


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.25/E_DCA_size72.0 <==
0.79958881153 0.0032056733745 -1.19753896459 -1.06521416981 0.000841631190368


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.25/E_DCA_size98.0 <==
0.800017777022 0.00574881073532 -1.19935531694 -1.06387470353 0.001076305695


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.25/E_DiagMC_G0Gam0 <==
0.7999    0.0008    -1.17    0.02    -1.068    0.005


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.25/E_DiagMC_GGam <==
0.7999    0.0008    -1.20    0.04    -1.066    0.004


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.25/GGam.Sig_local_w_O1n0.800T0.250U4.0 <==
   -1.1860385798E-01   -1.1348762804E-01          0.7854       0
   -1.0468934785E-01   -2.0284156428E-01          2.3562       1
   -8.8358312566E-02   -2.3281629077E-01          3.9270       2
   -7.3266603891E-02   -2.3623249253E-01          5.4978       3
   -6.0497325318E-02   -2.2814856861E-01          7.0686       4
   -5.0109675138E-02   -2.1554369365E-01          8.6394       5
   -4.1773977865E-02   -2.0166006508E-01         10.2102       6
   -3.5118533186E-02   -1.8799200610E-01         11.7810       7
   -2.9774770362E-02   -1.7516609472E-01         13.3518       8
   -2.5459880436E-02   -1.6340555836E-01         14.9226       9
   -2.1949166095E-02   -1.5273320039E-01         16.4934      10
   -1.9079951405E-02   -1.4311261944E-01         18.0642      11
   -1.6704021735E-02   -1.3444162194E-01         19.6350      12
   -1.4725666720E-02   -1.2661801240E-01         21.2058      13
   -1.3057012240E-02   -1.1955796637E-01         22.7765      14
   -1.1641312253E-02   -1.1318209685E-01         24.3473      15
   -1.0424097435E-02   -1.0739922279E-01         25.9181      16
   -9.4042181820E-03   -1.0211535497E-01         27.4889      17
   -8.5187889149E-03   -9.7302470950E-02         29.0597      18
   -7.7410342100E-03   -9.2905227408E-02         30.6305      19
   -7.0569601334E-03   -8.8845229241E-02         32.2013      20
   -6.4655719450E-03   -8.5115227146E-02         33.7721      21
   -5.9427935703E-03   -8.1668051428E-02         35.3429      22
   -5.4804347140E-03   -7.8480042301E-02         36.9137      23
   -5.0744575112E-03   -7.5518124488E-02         38.4845      24
   -4.7071554704E-03   -7.2752982542E-02         40.0553      25
   -4.3736592832E-03   -7.0181431805E-02         41.6261      26
   -4.0755963164E-03   -6.7791511658E-02         43.1969      27
   -3.8093874987E-03   -6.5554141914E-02         44.7677      28
   -3.5699822318E-03   -6.3462901072E-02         46.3385      29
   -3.3612463570E-03   -6.1488235136E-02         47.9093      30
   -3.1571396560E-03   -5.9638091504E-02         49.4801      31
   -2.9749730241E-03   -5.7892472911E-02         51.0509      32
   -2.8182642861E-03   -5.6235619398E-02         52.6217      33
   -2.6637737236E-03   -5.4668113608E-02         54.1925      34
   -2.5235904694E-03   -5.3197899811E-02         55.7633      35
   -2.3828699777E-03   -5.1790993635E-02         57.3341      36
   -2.2629718696E-03   -5.0453265180E-02         58.9049      37
   -2.1381782342E-03   -4.9192437131E-02         60.4757      38
   -2.0376947684E-03   -4.7988051235E-02         62.0465      39
   -1.9331157277E-03   -4.6831875461E-02         63.6173      40
   -1.8386031065E-03   -4.5731652524E-02         65.1880      41
   -1.7687464599E-03   -4.4688693286E-02         66.7588      42
   -1.6838012550E-03   -4.3684450892E-02         68.3296      43
   -1.6011499242E-03   -4.2727741909E-02         69.9004      44
   -1.5231185216E-03   -4.1812374867E-02         71.4712      45
   -1.4584274300E-03   -4.0947924029E-02         73.0420      46
   -1.3948028882E-03   -4.0095786628E-02         74.6128      47
   -1.3369084574E-03   -3.9288451552E-02         76.1836      48
   -1.2870590041E-03   -3.8504600672E-02         77.7544      49
   -1.2332924390E-03   -3.7765443975E-02         79.3252      50
   -1.1848670365E-03   -3.7045034557E-02         80.8960      51
   -1.1467672837E-03   -3.6360376905E-02         82.4668      52
   -1.1096600326E-03   -3.5680312032E-02         84.0376      53
   -1.0571437884E-03   -3.5044916993E-02         85.6084      54
   -1.0112244423E-03   -3.4425016165E-02         87.1792      55
   -9.7857744091E-04   -3.3826718058E-02         88.7500      56
   -9.3723272733E-04   -3.3246687069E-02         90.3208      57
   -9.1415805730E-04   -3.2695387393E-02         91.8916      58
   -8.8164826013E-04   -3.2156467123E-02         93.4624      59
   -8.4876169151E-04   -3.1625985165E-02         95.0332      60
   -8.1808488537E-04   -3.1112071719E-02         96.6040      61
   -8.1271182015E-04   -3.0632826051E-02         98.1748      62
   -7.9967615367E-04   -3.0161000571E-02         99.7456      63
   -7.7746024373E-04   -2.9699335958E-02        101.3164      64
   -7.5256080020E-04   -2.9233425172E-02        102.8872      65
   -7.2483945190E-04   -2.8803734619E-02        104.4580      66
   -6.9492042991E-04   -2.8385107855E-02        106.0288      67
   -6.6914215479E-04   -2.7976757071E-02        107.5995      68
   -6.4022218946E-04   -2.7574300240E-02        109.1703      69
   -6.1789972422E-04   -2.7200907332E-02        110.7411      70
   -5.9872615152E-04   -2.6839598162E-02        112.3119      71
   -5.8787089261E-04   -2.6479876787E-02        113.8827      72
   -5.7920498466E-04   -2.6115926084E-02        115.4535      73
   -5.6520509970E-04   -2.5762422304E-02        117.0243      74
   -5.4575339199E-04   -2.5420447249E-02        118.5951      75
   -5.2851585777E-04   -2.5090494787E-02        120.1659      76
   -5.0179316973E-04   -2.4771554952E-02        121.7367      77
   -4.8022186656E-04   -2.4463804280E-02        123.3075      78
   -4.7269958121E-04   -2.4158705666E-02        124.8783      79
   -4.5974016825E-04   -2.3854877168E-02        126.4491      80
   -4.5262562111E-04   -2.3566865226E-02        128.0199      81
   -4.4328118338E-04   -2.3295154948E-02        129.5907      82
   -4.2093721945E-04   -2.3019614863E-02        131.1615      83
   -4.0556051748E-04   -2.2748972492E-02        132.7323      84
   -3.8024740924E-04   -2.2481604048E-02        134.3031      85
   -3.6817965164E-04   -2.2216155152E-02        135.8739      86
   -3.6322539081E-04   -2.1960590650E-02        137.4447      87
   -3.5438857266E-04   -2.1717367541E-02        139.0155      88
   -3.4793243880E-04   -2.1467746434E-02        140.5863      89
   -3.4817619540E-04   -2.1228586101E-02        142.1571      90
   -3.4082540386E-04   -2.0999890436E-02        143.7279      91
   -3.3104958377E-04   -2.0777567611E-02        145.2987      92
   -3.1983602905E-04   -2.0557112434E-02        146.8695      93
   -3.0689066497E-04   -2.0342322629E-02        148.4403      94
   -3.0597024147E-04   -2.0128875139E-02        150.0110      95
   -3.0094184878E-04   -1.9929096347E-02        151.5818      96
   -2.9778585557E-04   -1.9722683445E-02        153.1526      97
   -2.8226333884E-04   -1.9520905123E-02        154.7234      98
   -2.8493812709E-04   -1.9331910031E-02        156.2942      99
   -2.8355814402E-04   -1.9129187512E-02        157.8650     100
   -2.7242387403E-04   -1.8934484701E-02        159.4358     101
   -2.5737237676E-04   -1.8755426465E-02        161.0066     102
   -2.4562758269E-04   -1.8583495781E-02        162.5774     103
   -2.4792174185E-04   -1.8411901153E-02        164.1482     104
   -2.4416291402E-04   -1.8242669424E-02        165.7190     105
   -2.4501377011E-04   -1.8079358224E-02        167.2898     106
   -2.3856157179E-04   -1.7916681651E-02        168.8606     107
   -2.3585188800E-04   -1.7754347435E-02        170.4314     108
   -2.3002515770E-04   -1.7600037538E-02        172.0022     109
   -2.2461142009E-04   -1.7447713902E-02        173.5730     110
   -2.1249279661E-04   -1.7295878793E-02        175.1438     111
   -2.0811882684E-04   -1.7134552843E-02        176.7146     112
   -2.1470997892E-04   -1.6981996145E-02        178.2854     113
   -2.1639564521E-04   -1.6830594884E-02        179.8562     114
   -2.0552528135E-04   -1.6670830207E-02        181.4270     115
   -1.9594263971E-04   -1.6526214284E-02        182.9978     116
   -1.8050494084E-04   -1.6377573281E-02        184.5686     117
   -1.6730866401E-04   -1.6241759386E-02        186.1394     118
   -1.6426223520E-04   -1.6113113181E-02        187.7102     119
   -1.5980608443E-04   -1.5985549124E-02        189.2810     120
   -1.5991454241E-04   -1.5863061250E-02        190.8518     121
   -1.6028398502E-04   -1.5739331542E-02        192.4226     122
   -1.6723205401E-04   -1.5620704343E-02        193.9933     123
   -1.6078119584E-04   -1.5476285391E-02        195.5641     124
   -1.6387679950E-04   -1.5345781802E-02        197.1349     125
   -1.5810634648E-04   -1.5226412221E-02        198.7057     126
   -1.5713253449E-04   -1.5105959237E-02        200.2765     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.25/GGam.Sig_local_w_O3n0.800T0.250U4.0 <==
   -1.7765055202E-01   -1.8380420111E-01          0.7854       0
   -1.5623555592E-01   -2.9967634717E-01          2.3562       1
   -1.3008937945E-01   -3.2806882065E-01          3.9270       2
   -1.0585503142E-01   -3.2231410953E-01          5.4978       3
   -8.5647226460E-02   -3.0389247133E-01          7.0686       4
   -6.9523057318E-02   -2.8180928445E-01          8.6394       5
   -5.6856598070E-02   -2.5978586348E-01         10.2102       6
   -4.7016588328E-02   -2.3928172072E-01         11.7810       7
   -3.9274159231E-02   -2.2081879004E-01         13.3518       8
   -3.3167944700E-02   -2.0435610780E-01         14.9226       9
   -2.8280925507E-02   -1.8975921469E-01         16.4934      10
   -2.4339793985E-02   -1.7682031490E-01         18.0642      11
   -2.1124630183E-02   -1.6532789515E-01         19.6350      12
   -1.8489697903E-02   -1.5508711871E-01         21.2058      13
   -1.6300406693E-02   -1.4595932259E-01         22.7765      14
   -1.4458007646E-02   -1.3773636829E-01         24.3473      15
   -1.2901225111E-02   -1.3035890620E-01         25.9181      16
   -1.1557079645E-02   -1.2365430901E-01         27.4889      17
   -1.0408347249E-02   -1.1758781854E-01         29.0597      18
   -9.4024104534E-03   -1.1208024525E-01         30.6305      19
   -8.5588867263E-03   -1.0700890016E-01         32.2013      20
   -7.8392568539E-03   -1.0238446130E-01         33.7721      21
   -7.2194080653E-03   -9.8118839323E-02         35.3429      22
   -6.6731786321E-03   -9.4218907648E-02         36.9137      23
   -6.1393578506E-03   -9.0578436893E-02         38.4845      24
   -5.6974555124E-03   -8.7208550644E-02         40.0553      25
   -5.2898757776E-03   -8.4050002964E-02         41.6261      26
   -4.9082591439E-03   -8.1128591828E-02         43.1969      27
   -4.5786874206E-03   -7.8407281881E-02         44.7677      28
   -4.2555824431E-03   -7.5880332297E-02         46.3385      29
   -3.9583062223E-03   -7.3548739127E-02         47.9093      30
   -3.7269644633E-03   -7.1242473490E-02         49.4801      31
   -3.5252835010E-03   -6.9123504956E-02         51.0509      32
   -3.2987116654E-03   -6.7140663879E-02         52.6217      33
   -3.1493249183E-03   -6.5231169098E-02         54.1925      34
   -2.9527490509E-03   -6.3439360694E-02         55.7633      35
   -2.7657289251E-03   -6.1767972223E-02         57.3341      36
   -2.5882274285E-03   -6.0147709226E-02         58.9049      37
   -2.4355198934E-03   -5.8622811027E-02         60.4757      38
   -2.3421340286E-03   -5.7193413691E-02         62.0465      39
   -2.2260312849E-03   -5.5789181924E-02         63.6173      40
   -2.1363199886E-03   -5.4447700114E-02         65.1880      41
   -2.0421838840E-03   -5.3199054131E-02         66.7588      42
   -1.9475749807E-03   -5.1945893752E-02         68.3296      43
   -1.8160019318E-03   -5.0841222902E-02         69.9004      44
   -1.7161673965E-03   -4.9729517759E-02         71.4712      45
   -1.6052058258E-03   -4.8682061865E-02         73.0420      46
   -1.5381565504E-03   -4.7670922651E-02         74.6128      47
   -1.5025108714E-03   -4.6730526531E-02         76.1836      48
   -1.4588501778E-03   -4.5792749602E-02         77.7544      49
   -1.4131871901E-03   -4.4858110165E-02         79.3252      50
   -1.3772916621E-03   -4.3997637230E-02         80.8960      51
   -1.3298622293E-03   -4.3203311634E-02         82.4668      52
   -1.2534378454E-03   -4.2439873126E-02         84.0376      53
   -1.1950518988E-03   -4.1681353666E-02         85.6084      54
   -1.1693045626E-03   -4.0964438289E-02         87.1792      55
   -1.1212721478E-03   -4.0225083962E-02         88.7500      56
   -1.0968424137E-03   -3.9574058479E-02         90.3208      57
   -1.0279095865E-03   -3.8877569368E-02         91.8916      58
   -9.8507599126E-04   -3.8243550300E-02         93.4624      59
   -9.6981224994E-04   -3.7591646218E-02         95.0332      60
   -9.6137667365E-04   -3.6956191329E-02         96.6040      61
   -8.9395260281E-04   -3.6367360278E-02         98.1748      62
   -8.3317107633E-04   -3.5824484350E-02         99.7456      63
   -8.1128170724E-04   -3.5293589496E-02        101.3164      64
   -8.0320160724E-04   -3.4753212028E-02        102.8872      65
   -7.8308181465E-04   -3.4233153277E-02        104.4580      66
   -7.8346399295E-04   -3.3703699530E-02        106.0288      67
   -7.2388460267E-04   -3.3236738246E-02        107.5995      68
   -6.8185125941E-04   -3.2739726669E-02        109.1703      69
   -7.0672015289E-04   -3.2285367710E-02        110.7411      70
   -7.4465146275E-04   -3.1852142110E-02        112.3119      71
   -6.9506861123E-04   -3.1408379072E-02        113.8827      72
   -6.8565131247E-04   -3.0959275601E-02        115.4535      73
   -6.6746541862E-04   -3.0546253581E-02        117.0243      74
   -6.7257777673E-04   -3.0160206227E-02        118.5951      75
   -6.5728200146E-04   -2.9739165501E-02        120.1659      76
   -5.9188463601E-04   -2.9365581960E-02        121.7367      77
   -6.1377836205E-04   -2.8993062816E-02        123.3075      78
   -5.9004295986E-04   -2.8643812157E-02        124.8783      79
   -5.7086641580E-04   -2.8250970561E-02        126.4491      80
   -5.3110491486E-04   -2.7965275966E-02        128.0199      81
   -5.2305165678E-04   -2.7615060743E-02        129.5907      82
   -5.0702474574E-04   -2.7297804562E-02        131.1615      83
   -4.8796031611E-04   -2.6977931688E-02        132.7323      84
   -4.7727860251E-04   -2.6648264625E-02        134.3031      85
   -4.3579477808E-04   -2.6319521460E-02        135.8739      86
   -4.3111141632E-04   -2.5991666109E-02        137.4447      87
   -3.7304118119E-04   -2.5739484487E-02        139.0155      88
   -3.6854655411E-04   -2.5434629090E-02        140.5863      89
   -3.5878206593E-04   -2.5144398188E-02        142.1571      90
   -3.3601895135E-04   -2.4904464224E-02        143.7279      91
   -3.4951193233E-04   -2.4656927278E-02        145.2987      92
   -3.4110773932E-04   -2.4401150826E-02        146.8695      93
   -3.4303437696E-04   -2.4181023309E-02        148.4403      94
   -3.5739776807E-04   -2.3935216922E-02        150.0110      95
   -3.3585769219E-04   -2.3685910080E-02        151.5818      96
   -3.2537763756E-04   -2.3401943268E-02        153.1526      97
   -2.8981901334E-04   -2.3126303501E-02        154.7234      98
   -3.2863269366E-04   -2.2897844066E-02        156.2942      99
   -2.9662188571E-04   -2.2691606761E-02        157.8650     100
   -3.0387754098E-04   -2.2491831073E-02        159.4358     101
   -2.7597415519E-04   -2.2296860816E-02        161.0066     102
   -3.0947424061E-04   -2.2052853502E-02        162.5774     103
   -3.1615031612E-04   -2.1836404829E-02        164.1482     104
   -2.8804076658E-04   -2.1675918736E-02        165.7190     105
   -2.5682445373E-04   -2.1454786934E-02        167.2898     106
   -2.4733783182E-04   -2.1255765067E-02        168.8606     107
   -2.3103325909E-04   -2.1069768939E-02        170.4314     108
   -2.1456456150E-04   -2.0831810913E-02        172.0022     109
   -1.7749354744E-04   -2.0638830059E-02        173.5730     110
   -2.0835105785E-04   -2.0487074476E-02        175.1438     111
   -2.2306633039E-04   -2.0313386033E-02        176.7146     112
   -2.1303605339E-04   -2.0138946169E-02        178.2854     113
   -1.9770766084E-04   -1.9971483026E-02        179.8562     114
   -1.5705030934E-04   -1.9785442712E-02        181.4270     115
   -1.8762254749E-04   -1.9630914088E-02        182.9978     116
   -1.6998831926E-04   -1.9462251986E-02        184.5686     117
   -1.9170620072E-04   -1.9308530243E-02        186.1394     118
   -1.6865317752E-04   -1.9127605705E-02        187.7102     119
   -1.6629508738E-04   -1.8963697290E-02        189.2810     120
   -1.9455079236E-04   -1.8787059469E-02        190.8518     121
   -2.0132963923E-04   -1.8609140947E-02        192.4226     122
   -2.0279154340E-04   -1.8460982580E-02        193.9933     123
   -1.6642788505E-04   -1.8280742239E-02        195.5641     124
   -1.6158966403E-04   -1.8148281184E-02        197.1349     125
   -1.8337553911E-04   -1.8026485585E-02        198.7057     126
   -1.7590366793E-04   -1.7900798099E-02        200.2765     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.25/GGam.Sig_local_w_O4n0.800T0.250U4.0 <==
   -2.0613598407E-01   -2.4872937144E-01          0.7854       0
   -1.7816073810E-01   -3.6881577528E-01          2.3562       1
   -1.4654899176E-01   -3.8768939151E-01          3.9270       2
   -1.1835607793E-01   -3.7232791191E-01          5.4978       3
   -9.5318278371E-02   -3.4607953413E-01          7.0686       4
   -7.7195689924E-02   -3.1791640061E-01          8.6394       5
   -6.3105604403E-02   -2.9109187809E-01         10.2102       6
   -5.2135853869E-02   -2.6683502259E-01         11.7810       7
   -4.3503125306E-02   -2.4532309851E-01         13.3518       8
   -3.6697188360E-02   -2.2630290227E-01         14.9226       9
   -3.1304208367E-02   -2.0963496085E-01         16.4934      10
   -2.6922591699E-02   -1.9492286061E-01         18.0642      11
   -2.3353417853E-02   -1.8195977886E-01         19.6350      12
   -2.0438073968E-02   -1.7038762479E-01         21.2058      13
   -1.7951780583E-02   -1.6010310723E-01         22.7765      14
   -1.5905116551E-02   -1.5093346897E-01         24.3473      15
   -1.4190920496E-02   -1.4274468568E-01         25.9181      16
   -1.2749040199E-02   -1.3531002795E-01         27.4889      17
   -1.1464583750E-02   -1.2862534781E-01         29.0597      18
   -1.0371888788E-02   -1.2251195246E-01         30.6305      19
   -9.4428671016E-03   -1.1694112318E-01         32.2013      20
   -8.6212868403E-03   -1.1184112064E-01         33.7721      21
   -7.8991799425E-03   -1.0713533029E-01         35.3429      22
   -7.2576092406E-03   -1.0281587259E-01         36.9137      23
   -6.6948471842E-03   -9.8843381235E-02         38.4845      24
   -6.1654804985E-03   -9.5114118358E-02         40.0553      25
   -5.6805212646E-03   -9.1683908572E-02         41.6261      26
   -5.3253277215E-03   -8.8423575831E-02         43.1969      27
   -4.9363587389E-03   -8.5447377881E-02         44.7677      28
   -4.6310600475E-03   -8.2647294143E-02         46.3385      29
   -4.3570777263E-03   -8.0051291425E-02         47.9093      30
   -4.0652744749E-03   -7.7557139932E-02         49.4801      31
   -3.8434910652E-03   -7.5230662518E-02         51.0509      32
   -3.6074821827E-03   -7.2989225280E-02         52.6217      33
   -3.4344008599E-03   -7.0914135840E-02         54.1925      34
   -3.2128662060E-03   -6.9008211741E-02         55.7633      35
   -3.0368337822E-03   -6.7134952401E-02         57.3341      36
   -2.8724782681E-03   -6.5412013643E-02         58.9049      37
   -2.7412410345E-03   -6.3720481695E-02         60.4757      38
   -2.6229446977E-03   -6.2113434973E-02         62.0465      39
   -2.4363240205E-03   -6.0600387732E-02         63.6173      40
   -2.3281348522E-03   -5.9171020964E-02         65.1880      41
   -2.2121704885E-03   -5.7823208081E-02         66.7588      42
   -2.1163895903E-03   -5.6475250564E-02         68.3296      43
   -2.0550531098E-03   -5.5249414064E-02         69.9004      44
   -1.9814838488E-03   -5.4046367060E-02         71.4712      45
   -1.8819339698E-03   -5.2876561831E-02         73.0420      46
   -1.8279828196E-03   -5.1817948430E-02         74.6128      47
   -1.7093516376E-03   -5.0777708694E-02         76.1836      48
   -1.6813724583E-03   -4.9721275331E-02         77.7544      49
   -1.6007180248E-03   -4.8717800904E-02         79.3252      50
   -1.5430819571E-03   -4.7797544773E-02         80.8960      51
   -1.4498814227E-03   -4.6914989051E-02         82.4668      52
   -1.4224169587E-03   -4.6031602882E-02         84.0376      53
   -1.4034957020E-03   -4.5215228225E-02         85.6084      54
   -1.3655566274E-03   -4.4400110327E-02         87.1792      55
   -1.3136115714E-03   -4.3660015984E-02         88.7500      56
   -1.2616857870E-03   -4.2922616383E-02         90.3208      57
   -1.1955086180E-03   -4.2202005388E-02         91.8916      58
   -1.1704207788E-03   -4.1498970161E-02         93.4624      59
   -1.1061483691E-03   -4.0831008194E-02         95.0332      60
   -1.0883742177E-03   -4.0167979145E-02         96.6040      61
   -1.0200693959E-03   -3.9535041450E-02         98.1748      62
   -1.0027060637E-03   -3.8898734580E-02         99.7456      63
   -9.5457432618E-04   -3.8266368880E-02        101.3164      64
   -9.0736452832E-04   -3.7664931201E-02        102.8872      65
   -8.9771726925E-04   -3.7120642198E-02        104.4580      66
   -8.7587920322E-04   -3.6594793999E-02        106.0288      67
   -8.2564261516E-04   -3.6051706942E-02        107.5995      68
   -7.9875952235E-04   -3.5520881324E-02        109.1703      69
   -7.6321699388E-04   -3.5011504906E-02        110.7411      70
   -7.8008063525E-04   -3.4534888965E-02        112.3119      71
   -7.4385604182E-04   -3.4079456077E-02        113.8827      72
   -7.2202980385E-04   -3.3607011053E-02        115.4535      73
   -7.0045742413E-04   -3.3166952698E-02        117.0243      74
   -6.5656386931E-04   -3.2755644697E-02        118.5951      75
   -6.5587345481E-04   -3.2314348856E-02        120.1659      76
   -6.2354665298E-04   -3.1904076807E-02        121.7367      77
   -6.5018072156E-04   -3.1500497367E-02        123.3075      78
   -6.2685914366E-04   -3.1090888461E-02        124.8783      79
   -5.6313338995E-04   -3.0756859460E-02        126.4491      80
   -5.5957035906E-04   -3.0381818676E-02        128.0199      81
   -5.6415944818E-04   -3.0020479684E-02        129.5907      82
   -5.2521981021E-04   -2.9660126513E-02        131.1615      83
   -5.1841445023E-04   -2.9301940523E-02        132.7323      84
   -4.8145295512E-04   -2.8951248390E-02        134.3031      85
   -4.4415950871E-04   -2.8591883064E-02        135.8739      86
   -4.2236399415E-04   -2.8259180594E-02        137.4447      87
   -4.0674870496E-04   -2.7963451493E-02        139.0155      88
   -3.8822920457E-04   -2.7680581486E-02        140.5863      89
   -3.7160846299E-04   -2.7393961785E-02        142.1571      90
   -3.9329464326E-04   -2.7085765800E-02        143.7279      91
   -3.8130028489E-04   -2.6788605675E-02        145.2987      92
   -4.0227516650E-04   -2.6479079365E-02        146.8695      93
   -3.7555677475E-04   -2.6198893306E-02        148.4403      94
   -3.8376738523E-04   -2.5937371861E-02        150.0110      95
   -3.6933068043E-04   -2.5663551344E-02        151.5818      96
   -3.7106968375E-04   -2.5415613657E-02        153.1526      97
   -3.6478001317E-04   -2.5127303117E-02        154.7234      98
   -3.6352969061E-04   -2.4855766498E-02        156.2942      99
   -3.9235680585E-04   -2.4624546693E-02        157.8650     100
   -3.7231434386E-04   -2.4374579075E-02        159.4358     101
   -3.0564752877E-04   -2.4166098379E-02        161.0066     102
   -2.9439329668E-04   -2.3948670953E-02        162.5774     103
   -3.2125385749E-04   -2.3749016466E-02        164.1482     104
   -3.2344487329E-04   -2.3488697986E-02        165.7190     105
   -3.0501728948E-04   -2.3258160024E-02        167.2898     106
   -2.4280228492E-04   -2.3051165996E-02        168.8606     107
   -2.7100671225E-04   -2.2835875366E-02        170.4314     108
   -2.2368448237E-04   -2.2651576062E-02        172.0022     109
   -1.9241770462E-04   -2.2449875572E-02        173.5730     110
   -2.5421212061E-04   -2.2247641120E-02        175.1438     111
   -2.6003709312E-04   -2.2016827099E-02        176.7146     112
   -3.0323521397E-04   -2.1853273308E-02        178.2854     113
   -3.1881607170E-04   -2.1663914092E-02        179.8562     114
   -2.7301659777E-04   -2.1488699735E-02        181.4270     115
   -2.2181197721E-04   -2.1271105135E-02        182.9978     116
   -2.7511572285E-04   -2.1098814581E-02        184.5686     117
   -2.1533900432E-04   -2.0923505174E-02        186.1394     118
   -2.1687427404E-04   -2.0762877045E-02        187.7102     119
   -2.2070332695E-04   -2.0588264136E-02        189.2810     120
   -1.5756381205E-04   -2.0397263391E-02        190.8518     121
   -1.5881846810E-04   -2.0248450537E-02        192.4226     122
   -1.8501118361E-04   -2.0052465007E-02        193.9933     123
   -1.5843203325E-04   -1.9883384129E-02        195.5641     124
   -1.9706216278E-04   -1.9708972791E-02        197.1349     125
   -1.7510645695E-04   -1.9601506937E-02        198.7057     126
   -1.9849187878E-04   -1.9447227885E-02        200.2765     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.25/GGam.Sig_local_w_O5n0.800T0.250U4.0 <==
   -2.1875593432E-01   -2.7220201608E-01          0.7854       0
   -1.8845582992E-01   -3.9398556458E-01          2.3562       1
   -1.5414978348E-01   -4.0921216895E-01          3.9270       2
   -1.2356898815E-01   -3.8965439052E-01          5.4978       3
   -9.8549499211E-02   -3.5975178886E-01          7.0686       4
   -7.9090081990E-02   -3.2849562850E-01          8.6394       5
   -6.4052371609E-02   -2.9922342736E-01         10.2102       6
   -5.2423533718E-02   -2.7319435510E-01         11.7810       7
   -4.3460647855E-02   -2.5021253129E-01         13.3518       8
   -3.6396907048E-02   -2.3011494068E-01         14.9226       9
   -3.0925338764E-02   -2.1256722065E-01         16.4934      10
   -2.6522003073E-02   -1.9732778829E-01         18.0642      11
   -2.2875648193E-02   -1.8384895093E-01         19.6350      12
   -1.9909710000E-02   -1.7180387681E-01         21.2058      13
   -1.7429232606E-02   -1.6121391767E-01         22.7765      14
   -1.5342722509E-02   -1.5187171893E-01         24.3473      15
   -1.3729523509E-02   -1.4351129658E-01         25.9181      16
   -1.2385524490E-02   -1.3599164806E-01         27.4889      17
   -1.1136961012E-02   -1.2920012561E-01         29.0597      18
   -1.0129080864E-02   -1.2306282348E-01         30.6305      19
   -9.2288124289E-03   -1.1726290457E-01         32.2013      20
   -8.3341349461E-03   -1.1213244250E-01         33.7721      21
   -7.6188238307E-03   -1.0731330163E-01         35.3429      22
   -6.9656644899E-03   -1.0301744524E-01         36.9137      23
   -6.3992075619E-03   -9.9000850121E-02         38.4845      24
   -5.8395853364E-03   -9.5231674969E-02         40.0553      25
   -5.4523224584E-03   -9.1785686032E-02         41.6261      26
   -5.0743524471E-03   -8.8617944018E-02         43.1969      27
   -4.7486430284E-03   -8.5501399310E-02         44.7677      28
   -4.3679089313E-03   -8.2637898772E-02         46.3385      29
   -4.0654029349E-03   -7.9999957218E-02         47.9093      30
   -3.9673036875E-03   -7.7456366343E-02         49.4801      31
   -3.6400454826E-03   -7.5110792364E-02         51.0509      32
   -3.3877553355E-03   -7.2916173692E-02         52.6217      33
   -3.2523273263E-03   -7.0954121299E-02         54.1925      34
   -3.0548536088E-03   -6.8957846709E-02         55.7633      35
   -2.9498984803E-03   -6.7028717046E-02         57.3341      36
   -2.7745393506E-03   -6.5303308516E-02         58.9049      37
   -2.4629576609E-03   -6.3818420603E-02         60.4757      38
   -2.3297108468E-03   -6.2078739759E-02         62.0465      39
   -2.3440503493E-03   -6.0500130867E-02         63.6173      40
   -2.3178108069E-03   -5.9138492632E-02         65.1880      41
   -2.2030430303E-03   -5.7782508233E-02         66.7588      42
   -2.1121094899E-03   -5.6490299914E-02         68.3296      43
   -1.9563366089E-03   -5.5240893454E-02         69.9004      44
   -1.9770924743E-03   -5.3957923734E-02         71.4712      45
   -1.9562474166E-03   -5.2821391034E-02         73.0420      46
   -1.9089470677E-03   -5.1726950655E-02         74.6128      47
   -1.8420883095E-03   -5.0569025364E-02         76.1836      48
   -1.6870274872E-03   -4.9747463088E-02         77.7544      49
   -1.5516999981E-03   -4.8818090079E-02         79.3252      50
   -1.4529706231E-03   -4.7717099568E-02         80.8960      51
   -1.3563715816E-03   -4.6802372731E-02         82.4668      52
   -1.3119558976E-03   -4.5979666754E-02         84.0376      53
   -1.3060056270E-03   -4.5159058666E-02         85.6084      54
   -1.3022905695E-03   -4.4326909999E-02         87.1792      55
   -1.1635902989E-03   -4.3632952713E-02         88.7500      56
   -1.1175002044E-03   -4.2856608476E-02         90.3208      57
   -1.0574891310E-03   -4.2146317531E-02         91.8916      58
   -1.0542890090E-03   -4.1363558398E-02         93.4624      59
   -1.0269630097E-03   -4.0643127997E-02         95.0332      60
   -1.0849765518E-03   -4.0032598713E-02         96.6040      61
   -9.9596929725E-04   -3.9420053772E-02         98.1748      62
   -1.0646979499E-03   -3.8854193343E-02         99.7456      63
   -9.8560165262E-04   -3.8352949265E-02        101.3164      64
   -9.4366937402E-04   -3.7694043918E-02        102.8872      65
   -8.7055483577E-04   -3.7091663113E-02        104.4580      66
   -8.3862239182E-04   -3.6501382947E-02        106.0288      67
   -8.6629750853E-04   -3.5969823442E-02        107.5995      68
   -8.1746507765E-04   -3.5510598192E-02        109.1703      69
   -7.2338196272E-04   -3.5043384209E-02        110.7411      70
   -6.9590990516E-04   -3.4528775943E-02        112.3119      71
   -6.9002495279E-04   -3.3894615158E-02        113.8827      72
   -6.4535330745E-04   -3.3582541621E-02        115.4535      73
   -5.8684660033E-04   -3.3126790939E-02        117.0243      74
   -6.7408216448E-04   -3.2649024674E-02        118.5951      75
   -6.6158715851E-04   -3.2291224147E-02        120.1659      76
   -4.8032657947E-04   -3.1890310852E-02        121.7367      77
   -5.2178967897E-04   -3.1341382706E-02        123.3075      78
   -5.5167515983E-04   -3.1031811014E-02        124.8783      79
   -4.8813445322E-04   -3.0636419736E-02        126.4491      80
   -5.2660714516E-04   -3.0181315475E-02        128.0199      81
   -5.5080853304E-04   -2.9788101173E-02        129.5907      82
   -4.9553451902E-04   -2.9523993792E-02        131.1615      83
   -4.9233250812E-04   -2.9240706605E-02        132.7323      84
   -4.6772167706E-04   -2.8853158227E-02        134.3031      85
   -4.7462383801E-04   -2.8468527534E-02        135.8739      86
   -4.4306747648E-04   -2.8234424463E-02        137.4447      87
   -3.9055058160E-04   -2.7972921749E-02        139.0155      88
   -4.6278377653E-04   -2.7574762836E-02        140.5863      89
   -5.4614164255E-04   -2.7216768582E-02        142.1571      90
   -4.3395323655E-04   -2.7003103271E-02        143.7279      91
   -4.1574618201E-04   -2.6717686562E-02        145.2987      92
   -4.0937091177E-04   -2.6486998099E-02        146.8695      93
   -3.7964218912E-04   -2.6060611074E-02        148.4403      94
   -3.6268515236E-04   -2.5837875709E-02        150.0110      95
   -4.7142491760E-04   -2.5639581242E-02        151.5818      96
   -4.1803360135E-04   -2.5305014978E-02        153.1526      97
   -3.2286965496E-04   -2.5062305584E-02        154.7234      98
   -1.9986576261E-04   -2.4855947294E-02        156.2942      99
   -2.9620440386E-04   -2.4566308817E-02        157.8650     100
   -3.0003365820E-04   -2.4288049855E-02        159.4358     101
   -3.3397692104E-04   -2.4044311049E-02        161.0066     102
   -2.1355961552E-04   -2.3809341043E-02        162.5774     103
   -2.5206444491E-04   -2.3624692386E-02        164.1482     104
   -3.3074909855E-04   -2.3382564073E-02        165.7190     105
   -3.5483920215E-04   -2.3126307978E-02        167.2898     106
   -3.3414512697E-04   -2.2895645412E-02        168.8606     107
   -2.9009300391E-04   -2.2702424702E-02        170.4314     108
   -1.7058316977E-04   -2.2397562981E-02        172.0022     109
   -2.8960139492E-04   -2.2283298404E-02        173.5730     110
   -1.6100450474E-04   -2.1995511555E-02        175.1438     111
   -1.9158267919E-04   -2.1919711120E-02        176.7146     112
   -2.4500734521E-04   -2.1624416993E-02        178.2854     113
   -1.7052372494E-04   -2.1450479548E-02        179.8562     114
   -1.6302064487E-04   -2.1326933419E-02        181.4270     115
   -1.2642651699E-04   -2.1081926850E-02        182.9978     116
   -1.4856713806E-04   -2.1025045268E-02        184.5686     117
   -1.8258250287E-04   -2.0845925982E-02        186.1394     118
   -2.0858265233E-04   -2.0634410016E-02        187.7102     119
   -1.9162654098E-04   -2.0461384942E-02        189.2810     120
   -2.5602079046E-04   -2.0323609564E-02        190.8518     121
   -2.1193788164E-04   -2.0173611761E-02        192.4226     122
   -2.0731058376E-04   -2.0060360223E-02        193.9933     123
   -2.1989371215E-04   -1.9925993727E-02        195.5641     124
   -1.7503680779E-04   -1.9700679808E-02        197.1349     125
   -2.0639319408E-04   -1.9549304855E-02        198.7057     126
   -1.4027184177E-04   -1.9469105366E-02        200.2765     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.25/GGam.Sig_local_w_O6n0.800T0.250U4.0 <==
   -2.3212801751E-01   -2.8256387602E-01          0.7854       0
   -1.9800145075E-01   -4.0914854643E-01          2.3562       1
   -1.5984996573E-01   -4.2180222840E-01          3.9270       2
   -1.2648926337E-01   -3.9873846059E-01          5.4978       3
   -9.9996519147E-02   -3.6565440277E-01          7.0686       4
   -7.9632043098E-02   -3.3200736803E-01          8.6394       5
   -6.3919938587E-02   -3.0118102396E-01         10.2102       6
   -5.2023829597E-02   -2.7402092094E-01         11.7810       7
   -4.2952722760E-02   -2.5040405347E-01         13.3518       8
   -3.5721308474E-02   -2.2985070954E-01         14.9226       9
   -3.0242965533E-02   -2.1199503721E-01         16.4934      10
   -2.5969458764E-02   -1.9644048136E-01         18.0642      11
   -2.2464793269E-02   -1.8288034075E-01         19.6350      12
   -1.9713412564E-02   -1.7087901366E-01         21.2058      13
   -1.7348432675E-02   -1.6040266121E-01         22.7765      14
   -1.5338908072E-02   -1.5087707994E-01         24.3473      15
   -1.3771524462E-02   -1.4243333022E-01         25.9181      16
   -1.2109957628E-02   -1.3513640597E-01         27.4889      17
   -1.0920931023E-02   -1.2813712158E-01         29.0597      18
   -9.8693722553E-03   -1.2192982956E-01         30.6305      19
   -8.9717951077E-03   -1.1628585894E-01         32.2013      20
   -7.9966023111E-03   -1.1121799733E-01         33.7721      21
   -7.2600417391E-03   -1.0640732789E-01         35.3429      22
   -6.6412842871E-03   -1.0219118300E-01         36.9137      23
   -6.1046038190E-03   -9.8168127832E-02         38.4845      24
   -5.9615703346E-03   -9.4258843743E-02         40.0553      25
   -5.5915266766E-03   -9.0867974736E-02         41.6261      26
   -5.0770959843E-03   -8.7577301421E-02         43.1969      27
   -4.6614720007E-03   -8.4769672606E-02         44.7677      28
   -4.3427702770E-03   -8.1938121041E-02         46.3385      29
   -4.1315745966E-03   -7.9398506025E-02         47.9093      30
   -3.9590444518E-03   -7.6964916429E-02         49.4801      31
   -3.5733533636E-03   -7.4706336108E-02         51.0509      32
   -3.3288627874E-03   -7.2579789468E-02         52.6217      33
   -3.0928042621E-03   -7.0273217478E-02         54.1925      34
   -3.1050745121E-03   -6.8558012253E-02         55.7633      35
   -2.8405178993E-03   -6.6338930416E-02         57.3341      36
   -2.5886878507E-03   -6.4654103669E-02         58.9049      37
   -2.4843134772E-03   -6.3021540385E-02         60.4757      38
   -2.2355344017E-03   -6.1413348950E-02         62.0465      39
   -2.2952034065E-03   -5.9966475275E-02         63.6173      40
   -2.2560654230E-03   -5.8337083349E-02         65.1880      41
   -2.1821532490E-03   -5.6946250466E-02         66.7588      42
   -1.9408507932E-03   -5.5879845094E-02         68.3296      43
   -1.9441633792E-03   -5.4555277188E-02         69.9004      44
   -1.8807589687E-03   -5.3357664196E-02         71.4712      45
   -1.8400013298E-03   -5.2348984406E-02         73.0420      46
   -1.8541154354E-03   -5.1136120477E-02         74.6128      47
   -1.4783222281E-03   -5.0173214207E-02         76.1836      48
   -1.3884941875E-03   -4.9302766316E-02         77.7544      49
   -1.3009143644E-03   -4.8404637834E-02         79.3252      50
   -1.5578673610E-03   -4.7296298293E-02         80.8960      51
   -1.2874372802E-03   -4.6169015562E-02         82.4668      52
   -1.4636427791E-03   -4.5489083843E-02         84.0376      53
   -1.2810055394E-03   -4.4763258211E-02         85.6084      54
   -1.3185924725E-03   -4.3817087618E-02         87.1792      55
   -1.0785751609E-03   -4.3134325879E-02         88.7500      56
   -1.0691396077E-03   -4.2331125938E-02         90.3208      57
   -1.1173152792E-03   -4.1745146362E-02         91.8916      58
   -9.7192863629E-04   -4.1096999724E-02         93.4624      59
   -1.0443647445E-03   -4.0221331886E-02         95.0332      60
   -1.0379361074E-03   -3.9495915067E-02         96.6040      61
   -9.7209705207E-04   -3.8802731928E-02         98.1748      62
   -9.9690600745E-04   -3.8189641475E-02         99.7456      63
   -8.6823479766E-04   -3.7737046865E-02        101.3164      64
   -7.3332345405E-04   -3.7174291890E-02        102.8872      65
   -9.2948781029E-04   -3.6600838582E-02        104.4580      66
   -8.2412299800E-04   -3.6150045977E-02        106.0288      67
   -9.1161902722E-04   -3.5634605892E-02        107.5995      68
   -9.2217328602E-04   -3.5215651713E-02        109.1703      69
   -9.0971996240E-04   -3.4663821817E-02        110.7411      70
   -8.9225238550E-04   -3.4025417565E-02        112.3119      71
   -8.3412121607E-04   -3.3731906558E-02        113.8827      72
   -5.8581489878E-04   -3.3177862537E-02        115.4535      73
   -5.9735336731E-04   -3.2669435252E-02        117.0243      74
   -6.8900835462E-04   -3.2309294967E-02        118.5951      75
   -6.6063990378E-04   -3.1962572189E-02        120.1659      76
   -6.6964004862E-04   -3.1450024883E-02        121.7367      77
   -4.2456592946E-04   -3.1084533415E-02        123.3075      78
   -4.3167009864E-04   -3.0794474989E-02        124.8783      79
   -4.4428064058E-04   -3.0530306382E-02        126.4491      80
   -4.6233667028E-04   -3.0090922919E-02        128.0199      81
   -3.9261408032E-04   -2.9567881728E-02        129.5907      82
   -4.0600004611E-04   -2.9193285481E-02        131.1615      83
   -4.1536377069E-04   -2.8814930422E-02        132.7323      84
   -4.5894558584E-04   -2.8486074744E-02        134.3031      85
   -3.2963571312E-04   -2.8235370439E-02        135.8739      86
   -4.7365817887E-04   -2.7980191717E-02        137.4447      87
   -5.3921042017E-04   -2.7500186555E-02        139.0155      88
   -5.2400111867E-04   -2.7157118362E-02        140.5863      89
   -3.1887514477E-04   -2.6986313357E-02        142.1571      90
   -4.6368992853E-04   -2.6731964874E-02        143.7279      91
   -3.3460923366E-04   -2.6387911467E-02        145.2987      92
   -3.1127563645E-04   -2.6040415651E-02        146.8695      93
   -3.7373753790E-04   -2.5830855135E-02        148.4403      94
   -2.2301531035E-04   -2.5697484798E-02        150.0110      95
   -2.8475070174E-04   -2.5365200719E-02        151.5818      96
   -2.9886918579E-04   -2.5041779106E-02        153.1526      97
   -3.2980516486E-04   -2.4741355088E-02        154.7234      98
   -2.0698660085E-04   -2.4302964758E-02        156.2942      99
   -3.7186940559E-04   -2.4149108283E-02        157.8650     100
   -3.8509605201E-04   -2.4105153971E-02        159.4358     101
   -2.3517196542E-04   -2.3753963180E-02        161.0066     102
   -4.2102089640E-04   -2.3583502714E-02        162.5774     103
   -4.0831596113E-04   -2.3539743471E-02        164.1482     104
   -3.6646159810E-04   -2.3324284304E-02        165.7190     105
   -4.8450857131E-04   -2.2962354185E-02        167.2898     106
   -5.1621194777E-04   -2.2622325042E-02        168.8606     107
   -2.9044370879E-04   -2.2421159969E-02        170.4314     108
   -1.2095363236E-04   -2.2235042310E-02        172.0022     109
   -2.0204024711E-04   -2.2200009289E-02        173.5730     110
   -1.3205407936E-04   -2.1946441895E-02        175.1438     111
   -3.6087789303E-04   -2.1664549223E-02        176.7146     112
   -3.0078658625E-04   -2.1559855698E-02        178.2854     113
   -1.3710891308E-04   -2.1378396921E-02        179.8562     114
   -5.5589642692E-05   -2.1356417659E-02        181.4270     115
   -6.7895306350E-05   -2.0946734767E-02        182.9978     116
   -1.8227973661E-04   -2.0861035192E-02        184.5686     117
   -1.0563176382E-04   -2.0439963473E-02        186.1394     118
   -1.2075849731E-04   -2.0376194418E-02        187.7102     119
   -1.8270528503E-04   -2.0240030163E-02        189.2810     120
   -5.7754357290E-05   -2.0106932294E-02        190.8518     121
   -2.2832369599E-04   -2.0138853969E-02        192.4226     122
   -3.6290465020E-04   -1.9777122995E-02        193.9933     123
   -1.6715169972E-04   -1.9605469435E-02        195.5641     124
   -1.6923753228E-04   -1.9433685900E-02        197.1349     125
   -7.9269935416E-05   -1.9339604007E-02        198.7057     126
   -9.7520309439E-05   -1.9333641959E-02        200.2765     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.25/GGam.Sig_local_w_O7n0.800T0.250U4.0 <==
   -2.4300600314E-01   -2.8857142234E-01          0.7854       0
   -2.0520331766E-01   -4.1697876513E-01          2.3562       1
   -1.6408296812E-01   -4.2773251135E-01          3.9270       2
   -1.2840559306E-01   -4.0222600351E-01          5.4978       3
   -1.0085130427E-01   -3.6759343185E-01          7.0686       4
   -7.9855993469E-02   -3.3325640813E-01          8.6394       5
   -6.3958465630E-02   -3.0164637457E-01         10.2102       6
   -5.1723250677E-02   -2.7364921230E-01         11.7810       7
   -4.2665856972E-02   -2.5041621522E-01         13.3518       8
   -3.5955513355E-02   -2.2955341896E-01         14.9226       9
   -3.0151782738E-02   -2.1154468133E-01         16.4934      10
   -2.5002290493E-02   -1.9585286962E-01         18.0642      11
   -2.2079197022E-02   -1.8206531028E-01         19.6350      12
   -1.9521824750E-02   -1.7011180328E-01         21.2058      13
   -1.7094965790E-02   -1.5974652993E-01         22.7765      14
   -1.4742806156E-02   -1.5054600530E-01         24.3473      15
   -1.3182717053E-02   -1.4200912736E-01         25.9181      16
   -1.1913960577E-02   -1.3453044458E-01         27.4889      17
   -1.1314675632E-02   -1.2789342051E-01         29.0597      18
   -9.8556449504E-03   -1.2147795880E-01         30.6305      19
   -8.8047136570E-03   -1.1599405034E-01         32.2013      20
   -8.3699617266E-03   -1.1056889557E-01         33.7721      21
   -7.6460474802E-03   -1.0602713491E-01         35.3429      22
   -6.8419124839E-03   -1.0182065483E-01         36.9137      23
   -6.3520990031E-03   -9.7915458499E-02         38.4845      24
   -5.8353381381E-03   -9.4186977082E-02         40.0553      25
   -5.1794079069E-03   -9.0044463935E-02         41.6261      26
   -4.7925038614E-03   -8.7005752581E-02         43.1969      27
   -4.4955224455E-03   -8.4484745836E-02         44.7677      28
   -4.4663126796E-03   -8.1101284650E-02         46.3385      29
   -4.0523608423E-03   -7.8970651978E-02         47.9093      30
   -4.3837243765E-03   -7.6462550237E-02         49.4801      31
   -3.8489182226E-03   -7.4322519508E-02         51.0509      32
   -3.5623490025E-03   -7.2025502655E-02         52.6217      33
   -3.5858461814E-03   -7.0071185251E-02         54.1925      34
   -3.0914102639E-03   -6.8251870314E-02         55.7633      35
   -3.2082902082E-03   -6.6185167467E-02         57.3341      36
   -2.4863652477E-03   -6.3979671684E-02         58.9049      37
   -2.1906697967E-03   -6.2546178776E-02         60.4757      38
   -2.0211266766E-03   -6.1090957965E-02         62.0465      39
   -2.0520662801E-03   -5.9634309542E-02         63.6173      40
   -1.6650805384E-03   -5.8350715047E-02         65.1880      41
   -1.7901055873E-03   -5.6524348050E-02         66.7588      42
   -2.0137749875E-03   -5.5733062283E-02         68.3296      43
   -1.9353219216E-03   -5.4270386151E-02         69.9004      44
   -1.5074008659E-03   -5.3017863200E-02         71.4712      45
   -1.4587704249E-03   -5.2155650945E-02         73.0420      46
   -1.3521603505E-03   -5.1351276918E-02         74.6128      47
   -1.0086450381E-03   -4.9764697010E-02         76.1836      48
   -1.3800377194E-03   -4.8918755553E-02         77.7544      49
   -1.1617000208E-03   -4.7909061310E-02         79.3252      50
   -1.7493603819E-03   -4.7365356627E-02         80.8960      51
   -1.4220712688E-03   -4.6188646796E-02         82.4668      52
   -1.5609778349E-03   -4.5046911074E-02         84.0376      53
   -1.2375040472E-03   -4.4217958188E-02         85.6084      54
   -1.2899302585E-03   -4.3667197413E-02         87.1792      55
   -1.1916344639E-03   -4.3481530357E-02         88.7500      56
   -1.3069046419E-03   -4.2527389650E-02         90.3208      57
   -8.2900197432E-04   -4.1606194184E-02         91.8916      58
   -8.3744508750E-04   -4.0794741722E-02         93.4624      59
   -7.9849660474E-04   -4.0523878216E-02         95.0332      60
   -9.9335277500E-04   -3.9860100608E-02         96.6040      61
   -9.7764473105E-04   -3.8934709010E-02         98.1748      62
   -9.0804288045E-04   -3.8315650129E-02         99.7456      63
   -6.5241566744E-04   -3.7460930028E-02        101.3164      64
   -9.1852878581E-04   -3.6908938349E-02        102.8872      65
   -1.0268148077E-03   -3.6688163527E-02        104.4580      66
   -7.7661552632E-04   -3.6409441087E-02        106.0288      67
   -7.2664107081E-04   -3.5702985711E-02        107.5995      68
   -1.0506292574E-03   -3.4833183011E-02        109.1703      69
   -8.8208087682E-04   -3.4409550348E-02        110.7411      70
   -9.0365027622E-04   -3.3881545027E-02        112.3119      71
   -1.1224393660E-03   -3.3130563471E-02        113.8827      72
   -5.2848121238E-04   -3.2992392249E-02        115.4535      73
   -5.0831914582E-04   -3.2327728378E-02        117.0243      74
   -4.3876825833E-04   -3.1924952757E-02        118.5951      75
   -3.1986041156E-04   -3.1895365989E-02        120.1659      76
   -6.7565901368E-04   -3.1405026674E-02        121.7367      77
   -2.1344672729E-04   -3.1579313152E-02        123.3075      78
   -1.9291512988E-04   -3.0771098504E-02        124.8783      79
   -4.8179670578E-04   -3.0534687189E-02        126.4491      80
   -5.6821587584E-04   -2.9979865431E-02        128.0199      81
   -8.1620881920E-04   -2.9003782123E-02        129.5907      82
   -6.1304737902E-04   -2.8751644962E-02        131.1615      83
   -7.6983995090E-04   -2.8702516310E-02        132.7323      84
   -5.8759312148E-04   -2.8515514894E-02        134.3031      85
   -6.6935413043E-04   -2.7932086709E-02        135.8739      86
   -3.7826495592E-04   -2.7829097090E-02        137.4447      87
   -3.3628135255E-04   -2.7272371888E-02        139.0155      88
   -4.8779343990E-04   -2.6974072548E-02        140.5863      89
   -3.5839467968E-04   -2.6939491113E-02        142.1571      90
   -2.3260630183E-04   -2.6734271402E-02        143.7279      91
   -4.9068525358E-05   -2.6378874188E-02        145.2987      92
   -2.2281561694E-04   -2.6490366854E-02        146.8695      93
   -3.8285150008E-04   -2.5991358716E-02        148.4403      94
   -6.8355382051E-04   -2.5795539257E-02        150.0110      95
   -3.9693907348E-04   -2.5164847034E-02        151.5818      96
   -2.4333659017E-04   -2.4855847765E-02        153.1526      97
   -5.2551085371E-04   -2.4625589918E-02        154.7234      98
   -2.1066669387E-04   -2.4524923866E-02        156.2942      99
   -1.5294193603E-04   -2.4368338137E-02        157.8650     100
   -4.2027596958E-04   -2.3980558583E-02        159.4358     101
   -2.4172560632E-04   -2.3658859892E-02        161.0066     102
   -1.0765653843E-04   -2.3346187980E-02        162.5774     103
   -7.8551338614E-04   -2.3326100454E-02        164.1482     104
   -3.3129249638E-04   -2.3280285505E-02        165.7190     105
   -2.6974775771E-04   -2.3230628925E-02        167.2898     106
   -6.6344690663E-04   -2.2617819246E-02        168.8606     107
   -4.6041073984E-04   -2.2548753593E-02        170.4314     108
   -1.5293403852E-04   -2.2286437606E-02        172.0022     109
    2.3737334115E-04   -2.1812212888E-02        173.5730     110
   -3.0571663271E-04   -2.1471043872E-02        175.1438     111
   -7.7277243209E-05   -2.1141458400E-02        176.7146     112
   -2.4773173721E-04   -2.1500554669E-02        178.2854     113
    2.2602476392E-04   -2.1220876211E-02        179.8562     114
    4.8038125212E-05   -2.1433562291E-02        181.4270     115
    1.0080310525E-04   -2.1225755096E-02        182.9978     116
   -5.2211330187E-05   -2.1106220260E-02        184.5686     117
    1.4935135165E-04   -2.0879451628E-02        186.1394     118
   -4.9828245629E-04   -2.0534548427E-02        187.7102     119
   -7.1614747975E-04   -2.0179175494E-02        189.2810     120
   -3.1274386907E-04   -1.9940531318E-02        190.8518     121
   -1.7732769624E-04   -2.0289371979E-02        192.4226     122
   -4.9480739794E-04   -1.9980837519E-02        193.9933     123
   -5.3022749593E-05   -1.9817089389E-02        195.5641     124
   -2.4972924733E-04   -1.9180017830E-02        197.1349     125
    4.4795231800E-04   -1.9330746813E-02        198.7057     126
   -1.1057646845E-04   -1.8922992988E-02        200.2765     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.5/D_DCA <==
0.8 0.0704166497742 0.000202706237039


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.5/D_DCA_size20.0 <==
0.799810763032 0.000314971676184 -1.26729282579 0.0705089592508 1.89429701331e-05


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.5/D_DCA_size32.0 <==
0.799832928098 0.00030887832989 -1.26790694564 0.0703527375866 1.90054558684e-05


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.5/D_DCA_size34.0 <==
0.799834707434 0.000244589171378 -1.26854586996 0.070353627444 1.50976044977e-05


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.5/D_DCA_size50.0 <==
0.80076441569 0.00040231063469 -1.2666247152 0.0705407278551 2.56545882371e-05


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.5/D_DCA_size64.0 <==
0.799815781868 0.00108625934966 -1.27262173387 0.070324237925 7.12765664677e-05


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.5/D_DCA_size72.0 <==
0.79979917055 0.00127036805895 -1.27309287495 0.0702936381883 8.50851742584e-05


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.5/D_DiagMC_G0Gam0 <==
0.7999    0.0008    -1.26    0.02    0.069    0.004


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.5/D_DiagMC_GGam <==
0.7999    0.0008    -1.27    0.04    0.067    0.004


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.5/E_DCA <==
0.8 -0.98303338 0.00138111299509


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.5/E_DCA_size20.0 <==
0.799810763032 0.000314971676184 -1.26729282579 -0.981572090126 9.30679219147e-05


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.5/E_DCA_size32.0 <==
0.799832928098 0.00030887832989 -1.26790694564 -0.981905923051 9.28006835926e-05


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.5/E_DCA_size34.0 <==
0.799834707434 0.000244589171378 -1.26854586996 -0.981961729938 4.84696896153e-05


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.5/E_DCA_size50.0 <==
0.80076441569 0.00040231063469 -1.2666247152 -0.980202453386 0.00195251946972


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.5/E_DCA_size64.0 <==
0.799815781868 0.00108625934966 -1.27262173387 -0.982640649491 0.000385661261224


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.5/E_DCA_size72.0 <==
0.79979917055 0.00127036805895 -1.27309287495 -0.982674409368 0.000107036244266


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.5/E_DiagMC_G0Gam0 <==
0.7999    0.0008    -1.26    0.02    -0.986    0.004


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.5/E_DiagMC_GGam <==
0.7999    0.0008    -1.27    0.04    -0.986    0.004


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.5/GGam.Sig_local_w_O1n0.800T0.500U4.0 <==
   -1.1346690553E-01   -1.9501713827E-01          1.5708       0
   -8.1513690946E-02   -2.4334509718E-01          4.7124       1
   -5.5655700264E-02   -2.2340571873E-01          7.8540       2
   -3.8687578227E-02   -1.9423426591E-01         10.9956       3
   -2.7815783438E-02   -1.6803304876E-01         14.1372       4
   -2.0689704421E-02   -1.4648932676E-01         17.2788       5
   -1.5856405561E-02   -1.2909875862E-01         20.4204       6
   -1.2480585371E-02   -1.1499136189E-01         23.5619       7
   -1.0039192217E-02   -1.0343480290E-01         26.7035       8
   -8.2332763212E-03   -9.3858699127E-02         29.8451       9
   -6.8622663562E-03   -8.5827062781E-02         32.9867      10
   -5.8111585641E-03   -7.9004119363E-02         36.1283      11
   -4.9589009444E-03   -7.3148334613E-02         39.2699      12
   -4.2860577520E-03   -6.8075989578E-02         42.4115      13
   -3.7265147435E-03   -6.3659548604E-02         45.5531      14
   -3.2795582491E-03   -5.9766116327E-02         48.6947      15
   -2.9176308357E-03   -5.6292041379E-02         51.8363      16
   -2.5951339906E-03   -5.3207321238E-02         54.9779      17
   -2.3413919740E-03   -5.0433041413E-02         58.1195      18
   -2.0943426875E-03   -4.7914618141E-02         61.2611      19
   -1.8970342688E-03   -4.5654653461E-02         64.4026      20
   -1.7380673977E-03   -4.3589427140E-02         67.5442      21
   -1.5816628749E-03   -4.1691095535E-02         70.6858      22
   -1.4559846835E-03   -3.9962776486E-02         73.8274      23
   -1.3294250347E-03   -3.8350050005E-02         76.9690      24
   -1.2210106495E-03   -3.6867866546E-02         80.1106      25
   -1.1344113233E-03   -3.5510834033E-02         83.2522      26
   -1.0658249787E-03   -3.4232201878E-02         86.3938      27
   -9.7876094762E-04   -3.3057658856E-02         89.5354      28
   -9.0248386173E-04   -3.1939440962E-02         92.6770      29
   -8.5093066648E-04   -3.0914528908E-02         95.8186      30
   -8.0553544256E-04   -2.9942129593E-02         98.9602      31
   -7.6409507595E-04   -2.9032950161E-02        102.1018      32
   -7.2031381349E-04   -2.8183781125E-02        105.2434      33
   -6.8809589265E-04   -2.7371595656E-02        108.3849      34
   -6.4844110559E-04   -2.6595573656E-02        111.5265      35
   -5.8731474671E-04   -2.5886024901E-02        114.6681      36
   -5.5328902314E-04   -2.5201518870E-02        117.8097      37
   -5.1834449369E-04   -2.4555888140E-02        120.9513      38
   -4.9409495791E-04   -2.3934179423E-02        124.0929      39
   -4.8821722372E-04   -2.3354375573E-02        127.2345      40
   -4.6271417117E-04   -2.2808096515E-02        130.3761      41
   -4.2924698896E-04   -2.2273003347E-02        133.5177      42
   -4.1212021271E-04   -2.1757092787E-02        136.6593      43
   -3.9149903832E-04   -2.1278058689E-02        139.8009      44
   -3.7117129218E-04   -2.0819140433E-02        142.9425      45
   -3.6656572860E-04   -2.0365069200E-02        146.0841      46
   -3.4296154863E-04   -1.9939496216E-02        149.2257      47
   -3.1314235780E-04   -1.9537821093E-02        152.3672      48
   -3.0340202890E-04   -1.9149605413E-02        155.5088      49
   -2.8983649470E-04   -1.8764514548E-02        158.6504      50
   -2.8265197220E-04   -1.8399680173E-02        161.7920      51
   -2.7523443776E-04   -1.8058114450E-02        164.9336      52
   -2.7481284778E-04   -1.7715258766E-02        168.0752      53
   -2.4968434672E-04   -1.7387543388E-02        171.2168      54
   -2.4105086967E-04   -1.7090532613E-02        174.3584      55
   -2.3866901523E-04   -1.6777081334E-02        177.5000      56
   -2.3067001158E-04   -1.6476698094E-02        180.6416      57
   -2.2212110526E-04   -1.6203784741E-02        183.7832      58
   -2.1538246280E-04   -1.5932056788E-02        186.9248      59
   -2.1327293594E-04   -1.5665178861E-02        190.0664      60
   -1.9052019929E-04   -1.5405957674E-02        193.2079      61
   -1.6519740094E-04   -1.5152735646E-02        196.3495      62
   -1.7015499748E-04   -1.4929061580E-02        199.4911      63
   -1.6688929024E-04   -1.4708594425E-02        202.6327      64
   -1.6352137852E-04   -1.4474944994E-02        205.7743      65
   -1.6549157294E-04   -1.4261372779E-02        208.9159      66
   -1.6091207612E-04   -1.4054894650E-02        212.0575      67
   -1.6948599415E-04   -1.3862899619E-02        215.1991      68
   -1.7163953680E-04   -1.3652401988E-02        218.3407      69
   -1.5881857785E-04   -1.3459336763E-02        221.4823      70
   -1.3253655443E-04   -1.3270622140E-02        224.6239      71
   -1.3274279918E-04   -1.3087751383E-02        227.7655      72
   -1.2514390022E-04   -1.2903927151E-02        230.9071      73
   -1.2372973969E-04   -1.2731377240E-02        234.0487      74
   -1.2310077728E-04   -1.2564805244E-02        237.1902      75
   -1.2757068989E-04   -1.2408741610E-02        240.3318      76
   -1.1311745664E-04   -1.2257859827E-02        243.4734      77
   -1.1936215572E-04   -1.2087540109E-02        246.6150      78
   -1.2874492966E-04   -1.1932448497E-02        249.7566      79
   -1.0924672824E-04   -1.1784096225E-02        252.8982      80
   -1.0067365091E-04   -1.1643389324E-02        256.0398      81
   -9.6470458241E-05   -1.1500778788E-02        259.1814      82
   -9.6039139607E-05   -1.1372598683E-02        262.3230      83
   -8.3006420386E-05   -1.1239569136E-02        265.4646      84
   -7.3454154388E-05   -1.1095490278E-02        268.6062      85
   -8.1219425901E-05   -1.0976124754E-02        271.7478      86
   -7.8756128080E-05   -1.0843982791E-02        274.8894      87
   -7.2805825422E-05   -1.0724894452E-02        278.0309      88
   -8.5329704182E-05   -1.0600807284E-02        281.1725      89
   -6.5090724967E-05   -1.0481280872E-02        284.3141      90
   -5.3512560487E-05   -1.0365290260E-02        287.4557      91
   -5.9676680409E-05   -1.0245521302E-02        290.5973      92
   -5.4247680546E-05   -1.0121300319E-02        293.7389      93
   -5.2802173464E-05   -1.0017577388E-02        296.8805      94
   -6.8410528636E-05   -9.9337029403E-03        300.0221      95
   -7.4569005825E-05   -9.8446269457E-03        303.1637      96
   -6.6642316202E-05   -9.7375173689E-03        306.3053      97
   -7.0494408554E-05   -9.6431813761E-03        309.4469      98
   -6.1446801920E-05   -9.5358940703E-03        312.5885      99
   -5.8424987895E-05   -9.4407296562E-03        315.7301     100
   -6.1050700626E-05   -9.3554598286E-03        318.8717     101
   -4.8428599406E-05   -9.2637790255E-03        322.0132     102
   -4.8480651225E-05   -9.1658198823E-03        325.1548     103
   -5.6517862188E-05   -9.0725278513E-03        328.2964     104
   -5.9167929904E-05   -8.9958164702E-03        331.4380     105
   -5.4113047161E-05   -8.9111315107E-03        334.5796     106
   -5.6038802747E-05   -8.8444454714E-03        337.7212     107
   -5.7184441462E-05   -8.7453878067E-03        340.8628     108
   -5.3596363911E-05   -8.6661209098E-03        344.0044     109
   -3.5058372424E-05   -8.5862159971E-03        347.1460     110
   -3.9788479385E-05   -8.5096953776E-03        350.2876     111
   -3.5297041196E-05   -8.4514285240E-03        353.4292     112
   -3.1672692747E-05   -8.3824340633E-03        356.5708     113
   -2.3962655273E-05   -8.2939034548E-03        359.7124     114
   -2.5404208693E-05   -8.2237230888E-03        362.8540     115
   -3.9119986279E-05   -8.1452353801E-03        365.9955     116
   -3.5036484019E-05   -8.0845157375E-03        369.1371     117
   -4.1380580849E-05   -8.0222492703E-03        372.2787     118
   -4.1143555045E-05   -7.9387291458E-03        375.4203     119
   -4.1123053871E-05   -7.8711996005E-03        378.5619     120
   -3.4585536743E-05   -7.7979977695E-03        381.7035     121
   -2.5406157861E-05   -7.7465804137E-03        384.8451     122
   -3.5882415033E-05   -7.6936578315E-03        387.9867     123
   -3.3305319941E-05   -7.6367999672E-03        391.1283     124
   -2.3843342041E-05   -7.5735340313E-03        394.2699     125
   -3.0183846245E-05   -7.5265774539E-03        397.4115     126
   -2.6349947449E-05   -7.4693981793E-03        400.5531     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.5/GGam.Sig_local_w_O3n0.800T0.500U4.0 <==
   -1.7495606457E-01   -3.0121298502E-01          1.5708       0
   -1.2109617510E-01   -3.3923942525E-01          4.7124       1
   -7.8896073799E-02   -2.9643763728E-01          7.8540       2
   -5.2689354459E-02   -2.5012365204E-01         10.9956       3
   -3.6707962194E-02   -2.1221485735E-01         14.1372       4
   -2.6658808320E-02   -1.8256237216E-01         17.2788       5
   -2.0111527594E-02   -1.5934487016E-01         20.4204       6
   -1.5598981028E-02   -1.4102318849E-01         23.5619       7
   -1.2419043857E-02   -1.2623311949E-01         26.7035       8
   -1.0093830077E-02   -1.1410324459E-01         29.8451       9
   -8.3879289356E-03   -1.0399583428E-01         32.9867      10
   -7.0603535299E-03   -9.5515135961E-02         36.1283      11
   -6.0220298448E-03   -8.8277203316E-02         39.2699      12
   -5.1966456944E-03   -8.2019907856E-02         42.4115      13
   -4.5250018255E-03   -7.6644118452E-02         45.5531      14
   -3.9515793449E-03   -7.1863874898E-02         48.6947      15
   -3.5115196951E-03   -6.7625786907E-02         51.8363      16
   -3.1473051980E-03   -6.3897604520E-02         54.9779      17
   -2.7943953507E-03   -6.0534560860E-02         58.1195      18
   -2.4875162852E-03   -5.7468199142E-02         61.2611      19
   -2.2289319528E-03   -5.4716063754E-02         64.4026      20
   -2.0366612177E-03   -5.2201687075E-02         67.5442      21
   -1.8505070470E-03   -4.9934663816E-02         70.6858      22
   -1.6900981174E-03   -4.7778242372E-02         73.8274      23
   -1.5259562425E-03   -4.5839072115E-02         76.9690      24
   -1.4647817704E-03   -4.4130517900E-02         80.1106      25
   -1.3830170458E-03   -4.2504891925E-02         83.2522      26
   -1.2965263140E-03   -4.0971280122E-02         86.3938      27
   -1.1924151882E-03   -3.9551839825E-02         89.5354      28
   -1.0891997618E-03   -3.8174508016E-02         92.6770      29
   -1.0121067486E-03   -3.6932380515E-02         95.8186      30
   -9.7619785350E-04   -3.5781391289E-02         98.9602      31
   -9.0487717820E-04   -3.4698554106E-02        102.1018      32
   -9.0228615991E-04   -3.3684447267E-02        105.2434      33
   -8.3777105281E-04   -3.2719128824E-02        108.3849      34
   -7.6259472096E-04   -3.1794992670E-02        111.5265      35
   -7.5026028037E-04   -3.0907607430E-02        114.6681      36
   -7.1950759751E-04   -3.0113823402E-02        117.8097      37
   -6.4583735408E-04   -2.9332647293E-02        120.9513      38
   -6.1190358615E-04   -2.8607572241E-02        124.0929      39
   -5.6307505735E-04   -2.7912781358E-02        127.2345      40
   -5.2439616104E-04   -2.7273313768E-02        130.3761      41
   -5.3420586852E-04   -2.6662820233E-02        133.5177      42
   -4.5680432441E-04   -2.6001925018E-02        136.6593      43
   -4.1882800392E-04   -2.5410472061E-02        139.8009      44
   -3.9038226024E-04   -2.4852099806E-02        142.9425      45
   -3.6324206919E-04   -2.4346098890E-02        146.0841      46
   -3.7359490771E-04   -2.3792632494E-02        149.2257      47
   -3.3993415889E-04   -2.3294805938E-02        152.3672      48
   -3.1663975923E-04   -2.2820086711E-02        155.5088      49
   -3.0684321869E-04   -2.2386573550E-02        158.6504      50
   -3.1374383133E-04   -2.1951007922E-02        161.7920      51
   -3.1452797602E-04   -2.1505463278E-02        164.9336      52
   -2.9800457944E-04   -2.1119894014E-02        168.0752      53
   -3.3029873826E-04   -2.0717766644E-02        171.2168      54
   -2.6371866227E-04   -2.0374741809E-02        174.3584      55
   -2.7506399745E-04   -2.0038170981E-02        177.5000      56
   -2.2856602729E-04   -1.9666664636E-02        180.6416      57
   -2.4335810510E-04   -1.9316312223E-02        183.7832      58
   -2.4063923922E-04   -1.8995825420E-02        186.9248      59
   -2.5737817335E-04   -1.8644928788E-02        190.0664      60
   -2.1889218026E-04   -1.8347083909E-02        193.2079      61
   -1.8067400109E-04   -1.8077226969E-02        196.3495      62
   -1.7641846166E-04   -1.7783162318E-02        199.4911      63
   -1.8967826424E-04   -1.7531149754E-02        202.6327      64
   -1.8022517240E-04   -1.7287854034E-02        205.7743      65
   -2.1439830808E-04   -1.7051922924E-02        208.9159      66
   -1.8838586428E-04   -1.6789863298E-02        212.0575      67
   -2.3399176861E-04   -1.6524698161E-02        215.1991      68
   -2.0044511197E-04   -1.6277786421E-02        218.3407      69
   -1.5945553665E-04   -1.6070341969E-02        221.4823      70
   -1.6485654540E-04   -1.5797766129E-02        224.6239      71
   -1.2836350295E-04   -1.5579433838E-02        227.7655      72
   -1.6429610978E-04   -1.5422196457E-02        230.9071      73
   -1.9001211649E-04   -1.5225671408E-02        234.0487      74
   -1.5794666320E-04   -1.5008208797E-02        237.1902      75
   -1.4464666829E-04   -1.4748235306E-02        240.3318      76
   -1.1739359612E-04   -1.4566423742E-02        243.4734      77
   -1.1617847344E-04   -1.4391855683E-02        246.6150      78
   -9.0012717037E-05   -1.4203649201E-02        249.7566      79
   -7.3294632931E-05   -1.4023759196E-02        252.8982      80
   -8.7184244337E-05   -1.3892013763E-02        256.0398      81
   -1.3898157828E-04   -1.3723795977E-02        259.1814      82
   -1.2630072731E-04   -1.3542362861E-02        262.3230      83
   -1.1227214865E-04   -1.3389103109E-02        265.4646      84
   -8.9792083251E-05   -1.3282090352E-02        268.6062      85
   -7.1417180644E-05   -1.3105840729E-02        271.7478      86
   -8.5023883052E-05   -1.2955262899E-02        274.8894      87
   -8.4286575144E-05   -1.2830828336E-02        278.0309      88
   -4.0640461482E-05   -1.2691346696E-02        281.1725      89
   -3.2989029179E-05   -1.2515225117E-02        284.3141      90
   -7.9591670221E-05   -1.2368135711E-02        287.4557      91
   -8.3975943117E-05   -1.2251105882E-02        290.5973      92
   -9.4759343524E-05   -1.2144305818E-02        293.7389      93
   -1.0973436855E-04   -1.2004283836E-02        296.8805      94
   -8.5149758995E-05   -1.1884575887E-02        300.0221      95
   -4.2013484633E-05   -1.1730344094E-02        303.1637      96
   -9.6603069737E-05   -1.1604627411E-02        306.3053      97
   -1.0572548200E-04   -1.1505865145E-02        309.4469      98
   -8.1680116007E-05   -1.1382073915E-02        312.5885      99
   -7.8259574235E-05   -1.1252300081E-02        315.7301     100
   -1.0568649396E-04   -1.1129584506E-02        318.8717     101
   -1.0346002254E-04   -1.1049808985E-02        322.0132     102
   -9.5838556140E-05   -1.0921808713E-02        325.1548     103
   -9.5926704133E-05   -1.0861832817E-02        328.2964     104
   -3.9249373857E-05   -1.0716592980E-02        331.4380     105
   -8.2195358393E-05   -1.0649525515E-02        334.5796     106
   -7.1140699353E-05   -1.0534030663E-02        337.7212     107
   -6.4771294119E-05   -1.0439225714E-02        340.8628     108
   -5.1087406010E-05   -1.0329192407E-02        344.0044     109
   -6.8282456355E-05   -1.0251423032E-02        347.1460     110
   -6.5369332673E-05   -1.0107900084E-02        350.2876     111
   -9.6048489753E-05   -1.0062738747E-02        353.4292     112
   -7.8878878858E-05   -1.0012441208E-02        356.5708     113
   -4.5008162508E-05   -9.9076988519E-03        359.7124     114
   -4.0919669483E-05   -9.7603167152E-03        362.8540     115
   -2.0354503497E-05   -9.7068080516E-03        365.9955     116
   -3.0307243553E-05   -9.6647386509E-03        369.1371     117
   -6.6306029850E-05   -9.5839127308E-03        372.2787     118
   -1.7176264499E-05   -9.5205370076E-03        375.4203     119
    1.6558389966E-05   -9.4450670296E-03        378.5619     120
    1.5395425126E-05   -9.3582531925E-03        381.7035     121
   -1.2321578855E-05   -9.2659931892E-03        384.8451     122
   -2.6882367597E-05   -9.1907542809E-03        387.9867     123
   -2.7236682190E-05   -9.1127714040E-03        391.1283     124
   -3.9571998670E-06   -9.0507035797E-03        394.2699     125
    1.5884529059E-05   -9.0212929131E-03        397.4115     126
    1.7004650575E-06   -8.9066172169E-03        400.5531     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.5/GGam.Sig_local_w_O4n0.800T0.500U4.0 <==
   -2.0184544179E-01   -3.8297044445E-01          1.5708       0
   -1.3650133633E-01   -3.9700351975E-01          4.7124       1
   -8.8298656030E-02   -3.3725944609E-01          7.8540       2
   -5.8816623205E-02   -2.8073524636E-01         10.9956       3
   -4.0950067533E-02   -2.3635265798E-01         14.1372       4
   -2.9717240980E-02   -2.0229678652E-01         17.2788       5
   -2.2357742622E-02   -1.7594828112E-01         20.4204       6
   -1.7322846126E-02   -1.5529549401E-01         23.5619       7
   -1.3813754469E-02   -1.3875530578E-01         26.7035       8
   -1.1224605803E-02   -1.2525707407E-01         29.8451       9
   -9.3011571443E-03   -1.1408695893E-01         32.9867      10
   -7.8113136851E-03   -1.0462397674E-01         36.1283      11
   -6.6385899834E-03   -9.6640523550E-02         39.2699      12
   -5.7368446264E-03   -8.9747667351E-02         42.4115      13
   -4.9825172613E-03   -8.3746819293E-02         45.5531      14
   -4.4196993698E-03   -7.8534228988E-02         48.6947      15
   -3.8654915897E-03   -7.3885761680E-02         51.8363      16
   -3.4353840453E-03   -6.9742878700E-02         54.9779      17
   -3.1329467696E-03   -6.6054723924E-02         58.1195      18
   -2.7591467156E-03   -6.2743097925E-02         61.2611      19
   -2.5337024372E-03   -5.9712511435E-02         64.4026      20
   -2.3110143291E-03   -5.6982130491E-02         67.5442      21
   -2.0532466579E-03   -5.4487476713E-02         70.6858      22
   -1.8642958024E-03   -5.2218650566E-02         73.8274      23
   -1.7491444605E-03   -5.0102575385E-02         76.9690      24
   -1.5870634923E-03   -4.8155226184E-02         80.1106      25
   -1.4830664346E-03   -4.6302190337E-02         83.2522      26
   -1.3539261715E-03   -4.4669337983E-02         86.3938      27
   -1.2177584558E-03   -4.3118472602E-02         89.5354      28
   -1.1555923070E-03   -4.1666728132E-02         92.6770      29
   -1.1009328194E-03   -4.0285138976E-02         95.8186      30
   -1.0533375078E-03   -3.9033123661E-02         98.9602      31
   -9.3394857488E-04   -3.7836047882E-02        102.1018      32
   -9.2123603104E-04   -3.6730831433E-02        105.2434      33
   -8.9568129887E-04   -3.5690947496E-02        108.3849      34
   -8.1107526314E-04   -3.4699767387E-02        111.5265      35
   -7.2480272866E-04   -3.3707110764E-02        114.6681      36
   -7.4613802850E-04   -3.2820307817E-02        117.8097      37
   -6.8079785436E-04   -3.1961634112E-02        120.9513      38
   -6.3476907271E-04   -3.1143554068E-02        124.0929      39
   -6.4797106317E-04   -3.0393328312E-02        127.2345      40
   -5.2881682317E-04   -2.9692462695E-02        130.3761      41
   -5.4349474416E-04   -2.8969511130E-02        133.5177      42
   -5.0899696494E-04   -2.8280326635E-02        136.6593      43
   -4.7886144610E-04   -2.7669600552E-02        139.8009      44
   -4.8063269725E-04   -2.7066830738E-02        142.9425      45
   -4.8716880825E-04   -2.6490746557E-02        146.0841      46
   -4.3258515990E-04   -2.5968900318E-02        149.2257      47
   -4.2312197277E-04   -2.5376891142E-02        152.3672      48
   -4.2197984759E-04   -2.4887737474E-02        155.5088      49
   -3.6287407447E-04   -2.4427878800E-02        158.6504      50
   -3.4127926291E-04   -2.3908970683E-02        161.7920      51
   -3.8442675629E-04   -2.3466592548E-02        164.9336      52
   -3.5349038226E-04   -2.3037760478E-02        168.0752      53
   -3.3199835862E-04   -2.2633728971E-02        171.2168      54
   -2.8143907546E-04   -2.2209177639E-02        174.3584      55
   -2.6490007876E-04   -2.1804562133E-02        177.5000      56
   -2.8487119653E-04   -2.1467936157E-02        180.6416      57
   -2.4129102529E-04   -2.1059746939E-02        183.7832      58
   -2.5071706945E-04   -2.0714683986E-02        186.9248      59
   -2.8481995822E-04   -2.0337762593E-02        190.0664      60
   -2.9291865884E-04   -2.0012627114E-02        193.2079      61
   -2.3158900239E-04   -1.9738897821E-02        196.3495      62
   -2.2644728560E-04   -1.9403142657E-02        199.4911      63
   -2.1901685395E-04   -1.9105959511E-02        202.6327      64
   -2.4850256530E-04   -1.8833133205E-02        205.7743      65
   -2.6506535467E-04   -1.8564954768E-02        208.9159      66
   -2.2733152230E-04   -1.8258561774E-02        212.0575      67
   -1.7143357651E-04   -1.7955833410E-02        215.1991      68
   -1.3945262700E-04   -1.7743486503E-02        218.3407      69
   -1.6835803919E-04   -1.7521762307E-02        221.4823      70
   -1.9222383466E-04   -1.7298482449E-02        224.6239      71
   -1.4905475318E-04   -1.7014770519E-02        227.7655      72
   -9.7752706220E-05   -1.6758574498E-02        230.9071      73
   -1.4886323307E-04   -1.6575828537E-02        234.0487      74
   -9.4812177456E-05   -1.6384951212E-02        237.1902      75
   -1.0730602041E-04   -1.6120056935E-02        240.3318      76
   -1.4005487307E-04   -1.5940908266E-02        243.4734      77
   -1.2160872207E-04   -1.5709636930E-02        246.6150      78
   -1.3069819189E-04   -1.5497606947E-02        249.7566      79
   -9.6689583818E-05   -1.5389265508E-02        252.8982      80
   -1.1843781126E-04   -1.5186558244E-02        256.0398      81
   -4.9042502846E-05   -1.4980949871E-02        259.1814      82
   -5.5519537919E-05   -1.4806359932E-02        262.3230      83
   -3.9532616492E-05   -1.4600329174E-02        265.4646      84
   -1.0206584950E-04   -1.4412075193E-02        268.6062      85
   -1.1421560315E-04   -1.4266299275E-02        271.7478      86
   -8.4012185591E-05   -1.4085567310E-02        274.8894      87
   -1.1106752798E-04   -1.3920144622E-02        278.0309      88
   -1.1379584249E-04   -1.3751598032E-02        281.1725      89
   -9.3012981235E-05   -1.3631839134E-02        284.3141      90
   -1.0222464117E-04   -1.3527297375E-02        287.4557      91
   -1.4168657257E-04   -1.3359684578E-02        290.5973      92
   -6.9276585696E-05   -1.3221213147E-02        293.7389      93
   -6.2640120777E-05   -1.3091244125E-02        296.8805      94
   -5.5332008781E-05   -1.2905694981E-02        300.0221      95
   -4.8385571754E-05   -1.2812947952E-02        303.1637      96
   -3.5388853393E-05   -1.2652744456E-02        306.3053      97
   -5.8277573252E-05   -1.2511258129E-02        309.4469      98
   -2.0669421806E-05   -1.2380680028E-02        312.5885      99
   -3.3897642200E-05   -1.2299528515E-02        315.7301     100
   -6.2125527578E-05   -1.2153030869E-02        318.8717     101
   -4.2820514690E-05   -1.2058397279E-02        322.0132     102
   -6.1234048450E-05   -1.1940303159E-02        325.1548     103
   -5.0819255119E-05   -1.1840574371E-02        328.2964     104
   -5.0732670833E-05   -1.1737893588E-02        331.4380     105
   -5.6324040237E-05   -1.1580374090E-02        334.5796     106
   -6.7232408481E-05   -1.1471188069E-02        337.7212     107
   -9.1476872226E-05   -1.1404513509E-02        340.8628     108
   -3.8978033260E-05   -1.1260825767E-02        344.0044     109
   -9.5580473062E-05   -1.1149270356E-02        347.1460     110
   -4.9318674931E-05   -1.1072381828E-02        350.2876     111
   -2.4221072695E-05   -1.0955209550E-02        353.4292     112
   -2.7678527039E-05   -1.0839043512E-02        356.5708     113
   -6.0906833051E-05   -1.0837618569E-02        359.7124     114
   -1.7241397235E-05   -1.0664052398E-02        362.8540     115
   -2.9008184330E-05   -1.0598693175E-02        365.9955     116
   -4.0583287582E-05   -1.0513519263E-02        369.1371     117
   -2.1011012254E-05   -1.0433777923E-02        372.2787     118
   -4.4158352974E-05   -1.0296893108E-02        375.4203     119
   -4.0089606469E-05   -1.0281394035E-02        378.5619     120
   -4.2993488775E-05   -1.0207525766E-02        381.7035     121
   -4.7640758904E-05   -1.0063834712E-02        384.8451     122
   -3.8718005281E-05   -9.9843113333E-03        387.9867     123
   -1.9140729510E-05   -9.9228954879E-03        391.1283     124
    1.1286327315E-05   -9.8791278777E-03        394.2699     125
    3.6239587821E-06   -9.7696806304E-03        397.4115     126
    7.0021532042E-06   -9.7016375287E-03        400.5531     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.5/GGam.Sig_local_w_O5n0.800T0.500U4.0 <==
   -2.1643001344E-01   -4.1448054441E-01          1.5708       0
   -1.4403702012E-01   -4.1964364746E-01          4.7124       1
   -9.1110905060E-02   -3.5124774584E-01          7.8540       2
   -5.9569596592E-02   -2.8921264024E-01         10.9956       3
   -4.0725944790E-02   -2.4163249815E-01         14.1372       4
   -2.9228072608E-02   -2.0572501176E-01         17.2788       5
   -2.1821841221E-02   -1.7822640791E-01         20.4204       6
   -1.6812628827E-02   -1.5695214388E-01         23.5619       7
   -1.3320463384E-02   -1.3995601471E-01         26.7035       8
   -1.0761388280E-02   -1.2618121689E-01         29.8451       9
   -8.9779848111E-03   -1.1476978476E-01         32.9867      10
   -7.4661058776E-03   -1.0513904364E-01         36.1283      11
   -6.4064925340E-03   -9.7116348645E-02         39.2699      12
   -5.5157775536E-03   -9.0167402620E-02         42.4115      13
   -4.7657153298E-03   -8.4167738768E-02         45.5531      14
   -4.1272348118E-03   -7.8860674530E-02         48.6947      15
   -3.7108069033E-03   -7.4111110599E-02         51.8363      16
   -3.2612289791E-03   -6.9936685208E-02         54.9779      17
   -2.8951205882E-03   -6.6139215747E-02         58.1195      18
   -2.5559871313E-03   -6.2744365675E-02         61.2611      19
   -2.3113044072E-03   -5.9819103708E-02         64.4026      20
   -2.1726968995E-03   -5.7088739190E-02         67.5442      21
   -1.9963170856E-03   -5.4601414554E-02         70.6858      22
   -1.9472184866E-03   -5.2252984810E-02         73.8274      23
   -1.7038780746E-03   -5.0125578698E-02         76.9690      24
   -1.5079406814E-03   -4.8270703357E-02         80.1106      25
   -1.4775219728E-03   -4.6461033921E-02         83.2522      26
   -1.2861400300E-03   -4.4760047583E-02         86.3938      27
   -1.2710861324E-03   -4.3144583983E-02         89.5354      28
   -1.1573521759E-03   -4.1793106523E-02         92.6770      29
   -1.0603714283E-03   -4.0361226191E-02         95.8186      30
   -9.5893454375E-04   -3.9012138132E-02         98.9602      31
   -9.5218286509E-04   -3.7945150720E-02        102.1018      32
   -8.9192926200E-04   -3.6789947778E-02        105.2434      33
   -7.8405005491E-04   -3.5659156293E-02        108.3849      34
   -8.3627455233E-04   -3.4643925106E-02        111.5265      35
   -7.5560303307E-04   -3.3774449987E-02        114.6681      36
   -6.8851209199E-04   -3.2861505668E-02        117.8097      37
   -6.1624060084E-04   -3.1973922775E-02        120.9513      38
   -5.5933822812E-04   -3.1199931036E-02        124.0929      39
   -6.2448693415E-04   -3.0510002258E-02        127.2345      40
   -5.4556664536E-04   -2.9667851779E-02        130.3761      41
   -6.0278773490E-04   -2.8923760850E-02        133.5177      42
   -4.7968961523E-04   -2.8286103733E-02        136.6593      43
   -4.6853005520E-04   -2.7634612251E-02        139.8009      44
   -4.5576730356E-04   -2.7037999985E-02        142.9425      45
   -3.6775118193E-04   -2.6513762635E-02        146.0841      46
   -3.4889731948E-04   -2.5951750001E-02        149.2257      47
   -3.4803265280E-04   -2.5372924712E-02        152.3672      48
   -3.7061584007E-04   -2.4830850645E-02        155.5088      49
   -3.8613344408E-04   -2.4438993772E-02        158.6504      50
   -4.2966340813E-04   -2.3958892919E-02        161.7920      51
   -4.0178805870E-04   -2.3488424338E-02        164.9336      52
   -3.6422336808E-04   -2.3019498811E-02        168.0752      53
   -3.1782196769E-04   -2.2586678829E-02        171.2168      54
   -3.1493253277E-04   -2.2272028969E-02        174.3584      55
   -2.4311918453E-04   -2.1793084243E-02        177.5000      56
   -3.3169178058E-04   -2.1430525328E-02        180.6416      57
   -3.0719181604E-04   -2.1090012589E-02        183.7832      58
   -2.9928556238E-04   -2.0642749062E-02        186.9248      59
   -2.1019758260E-04   -2.0397591318E-02        190.0664      60
   -2.2532408836E-04   -2.0181044529E-02        193.2079      61
   -7.4931517470E-05   -1.9729734803E-02        196.3495      62
   -1.7400275192E-04   -1.9402939393E-02        199.4911      63
   -1.6070683109E-04   -1.9153388710E-02        202.6327      64
   -1.8600889295E-04   -1.8891380221E-02        205.7743      65
   -2.0715247254E-04   -1.8593318361E-02        208.9159      66
   -1.5468096146E-04   -1.8318182061E-02        212.0575      67
   -2.4658045017E-04   -1.8049127377E-02        215.1991      68
   -1.7981194032E-04   -1.7678071697E-02        218.3407      69
   -9.8836357166E-05   -1.7518359125E-02        221.4823      70
   -1.6293549948E-04   -1.7265834046E-02        224.6239      71
   -1.0804586712E-04   -1.7024595527E-02        227.7655      72
   -9.8076611323E-05   -1.6804444548E-02        230.9071      73
   -1.5135336136E-04   -1.6598610876E-02        234.0487      74
   -1.9818516225E-04   -1.6357113418E-02        237.1902      75
   -1.2810250549E-04   -1.6134602832E-02        240.3318      76
   -1.7154675457E-04   -1.5989778682E-02        243.4734      77
   -1.2851516068E-04   -1.5724563241E-02        246.6150      78
   -5.3835301950E-05   -1.5561857200E-02        249.7566      79
   -1.2698551630E-04   -1.5445013568E-02        252.8982      80
   -1.0540078574E-04   -1.5209702501E-02        256.0398      81
   -1.4112458720E-04   -1.5048647673E-02        259.1814      82
   -2.2876352183E-04   -1.4718187575E-02        262.3230      83
   -1.5756188068E-04   -1.4599959963E-02        265.4646      84
   -9.6660338069E-05   -1.4428834750E-02        268.6062      85
   -8.7418544268E-05   -1.4340928145E-02        271.7478      86
   -4.4371090775E-05   -1.4064550019E-02        274.8894      87
   -7.7804575257E-05   -1.3914529474E-02        278.0309      88
   -1.1673681520E-04   -1.3832893688E-02        281.1725      89
   -6.0299041787E-06   -1.3766833997E-02        284.3141      90
   -9.0893543734E-05   -1.3578847738E-02        287.4557      91
   -4.2143387006E-05   -1.3349727425E-02        290.5973      92
   -8.9826215095E-05   -1.3149061948E-02        293.7389      93
   -8.4951649245E-05   -1.3038424499E-02        296.8805      94
   -1.0938649601E-04   -1.2975226602E-02        300.0221      95
   -8.0415797182E-05   -1.2860149425E-02        303.1637      96
   -3.2301165814E-05   -1.2701802967E-02        306.3053      97
   -1.3707064055E-04   -1.2562597236E-02        309.4469      98
   -8.3311436059E-05   -1.2489131012E-02        312.5885      99
   -7.3058501059E-05   -1.2415143626E-02        315.7301     100
   -5.3782820662E-05   -1.2194283768E-02        318.8717     101
   -2.0616369833E-05   -1.2084479142E-02        322.0132     102
   -1.3644896567E-04   -1.1967110459E-02        325.1548     103
   -5.6671869196E-05   -1.1821255538E-02        328.2964     104
   -4.9363379182E-05   -1.1775013721E-02        331.4380     105
   -1.6080478289E-04   -1.1572241778E-02        334.5796     106
   -7.9883953052E-05   -1.1518608629E-02        337.7212     107
   -7.1381517429E-05   -1.1450715948E-02        340.8628     108
   -9.6195026329E-05   -1.1363116935E-02        344.0044     109
   -6.0983108609E-05   -1.1268893937E-02        347.1460     110
   -7.5444163688E-05   -1.1142325446E-02        350.2876     111
   -9.0109899386E-05   -1.0979354088E-02        353.4292     112
   -1.1235425751E-04   -1.0916851747E-02        356.5708     113
   -6.4331754738E-05   -1.0783354529E-02        359.7124     114
   -3.0880166946E-05   -1.0651129898E-02        362.8540     115
    2.7146997925E-05   -1.0506005073E-02        365.9955     116
   -1.0811959546E-04   -1.0490641801E-02        369.1371     117
    2.0621938583E-05   -1.0417212668E-02        372.2787     118
   -2.8180360957E-05   -1.0342921437E-02        375.4203     119
   -5.0563145281E-05   -1.0186912116E-02        378.5619     120
   -2.9398293738E-05   -1.0111492863E-02        381.7035     121
   -7.0526846853E-05   -1.0127329614E-02        384.8451     122
   -6.1075426909E-05   -1.0009681063E-02        387.9867     123
   -6.5710779331E-05   -9.9170691675E-03        391.1283     124
   -8.0699682382E-05   -9.7641496637E-03        394.2699     125
   -1.1993089517E-04   -9.7118483726E-03        397.4115     126
   -9.3020510179E-05   -9.7669641421E-03        400.5531     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.5/GGam.Sig_local_w_O6n0.800T0.500U4.0 <==
   -2.3095629546E-01   -4.3509127931E-01          1.5708       0
   -1.4937063035E-01   -4.3276424210E-01          4.7124       1
   -9.2423577737E-02   -3.5686404155E-01          7.8540       2
   -5.9485126447E-02   -2.9130903641E-01         10.9956       3
   -4.0266104837E-02   -2.4195330772E-01         14.1372       4
   -2.8863453834E-02   -2.0527582405E-01         17.2788       5
   -2.1403770375E-02   -1.7747508278E-01         20.4204       6
   -1.6491742048E-02   -1.5618659581E-01         23.5619       7
   -1.3042878319E-02   -1.3909028084E-01         26.7035       8
   -1.0512024123E-02   -1.2526242079E-01         29.8451       9
   -8.8179235228E-03   -1.1384381499E-01         32.9867      10
   -7.3118341901E-03   -1.0430869794E-01         36.1283      11
   -6.1145401588E-03   -9.6232047418E-02         39.2699      12
   -5.3119775785E-03   -8.9264602227E-02         42.4115      13
   -4.6444557824E-03   -8.3334427281E-02         45.5531      14
   -4.0006715177E-03   -7.8197698322E-02         48.6947      15
   -3.6529326543E-03   -7.3550434057E-02         51.8363      16
   -3.0923114824E-03   -6.9318972500E-02         54.9779      17
   -2.9943189756E-03   -6.5594985779E-02         58.1195      18
   -2.6290114683E-03   -6.2335508760E-02         61.2611      19
   -2.4066973267E-03   -5.9431183173E-02         64.4026      20
   -2.2868720629E-03   -5.6600270785E-02         67.5442      21
   -2.0504361193E-03   -5.4117727935E-02         70.6858      22
   -1.8977842937E-03   -5.1781872134E-02         73.8274      23
   -1.6870106208E-03   -4.9752774656E-02         76.9690      24
   -1.5636057151E-03   -4.7749758851E-02         80.1106      25
   -1.5452508104E-03   -4.6060427538E-02         83.2522      26
   -1.3974355704E-03   -4.4247250091E-02         86.3938      27
   -1.2739884390E-03   -4.2651719352E-02         89.5354      28
   -1.0578740344E-03   -4.1251692830E-02         92.6770      29
   -1.0347429361E-03   -3.9885868805E-02         95.8186      30
   -9.9952719943E-04   -3.8831456033E-02         98.9602      31
   -8.3368310490E-04   -3.7572361422E-02        102.1018      32
   -8.4831462350E-04   -3.6441563067E-02        105.2434      33
   -8.4745159551E-04   -3.5396801793E-02        108.3849      34
   -6.8886448997E-04   -3.4489427889E-02        111.5265      35
   -6.6040017593E-04   -3.3425153182E-02        114.6681      36
   -6.2849862375E-04   -3.2568943998E-02        117.8097      37
   -6.6759862093E-04   -3.1660471817E-02        120.9513      38
   -5.9288300420E-04   -3.0895106245E-02        124.0929      39
   -5.5871819435E-04   -3.0134147575E-02        127.2345      40
   -3.8650324772E-04   -2.9376724683E-02        130.3761      41
   -4.2984735686E-04   -2.8850650562E-02        133.5177      42
   -2.9120721361E-04   -2.8213655858E-02        136.6593      43
   -4.5712989513E-04   -2.7432177861E-02        139.8009      44
   -3.5654472529E-04   -2.6727313196E-02        142.9425      45
   -4.6334346470E-04   -2.6145464080E-02        146.0841      46
   -6.4620391032E-04   -2.5732072943E-02        149.2257      47
   -3.2976360456E-04   -2.5190611235E-02        152.3672      48
   -2.4698148787E-04   -2.4678333081E-02        155.5088      49
   -3.8295820217E-04   -2.4223156721E-02        158.6504      50
   -2.3144474047E-04   -2.3671545699E-02        161.7920      51
   -4.1383890923E-04   -2.3271375576E-02        164.9336      52
   -4.9765287041E-04   -2.2638163750E-02        168.0752      53
   -3.8457455464E-04   -2.2427428536E-02        171.2168      54
   -3.3830757169E-04   -2.1905915648E-02        174.3584      55
   -2.5512790378E-04   -2.1668099015E-02        177.5000      56
   -3.0868164362E-04   -2.1361385898E-02        180.6416      57
   -2.1264411808E-04   -2.0781471382E-02        183.7832      58
   -1.4888987156E-04   -2.0532291218E-02        186.9248      59
   -3.4975167860E-04   -2.0170809011E-02        190.0664      60
   -2.8195218826E-04   -1.9855798736E-02        193.2079      61
   -3.6647520114E-04   -1.9504737066E-02        196.3495      62
   -2.2456194398E-04   -1.9271544657E-02        199.4911      63
   -1.0596268004E-04   -1.8864791356E-02        202.6327      64
   -1.9606430331E-04   -1.8624114735E-02        205.7743      65
   -1.1921715701E-04   -1.8446853260E-02        208.9159      66
   -1.9302718391E-06   -1.8082330515E-02        212.0575      67
   -1.4648328979E-04   -1.7984186054E-02        215.1991      68
    5.7472710826E-05   -1.7546200264E-02        218.3407      69
   -6.3725616209E-05   -1.7386270130E-02        221.4823      70
   -1.6394506830E-04   -1.7016208681E-02        224.6239      71
   -3.4252422994E-05   -1.6844306103E-02        227.7655      72
   -7.3221015438E-05   -1.6583996064E-02        230.9071      73
   -1.1167255613E-04   -1.6543278595E-02        234.0487      74
   -1.4033451804E-04   -1.6279998767E-02        237.1902      75
   -5.5535067767E-05   -1.6091023181E-02        240.3318      76
   -1.0654950712E-04   -1.5842320106E-02        243.4734      77
    5.3970586806E-06   -1.5634736053E-02        246.6150      78
   -4.2071936076E-05   -1.5402583158E-02        249.7566      79
   -1.0921652595E-04   -1.5329216341E-02        252.8982      80
   -1.4410286212E-04   -1.5044606628E-02        256.0398      81
   -8.3479722000E-05   -1.4859874785E-02        259.1814      82
   -1.5784403425E-05   -1.4606603659E-02        262.3230      83
   -2.7883595149E-05   -1.4528072190E-02        265.4646      84
   -9.4394105946E-06   -1.4275452778E-02        268.6062      85
   -5.2702557562E-05   -1.4189184933E-02        271.7478      86
   -7.3080467852E-05   -1.3887452234E-02        274.8894      87
   -1.1350096856E-04   -1.3789134814E-02        278.0309      88
   -1.0787163518E-04   -1.3704309545E-02        281.1725      89
   -6.7341328495E-05   -1.3706990170E-02        284.3141      90
    4.5645895079E-05   -1.3413485124E-02        287.4557      91
   -3.2369898394E-05   -1.3207300316E-02        290.5973      92
    2.0177203120E-05   -1.3043919384E-02        293.7389      93
   -4.1671327045E-05   -1.3050719908E-02        296.8805      94
   -9.3588453838E-05   -1.2911055322E-02        300.0221      95
   -1.8452619620E-04   -1.2751555777E-02        303.1637      96
    1.3229491608E-04   -1.2454262901E-02        306.3053      97
    3.5793284625E-05   -1.2364505498E-02        309.4469      98
   -3.6698128583E-06   -1.2342526752E-02        312.5885      99
   -4.7125608781E-05   -1.2268989612E-02        315.7301     100
   -8.9777918135E-05   -1.2054085887E-02        318.8717     101
    4.4073369603E-05   -1.1893788317E-02        322.0132     102
   -2.9023069740E-05   -1.1790167613E-02        325.1548     103
    1.3458309222E-04   -1.1649328227E-02        328.2964     104
   -8.9251566154E-06   -1.1682903554E-02        331.4380     105
   -2.9890383833E-05   -1.1573649878E-02        334.5796     106
   -9.3206073613E-05   -1.1412654031E-02        337.7212     107
   -1.2098238731E-04   -1.1379242548E-02        340.8628     108
   -2.1545612354E-04   -1.1084011844E-02        344.0044     109
   -1.6947832392E-04   -1.1015025242E-02        347.1460     110
   -4.8858269740E-05   -1.1028274115E-02        350.2876     111
   -1.0225021082E-04   -1.0900195814E-02        353.4292     112
   -1.6007767185E-04   -1.0822465599E-02        356.5708     113
   -1.7779754011E-04   -1.0565036507E-02        359.7124     114
   -1.0248010796E-04   -1.0580425822E-02        362.8540     115
    3.4435676868E-05   -1.0485199212E-02        365.9955     116
    4.5887117763E-05   -1.0358668965E-02        369.1371     117
   -3.3340031243E-05   -1.0327004099E-02        372.2787     118
    2.5146908894E-05   -1.0376886806E-02        375.4203     119
   -8.0372463085E-05   -1.0172596923E-02        378.5619     120
   -1.9467997823E-04   -1.0148654022E-02        381.7035     121
   -1.5802778816E-04   -1.0041747214E-02        384.8451     122
    3.4213760545E-05   -1.0108604260E-02        387.9867     123
   -1.1055893963E-04   -9.8676468087E-03        391.1283     124
   -1.3387050877E-04   -1.0011794516E-02        394.2699     125
    2.0429551415E-05   -9.6038316568E-03        397.4115     126
   -2.4118022692E-04   -9.4594986820E-03        400.5531     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0.5/GGam.Sig_local_w_O7n0.800T0.500U4.0 <==
   -2.4111494436E-01   -4.4774848963E-01          1.5708       0
   -1.5271379897E-01   -4.3869692300E-01          4.7124       1
   -9.3218106474E-02   -3.5892847728E-01          7.8540       2
   -5.9463524319E-02   -2.9159615716E-01         10.9956       3
   -4.0283665496E-02   -2.4186510532E-01         14.1372       4
   -2.8835530332E-02   -2.0505083169E-01         17.2788       5
   -2.1568556617E-02   -1.7703330610E-01         20.4204       6
   -1.6302325803E-02   -1.5591116759E-01         23.5619       7
   -1.3049705160E-02   -1.3877312717E-01         26.7035       8
   -1.0315095996E-02   -1.2495246820E-01         29.8451       9
   -8.4937674852E-03   -1.1342326415E-01         32.9867      10
   -7.3299734635E-03   -1.0401292386E-01         36.1283      11
   -5.9667713246E-03   -9.5468919451E-02         39.2699      12
   -5.2886099756E-03   -8.9105217584E-02         42.4115      13
   -4.7050119871E-03   -8.2863678162E-02         45.5531      14
   -4.2604016433E-03   -7.8094970900E-02         48.6947      15
   -3.6413891181E-03   -7.3392937388E-02         51.8363      16
   -3.1749615539E-03   -6.9257012356E-02         54.9779      17
   -2.7648129190E-03   -6.5087576989E-02         58.1195      18
   -2.5577583539E-03   -6.2346013836E-02         61.2611      19
   -2.2503519980E-03   -5.9401645023E-02         64.4026      20
   -1.8502227544E-03   -5.6432823732E-02         67.5442      21
   -1.8093654235E-03   -5.4118277248E-02         70.6858      22
   -2.2086047180E-03   -5.1721218189E-02         73.8274      23
   -1.4792391252E-03   -4.9690514482E-02         76.9690      24
   -1.3451567459E-03   -4.7393769000E-02         80.1106      25
   -1.5631218849E-03   -4.5755285992E-02         83.2522      26
   -1.4764746645E-03   -4.4513529396E-02         86.3938      27
   -1.3169559402E-03   -4.2686285049E-02         89.5354      28
   -1.1216719895E-03   -4.1287815054E-02         92.6770      29
   -9.3462411757E-04   -3.9869472074E-02         95.8186      30
   -9.0278657310E-04   -3.8916510021E-02         98.9602      31
   -8.2140028209E-04   -3.7425968430E-02        102.1018      32
   -1.1059940178E-03   -3.6510383018E-02        105.2434      33
   -8.1343894503E-04   -3.5127177741E-02        108.3849      34
   -9.1062775612E-04   -3.3975424038E-02        111.5265      35
   -9.3231933424E-04   -3.3182860666E-02        114.6681      36
   -6.8076447085E-04   -3.2532205033E-02        117.8097      37
   -4.7708830693E-04   -3.1519951068E-02        120.9513      38
   -5.4489142637E-04   -3.1039571131E-02        124.0929      39
   -6.8991781265E-04   -3.0332855167E-02        127.2345      40
   -7.6871601701E-04   -2.9248715752E-02        130.3761      41
   -7.9095901306E-04   -2.8423128306E-02        133.5177      42
   -3.8329056094E-04   -2.8128954619E-02        136.6593      43
   -8.6131213033E-04   -2.7410645245E-02        139.8009      44
   -7.5594410126E-04   -2.6886534820E-02        142.9425      45
   -3.9622973812E-04   -2.5961323114E-02        146.0841      46
   -2.7056902139E-04   -2.5652791431E-02        149.2257      47
   -5.5713483963E-04   -2.5274807396E-02        152.3672      48
   -2.8575310907E-04   -2.4884692911E-02        155.5088      49
   -4.6619488532E-04   -2.4397122673E-02        158.6504      50
   -3.0458374443E-04   -2.3852525940E-02        161.7920      51
   -5.7226909499E-04   -2.3111804578E-02        164.9336      52
   -3.3165497789E-04   -2.2792495830E-02        168.0752      53
    1.7100386558E-05   -2.2448408171E-02        171.2168      54
   -3.8762110976E-04   -2.2063540258E-02        174.3584      55
    1.6919621733E-04   -2.1370125254E-02        177.5000      56
   -1.5092463797E-04   -2.1075741859E-02        180.6416      57
   -3.7027403386E-04   -2.0942554581E-02        183.7832      58
   -2.9814311413E-04   -2.0650457129E-02        186.9248      59
   -3.6964070969E-04   -2.0457357005E-02        190.0664      60
   -4.7562915655E-04   -2.0000452414E-02        193.2079      61
   -4.2334163449E-04   -1.9729868437E-02        196.3495      62
   -6.3621966704E-05   -1.9054308875E-02        199.4911      63
   -8.2322816187E-05   -1.9099628989E-02        202.6327      64
    4.6085903621E-05   -1.8473656170E-02        205.7743      65
   -2.3416472210E-04   -1.8175825900E-02        208.9159      66
    7.3978559197E-05   -1.8022410767E-02        212.0575      67
    1.6218050017E-04   -1.8144455250E-02        215.1991      68
   -9.7478520448E-05   -1.7709682844E-02        218.3407      69
    1.5958070732E-05   -1.7212582863E-02        221.4823      70
   -3.0125117306E-04   -1.7181968198E-02        224.6239      71
    2.0896504219E-04   -1.6624654195E-02        227.7655      72
   -7.8799466068E-05   -1.6605688944E-02        230.9071      73
   -1.3015924174E-04   -1.6348146207E-02        234.0487      74
   -3.9311321629E-04   -1.6265364085E-02        237.1902      75
   -3.0998938330E-04   -1.6287117718E-02        240.3318      76
   -8.9980276309E-06   -1.5860798139E-02        243.4734      77
    1.2822229052E-04   -1.5663410519E-02        246.6150      78
   -1.9514464971E-04   -1.5302900149E-02        249.7566      79
   -1.1154786292E-04   -1.5304352214E-02        252.8982      80
    8.1717230989E-05   -1.4953320337E-02        256.0398      81
    1.3508685834E-04   -1.4667060670E-02        259.1814      82
   -1.4557357678E-04   -1.4814339964E-02        262.3230      83
   -2.6020199261E-04   -1.4406935090E-02        265.4646      84
   -1.7494121514E-04   -1.4450866466E-02        268.6062      85
   -2.5156119438E-04   -1.4089746849E-02        271.7478      86
   -4.1666967819E-04   -1.4101004023E-02        274.8894      87
   -1.0228025916E-04   -1.3728037648E-02        278.0309      88
    1.1811780409E-05   -1.3796565356E-02        281.1725      89
   -1.7710860774E-04   -1.3714523550E-02        284.3141      90
    1.2381857098E-04   -1.3288238121E-02        287.4557      91
    1.4950153578E-04   -1.3264718256E-02        290.5973      92
   -1.5922676392E-04   -1.3462322525E-02        293.7389      93
   -8.0549776437E-05   -1.2845348762E-02        296.8805      94
   -2.6729246126E-04   -1.2769771900E-02        300.0221      95
   -2.1122526131E-04   -1.2699108196E-02        303.1637      96
   -6.0195452095E-05   -1.2714302074E-02        306.3053      97
    2.3643119776E-04   -1.2688837453E-02        309.4469      98
   -1.4627001295E-04   -1.2332235987E-02        312.5885      99
   -5.4785832058E-05   -1.2099619753E-02        315.7301     100
   -3.7705035166E-04   -1.2069638309E-02        318.8717     101
   -7.0080202910E-05   -1.1944267346E-02        322.0132     102
   -3.2046061418E-04   -1.1858910904E-02        325.1548     103
    3.4914997944E-04   -1.1934666732E-02        328.2964     104
   -1.9822035724E-04   -1.1598364551E-02        331.4380     105
    2.1194624336E-04   -1.1515914312E-02        334.5796     106
    5.7121302096E-05   -1.1574600012E-02        337.7212     107
   -1.7647957175E-04   -1.1538437481E-02        340.8628     108
   -1.6172665485E-04   -1.1348986952E-02        344.0044     109
   -6.8795037667E-04   -1.1147081375E-02        347.1460     110
   -2.4247811978E-04   -1.1238456573E-02        350.2876     111
   -3.9365031539E-05   -1.1056657128E-02        353.4292     112
   -1.8935129810E-04   -1.0628006402E-02        356.5708     113
    1.9629387902E-04   -1.0695656190E-02        359.7124     114
    2.8170300755E-04   -1.0734677232E-02        362.8540     115
   -3.7674775442E-05   -1.0355753651E-02        365.9955     116
    5.5745458790E-05   -1.0630586542E-02        369.1371     117
    2.8815714270E-04   -1.0221652773E-02        372.2787     118
   -1.8398739506E-04   -1.0480230145E-02        375.4203     119
    2.6176249340E-04   -1.0233342857E-02        378.5619     120
    1.0927209938E-04   -9.9192680365E-03        381.7035     121
    4.1844353104E-04   -9.8802021671E-03        384.8451     122
    2.7649380860E-04   -9.9312105428E-03        387.9867     123
    2.4635978295E-04   -9.8489010950E-03        391.1283     124
   -1.4942030597E-04   -9.9341230491E-03        394.2699     125
   -9.1186226007E-05   -9.4734236723E-03        397.4115     126
   -3.2400727817E-04   -9.6987535904E-03        400.5531     127


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0/D_DMET.dat <==
0.8 1.0e-04 0.0842 0.0006


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0/D_DMET.size2x2.dat <==
0.8 1.0e-04 0.0916299826  0


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0/D_DMET.size4x2.dat <==
0.8 1.0e-04 0.08965 7e-5


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0/D_DMET.size4x4.dat <==
0.8 1.0e-04 0.0878 0.0007


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0/D_MRPHF_size10x4.dat <==
0.8 0 0.08827 0


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0/D_MRPHF_size10x6.dat <==
# under revision
#0.8 0 0.09724 0


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0/D_UCCSD_size10x12.dat <==
0.8 0 0.0884 0


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0/D_UCCSD_size10x16.dat <==
0.8 0 0.0908 0


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0/D_UCCSD_size10x4.dat <==
0.8 0 0.0886 0


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0/D_UCCSD_size10x8.dat <==
0.8 0 0.0893 0


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0/D_VMC.dat <==
# Extrapolation to the TDL
0.8 0 0.0834 0.0001


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0/D_VMC_size10x10.dat <==
0.8 0 0.0830 0.0001


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0/D_VMC_size200.dat <==
0.8 0 0.0834 0.0001


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0/D_VMC_size20x20.dat <==
0.8 0 0.0834 0.0001


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0/Delta_DMET.dat <==
0.8 1.0e-04 0.00332792856506 2.1e-03


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0/Delta_DMET.size2x2.dat <==
0.8 1.0e-04 0.000747496215 3.6e-05


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0/Delta_DMET.size4x2.dat <==
0.8 1.0e-04 0.000471602281766 6.4e-05


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0/Delta_DMET.size4x4.dat <==
0.8 1.0e-04 0.00233988595103 6.1e-04


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0/E_AFQMC <==
0.8 0 -1.110 0.003


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0/E_DMET.dat <==
0.8 1.0e-04 -1.10817904266 1.8e-03


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0/E_DMET.size2x2.dat <==
0.8 1.0e-04 -1.1225433327 4.2e-04


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0/E_DMET.size4x2.dat <==
0.8 1.0e-04 -1.11910817767 2.6e-04


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0/E_DMET.size4x4.dat <==
0.8 1.0e-04 -1.11513506002 8.7e-04


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0/E_DMET.size8x2.dat <==
0.8 1.0e-04 -1.11640966365 2.3e-04


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0/E_DMRG.dat <==
0.8 1 -1.104 0.0014


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0/E_DMRG_sizeinfx3 <==
0.8 0 -1.10778729615 1.15632259892e-06


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0/E_DMRG_sizeinfx4 <==
0.8 1 -1.10542446114 7.87798028441e-05


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0/E_DMRG_sizeinfx6 <==
0.8 1 -1.10408945261 0.000957045707994


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0/E_MRPHF_size10x4.dat <==
0.8 0 -1.0910 0.0001 # (extrapolated)
#0.8 0 -1.08545 0 # (variational)


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0/E_MRPHF_size10x6.dat <==
# under revision
#0.8 0 -1.0723 0.0002 # (extrapolated)
#0.8 0 -1.06557 0 # (variational)


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0/E_UCCSD_size10x12.dat <==
0.8 0 -1.0839 0


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0/E_UCCSD_size10x16.dat <==
0.8 0 -1.0868 0


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0/E_UCC_size10x4.dat <==
0.8 0 -1.0861 0  # UCCSD
0.8 0 -1.0959 0  # UCCSD(T)
0.8 0 -1.0974 0  # UCCSDT
0.8 0 -1.0990 0  # UCCSDT(Q)


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0/E_UCC_size10x8.dat <==
0.8 0 -1.0827 0  # UCCSD
0.8 0 -1.0932 0  # UCCSD(T)


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0/E_VMC.dat <==
# Extrapolation to the TDL
0.8 0 -1.1032 0.0007


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0/E_VMC_size10x10.dat <==
0.8 0 -1.10934 0.00001


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0/E_VMC_size200.dat <==
0.8 0 -1.11083 0.00001


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0/E_VMC_size20x20.dat <==
0.8 0  -1.10264 0.00001


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0/M_DMET.dat <==
0.8 1.0e-04 0.0 1.5e-04


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0/M_DMET.size2x2.dat <==
0.8 1.0e-04 0.000203668194 5.0e-05


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0/M_DMET.size4x2.dat <==
0.8 1.0e-04 0 3.8e-06


==> anc/t1_tprime0/t1_tprime0_U4_n0.8_T0/M_DMET.size4x4.dat <==
0.8 1.0e-04 0 5.0e-06


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0.125/D_DCA <==
1.0 0.132317878265 0.00573776024133


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0.125/D_DCA_size20.0 <==
0.999999999472 0.000605680443758 0.0 0.139050602268 8.31485294983e-05


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0.125/D_DCA_size32.0 <==
1.00000000002 0.00101491060499 0.0 0.140824732844 0.000141074798245


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0.125/D_DCA_size34.0 <==
1.00000000017 0.0010995119464 0.0 0.138997647771 0.000177933028545


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0.125/D_DCA_size50.0 <==
0.99999999963 0.00184838808625 0.0 0.132532929751 0.000263752993913


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0.125/D_DCA_size72.0 <==
0.999999991074 0.00330599974846 0.0 0.130031028386 0.000484948053098


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0.125/D_DCA_size98.0 <==
1.0 0.0090077337081 0.0 0.129447371329 0.00143033947568


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0.125/D_DiagMC_G0U <==
1.000    0.001    0.0    0.12    0.02


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0.125/E_DCA <==
1.0 -0.834838350325 0.0200004137465


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0.125/E_DCA_size20.0 <==
0.999999999472 0.000605680443758 0.0 -0.819261001056 0.000160583047657


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0.125/E_DCA_size32.0 <==
1.00000000002 0.00101491060499 0.0 -0.81080099996 0.000376045885902


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0.125/E_DCA_size34.0 <==
1.00000000017 0.0010995119464 0.0 -0.815421999668 0.000182004420443


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0.125/E_DCA_size50.0 <==
0.99999999963 0.00184838808625 0.0 -0.83743000074 0.000617421373062


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0.125/E_DCA_size72.0 <==
0.999999991074 0.00330599974846 0.0 -0.833365017852 0.000349461177386


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0.125/E_DCA_size98.0 <==
1.0 0.0090077337081 0.0 -0.844192 0.00193519177093


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0.125/E_DiagMC_G0U <==
1.000    0.001    0.0    -0.85    0.02


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0.25/D_DCA <==
1.0 0.138336959788 0.00126686315542


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0.25/D_DCA_size20.0 <==
0.999999859372 0.000341249113158 0.0 0.141132951659 4.17553658263e-05


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0.25/D_DCA_size32.0 <==
0.999999985176 0.000541798334374 0.0 0.140958400093 6.63438438812e-05


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0.25/D_DCA_size34.0 <==
1.00000001282 0.000576572898054 0.0 0.140631372436 7.07833785623e-05


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0.25/D_DCA_size50.0 <==
1.00000007136 0.000903332569462 0.0 0.138910679028 0.00011504133556


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0.25/D_DCA_size72.0 <==
1.00000003515 0.0012071285324 0.0 0.138194984026 0.000147820361971


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0.25/D_DCA_size98.0 <==
1.0 0.00423403872194 0.0 0.137458031399 0.000521004375593


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0.25/D_DiagMC_G0U <==
1.000    0.001    0.0    0.133    0.005


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0.25/E_DCA <==
1.0 -0.78886625824 0.00815832022257


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0.25/E_DCA_size20.0 <==
0.999999859372 0.000341249113158 0.0 -0.786891281256 0.000141604488493


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0.25/E_DCA_size32.0 <==
0.999999985176 0.000541798334374 0.0 -0.782113029648 0.000147112065173


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0.25/E_DCA_size34.0 <==
1.00000001282 0.000576572898054 0.0 -0.783354974364 0.000209720845292


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0.25/E_DCA_size50.0 <==
1.00000007136 0.000903332569462 0.0 -0.79160585728 0.000118652716888


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0.25/E_DCA_size72.0 <==
1.00000003515 0.0012071285324 0.0 -0.790273929692 0.000320808543535


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0.25/E_DCA_size98.0 <==
1.0 0.00423403872194 0.0 -0.794049 0.000753559504329


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0.25/E_DiagMC_G0U <==
1.000    0.001    0.0    -0.806    0.010


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0.5/D_DCA <==
1.0 0.135863409466 0.00044005936196


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0.5/D_DCA_size20.0 <==
0.999999994544 0.000221577113702 0.0 0.137367278338 2.65110366993e-05


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0.5/D_DCA_size32.0 <==
1.00000000488 0.000322906299644 0.0 0.136835060968 3.86461144703e-05


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0.5/D_DCA_size34.0 <==
1.0000000007 0.000340309049632 0.0 0.136722244174 4.07304171307e-05


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0.5/D_DCA_size50.0 <==
1.00000000329 0.000502901102068 0.0 0.136205621682 6.01857331001e-05


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0.5/D_DCA_size72.0 <==
0.999999998326 0.000643417473614 0.0 0.13591523752 7.69874254554e-05


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0.5/D_DCA_size98.0 <==
1.00000002453 0.000794612680628 0.0 0.135694905368 9.51001066549e-05


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0.5/D_DiagMC_G0U <==
1.000    0.001    0.0    0.133    0.003


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0.5/E_DCA <==
1.0 -0.705173686699 0.000624701403435


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0.5/E_DCA_size20.0 <==
0.999999994544 0.000221577113702 0.0 -0.704627010912 7.5263672455e-05


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0.5/E_DCA_size32.0 <==
1.00000000488 0.000322906299644 0.0 -0.70473099024 0.000106817370222


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0.5/E_DCA_size34.0 <==
1.0000000007 0.000340309049632 0.0 -0.7050739986 0.000112458270578


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0.5/E_DCA_size50.0 <==
1.00000000329 0.000502901102068 0.0 -0.707953993412 0.000105079531435


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0.5/E_DCA_size72.0 <==
0.999999998326 0.000643417473614 0.0 -0.708942003348 0.000106215078798


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0.5/E_DCA_size98.0 <==
1.00000002453 0.000794612680628 0.0 -0.710091950948 0.000177271776054


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0.5/E_DiagMC_G0U <==
1.000    0.001    0.0    -0.715    0.004


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/D_AFQMC <==
# twist averaged boundary up to system size 20*20
# extrapolated to thermodynamic limit
1 0 0.1262 0.0002 


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/D_DMET.dat <==
1 1.0e-04 0.12612 0.00010


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/D_DMET.size2x2.dat <==
1 1e-4 0.127552 0


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/D_DMET.size4x2.dat <==
1 1e-4 0.127182 3e-6


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/D_DMET.size4x4.dat <==
1 1e-4 0.12682 3e-05


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/D_DMRG.dat <==
1 0 0.126 0.001


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/D_DMRG_sizeinfx3sqrt2 <==
1 0 0.12475408377895224 1.4309306375800468e-05


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/D_DMRG_sizeinfx4 <==
1 0 0.125818910747 1.0437721163864999e-05


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/D_DMRG_sizeinfx4sqrt2 <==
1 0 0.1258874160850848 0.00012621397781578447


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/D_DMRG_sizeinfx5sqrt2 <==
1 0 0.12596787809345097 0.00072943539493569814


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/D_DMRG_sizeinfx6 <==
1 0 0.12589206471949999 0.00072927715109550001


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/D_MRPHF_size4x4.dat <==
1.0 0 0.1153 0


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/D_MRPHF_size6x6.dat <==
1.0 0 0.1218 0


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/D_MRPHF_size8x8.dat <==
1.0 0 0.1262 0


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/D_UCCSD.dat <==
# TDL (=12x12)
1 0 0.1268 0


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/D_UCCSD_size10x10.dat <==
1 0 0.1265 0


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/D_UCCSD_size12x12.dat <==
1 0 0.1268 0


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/D_UCCSD_size6x6.dat <==
1 0 0.1227 0


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/D_UCCSD_size8x8.dat <==
1 0 0.1253 0


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/D_VMC.dat <==
# Extrapolation to the TDL
1 0  0.125 0.001


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/D_VMC_size162.dat <==
1 0 0.1270  0.0002


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/D_VMC_size242.dat <==
1 0 0.1262  0.0002


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/D_VMC_size98.dat <==
1  0   0.1296 0.0002


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/Delta_DMET.dat <==
1 1.0e-04 0.0 9.1e-06


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/Delta_DMET.size2x2.dat <==
1 1.0e-04 5.026275e-06 4.7e-06


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/Delta_DMET.size4x2.dat <==
1 1.0e-04 0 7.1e-07


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/Delta_DMET.size4x4.dat <==
1 1.0e-04 3.47256605658e-06 3.0e-06


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/E_AFQMC <==
1 0 -0.8603 0.0002 


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/E_DMET.dat <==
1 1.0e-04 -0.860351689413 3.2e-04


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/E_DMET.size2x2.dat <==
1 1.0e-04 -0.863000281551 1.0e-04


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/E_DMET.size4x2.dat <==
1 1.0e-04 -0.862252068665 6.2e-05


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/E_DMET.size4x4.dat <==
1 1.0e-04 -0.861667918678 2.9e-04


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/E_DMET.size8x2.dat <==
1 1.0e-04 -0.861903555325 1.9e-04


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/E_DMRG.dat <==
1 0 -0.8605 0.0005


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/E_DMRG_sizeinfx3sqrt2 <==
1 0 -0.86428651770313136 1.0016387810030665e-06


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/E_DMRG_sizeinfx4 <==
1 0 -0.864483826696548 2.4849172466810693e-06


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/E_DMRG_sizeinfx4sqrt2 <==
1 0 -0.86217662874425738 1.9338133218798115e-05


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/E_DMRG_sizeinfx5sqrt2 <==
1 0 -0.86141254751671115 0.00031739854815632631


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/E_DMRG_sizeinfx6 <==
1 0 -0.86156064309651337 0.00046770653557669928


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/E_MRPHF_size4x4.dat <==
1.0 0 -0.8509 0


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/E_MRPHF_size6x6.dat <==
1.0 0 -0.8568 0.0000 # (extrapolated)
#1.0 0 -0.8558 0 # (variational)


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/E_MRPHF_size8x8.dat <==
1.0 0 -0.8554 0.0000 # (extrapolated)
#1.0 0 -0.8540 0 # (variational)


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/E_UCCSD.dat <==
# TDL (=14x14)
1 0 -0.8546 0


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/E_UCCSD_size12x12.dat <==
1 0 -0.8546 0


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/E_UCCSD_size14x14.dat <==
1 0 -0.8546 0


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/E_UCC_size10x10.dat <==
1 0 -0.8544 0  # UCCSD
1 0 -0.8564 0  # UCCSD(T)


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/E_UCC_size6x6.dat <==
1 0 -0.8499 0  # UCCSD
1 0 -0.8516 0  # UCCSD(T)
1 0 -0.8539 0  # UCCSDT
1 0 -0.8545 0  # UCCSDT(Q)


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/E_UCC_size8x8.dat <==
1 0 -0.8537 0  # UCCSD
1 0 -0.8555 0  # UCCSD(T)
1 0 -0.8576 0  # UCCSDT


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/E_VMC.dat <==
# Extrapolation to the TDL
1 0 -0.8575  0.0003


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/E_VMC_size162.dat <==
1 0 -0.85920 0.00001


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/E_VMC_size242.dat <==
1 0   -0.85849 0.00001


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/E_VMC_size98.dat <==
1 0 -0.86196 0.00001


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/M_AFQMC <==
# twist averaged boundary up to system size 20*20
# extrapolated to thermodynamic limit
1 0 0.236 0.001 


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/M_DMET.dat <==
1 1.0e-04 0.252187762322 9.0e-03


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/M_DMET.size2x2.dat <==
1 1.0e-04 0.298207219239 1.8e-05


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/M_DMET.size4x2.dat <==
1 1.0e-04 0.289269752374 1.2e-05


==> anc/t1_tprime0/t1_tprime0_U4_n1_T0/M_DMET.size4x4.dat <==
1 1.0e-04 0.273867368948 2.9e-04


==> anc/t1_tprime0/t1_tprime0_U6_n0.3_T0.125/D_DCA <==
0.3 0.00640177505354 0.0


==> anc/t1_tprime0/t1_tprime0_U6_n0.3_T0.125/D_DCA_size20.0 <==
0.298270599986 0.0006623916526 -4.82521854999 0.00639184256463 0.000216568099167


==> anc/t1_tprime0/t1_tprime0_U6_n0.3_T0.125/D_DCA_size32.0 <==
0.298114643006 0.00288789319796 -4.82665337957 0.00639556724797 0.000165438199594


==> anc/t1_tprime0/t1_tprime0_U6_n0.3_T0.125/D_DiagMC_GGam <==
0.3000    0.0003    -4.819    0.010    0.0064    0.0005


==> anc/t1_tprime0/t1_tprime0_U6_n0.3_T0.125/E_DCA <==
0.3 -0.854868740576 -0.00854868740576


==> anc/t1_tprime0/t1_tprime0_U6_n0.3_T0.125/E_DCA_size20.0 <==
0.298270599986 0.0006623916526 -4.82521854999 -0.851070482021 0.00268455971921


==> anc/t1_tprime0/t1_tprime0_U6_n0.3_T0.125/E_DCA_size32.0 <==
0.298114643006 0.00288789319796 -4.82665337957 -0.854868740576 0.00532011708691


==> anc/t1_tprime0/t1_tprime0_U6_n0.3_T0.125/E_DiagMC_GGam <==
0.3000    0.0003    -4.819    0.010    -0.858    0.003


==> anc/t1_tprime0/t1_tprime0_U6_n0.3_T0.125/GGam.Sig_local_w_O1n0.300T0.125U6.0 <==
   -3.1336934628E-01   -2.8757360324E-02          0.3927       0
   -3.0998479846E-01   -7.2089506285E-02          1.1781       1
   -3.0303239685E-01   -1.0472943091E-01          1.9635       2
   -2.9309615803E-01   -1.2947612647E-01          2.7489       3
   -2.8099186888E-01   -1.4828980843E-01          3.5343       4
   -2.6749501307E-01   -1.6251823926E-01          4.3197       5
   -2.5325089326E-01   -1.7311707156E-01          5.1051       6
   -2.3876235235E-01   -1.8079832026E-01          5.8905       7
   -2.2440178481E-01   -1.8611659462E-01          6.6759       8
   -2.1043553821E-01   -1.8951733535E-01          7.4613       9
   -1.9703883468E-01   -1.9136272350E-01          8.2467      10
   -1.8432268808E-01   -1.9195750227E-01          9.0321      11
   -1.7234637560E-01   -1.9155086904E-01          9.8175      12
   -1.6113386033E-01   -1.9034788740E-01         10.6029      13
   -1.5068074924E-01   -1.8852224796E-01         11.3883      14
   -1.4096749095E-01   -1.8621655664E-01         12.1737      15
   -1.3196337869E-01   -1.8354391850E-01         12.9591      16
   -1.2362817501E-01   -1.8060054589E-01         13.7445      17
   -1.1591865866E-01   -1.7746181407E-01         14.5299      18
   -1.0879607081E-01   -1.7419075642E-01         15.3153      19
   -1.0221390624E-01   -1.7083593903E-01         16.1007      20
   -9.6130183300E-02   -1.6743917463E-01         16.8861      21
   -9.0505319171E-02   -1.6402839698E-01         17.6715      22
   -8.5301672344E-02   -1.6063192039E-01         18.4569      23
   -8.0485757404E-02   -1.5726657659E-01         19.2423      24
   -7.6024046141E-02   -1.5394637138E-01         20.0277      25
   -7.1888692571E-02   -1.5068532105E-01         20.8131      26
   -6.8048794150E-02   -1.4749085488E-01         21.5984      27
   -6.4479787832E-02   -1.4436894517E-01         22.3838      28
   -6.1163725133E-02   -1.4132447353E-01         23.1692      29
   -5.8078239093E-02   -1.3835719178E-01         23.9546      30
   -5.5203473186E-02   -1.3547343830E-01         24.7400      31
   -5.2522149373E-02   -1.3267185790E-01         25.5254      32
   -5.0017594171E-02   -1.2995245249E-01         26.3108      33
   -4.7676884361E-02   -1.2731384642E-01         27.0962      34
   -4.5484937713E-02   -1.2475779587E-01         27.8816      35
   -4.3432170275E-02   -1.2227941102E-01         28.6670      36
   -4.1509100785E-02   -1.1987823495E-01         29.4524      37
   -3.9701949629E-02   -1.1755006508E-01         30.2378      38
   -3.8003530985E-02   -1.1529562130E-01         31.0232      39
   -3.6406571827E-02   -1.1311033290E-01         31.8086      40
   -3.4905240413E-02   -1.1099469848E-01         32.5940      41
   -3.3488375575E-02   -1.0894481557E-01         33.3794      42
   -3.2151609480E-02   -1.0695544348E-01         34.1648      43
   -3.0888104003E-02   -1.0503047227E-01         34.9502      44
   -2.9695279338E-02   -1.0316623979E-01         35.7356      45
   -2.8568743053E-02   -1.0135851027E-01         36.5210      46
   -2.7500117766E-02   -9.9605542439E-02         37.3064      47
   -2.6488856568E-02   -9.7906252131E-02         38.0918      48
   -2.5530359333E-02   -9.6258323302E-02         38.8772      49
   -2.4619338765E-02   -9.4660946877E-02         39.6626      50
   -2.3756045720E-02   -9.3111302372E-02         40.4480      51
   -2.2935089595E-02   -9.1607385591E-02         41.2334      52
   -2.2155598850E-02   -9.0144499628E-02         42.0188      53
   -2.1411567901E-02   -8.8721760870E-02         42.8042      54
   -2.0703916102E-02   -8.7340823952E-02         43.5896      55
   -2.0028759996E-02   -8.5997235272E-02         44.3750      56
   -1.9385959010E-02   -8.4691646626E-02         45.1604      57
   -1.8771473085E-02   -8.3424852317E-02         45.9458      58
   -1.8182261440E-02   -8.2193327898E-02         46.7312      59
   -1.7620773912E-02   -8.0995321375E-02         47.5166      60
   -1.7085324815E-02   -7.9828552210E-02         48.3020      61
   -1.6573297832E-02   -7.8691312282E-02         49.0874      62
   -1.6083154377E-02   -7.7586152610E-02         49.8728      63
   -1.5612577505E-02   -7.6509761357E-02         50.6582      64
   -1.5162195148E-02   -7.5460201222E-02         51.4436      65
   -1.4729734537E-02   -7.4439175428E-02         52.2290      66
   -1.4313294450E-02   -7.3442622567E-02         53.0144      67
   -1.3911966413E-02   -7.2474461422E-02         53.7998      68
   -1.3528551787E-02   -7.1528434427E-02         54.5852      69
   -1.3160683021E-02   -7.0604329088E-02         55.3706      70
   -1.2806740200E-02   -6.9701980096E-02         56.1560      71
   -1.2465744692E-02   -6.8819324055E-02         56.9414      72
   -1.2136616436E-02   -6.7960452178E-02         57.7268      73
   -1.1821866439E-02   -6.7121399394E-02         58.5122      74
   -1.1520198229E-02   -6.6303308314E-02         59.2976      75
   -1.1228342801E-02   -6.5504213617E-02         60.0830      76
   -1.0947264326E-02   -6.4722686679E-02         60.8684      77
   -1.0677310291E-02   -6.3959198213E-02         61.6538      78
   -1.0414416970E-02   -6.3213403033E-02         62.4392      79
   -1.0160857424E-02   -6.2482420003E-02         63.2246      80
   -9.9176605847E-03   -6.1766579275E-02         64.0100      81
   -9.6826597135E-03   -6.1067553521E-02         64.7953      82
   -9.4570185532E-03   -6.0384827095E-02         65.5807      83
   -9.2371702325E-03   -5.9717909383E-02         66.3661      84
   -9.0251703743E-03   -5.9064875990E-02         67.1515      85
   -8.8202586624E-03   -5.8425712526E-02         67.9369      86
   -8.6225839516E-03   -5.7800214676E-02         68.7223      87
   -8.4308082504E-03   -5.7184561633E-02         69.5077      88
   -8.2433937499E-03   -5.6583411925E-02         70.2931      89
   -8.0597910290E-03   -5.5992459941E-02         71.0785      90
   -7.8820565415E-03   -5.5414899105E-02         71.8639      91
   -7.7098815278E-03   -5.4849360520E-02         72.6493      92
   -7.5438848744E-03   -5.4295825644E-02         73.4347      93
   -7.3831408186E-03   -5.3751045277E-02         74.2201      94
   -7.2273589913E-03   -5.3218406333E-02         75.0055      95
   -7.0784580983E-03   -5.2697743924E-02         75.7909      96
   -6.9339603848E-03   -5.2185497796E-02         76.5763      97
   -6.7923656733E-03   -5.1681259789E-02         77.3617      98
   -6.6554328835E-03   -5.1186555050E-02         78.1471      99
   -6.5227217251E-03   -5.0699581542E-02         78.9325     100
   -6.3924191492E-03   -5.0220880992E-02         79.7179     101
   -6.2649224858E-03   -4.9752866797E-02         80.5033     102
   -6.1419656312E-03   -4.9293399557E-02         81.2887     103
   -6.0243592735E-03   -4.8842901978E-02         82.0741     104
   -5.9107530831E-03   -4.8401586545E-02         82.8595     105
   -5.7983089475E-03   -4.7967173949E-02         83.6449     106
   -5.6907286812E-03   -4.7541921307E-02         84.4303     107
   -5.5852402413E-03   -4.7122708463E-02         85.2157     108
   -5.4811984858E-03   -4.6707998144E-02         86.0011     109
   -5.3792229556E-03   -4.6303849681E-02         86.7865     110
   -5.2792099304E-03   -4.5906468060E-02         87.5719     111
   -5.1808935568E-03   -4.5513552383E-02         88.3573     112
   -5.0855856649E-03   -4.5127805825E-02         89.1427     113
   -4.9961235289E-03   -4.4750244123E-02         89.9281     114
   -4.9074775257E-03   -4.4376224593E-02         90.7135     115
   -4.8195930161E-03   -4.4008624145E-02         91.4989     116
   -4.7349233557E-03   -4.3646944897E-02         92.2843     117
   -4.6533289748E-03   -4.3292160997E-02         93.0697     118
   -4.5748203861E-03   -4.2944933578E-02         93.8551     119
   -4.4986955486E-03   -4.2600900192E-02         94.6405     120
   -4.4230627185E-03   -4.2262715057E-02         95.4259     121
   -4.3480190032E-03   -4.1930993714E-02         96.2113     122
   -4.2752365707E-03   -4.1602647848E-02         96.9967     123
   -4.2035039067E-03   -4.1281823096E-02         97.7821     124
   -4.1358384250E-03   -4.0965249358E-02         98.5675     125
   -4.0673264772E-03   -4.0651792555E-02         99.3529     126
   -3.9981471663E-03   -4.0341803185E-02        100.1383     127


==> anc/t1_tprime0/t1_tprime0_U6_n0.3_T0.125/GGam.Sig_local_w_O3n0.300T0.125U6.0 <==
   -3.6343200020E-01   -3.5551933865E-02          0.3927       0
   -3.5991815471E-01   -8.5460661832E-02          1.1781       1
   -3.5220120615E-01   -1.2142368492E-01          1.9635       2
   -3.4093184390E-01   -1.4807836726E-01          2.7489       3
   -3.2709469918E-01   -1.6822140723E-01          3.5343       4
   -3.1161617822E-01   -1.8353703555E-01          4.3197       5
   -2.9523390343E-01   -1.9509929537E-01          5.1051       6
   -2.7851558302E-01   -2.0363168957E-01          5.8905       7
   -2.6188884837E-01   -2.0969354290E-01          6.6759       8
   -2.4565842168E-01   -2.1370810673E-01          7.4613       9
   -2.3002896268E-01   -2.1603451774E-01          8.2467      10
   -2.1514299784E-01   -2.1697323118E-01          9.0321      11
   -2.0107295275E-01   -2.1677591460E-01          9.8175      12
   -1.8786105795E-01   -2.1565953759E-01         10.6029      13
   -1.7551742764E-01   -2.1380591790E-01         11.3883      14
   -1.6402609846E-01   -2.1138333027E-01         12.1737      15
   -1.5336043881E-01   -2.0850410246E-01         12.9591      16
   -1.4347632982E-01   -2.0528044713E-01         13.7445      17
   -1.3433125003E-01   -2.0179995200E-01         14.5299      18
   -1.2587731153E-01   -1.9814135980E-01         15.3153      19
   -1.1806196432E-01   -1.9436773695E-01         16.1007      20
   -1.1084562703E-01   -1.9051928407E-01         16.8861      21
   -1.0418437949E-01   -1.8664057526E-01         17.6715      22
   -9.8025984095E-02   -1.8275814313E-01         18.4569      23
   -9.2330806865E-02   -1.7890656094E-01         19.2423      24
   -8.7062236611E-02   -1.7509802274E-01         20.0277      25
   -8.2182263014E-02   -1.7135284521E-01         20.8131      26
   -7.7661981904E-02   -1.6767819574E-01         21.5984      27
   -7.3471145652E-02   -1.6408458338E-01         22.3838      28
   -6.9581398027E-02   -1.6056755205E-01         23.1692      29
   -6.5968798954E-02   -1.5714244599E-01         23.9546      30
   -6.2608162313E-02   -1.5381749422E-01         24.7400      31
   -5.9487595364E-02   -1.5059021348E-01         25.5254      32
   -5.6575621743E-02   -1.4745335875E-01         26.3108      33
   -5.3851007772E-02   -1.4440992278E-01         27.0962      34
   -5.1307828748E-02   -1.4146011565E-01         27.8816      35
   -4.8925687982E-02   -1.3860155509E-01         28.6670      36
   -4.6692427821E-02   -1.3582593570E-01         29.4524      37
   -4.4604725823E-02   -1.3314334223E-01         30.2378      38
   -4.2650465101E-02   -1.3054619008E-01         31.0232      39
   -4.0812275570E-02   -1.2802708319E-01         31.8086      40
   -3.9081516229E-02   -1.2558954886E-01         32.5940      41
   -3.7446576845E-02   -1.2322720170E-01         33.3794      42
   -3.5903815349E-02   -1.2094556272E-01         34.1648      43
   -3.4458106176E-02   -1.1873914450E-01         34.9502      44
   -3.3095726336E-02   -1.1659599377E-01         35.7356      45
   -3.1811626182E-02   -1.1451691787E-01         36.5210      46
   -3.0593281827E-02   -1.1251042981E-01         37.3064      47
   -2.9445931111E-02   -1.1055503186E-01         38.0918      48
   -2.8352323560E-02   -1.0865413906E-01         38.8772      49
   -2.7318929361E-02   -1.0682041394E-01         39.6626      50
   -2.6340369584E-02   -1.0504482017E-01         40.4480      51
   -2.5415361827E-02   -1.0332828861E-01         41.2334      52
   -2.4531400137E-02   -1.0165964279E-01         42.0188      53
   -2.3690696854E-02   -1.0003529523E-01         42.8042      54
   -2.2892076524E-02   -9.8457938027E-02         43.5896      55
   -2.2135783430E-02   -9.6919608951E-02         44.3750      56
   -2.1404594386E-02   -9.5434139636E-02         45.1604      57
   -2.0712703391E-02   -9.3992031212E-02         45.9458      58
   -2.0058889548E-02   -9.2581255994E-02         46.7312      59
   -1.9426367393E-02   -9.1211736518E-02         47.5166      60
   -1.8827279441E-02   -8.9887308920E-02         48.3020      61
   -1.8246495757E-02   -8.8595743828E-02         49.0874      62
   -1.7694352611E-02   -8.7335712670E-02         49.8728      63
   -1.7172483916E-02   -8.6104017689E-02         50.6582      64
   -1.6670035786E-02   -8.4909071884E-02         51.4436      65
   -1.6188062099E-02   -8.3748047715E-02         52.2290      66
   -1.5731031901E-02   -8.2608619337E-02         53.0144      67
   -1.5287679434E-02   -8.1502222370E-02         53.7998      68
   -1.4857822491E-02   -8.0431608897E-02         54.5852      69
   -1.4452108396E-02   -7.9383130062E-02         55.3706      70
   -1.4063229400E-02   -7.8360596695E-02         56.1560      71
   -1.3690908489E-02   -7.7360854331E-02         56.9414      72
   -1.3331832781E-02   -7.6388824728E-02         57.7268      73
   -1.2993331725E-02   -7.5440824322E-02         58.5122      74
   -1.2653462444E-02   -7.4506827248E-02         59.2976      75
   -1.2326210861E-02   -7.3594209207E-02         60.0830      76
   -1.2017988383E-02   -7.2705540660E-02         60.8684      77
   -1.1715221815E-02   -7.1838856533E-02         61.6538      78
   -1.1420394712E-02   -7.0995688285E-02         62.4392      79
   -1.1139465539E-02   -7.0169018730E-02         63.2246      80
   -1.0872045761E-02   -6.9363780480E-02         64.0100      81
   -1.0620220714E-02   -6.8576431093E-02         64.7953      82
   -1.0363647373E-02   -6.7798835764E-02         65.5807      83
   -1.0122090496E-02   -6.7051949625E-02         66.3661      84
   -9.8908778568E-03   -6.6314365464E-02         67.1515      85
   -9.6630431749E-03   -6.5587092991E-02         67.9369      86
   -9.4417280318E-03   -6.4878928553E-02         68.7223      87
   -9.2315965691E-03   -6.4177713979E-02         69.5077      88
   -9.0297111224E-03   -6.3509343780E-02         70.2931      89
   -8.8375204041E-03   -6.2842763760E-02         71.0785      90
   -8.6464444027E-03   -6.2192031986E-02         71.8639      91
   -8.4561513114E-03   -6.1555832196E-02         72.6493      92
   -8.2747462659E-03   -6.0929029614E-02         73.4347      93
   -8.0893509087E-03   -6.0311923721E-02         74.2201      94
   -7.9193464397E-03   -5.9716220133E-02         75.0055      95
   -7.7500208855E-03   -5.9121716617E-02         75.7909      96
   -7.5831016414E-03   -5.8530503873E-02         76.5763      97
   -7.4227363308E-03   -5.7956268005E-02         77.3617      98
   -7.2687013531E-03   -5.7394807120E-02         78.1471      99
   -7.1216914402E-03   -5.6848536068E-02         78.9325     100
   -6.9785512336E-03   -5.6315154643E-02         79.7179     101
   -6.8313357358E-03   -5.5788808397E-02         80.5033     102
   -6.6958894287E-03   -5.5262854050E-02         81.2887     103
   -6.5635350099E-03   -5.4750274178E-02         82.0741     104
   -6.4317702208E-03   -5.4247432920E-02         82.8595     105
   -6.3097817945E-03   -5.3752627770E-02         83.6449     106
   -6.1916215726E-03   -5.3267654638E-02         84.4303     107
   -6.0791620574E-03   -5.2804518746E-02         85.2157     108
   -5.9747162880E-03   -5.2336798613E-02         86.0011     109
   -5.8578402542E-03   -5.1877465472E-02         86.7865     110
   -5.7510620639E-03   -5.1428626030E-02         87.5719     111
   -5.6561892902E-03   -5.0985231370E-02         88.3573     112
   -5.5547021702E-03   -5.0560723389E-02         89.1427     113
   -5.4515361680E-03   -5.0132203926E-02         89.9281     114
   -5.3536675708E-03   -4.9712388705E-02         90.7135     115
   -5.2589829979E-03   -4.9308914694E-02         91.4989     116
   -5.1630176758E-03   -4.8894507183E-02         92.2843     117
   -5.0668591188E-03   -4.8485334721E-02         93.0697     118
   -4.9736835217E-03   -4.8101500118E-02         93.8551     119
   -4.8948760551E-03   -4.7720178439E-02         94.6405     120
   -4.8163429573E-03   -4.7343503562E-02         95.4259     121
   -4.7412031924E-03   -4.6978012889E-02         96.2113     122
   -4.6658728563E-03   -4.6607083337E-02         96.9967     123
   -4.5874689751E-03   -4.6245734507E-02         97.7821     124
   -4.5136465597E-03   -4.5883450913E-02         98.5675     125
   -4.4398540614E-03   -4.5525626032E-02         99.3529     126
   -4.3708440463E-03   -4.5184902934E-02        100.1383     127


==> anc/t1_tprime0/t1_tprime0_U6_n0.3_T0.125/GGam.Sig_local_w_O4n0.300T0.125U6.0 <==
   -3.8995422545E-01   -4.2604352503E-02          0.3927       0
   -3.8530911943E-01   -9.8728681044E-02          1.1781       1
   -3.7586582360E-01   -1.3740137226E-01          1.9635       2
   -3.6267053030E-01   -1.6519841305E-01          2.7489       3
   -3.4690851157E-01   -1.8575868002E-01          3.5343       4
   -3.2957612460E-01   -2.0112244796E-01          4.3197       5
   -3.1144064140E-01   -2.1252309726E-01          5.1051       6
   -2.9308904809E-01   -2.2077168618E-01          5.8905       7
   -2.7494951028E-01   -2.2644274523E-01          6.6759       8
   -2.5732188348E-01   -2.3000350777E-01          7.4613       9
   -2.4042219810E-01   -2.3182962680E-01          8.2467      10
   -2.2439203174E-01   -2.3222891042E-01          9.0321      11
   -2.0929853031E-01   -2.3147280119E-01          9.8175      12
   -1.9517282882E-01   -2.2978865925E-01         10.6029      13
   -1.8201645505E-01   -2.2736561832E-01         11.3883      14
   -1.6980485777E-01   -2.2437008831E-01         12.1737      15
   -1.5850141815E-01   -2.2093933938E-01         12.9591      16
   -1.4805069038E-01   -2.1717912928E-01         13.7445      17
   -1.3840921837E-01   -2.1319228503E-01         14.5299      18
   -1.2952019821E-01   -2.0904830642E-01         15.3153      19
   -1.2132837661E-01   -2.0480865178E-01         16.1007      20
   -1.1378068847E-01   -2.0052390748E-01         16.8861      21
   -1.0682007796E-01   -1.9623294805E-01         17.6715      22
   -1.0039357318E-01   -1.9196145172E-01         18.4569      23
   -9.4467587405E-02   -1.8774231037E-01         19.2423      24
   -8.9001928318E-02   -1.8358489230E-01         20.0277      25
   -8.3946822970E-02   -1.7951049109E-01         20.8131      26
   -7.9265287465E-02   -1.7553179055E-01         21.5984      27
   -7.4933254095E-02   -1.7164574802E-01         22.3838      28
   -7.0915214375E-02   -1.6786304496E-01         23.1692      29
   -6.7188745271E-02   -1.6418936856E-01         23.9546      30
   -6.3728606080E-02   -1.6062167798E-01         24.7400      31
   -6.0514518891E-02   -1.5716545681E-01         25.5254      32
   -5.7518271760E-02   -1.5381984134E-01         26.3108      33
   -5.4726211809E-02   -1.5057126609E-01         27.0962      34
   -5.2117650089E-02   -1.4742872229E-01         27.8816      35
   -4.9680007225E-02   -1.4438925808E-01         28.6670      36
   -4.7392857415E-02   -1.4145378566E-01         29.4524      37
   -4.5247781719E-02   -1.3860345671E-01         30.2378      38
   -4.3252296789E-02   -1.3584941390E-01         31.0232      39
   -4.1376740422E-02   -1.3318749162E-01         31.8086      40
   -3.9618820501E-02   -1.3061935752E-01         32.5940      41
   -3.7960909943E-02   -1.2813173619E-01         33.3794      42
   -3.6396908185E-02   -1.2572190911E-01         34.1648      43
   -3.4922721922E-02   -1.2339714103E-01         34.9502      44
   -3.3529314286E-02   -1.2114067039E-01         35.7356      45
   -3.2216112047E-02   -1.1895605936E-01         36.5210      46
   -3.0983725280E-02   -1.1683757373E-01         37.3064      47
   -2.9810155480E-02   -1.1479176635E-01         38.0918      48
   -2.8700248139E-02   -1.1280922630E-01         38.8772      49
   -2.7651538084E-02   -1.1088104584E-01         39.6626      50
   -2.6655500000E-02   -1.0901438648E-01         40.4480      51
   -2.5713188701E-02   -1.0720826490E-01         41.2334      52
   -2.4822129133E-02   -1.0545240587E-01         42.0188      53
   -2.3971192445E-02   -1.0374830112E-01         42.8042      54
   -2.3165255954E-02   -1.0209712627E-01         43.5896      55
   -2.2395306140E-02   -1.0049620293E-01         44.3750      56
   -2.1656324640E-02   -9.8944824570E-02         45.1604      57
   -2.0954072524E-02   -9.7433717989E-02         45.9458      58
   -2.0281126504E-02   -9.5964403713E-02         46.7312      59
   -1.9650770117E-02   -9.4541217896E-02         47.5166      60
   -1.9043749207E-02   -9.3162181216E-02         48.3020      61
   -1.8464119414E-02   -9.1815396249E-02         49.0874      62
   -1.7918974522E-02   -9.0497385971E-02         49.8728      63
   -1.7381866828E-02   -8.9220823161E-02         50.6582      64
   -1.6855770193E-02   -8.7976727131E-02         51.4436      65
   -1.6360563766E-02   -8.6762497395E-02         52.2290      66
   -1.5892216277E-02   -8.5580595242E-02         53.0144      67
   -1.5444207068E-02   -8.4431083348E-02         53.7998      68
   -1.5010769775E-02   -8.3306684381E-02         54.5852      69
   -1.4597898232E-02   -8.2206770453E-02         55.3706      70
   -1.4204430329E-02   -8.1135332176E-02         56.1560      71
   -1.3819952232E-02   -8.0098255018E-02         56.9414      72
   -1.3454816450E-02   -7.9097381280E-02         57.7268      73
   -1.3099150985E-02   -7.8110881884E-02         58.5122      74
   -1.2760275976E-02   -7.7144024594E-02         59.2976      75
   -1.2429262727E-02   -7.6197460179E-02         60.0830      76
   -1.2109543618E-02   -7.5278357694E-02         60.8684      77
   -1.1809725714E-02   -7.4375171842E-02         61.6538      78
   -1.1518526505E-02   -7.3493256867E-02         62.4392      79
   -1.1233327794E-02   -7.2629732343E-02         63.2246      80
   -1.0964870684E-02   -7.1782136201E-02         64.0100      81
   -1.0693563143E-02   -7.0962098022E-02         64.7953      82
   -1.0435416178E-02   -7.0160089193E-02         65.5807      83
   -1.0190136427E-02   -6.9370506376E-02         66.3661      84
   -9.9568534133E-03   -6.8606551829E-02         67.1515      85
   -9.7248300473E-03   -6.7856275517E-02         67.9369      86
   -9.5118176398E-03   -6.7115310746E-02         68.7223      87
   -9.2984887299E-03   -6.6393559623E-02         69.5077      88
   -9.0974578827E-03   -6.5689136376E-02         70.2931      89
   -8.8896328637E-03   -6.5009473004E-02         71.0785      90
   -8.6968486610E-03   -6.4337001019E-02         71.8639      91
   -8.5108389488E-03   -6.3679851701E-02         72.6493      92
   -8.3171760074E-03   -6.3040904698E-02         73.4347      93
   -8.1424687951E-03   -6.2405893490E-02         74.2201      94
   -7.9783813282E-03   -6.1773710977E-02         75.0055      95
   -7.8139538661E-03   -6.1156910022E-02         75.7909      96
   -7.6519340820E-03   -6.0556651505E-02         76.5763      97
   -7.4964271927E-03   -5.9964891700E-02         77.3617      98
   -7.3402936283E-03   -5.9384653200E-02         78.1471      99
   -7.1932950769E-03   -5.8817985698E-02         78.9325     100
   -7.0513820074E-03   -5.8258028937E-02         79.7179     101
   -6.9069849424E-03   -5.7704168048E-02         80.5033     102
   -6.7683212966E-03   -5.7170970150E-02         81.2887     103
   -6.6377833507E-03   -5.6641333367E-02         82.0741     104
   -6.5082600339E-03   -5.6118194263E-02         82.8595     105
   -6.3788110773E-03   -5.5601219629E-02         83.6449     106
   -6.2583468112E-03   -5.5105078338E-02         84.4303     107
   -6.1406764654E-03   -5.4620846109E-02         85.2157     108
   -6.0286390533E-03   -5.4139559139E-02         86.0011     109
   -5.9195846395E-03   -5.3662841439E-02         86.7865     110
   -5.8041516237E-03   -5.3201446087E-02         87.5719     111
   -5.6961840407E-03   -5.2739996754E-02         88.3573     112
   -5.5953746176E-03   -5.2285442186E-02         89.1427     113
   -5.4909062062E-03   -5.1838754256E-02         89.9281     114
   -5.3959923419E-03   -5.1404879697E-02         90.7135     115
   -5.3028093483E-03   -5.0979270885E-02         91.4989     116
   -5.2119062877E-03   -5.0563567393E-02         92.2843     117
   -5.1191586324E-03   -5.0156240564E-02         93.0697     118
   -5.0290754401E-03   -4.9756272196E-02         93.8551     119
   -4.9402491248E-03   -4.9350630435E-02         94.6405     120
   -4.8514057545E-03   -4.8958347751E-02         95.4259     121
   -4.7659003079E-03   -4.8570572865E-02         96.2113     122
   -4.6844734513E-03   -4.8174073850E-02         96.9967     123
   -4.6008095095E-03   -4.7794266279E-02         97.7821     124
   -4.5242709559E-03   -4.7432878695E-02         98.5675     125
   -4.4525251023E-03   -4.7071841804E-02         99.3529     126
   -4.3836835884E-03   -4.6705270457E-02        100.1383     127


==> anc/t1_tprime0/t1_tprime0_U6_n0.3_T0.125/GGam.Sig_local_w_O5n0.300T0.125U6.0 <==
   -3.9219574614E-01   -4.3207720898E-02          0.3927       0
   -3.8748550059E-01   -9.9986974563E-02          1.1781       1
   -3.7784054725E-01   -1.3911237587E-01          1.9635       2
   -3.6434858476E-01   -1.6725066767E-01          2.7489       3
   -3.4822865181E-01   -1.8804243507E-01          3.5343       4
   -3.3051735468E-01   -2.0353589487E-01          4.3197       5
   -3.1199594041E-01   -2.1498873242E-01          5.1051       6
   -2.9326636421E-01   -2.2321776252E-01          5.8905       7
   -2.7477525005E-01   -2.2883079807E-01          6.6759       8
   -2.5683305019E-01   -2.3227975286E-01          7.4613       9
   -2.3964833525E-01   -2.3395370853E-01          8.2467      10
   -2.2336831695E-01   -2.3417909302E-01          9.0321      11
   -2.0805259192E-01   -2.3324387939E-01          9.8175      12
   -1.9373228235E-01   -2.3137670390E-01         10.6029      13
   -1.8042235068E-01   -2.2875673880E-01         11.3883      14
   -1.6809308524E-01   -2.2556363419E-01         12.1737      15
   -1.5669794809E-01   -2.2194256401E-01         12.9591      16
   -1.4617376606E-01   -2.1800452285E-01         13.7445      17
   -1.3648394659E-01   -2.1383902836E-01         14.5299      18
   -1.2756159029E-01   -2.0952187997E-01         15.3153      19
   -1.1935694854E-01   -2.0513404094E-01         16.1007      20
   -1.1181480686E-01   -2.0070696177E-01         16.8861      21
   -1.0485948089E-01   -1.9627611549E-01         17.6715      22
   -9.8468726925E-02   -1.9188244312E-01         18.4569      23
   -9.2577416422E-02   -1.8755877279E-01         19.2423      24
   -8.7144397556E-02   -1.8330370988E-01         20.0277      25
   -8.2123311008E-02   -1.7914374725E-01         20.8131      26
   -7.7475718020E-02   -1.7508912060E-01         21.5984      27
   -7.3189349511E-02   -1.7111742851E-01         22.3838      28
   -6.9208403369E-02   -1.6727915081E-01         23.1692      29
   -6.5532540416E-02   -1.6354822370E-01         23.9546      30
   -6.2118985694E-02   -1.5993942732E-01         24.7400      31
   -5.8945246545E-02   -1.5643740500E-01         25.5254      32
   -5.5999373185E-02   -1.5303761066E-01         26.3108      33
   -5.3256766759E-02   -1.4975102301E-01         27.0962      34
   -5.0693056304E-02   -1.4658916272E-01         27.8816      35
   -4.8294186253E-02   -1.4352214215E-01         28.6670      36
   -4.6060332789E-02   -1.4055807722E-01         29.4524      37
   -4.3965853048E-02   -1.3769668894E-01         30.2378      38
   -4.2005470350E-02   -1.3494216228E-01         31.0232      39
   -4.0163451054E-02   -1.3226914548E-01         31.8086      40
   -3.8438298825E-02   -1.2968654707E-01         32.5940      41
   -3.6816252961E-02   -1.2718442233E-01         33.3794      42
   -3.5284395002E-02   -1.2475861794E-01         34.1648      43
   -3.3851705147E-02   -1.2242314053E-01         34.9502      44
   -3.2498859175E-02   -1.2015264022E-01         35.7356      45
   -3.1221931556E-02   -1.1795646904E-01         36.5210      46
   -3.0016497549E-02   -1.1584770043E-01         37.3064      47
   -2.8878493005E-02   -1.1378914415E-01         38.0918      48
   -2.7811361613E-02   -1.1180924854E-01         38.8772      49
   -2.6788361050E-02   -1.0989352797E-01         39.6626      50
   -2.5835835154E-02   -1.0804239556E-01         40.4480      51
   -2.4918753815E-02   -1.0623290112E-01         41.2334      52
   -2.4048828544E-02   -1.0448361422E-01         42.0188      53
   -2.3213658887E-02   -1.0279302798E-01         42.8042      54
   -2.2409824529E-02   -1.0114862508E-01         43.5896      55
   -2.1658439476E-02   -9.9552880266E-02         44.3750      56
   -2.0944637897E-02   -9.8002224595E-02         45.1604      57
   -2.0271687640E-02   -9.6498131325E-02         45.9458      58
   -1.9619436931E-02   -9.5037671976E-02         46.7312      59
   -1.8997175441E-02   -9.3615242891E-02         47.5166      60
   -1.8421128068E-02   -9.2224771389E-02         48.3020      61
   -1.7857264366E-02   -9.0868604191E-02         49.0874      62
   -1.7304066275E-02   -8.9582462261E-02         49.8728      63
   -1.6773190535E-02   -8.8324676551E-02         50.6582      64
   -1.6289303925E-02   -8.7083786406E-02         51.4436      65
   -1.5808131710E-02   -8.5866089376E-02         52.2290      66
   -1.5365734097E-02   -8.4676317276E-02         53.0144      67
   -1.4931324248E-02   -8.3535084400E-02         53.7998      68
   -1.4519814747E-02   -8.2406967305E-02         54.5852      69
   -1.4115015547E-02   -8.1331200350E-02         55.3706      70
   -1.3719370765E-02   -8.0273538086E-02         56.1560      71
   -1.3337903713E-02   -7.9241709937E-02         56.9414      72
   -1.2994707794E-02   -7.8247092320E-02         57.7268      73
   -1.2676485869E-02   -7.7267343899E-02         58.5122      74
   -1.2330936563E-02   -7.6293429007E-02         59.2976      75
   -1.2017631295E-02   -7.5359103754E-02         60.0830      76
   -1.1704451229E-02   -7.4459103393E-02         60.8684      77
   -1.1418361588E-02   -7.3566098827E-02         61.6538      78
   -1.1126838229E-02   -7.2684344886E-02         62.4392      79
   -1.0845105907E-02   -7.1818126815E-02         63.2246      80
   -1.0572743524E-02   -7.0973687212E-02         64.0100      81
   -1.0318709489E-02   -7.0165060004E-02         64.7953      82
   -1.0079624897E-02   -6.9371288822E-02         65.5807      83
   -9.8348066264E-03   -6.8620981826E-02         66.3661      84
   -9.5981588424E-03   -6.7873069107E-02         67.1515      85
   -9.3611078612E-03   -6.7129954473E-02         67.9369      86
   -9.1311070687E-03   -6.6389963638E-02         68.7223      87
   -8.9111842546E-03   -6.5681853340E-02         69.5077      88
   -8.7083362256E-03   -6.4976244381E-02         70.2931      89
   -8.5316808941E-03   -6.4282435225E-02         71.0785      90
   -8.3535406179E-03   -6.3598778935E-02         71.8639      91
   -8.1615926632E-03   -6.2924243541E-02         72.6493      92
   -7.9860264606E-03   -6.2264982419E-02         73.4347      93
   -7.8059683438E-03   -6.1610729123E-02         74.2201      94
   -7.6412083029E-03   -6.1011084411E-02         75.0055      95
   -7.4947043417E-03   -6.0403309090E-02         75.7909      96
   -7.3498230071E-03   -5.9827751328E-02         76.5763      97
   -7.1948001299E-03   -5.9265737826E-02         77.3617      98
   -7.0536136100E-03   -5.8695529568E-02         78.1471      99
   -6.9088041157E-03   -5.8137635842E-02         78.9325     100
   -6.7682045075E-03   -5.7585081881E-02         79.7179     101
   -6.6272895867E-03   -5.7035866168E-02         80.5033     102
   -6.4906473856E-03   -5.6497541435E-02         81.2887     103
   -6.3537337873E-03   -5.5960030743E-02         82.0741     104
   -6.2316687637E-03   -5.5430682201E-02         82.8595     105
   -6.1265326938E-03   -5.4929079737E-02         83.6449     106
   -6.0168648812E-03   -5.4440547315E-02         84.4303     107
   -5.8938434742E-03   -5.3949252163E-02         85.2157     108
   -5.7595659612E-03   -5.3494132583E-02         86.0011     109
   -5.6508990292E-03   -5.3037201847E-02         86.7865     110
   -5.5593090371E-03   -5.2584413969E-02         87.5719     111
   -5.4573251673E-03   -5.2108844167E-02         88.3573     112
   -5.3690851180E-03   -5.1641416072E-02         89.1427     113
   -5.2763039607E-03   -5.1184105638E-02         89.9281     114
   -5.1973130905E-03   -5.0772257267E-02         90.7135     115
   -5.0992151009E-03   -5.0373732855E-02         91.4989     116
   -4.9920180432E-03   -4.9964884870E-02         92.2843     117
   -4.8975329765E-03   -4.9560857021E-02         93.0697     118
   -4.8177860267E-03   -4.9145599947E-02         93.8551     119
   -4.7373228926E-03   -4.8733087806E-02         94.6405     120
   -4.6466613055E-03   -4.8360072424E-02         95.4259     121
   -4.5548036097E-03   -4.7992152359E-02         96.2113     122
   -4.4811011895E-03   -4.7622149584E-02         96.9967     123
   -4.3963898475E-03   -4.7252214850E-02         97.7821     124
   -4.3137640104E-03   -4.6896039672E-02         98.5675     125
   -4.2369654373E-03   -4.6516077308E-02         99.3529     126
   -4.1743772106E-03   -4.6156374779E-02        100.1383     127


==> anc/t1_tprime0/t1_tprime0_U6_n0.3_T0.125/GGam.Sig_local_w_O6n0.300T0.125U6.0 <==
   -3.8778775101E-01   -4.0686930867E-02          0.3927       0
   -3.8382555584E-01   -9.5886261582E-02          1.1781       1
   -3.7485259895E-01   -1.3486829634E-01          1.9635       2
   -3.6178050073E-01   -1.6338887836E-01          2.7489       3
   -3.4585171468E-01   -1.8467619472E-01          3.5343       4
   -3.2817585035E-01   -2.0062473252E-01          4.3197       5
   -3.0962328173E-01   -2.1244138127E-01          5.1051       6
   -2.9081786269E-01   -2.2094068507E-01          5.8905       7
   -2.7223461329E-01   -2.2673658355E-01          6.6759       8
   -2.5419387342E-01   -2.3031367700E-01          7.4613       9
   -2.3692491348E-01   -2.3204585015E-01          8.2467      10
   -2.2057258144E-01   -2.3231710080E-01          9.0321      11
   -2.0522224868E-01   -2.3137511547E-01          9.8175      12
   -1.9089391863E-01   -2.2945801886E-01         10.6029      13
   -1.7758454722E-01   -2.2677727689E-01         11.3883      14
   -1.6529438401E-01   -2.2353728097E-01         12.1737      15
   -1.5394514594E-01   -2.1987611111E-01         12.9591      16
   -1.4349386025E-01   -2.1587213598E-01         13.7445      17
   -1.3388921596E-01   -2.1163805426E-01         14.5299      18
   -1.2507450594E-01   -2.0730717443E-01         15.3153      19
   -1.1695934758E-01   -2.0287964506E-01         16.1007      20
   -1.0947408334E-01   -1.9842901312E-01         16.8861      21
   -1.0261051593E-01   -1.9397921635E-01         17.6715      22
   -9.6299866044E-02   -1.8957971090E-01         18.4569      23
   -9.0485347573E-02   -1.8522583038E-01         19.2423      24
   -8.5149759128E-02   -1.8099761254E-01         20.0277      25
   -8.0236360678E-02   -1.7682977036E-01         20.8131      26
   -7.5682987419E-02   -1.7278359622E-01         21.5984      27
   -7.1474009249E-02   -1.6882510734E-01         22.3838      28
   -6.7586225630E-02   -1.6500658845E-01         23.1692      29
   -6.3970672327E-02   -1.6131570510E-01         23.9546      30
   -6.0618253773E-02   -1.5770763267E-01         24.7400      31
   -5.7517515591E-02   -1.5421007068E-01         25.5254      32
   -5.4629017215E-02   -1.5084970284E-01         26.3108      33
   -5.1954879809E-02   -1.4760478578E-01         27.0962      34
   -4.9437835850E-02   -1.4445936885E-01         27.8816      35
   -4.7102633007E-02   -1.4140956749E-01         28.6670      36
   -4.4929646672E-02   -1.3847934434E-01         29.4524      37
   -4.2908567775E-02   -1.3566549449E-01         30.2378      38
   -4.1015501820E-02   -1.3289874952E-01         31.0232      39
   -3.9238927684E-02   -1.3024841231E-01         31.8086      40
   -3.7535786643E-02   -1.2773966782E-01         32.5940      41
   -3.5919749308E-02   -1.2527342586E-01         33.3794      42
   -3.4420440243E-02   -1.2288106464E-01         34.1648      43
   -3.2989387716E-02   -1.2054785411E-01         34.9502      44
   -3.1689694967E-02   -1.1829366879E-01         35.7356      45
   -3.0462081131E-02   -1.1614375839E-01         36.5210      46
   -2.9311016801E-02   -1.1406738417E-01         37.3064      47
   -2.8186715434E-02   -1.1203977867E-01         38.0918      48
   -2.7109684237E-02   -1.1007649213E-01         38.8772      49
   -2.6115804883E-02   -1.0819476649E-01         39.6626      50
   -2.5162310740E-02   -1.0638264425E-01         40.4480      51
   -2.4271265733E-02   -1.0458260195E-01         41.2334      52
   -2.3438298626E-02   -1.0288217893E-01         42.0188      53
   -2.2650824174E-02   -1.0122494741E-01         42.8042      54
   -2.1835880408E-02   -9.9604688367E-02         43.5896      55
   -2.1108829983E-02   -9.7987163407E-02         44.3750      56
   -2.0376894334E-02   -9.6443251867E-02         45.1604      57
   -1.9728797480E-02   -9.4972959099E-02         45.9458      58
   -1.9096134604E-02   -9.3527934986E-02         46.7312      59
   -1.8503000360E-02   -9.2168790870E-02         47.5166      60
   -1.7918175603E-02   -9.0791702724E-02         48.3020      61
   -1.7386251104E-02   -8.9490144407E-02         49.0874      62
   -1.6851685547E-02   -8.8186614810E-02         49.8728      63
   -1.6324322732E-02   -8.6921997041E-02         50.6582      64
   -1.5843080513E-02   -8.5692197296E-02         51.4436      65
   -1.5391765251E-02   -8.4501023819E-02         52.2290      66
   -1.4997414472E-02   -8.3357025111E-02         53.0144      67
   -1.4570917958E-02   -8.2249237453E-02         53.7998      68
   -1.4125834798E-02   -8.1163569629E-02         54.5852      69
   -1.3720371940E-02   -8.0075582149E-02         55.3706      70
   -1.3325170895E-02   -7.9023517278E-02         56.1560      71
   -1.2939578943E-02   -7.7999691103E-02         56.9414      72
   -1.2623011278E-02   -7.6998536750E-02         57.7268      73
   -1.2246502824E-02   -7.6044377974E-02         58.5122      74
   -1.1931989334E-02   -7.5096338430E-02         59.2976      75
   -1.1643893803E-02   -7.4157584680E-02         60.0830      76
   -1.1333415638E-02   -7.3232291821E-02         60.8684      77
   -1.1071680447E-02   -7.2367863530E-02         61.6538      78
   -1.0832016665E-02   -7.1511817765E-02         62.4392      79
   -1.0567960536E-02   -7.0698596995E-02         63.2246      80
   -1.0324010688E-02   -6.9904724018E-02         64.0100      81
   -1.0080070626E-02   -6.9064656682E-02         64.7953      82
   -9.8503368016E-03   -6.8294218062E-02         65.5807      83
   -9.6241215553E-03   -6.7519315862E-02         66.3661      84
   -9.3736769346E-03   -6.6770498724E-02         67.1515      85
   -9.1831050225E-03   -6.6002431186E-02         67.9369      86
   -8.9786864011E-03   -6.5291845393E-02         68.7223      87
   -8.7176123257E-03   -6.4635324644E-02         69.5077      88
   -8.5375517786E-03   -6.3953374169E-02         70.2931      89
   -8.3387322678E-03   -6.3275102813E-02         71.0785      90
   -8.1322894267E-03   -6.2604631625E-02         71.8639      91
   -7.9646617202E-03   -6.1961407920E-02         72.6493      92
   -7.7819199187E-03   -6.1320953541E-02         73.4347      93
   -7.6186462688E-03   -6.0705503795E-02         74.2201      94
   -7.4425706317E-03   -6.0102408649E-02         75.0055      95
   -7.2770687754E-03   -5.9471462128E-02         75.7909      96
   -7.1180446896E-03   -5.8912776771E-02         76.5763      97
   -6.9446009936E-03   -5.8347702293E-02         77.3617      98
   -6.8232270206E-03   -5.7756152010E-02         78.1471      99
   -6.7009689302E-03   -5.7176665044E-02         78.9325     100
   -6.5714144487E-03   -5.6626070776E-02         79.7179     101
   -6.4523901413E-03   -5.6122905495E-02         80.5033     102
   -6.3382338956E-03   -5.5595615978E-02         81.2887     103
   -6.1972195623E-03   -5.5053778694E-02         82.0741     104
   -6.0837243170E-03   -5.4546265411E-02         82.8595     105
   -5.9839047335E-03   -5.4068980339E-02         83.6449     106
   -5.8364782174E-03   -5.3596035157E-02         84.4303     107
   -5.7184568557E-03   -5.3119009839E-02         85.2157     108
   -5.5873850059E-03   -5.2656719941E-02         86.0011     109
   -5.4788326862E-03   -5.2194661461E-02         86.7865     110
   -5.3686115796E-03   -5.1731364627E-02         87.5719     111
   -5.2649462122E-03   -5.1247036519E-02         88.3573     112
   -5.2045260318E-03   -5.0795499800E-02         89.1427     113
   -5.1387062137E-03   -5.0359680408E-02         89.9281     114
   -5.0591994283E-03   -4.9968476346E-02         90.7135     115
   -4.9500987801E-03   -4.9585074325E-02         91.4989     116
   -4.8104491725E-03   -4.9168361719E-02         92.2843     117
   -4.7310295980E-03   -4.8716382600E-02         93.0697     118
   -4.6396910562E-03   -4.8313542574E-02         93.8551     119
   -4.5987949688E-03   -4.7949831035E-02         94.6405     120
   -4.5401803876E-03   -4.7547046200E-02         95.4259     121
   -4.4766095055E-03   -4.7192867229E-02         96.2113     122
   -4.3919304211E-03   -4.6822400645E-02         96.9967     123
   -4.3252431814E-03   -4.6468506038E-02         97.7821     124
   -4.2824776794E-03   -4.6141276108E-02         98.5675     125
   -4.2478524604E-03   -4.5773999991E-02         99.3529     126
   -4.1333744999E-03   -4.5388332716E-02        100.1383     127


==> anc/t1_tprime0/t1_tprime0_U6_n0.3_T0.25/D_DCA <==
0.3 0.00613653474503 0.000150247007046


==> anc/t1_tprime0/t1_tprime0_U6_n0.3_T0.25/D_DCA_size20.0 <==
0.299303085136 0.000322678256838 -4.84232097806 0.00613043798178 0.000131778450374


==> anc/t1_tprime0/t1_tprime0_U6_n0.3_T0.25/D_DCA_size32.0 <==
0.30068735066 0.000531127802518 -4.8340371534 0.00618176917213 0.000179534226588


==> anc/t1_tprime0/t1_tprime0_U6_n0.3_T0.25/D_DCA_size34.0 <==
0.29872524844 0.00186661784881 -4.84485165356 0.00609308303709 0.000578591184515


==> anc/t1_tprime0/t1_tprime0_U6_n0.3_T0.25/D_DiagMC_GGam <==
0.3000    0.0003    -4.843    0.010    0.0060    0.0005


==> anc/t1_tprime0/t1_tprime0_U6_n0.3_T0.25/E_DCA <==
0.3 -0.826231163146 0.018658826108


==> anc/t1_tprime0/t1_tprime0_U6_n0.3_T0.25/E_DCA_size20.0 <==
0.299303085136 0.000322678256838 -4.84232097806 -0.834791374484 0.00254329018946


==> anc/t1_tprime0/t1_tprime0_U6_n0.3_T0.25/E_DCA_size32.0 <==
0.30068735066 0.000531127802518 -4.8340371534 -0.825644619268 0.0110263119135


==> anc/t1_tprime0/t1_tprime0_U6_n0.3_T0.25/E_DCA_size34.0 <==
0.29872524844 0.00186661784881 -4.84485165356 -0.836092114985 0.00167674328104


==> anc/t1_tprime0/t1_tprime0_U6_n0.3_T0.25/E_DiagMC_GGam <==
0.3000    0.0003    -4.843    0.010    -0.841    0.002


==> anc/t1_tprime0/t1_tprime0_U6_n0.3_T0.25/GGam.Sig_local_w_O1n0.300T0.250U6.0 <==
   -3.1560244717E-01   -5.7036781951E-02          0.7854       0
   -3.0095788150E-01   -1.2107052317E-01          2.3562       1
   -2.7607589116E-01   -1.5794164388E-01          3.9270       2
   -2.4709555233E-01   -1.7867187005E-01          5.4978       3
   -2.1803014113E-01   -1.8899671337E-01          7.0686       4
   -1.9099819137E-01   -1.9247242687E-01          8.6394       5
   -1.6688714574E-01   -1.9149916438E-01         10.2102       6
   -1.4587226980E-01   -1.8772994696E-01         11.7810       7
   -1.2779068037E-01   -1.8230100292E-01         13.3518       8
   -1.1233149582E-01   -1.7595780901E-01         14.9226       9
   -9.9133810912E-02   -1.6919320651E-01         16.4934      10
   -8.7865428803E-02   -1.6232599403E-01         18.0642      11
   -7.8218978457E-02   -1.5556352718E-01         19.6350      12
   -6.9941348488E-02   -1.4901486401E-01         21.2058      13
   -6.2806008457E-02   -1.4275242729E-01         22.7765      14
   -5.6630450123E-02   -1.3681179866E-01         24.3473      15
   -5.1269333014E-02   -1.3119422105E-01         25.9181      16
   -4.6592862400E-02   -1.2590705451E-01         27.4889      17
   -4.2490529753E-02   -1.2093832797E-01         29.0597      18
   -3.8878965537E-02   -1.1627245738E-01         30.6305      19
   -3.5688444195E-02   -1.1189817867E-01         32.2013      20
   -3.2857816184E-02   -1.0779606448E-01         33.7721      21
   -3.0336517699E-02   -1.0394717753E-01         35.3429      22
   -2.8082300495E-02   -1.0033337200E-01         36.9137      23
   -2.6061880135E-02   -9.6929749460E-02         38.4845      24
   -2.4244750978E-02   -9.3727721759E-02         40.0553      25
   -2.2602704070E-02   -9.0714202185E-02         41.6261      26
   -2.1118851019E-02   -8.7877093384E-02         43.1969      27
   -1.9770186274E-02   -8.5193906822E-02         44.7677      28
   -1.8540700051E-02   -8.2650937554E-02         46.3385      29
   -1.7422352344E-02   -8.0258145754E-02         47.9093      30
   -1.6400587746E-02   -7.7985840864E-02         49.4801      31
   -1.5466037268E-02   -7.5828694632E-02         51.0509      32
   -1.4603709222E-02   -7.3777123080E-02         52.6217      33
   -1.3814765319E-02   -7.1836650258E-02         54.1925      34
   -1.3085951182E-02   -6.9996364280E-02         55.7633      35
   -1.2411442985E-02   -6.8241756433E-02         57.3341      36
   -1.1782827936E-02   -6.6567208726E-02         58.9049      37
   -1.1196560313E-02   -6.4968060353E-02         60.4757      38
   -1.0649615090E-02   -6.3438652190E-02         62.0465      39
   -1.0144625695E-02   -6.1977678634E-02         63.6173      40
   -9.6786138744E-03   -6.0588111650E-02         65.1880      41
   -9.2389114440E-03   -5.9249088172E-02         66.7588      42
   -8.8290744604E-03   -5.7967623347E-02         68.3296      43
   -8.4453302512E-03   -5.6742098365E-02         69.9004      44
   -8.0834853024E-03   -5.5560965047E-02         71.4712      45
   -7.7439519331E-03   -5.4428990439E-02         73.0420      46
   -7.4294675763E-03   -5.3337444900E-02         74.6128      47
   -7.1283202054E-03   -5.2292783038E-02         76.1836      48
   -6.8408152681E-03   -5.1285144629E-02         77.7544      49
   -6.5794316572E-03   -5.0320090080E-02         79.3252      50
   -6.3316845607E-03   -4.9377391904E-02         80.8960      51
   -6.0928092561E-03   -4.8476037472E-02         82.4668      52
   -5.8659068642E-03   -4.7600956624E-02         84.0376      53
   -5.6473967682E-03   -4.6760894943E-02         85.6084      54
   -5.4396860040E-03   -4.5952149671E-02         87.1792      55
   -5.2511854345E-03   -4.5164905874E-02         88.7500      56
   -5.0716842774E-03   -4.4404689365E-02         90.3208      57
   -4.9011523538E-03   -4.3673039622E-02         91.8916      58
   -4.7429066216E-03   -4.2966267908E-02         93.4624      59
   -4.5859424618E-03   -4.2288480695E-02         95.0332      60
   -4.4330027302E-03   -4.1621076759E-02         96.6040      61
   -4.2932137780E-03   -4.0978811185E-02         98.1748      62
   -4.1566931846E-03   -4.0349800689E-02         99.7456      63
   -4.0224649949E-03   -3.9743716353E-02        101.3164      64
   -3.8951168964E-03   -3.9152311039E-02        102.8872      65
   -3.7754456549E-03   -3.8581896035E-02        104.4580      66
   -3.6601687533E-03   -3.8026609802E-02        106.0288      67
   -3.5533652400E-03   -3.7489169608E-02        107.5995      68
   -3.4520275466E-03   -3.6961695604E-02        109.1703      69
   -3.3473076581E-03   -3.6452896026E-02        110.7411      70
   -3.2558461290E-03   -3.5953604103E-02        112.3119      71
   -3.1658518457E-03   -3.5470597607E-02        113.8827      72
   -3.0699928655E-03   -3.4999398132E-02        115.4535      73
   -2.9835831454E-03   -3.4538754315E-02        117.0243      74
   -2.9015117610E-03   -3.4088882206E-02        118.5951      75
   -2.8266016320E-03   -3.3655008245E-02        120.1659      76
   -2.7538828229E-03   -3.3221378539E-02        121.7367      77
   -2.6873990294E-03   -3.2805242394E-02        123.3075      78
   -2.6184857782E-03   -3.2396060798E-02        124.8783      79
   -2.5557623484E-03   -3.2004188895E-02        126.4491      80
   -2.4948983892E-03   -3.1621393673E-02        128.0199      81
   -2.4277194742E-03   -3.1242539093E-02        129.5907      82
   -2.3731770482E-03   -3.0870450140E-02        131.1615      83
   -2.3140123431E-03   -3.0515877519E-02        132.7323      84
   -2.2593864813E-03   -3.0169577633E-02        134.3031      85
   -2.2082525373E-03   -2.9826308891E-02        135.8739      86
   -2.1626393660E-03   -2.9489832805E-02        137.4447      87
   -2.1144337302E-03   -2.9153670483E-02        139.0155      88
   -2.0639510422E-03   -2.8837064495E-02        140.5863      89
   -2.0133653033E-03   -2.8523004985E-02        142.1571      90
   -1.9686077862E-03   -2.8212967307E-02        143.7279      91
   -1.9261814490E-03   -2.7909645343E-02        145.2987      92
   -1.8795172125E-03   -2.7614515232E-02        146.8695      93
   -1.8405186447E-03   -2.7324142286E-02        148.4403      94
   -1.7995064822E-03   -2.7046354634E-02        150.0110      95
   -1.7557735965E-03   -2.6777249721E-02        151.5818      96
   -1.7133686280E-03   -2.6509062652E-02        153.1526      97
   -1.6721845603E-03   -2.6242374193E-02        154.7234      98
   -1.6369258254E-03   -2.5982958538E-02        156.2942      99
   -1.6032911353E-03   -2.5730340922E-02        157.8650     100
   -1.5661235568E-03   -2.5479955822E-02        159.4358     101
   -1.5316710013E-03   -2.5238627353E-02        161.0066     102
   -1.4974231414E-03   -2.4994629115E-02        162.5774     103
   -1.4655028140E-03   -2.4763189807E-02        164.1482     104
   -1.4334016470E-03   -2.4533576180E-02        165.7190     105
   -1.4009316272E-03   -2.4311476736E-02        167.2898     106
   -1.3723468120E-03   -2.4089218230E-02        168.8606     107
   -1.3417440559E-03   -2.3873781506E-02        170.4314     108
   -1.3168554105E-03   -2.3659117794E-02        172.0022     109
   -1.2916034667E-03   -2.3445422084E-02        173.5730     110
   -1.2671832776E-03   -2.3240197576E-02        175.1438     111
   -1.2376560558E-03   -2.3030852124E-02        176.7146     112
   -1.2180683173E-03   -2.2822954847E-02        178.2854     113
   -1.1988996940E-03   -2.2626341267E-02        179.8562     114
   -1.1782796610E-03   -2.2436320197E-02        181.4270     115
   -1.1577790180E-03   -2.2242866550E-02        182.9978     116
   -1.1398535511E-03   -2.2050342973E-02        184.5686     117
   -1.1196354394E-03   -2.1865149034E-02        186.1394     118
   -1.0936333299E-03   -2.1688518247E-02        187.7102     119
   -1.0712684811E-03   -2.1509198659E-02        189.2810     120
   -1.0490911466E-03   -2.1342875678E-02        190.8518     121
   -1.0308261945E-03   -2.1172445387E-02        192.4226     122
   -1.0066827456E-03   -2.0997945283E-02        193.9933     123
   -9.8888500205E-04   -2.0826328363E-02        195.5641     124
   -9.7112030186E-04   -2.0658825613E-02        197.1349     125
   -9.5729073836E-04   -2.0496983083E-02        198.7057     126
   -9.3786100469E-04   -2.0338119807E-02        200.2765     127


==> anc/t1_tprime0/t1_tprime0_U6_n0.3_T0.25/GGam.Sig_local_w_O3n0.300T0.250U6.0 <==
   -3.6798399225E-01   -6.9652573254E-02          0.7854       0
   -3.5134154847E-01   -1.3957076047E-01          2.3562       1
   -3.2262097070E-01   -1.7892125189E-01          3.9270       2
   -2.8908582840E-01   -2.0155776173E-01          5.4978       3
   -2.5527828622E-01   -2.1339402922E-01          7.0686       4
   -2.2362762814E-01   -2.1785035198E-01          8.6394       5
   -1.9520563981E-01   -2.1729194696E-01         10.2102       6
   -1.7029728813E-01   -2.1346305737E-01         11.7810       7
   -1.4881759843E-01   -2.0760872621E-01         13.3518       8
   -1.3041897055E-01   -2.0055522305E-01         14.9226       9
   -1.1470983634E-01   -1.9292697926E-01         16.4934      10
   -1.0130013331E-01   -1.8510598293E-01         18.0642      11
   -8.9868661542E-02   -1.7733825025E-01         19.6350      12
   -8.0080098739E-02   -1.6980584434E-01         21.2058      13
   -7.1670518833E-02   -1.6258164209E-01         22.7765      14
   -6.4420273853E-02   -1.5571440867E-01         24.3473      15
   -5.8141536708E-02   -1.4921319093E-01         25.9181      16
   -5.2663771781E-02   -1.4309954810E-01         27.4889      17
   -4.7896612408E-02   -1.3737010724E-01         29.0597      18
   -4.3715569710E-02   -1.3197923744E-01         30.6305      19
   -4.0060137744E-02   -1.2691373515E-01         32.2013      20
   -3.6802995162E-02   -1.2220048482E-01         33.7721      21
   -3.3934790381E-02   -1.1775891215E-01         35.3429      22
   -3.1352839956E-02   -1.1359166904E-01         36.9137      23
   -2.9047723360E-02   -1.0969375841E-01         38.4845      24
   -2.6986722394E-02   -1.0601626142E-01         40.0553      25
   -2.5120749899E-02   -1.0256582236E-01         41.6261      26
   -2.3454676515E-02   -9.9312823452E-02         43.1969      27
   -2.1950805441E-02   -9.6242514979E-02         44.7677      28
   -2.0540250029E-02   -9.3334899133E-02         46.3385      29
   -1.9270259136E-02   -9.0591790819E-02         47.9093      30
   -1.8113294934E-02   -8.7986059181E-02         49.4801      31
   -1.7063244819E-02   -8.5509537043E-02         51.0509      32
   -1.6109858065E-02   -8.3182639410E-02         52.6217      33
   -1.5240930006E-02   -8.0969297443E-02         54.1925      34
   -1.4431252774E-02   -7.8880385944E-02         55.7633      35
   -1.3667101425E-02   -7.6904886937E-02         57.3341      36
   -1.2952495492E-02   -7.4981801946E-02         58.9049      37
   -1.2310519706E-02   -7.3167011643E-02         60.4757      38
   -1.1711239092E-02   -7.1438800067E-02         62.0465      39
   -1.1146044064E-02   -6.9786227911E-02         63.6173      40
   -1.0626451287E-02   -6.8212112563E-02         65.1880      41
   -1.0135904416E-02   -6.6684892190E-02         66.7588      42
   -9.6998765427E-03   -6.5238667148E-02         68.3296      43
   -9.2742944579E-03   -6.3845096001E-02         69.9004      44
   -8.8995686678E-03   -6.2522938804E-02         71.4712      45
   -8.5029909335E-03   -6.1225252242E-02         73.0420      46
   -8.1390107144E-03   -5.9982320675E-02         74.6128      47
   -7.8243487846E-03   -5.8799165144E-02         76.1836      48
   -7.5186437365E-03   -5.7639443265E-02         77.7544      49
   -7.2177998106E-03   -5.6547688509E-02         79.3252      50
   -6.9316374051E-03   -5.5499848589E-02         80.8960      51
   -6.6617443375E-03   -5.4507092527E-02         82.4668      52
   -6.4208277166E-03   -5.3524719564E-02         84.0376      53
   -6.1773776668E-03   -5.2563990044E-02         85.6084      54
   -5.9746403571E-03   -5.1640471356E-02         87.1792      55
   -5.7569945367E-03   -5.0725909372E-02         88.7500      56
   -5.5656509314E-03   -4.9870221428E-02         90.3208      57
   -5.3831544978E-03   -4.9036393778E-02         91.8916      58
   -5.1997277134E-03   -4.8246868205E-02         93.4624      59
   -5.0261313159E-03   -4.7463793752E-02         95.0332      60
   -4.8495242007E-03   -4.6696944867E-02         96.6040      61
   -4.7075817835E-03   -4.5970120855E-02         98.1748      62
   -4.5694758669E-03   -4.5281026380E-02         99.7456      63
   -4.4219266834E-03   -4.4631678117E-02        101.3164      64
   -4.2898520796E-03   -4.3960615387E-02        102.8872      65
   -4.1424767450E-03   -4.3311063178E-02        104.4580      66
   -4.0101099696E-03   -4.2691737634E-02        106.0288      67
   -3.8817605366E-03   -4.2080898304E-02        107.5995      68
   -3.7778947080E-03   -4.1480053731E-02        109.1703      69
   -3.6444705958E-03   -4.0892267170E-02        110.7411      70
   -3.5481459093E-03   -4.0320003140E-02        112.3119      71
   -3.4598577949E-03   -3.9766421651E-02        113.8827      72
   -3.3704807612E-03   -3.9246527086E-02        115.4535      73
   -3.2728048552E-03   -3.8756926331E-02        117.0243      74
   -3.1632824908E-03   -3.8251885444E-02        118.5951      75
   -3.0704353851E-03   -3.7754933003E-02        120.1659      76
   -3.0197064573E-03   -3.7278935447E-02        121.7367      77
   -2.9255628342E-03   -3.6813748454E-02        123.3075      78
   -2.8382367760E-03   -3.6359302533E-02        124.8783      79
   -2.7892624236E-03   -3.5916689174E-02        126.4491      80
   -2.7176990324E-03   -3.5473056738E-02        128.0199      81
   -2.6549044102E-03   -3.5047620218E-02        129.5907      82
   -2.6024305706E-03   -3.4630391652E-02        131.1615      83
   -2.5367408842E-03   -3.4222577720E-02        132.7323      84
   -2.4685759312E-03   -3.3844617481E-02        134.3031      85
   -2.4113050592E-03   -3.3466319096E-02        135.8739      86
   -2.3517115557E-03   -3.3091476299E-02        137.4447      87
   -2.3157002283E-03   -3.2727823989E-02        139.0155      88
   -2.2569818931E-03   -3.2359334866E-02        140.5863      89
   -2.2141329445E-03   -3.2022664850E-02        142.1571      90
   -2.1728367502E-03   -3.1686333114E-02        143.7279      91
   -2.1062493650E-03   -3.1352298057E-02        145.2987      92
   -2.0203217847E-03   -3.1024998121E-02        146.8695      93
   -2.0001515056E-03   -3.0709169445E-02        148.4403      94
   -1.9450366401E-03   -3.0373005894E-02        150.0110      95
   -1.8883658987E-03   -3.0057314195E-02        151.5818      96
   -1.8508684611E-03   -2.9763863355E-02        153.1526      97
   -1.8120563608E-03   -2.9478751664E-02        154.7234      98
   -1.7799977093E-03   -2.9168012927E-02        156.2942      99
   -1.7501449307E-03   -2.8877581398E-02        157.8650     100
   -1.7151142842E-03   -2.8595531345E-02        159.4358     101
   -1.6887354958E-03   -2.8340414907E-02        161.0066     102
   -1.6628673705E-03   -2.8083932030E-02        162.5774     103
   -1.6305050409E-03   -2.7815158880E-02        164.1482     104
   -1.6033700872E-03   -2.7573814754E-02        165.7190     105
   -1.5376502773E-03   -2.7315416860E-02        167.2898     106
   -1.5117166081E-03   -2.7060473500E-02        168.8606     107
   -1.4852614496E-03   -2.6795262532E-02        170.4314     108
   -1.4498870036E-03   -2.6550869341E-02        172.0022     109
   -1.4219964095E-03   -2.6298572507E-02        173.5730     110
   -1.4012066123E-03   -2.6040461128E-02        175.1438     111
   -1.3486934431E-03   -2.5823268414E-02        176.7146     112
   -1.3087412417E-03   -2.5605085386E-02        178.2854     113
   -1.2693660854E-03   -2.5380557585E-02        179.8562     114
   -1.2719935270E-03   -2.5156476618E-02        181.4270     115
   -1.2387888718E-03   -2.4946204192E-02        182.9978     116
   -1.2293338328E-03   -2.4742738431E-02        184.5686     117
   -1.2114520006E-03   -2.4547914720E-02        186.1394     118
   -1.1794896779E-03   -2.4317779893E-02        187.7102     119
   -1.1615413039E-03   -2.4113178574E-02        189.2810     120
   -1.1656435691E-03   -2.3926893092E-02        190.8518     121
   -1.1331333630E-03   -2.3766831531E-02        192.4226     122
   -1.1054069080E-03   -2.3598339061E-02        193.9933     123
   -1.0757951814E-03   -2.3402196531E-02        195.5641     124
   -1.0568746295E-03   -2.3212114532E-02        197.1349     125
   -1.0339450808E-03   -2.3035935464E-02        198.7057     126
   -1.0173780773E-03   -2.2842406685E-02        200.2765     127


==> anc/t1_tprime0/t1_tprime0_U6_n0.3_T0.25/GGam.Sig_local_w_O4n0.300T0.250U6.0 <==
   -3.9583859450E-01   -8.2790673477E-02          0.7854       0
   -3.7542668501E-01   -1.5742632403E-01          2.3562       1
   -3.4262225972E-01   -1.9737072684E-01          3.9270       2
   -3.0541412991E-01   -2.1959520418E-01          5.4978       3
   -2.6844101621E-01   -2.3060258503E-01          7.0686       4
   -2.3414567688E-01   -2.3400802293E-01          8.6394       5
   -2.0357037096E-01   -2.3229796787E-01         10.2102       6
   -1.7694696151E-01   -2.2730525167E-01         11.7810       7
   -1.5411910555E-01   -2.2032043693E-01         13.3518       8
   -1.3465676848E-01   -2.1221528783E-01         14.9226       9
   -1.1814275050E-01   -2.0362384079E-01         16.4934      10
   -1.0411672786E-01   -1.9495323790E-01         18.0642      11
   -9.2195626289E-02   -1.8642971330E-01         19.6350      12
   -8.2026103798E-02   -1.7820972954E-01         21.2058      13
   -7.3321871969E-02   -1.7038665032E-01         22.7765      14
   -6.5835977720E-02   -1.6300312771E-01         24.3473      15
   -5.9369508292E-02   -1.5604571932E-01         25.9181      16
   -5.3746515984E-02   -1.4953110974E-01         27.4889      17
   -4.8854651009E-02   -1.4339815528E-01         29.0597      18
   -4.4583541085E-02   -1.3768149357E-01         30.6305      19
   -4.0802365746E-02   -1.3233799960E-01         32.2013      20
   -3.7476748678E-02   -1.2733780405E-01         33.7721      21
   -3.4525520771E-02   -1.2266539133E-01         35.3429      22
   -3.1889807379E-02   -1.1827493685E-01         36.9137      23
   -2.9527162667E-02   -1.1413619862E-01         38.4845      24
   -2.7414722534E-02   -1.1028477660E-01         40.0553      25
   -2.5509192883E-02   -1.0664509861E-01         41.6261      26
   -2.3801509904E-02   -1.0321115791E-01         43.1969      27
   -2.2257124649E-02   -9.9996064383E-02         44.7677      28
   -2.0857068926E-02   -9.6969476710E-02         46.3385      29
   -1.9577946088E-02   -9.4107657972E-02         47.9093      30
   -1.8403259518E-02   -9.1412074830E-02         49.4801      31
   -1.7322245252E-02   -8.8832707456E-02         51.0509      32
   -1.6343038367E-02   -8.6419737024E-02         52.6217      33
   -1.5441765964E-02   -8.4124205172E-02         54.1925      34
   -1.4579839909E-02   -8.1915687311E-02         55.7633      35
   -1.3815387906E-02   -7.9838094004E-02         57.3341      36
   -1.3123312853E-02   -7.7830202232E-02         58.9049      37
   -1.2457694597E-02   -7.5952429448E-02         60.4757      38
   -1.1856127935E-02   -7.4140935008E-02         62.0465      39
   -1.1291246042E-02   -7.2404550588E-02         63.6173      40
   -1.0779108578E-02   -7.0751480017E-02         65.1880      41
   -1.0271882271E-02   -6.9188466945E-02         66.7588      42
   -9.8018520429E-03   -6.7681278429E-02         68.3296      43
   -9.3617529491E-03   -6.6222543034E-02         69.9004      44
   -8.9532850982E-03   -6.4839994017E-02         71.4712      45
   -8.5784757208E-03   -6.3503783084E-02         73.0420      46
   -8.2252086027E-03   -6.2218459924E-02         74.6128      47
   -7.8861922455E-03   -6.0976058183E-02         76.1836      48
   -7.5639837750E-03   -5.9794804860E-02         77.7544      49
   -7.2627020098E-03   -5.8664778223E-02         79.3252      50
   -6.9914553731E-03   -5.7549351993E-02         80.8960      51
   -6.7518580528E-03   -5.6502555899E-02         82.4668      52
   -6.5057291597E-03   -5.5458207199E-02         84.0376      53
   -6.2805627010E-03   -5.4482357771E-02         85.6084      54
   -6.0470676139E-03   -5.3505721782E-02         87.1792      55
   -5.8093690737E-03   -5.2593984894E-02         88.7500      56
   -5.5976796360E-03   -5.1693879740E-02         90.3208      57
   -5.4125724159E-03   -5.0855618119E-02         91.8916      58
   -5.2303011616E-03   -5.0009634969E-02         93.4624      59
   -5.0559900611E-03   -4.9196844394E-02         95.0332      60
   -4.8739092819E-03   -4.8427076184E-02         96.6040      61
   -4.7322268101E-03   -4.7671802072E-02         98.1748      62
   -4.5850274870E-03   -4.6931771163E-02         99.7456      63
   -4.4378631528E-03   -4.6229305165E-02        101.3164      64
   -4.3077981551E-03   -4.5540847042E-02        102.8872      65
   -4.1642109071E-03   -4.4872530968E-02        104.4580      66
   -4.0470645951E-03   -4.4223663308E-02        106.0288      67
   -3.9322094707E-03   -4.3599718948E-02        107.5995      68
   -3.7962383961E-03   -4.2982920615E-02        109.1703      69
   -3.6951757493E-03   -4.2390134012E-02        110.7411      70
   -3.5912305310E-03   -4.1808482697E-02        112.3119      71
   -3.4895974807E-03   -4.1266867836E-02        113.8827      72
   -3.4170202146E-03   -4.0720044197E-02        115.4535      73
   -3.3083615192E-03   -4.0176056831E-02        117.0243      74
   -3.2321886195E-03   -3.9672416533E-02        118.5951      75
   -3.1424019091E-03   -3.9179622077E-02        120.1659      76
   -3.0481100948E-03   -3.8661881414E-02        121.7367      77
   -2.9453293974E-03   -3.8169565846E-02        123.3075      78
   -2.8662748769E-03   -3.7710624970E-02        124.8783      79
   -2.8219087982E-03   -3.7255174084E-02        126.4491      80
   -2.7280214089E-03   -3.6809474227E-02        128.0199      81
   -2.6390285211E-03   -3.6381208675E-02        129.5907      82
   -2.5643878582E-03   -3.5951347136E-02        131.1615      83
   -2.4971567607E-03   -3.5502302743E-02        132.7323      84
   -2.4465972976E-03   -3.5106015798E-02        134.3031      85
   -2.3896761322E-03   -3.4696770637E-02        135.8739      86
   -2.3470642217E-03   -3.4300007119E-02        137.4447      87
   -2.2916891033E-03   -3.3928675112E-02        139.0155      88
   -2.2434413219E-03   -3.3523320801E-02        140.5863      89
   -2.1927098339E-03   -3.3164040394E-02        142.1571      90
   -2.1517779925E-03   -3.2813318549E-02        143.7279      91
   -2.1096714578E-03   -3.2473904993E-02        145.2987      92
   -2.0330192146E-03   -3.2139912074E-02        146.8695      93
   -2.0020315169E-03   -3.1782478054E-02        148.4403      94
   -1.9664038585E-03   -3.1442307415E-02        150.0110      95
   -1.9434630004E-03   -3.1134034961E-02        151.5818      96
   -1.8918701013E-03   -3.0831108580E-02        153.1526      97
   -1.8233529683E-03   -3.0530385493E-02        154.7234      98
   -1.7753050443E-03   -3.0227805857E-02        156.2942      99
   -1.7176368795E-03   -2.9915550477E-02        157.8650     100
   -1.6818937946E-03   -2.9621453051E-02        159.4358     101
   -1.6454491577E-03   -2.9320257233E-02        161.0066     102
   -1.6282119207E-03   -2.9045122677E-02        162.5774     103
   -1.5923164030E-03   -2.8776891482E-02        164.1482     104
   -1.5850654058E-03   -2.8514571544E-02        165.7190     105
   -1.5522843926E-03   -2.8254013999E-02        167.2898     106
   -1.5060400363E-03   -2.7997575791E-02        168.8606     107
   -1.4917248497E-03   -2.7736251500E-02        170.4314     108
   -1.4652719832E-03   -2.7486097215E-02        172.0022     109
   -1.4203033293E-03   -2.7249620144E-02        173.5730     110
   -1.3951625248E-03   -2.7012618886E-02        175.1438     111
   -1.3618242210E-03   -2.6766143116E-02        176.7146     112
   -1.3309570646E-03   -2.6524173501E-02        178.2854     113
   -1.2838279848E-03   -2.6284983804E-02        179.8562     114
   -1.2742863267E-03   -2.6053030365E-02        181.4270     115
   -1.2448729472E-03   -2.5850543349E-02        182.9978     116
   -1.1974883696E-03   -2.5613130132E-02        184.5686     117
   -1.1728279280E-03   -2.5409757177E-02        186.1394     118
   -1.1693579357E-03   -2.5202286368E-02        187.7102     119
   -1.1415706976E-03   -2.5015012389E-02        189.2810     120
   -1.1133080258E-03   -2.4786070907E-02        190.8518     121
   -1.0897226073E-03   -2.4603977611E-02        192.4226     122
   -1.0798443759E-03   -2.4404094670E-02        193.9933     123
   -1.0404276491E-03   -2.4204087163E-02        195.5641     124
   -1.0257031788E-03   -2.4014489738E-02        197.1349     125
   -1.0276383297E-03   -2.3827397265E-02        198.7057     126
   -1.0159161242E-03   -2.3638977616E-02        200.2765     127


==> anc/t1_tprime0/t1_tprime0_U6_n0.3_T0.25/GGam.Sig_local_w_O5n0.300T0.250U6.0 <==
   -3.9850281303E-01   -8.4200363872E-02          0.7854       0
   -3.7750522790E-01   -1.5968894190E-01          2.3562       1
   -3.4384874095E-01   -2.0000697247E-01          3.9270       2
   -3.0577302884E-01   -2.2225795701E-01          5.4978       3
   -2.6803021111E-01   -2.3305921066E-01          7.0686       4
   -2.3309635489E-01   -2.3611010079E-01          8.6394       5
   -2.0207688720E-01   -2.3400434891E-01         10.2102       6
   -1.7515497997E-01   -2.2859122376E-01         11.7810       7
   -1.5216186992E-01   -2.2121116406E-01         13.3518       8
   -1.3264887618E-01   -2.1275538540E-01         14.9226       9
   -1.1612360019E-01   -2.0384823603E-01         16.4934      10
   -1.0211286855E-01   -1.9492325312E-01         18.0642      11
   -9.0201298268E-02   -1.8619061938E-01         19.6350      12
   -8.0110223416E-02   -1.7777964100E-01         21.2058      13
   -7.1480605001E-02   -1.6981011610E-01         22.7765      14
   -6.4106007883E-02   -1.6228114763E-01         24.3473      15
   -5.7740291722E-02   -1.5521607423E-01         25.9181      16
   -5.2207096335E-02   -1.4864468484E-01         27.4889      17
   -4.7417648953E-02   -1.4244542322E-01         29.0597      18
   -4.3179789149E-02   -1.3670880821E-01         30.6305      19
   -3.9490603544E-02   -1.3131774957E-01         32.2013      20
   -3.6238269067E-02   -1.2626724751E-01         33.7721      21
   -3.3388792764E-02   -1.2153825294E-01         35.3429      22
   -3.0826429454E-02   -1.1716380762E-01         36.9137      23
   -2.8518705676E-02   -1.1306424958E-01         38.4845      24
   -2.6489077894E-02   -1.0919202594E-01         40.0553      25
   -2.4665174214E-02   -1.0558202266E-01         41.6261      26
   -2.3040940354E-02   -1.0219372318E-01         43.1969      27
   -2.1526546266E-02   -9.8997205804E-02         44.7677      28
   -2.0149022060E-02   -9.5974386988E-02         46.3385      29
   -1.8895509330E-02   -9.3149501564E-02         47.9093      30
   -1.7738861646E-02   -9.0417818558E-02         49.4801      31
   -1.6723327610E-02   -8.7882611859E-02         51.0509      32
   -1.5745254752E-02   -8.5462388211E-02         52.6217      33
   -1.4868442401E-02   -8.3170190093E-02         54.1925      34
   -1.4041419545E-02   -8.0983436164E-02         55.7633      35
   -1.3313915082E-02   -7.8901524567E-02         57.3341      36
   -1.2663811991E-02   -7.6904368428E-02         58.9049      37
   -1.2049011659E-02   -7.5046357721E-02         60.4757      38
   -1.1439774467E-02   -7.3247507057E-02         62.0465      39
   -1.0894669580E-02   -7.1534118065E-02         63.6173      40
   -1.0362715298E-02   -6.9879819302E-02         65.1880      41
   -9.8836292096E-03   -6.8375101908E-02         66.7588      42
   -9.4153560162E-03   -6.6849394331E-02         68.3296      43
   -9.0587615044E-03   -6.5393076064E-02         69.9004      44
   -8.6254365184E-03   -6.4018803723E-02         71.4712      45
   -8.2517858133E-03   -6.2730835173E-02         73.0420      46
   -7.9217370024E-03   -6.1465359777E-02         74.6128      47
   -7.6060044066E-03   -6.0269476364E-02         76.1836      48
   -7.2726448791E-03   -5.9118178641E-02         77.7544      49
   -6.9594245407E-03   -5.7980786739E-02         79.3252      50
   -6.6792366787E-03   -5.6885722788E-02         80.8960      51
   -6.4278379559E-03   -5.5793041528E-02         82.4668      52
   -6.1744265023E-03   -5.4800905761E-02         84.0376      53
   -5.9806655180E-03   -5.3804990274E-02         85.6084      54
   -5.7648421338E-03   -5.2849874510E-02         87.1792      55
   -5.5705584768E-03   -5.1902938064E-02         88.7500      56
   -5.3952993354E-03   -5.1028124495E-02         90.3208      57
   -5.1951205307E-03   -5.0221887082E-02         91.8916      58
   -5.0107744225E-03   -4.9392718239E-02         93.4624      59
   -4.8593743089E-03   -4.8586537718E-02         95.0332      60
   -4.6954528692E-03   -4.7801372173E-02         96.6040      61
   -4.5283199023E-03   -4.7101652308E-02         98.1748      62
   -4.3967370064E-03   -4.6382244825E-02         99.7456      63
   -4.2469672998E-03   -4.5684548942E-02        101.3164      64
   -4.1152485274E-03   -4.5032994850E-02        102.8872      65
   -3.9662146237E-03   -4.4338130570E-02        104.4580      66
   -3.8397120389E-03   -4.3676767243E-02        106.0288      67
   -3.7526836091E-03   -4.3051582891E-02        107.5995      68
   -3.6662254677E-03   -4.2463673188E-02        109.1703      69
   -3.5708168928E-03   -4.1879633356E-02        110.7411      70
   -3.4606348601E-03   -4.1316219140E-02        112.3119      71
   -3.3273213855E-03   -4.0745289061E-02        113.8827      72
   -3.2403374186E-03   -4.0218465701E-02        115.4535      73
   -3.1557860351E-03   -3.9674441353E-02        117.0243      74
   -3.0549541979E-03   -3.9160508813E-02        118.5951      75
   -2.9530758951E-03   -3.8640644240E-02        120.1659      76
   -2.9294792973E-03   -3.8178208733E-02        121.7367      77
   -2.8229085033E-03   -3.7692679939E-02        123.3075      78
   -2.7580988189E-03   -3.7207866542E-02        124.8783      79
   -2.6810733809E-03   -3.6747325495E-02        126.4491      80
   -2.6240710021E-03   -3.6267153655E-02        128.0199      81
   -2.5663308037E-03   -3.5830563162E-02        129.5907      82
   -2.5223654531E-03   -3.5406783225E-02        131.1615      83
   -2.4434192338E-03   -3.5026084725E-02        132.7323      84
   -2.3981393771E-03   -3.4627322514E-02        134.3031      85
   -2.3458577143E-03   -3.4244229204E-02        135.8739      86
   -2.2895080410E-03   -3.3851523950E-02        137.4447      87
   -2.2457508284E-03   -3.3486983053E-02        139.0155      88
   -2.1612601515E-03   -3.3087018776E-02        140.5863      89
   -2.1402673510E-03   -3.2736016286E-02        142.1571      90
   -2.0602894139E-03   -3.2368147450E-02        143.7279      91
   -1.9919461019E-03   -3.2015730317E-02        145.2987      92
   -1.9182026428E-03   -3.1666451420E-02        146.8695      93
   -1.8798595488E-03   -3.1347412329E-02        148.4403      94
   -1.8448235302E-03   -3.0983293019E-02        150.0110      95
   -1.8518395200E-03   -3.0686031639E-02        151.5818      96
   -1.8005012091E-03   -3.0386860653E-02        153.1526      97
   -1.7165526295E-03   -3.0094291756E-02        154.7234      98
   -1.7016491493E-03   -2.9818673189E-02        156.2942      99
   -1.6610265784E-03   -2.9541739346E-02        157.8650     100
   -1.6318571873E-03   -2.9270551880E-02        159.4358     101
   -1.6225566057E-03   -2.8976985970E-02        161.0066     102
   -1.5871652602E-03   -2.8718527691E-02        162.5774     103
   -1.5023874906E-03   -2.8458792787E-02        164.1482     104
   -1.4834538908E-03   -2.8142671322E-02        165.7190     105
   -1.4544018363E-03   -2.7871470940E-02        167.2898     106
   -1.4095664656E-03   -2.7611188830E-02        168.8606     107
   -1.3933554632E-03   -2.7345035831E-02        170.4314     108
   -1.3694287908E-03   -2.7076790840E-02        172.0022     109
   -1.3446451159E-03   -2.6856437798E-02        173.5730     110
   -1.3010554670E-03   -2.6633028339E-02        175.1438     111
   -1.2792187309E-03   -2.6418681071E-02        176.7146     112
   -1.2741869201E-03   -2.6180639783E-02        178.2854     113
   -1.2246612758E-03   -2.5933169717E-02        179.8562     114
   -1.2042120579E-03   -2.5721868789E-02        181.4270     115
   -1.1958335423E-03   -2.5496273165E-02        182.9978     116
   -1.1882249910E-03   -2.5259216136E-02        184.5686     117
   -1.1561439213E-03   -2.5065430440E-02        186.1394     118
   -1.0902010632E-03   -2.4866619120E-02        187.7102     119
   -1.0745995304E-03   -2.4689219266E-02        189.2810     120
   -1.0841048060E-03   -2.4447777201E-02        190.8518     121
   -1.0698093786E-03   -2.4236112367E-02        192.4226     122
   -1.0524715000E-03   -2.4052313532E-02        193.9933     123
   -1.0246337538E-03   -2.3893207265E-02        195.5641     124
   -9.8422990542E-04   -2.3698494758E-02        197.1349     125
   -9.6980192990E-04   -2.3500376220E-02        198.7057     126
   -9.3915001734E-04   -2.3333165558E-02        200.2765     127


==> anc/t1_tprime0/t1_tprime0_U6_n0.3_T0.25/GGam.Sig_local_w_O6n0.300T0.250U6.0 <==
   -3.9380934094E-01   -7.9879675445E-02          0.7854       0
   -3.7400993452E-01   -1.5535427164E-01          2.3562       1
   -3.4073775042E-01   -1.9665465963E-01          3.9270       2
   -3.0270020325E-01   -2.1960620358E-01          5.4978       3
   -2.6486935872E-01   -2.3079053940E-01          7.0686       4
   -2.2990533239E-01   -2.3402780205E-01          8.6394       5
   -1.9888459091E-01   -2.3191051783E-01         10.2102       6
   -1.7206848928E-01   -2.2646183489E-01         11.7810       7
   -1.4916916651E-01   -2.1896465862E-01         13.3518       8
   -1.2978803679E-01   -2.1042248969E-01         14.9226       9
   -1.1345488975E-01   -2.0145248754E-01         16.4934      10
   -9.9636287852E-02   -1.9249540729E-01         18.0642      11
   -8.7973147080E-02   -1.8369321767E-01         19.6350      12
   -7.8103114297E-02   -1.7533564883E-01         21.2058      13
   -6.9649048542E-02   -1.6738794286E-01         22.7765      14
   -6.2406151489E-02   -1.5995613130E-01         24.3473      15
   -5.6191902431E-02   -1.5290072938E-01         25.9181      16
   -5.0807327192E-02   -1.4638252884E-01         27.4889      17
   -4.6117824735E-02   -1.4025341440E-01         29.0597      18
   -4.2035895561E-02   -1.3451770907E-01         30.6305      19
   -3.8452906877E-02   -1.2924274516E-01         32.2013      20
   -3.5304853725E-02   -1.2424723761E-01         33.7721      21
   -3.2485155807E-02   -1.1962073520E-01         35.3429      22
   -2.9982550020E-02   -1.1531044530E-01         36.9137      23
   -2.7795310436E-02   -1.1124168073E-01         38.4845      24
   -2.5810657507E-02   -1.0744617220E-01         40.0553      25
   -2.3992536557E-02   -1.0389358791E-01         41.6261      26
   -2.2351129558E-02   -1.0052821607E-01         43.1969      27
   -2.0877224638E-02   -9.7354128688E-02         44.7677      28
   -1.9570291761E-02   -9.4369938957E-02         46.3385      29
   -1.8345901903E-02   -9.1527782237E-02         47.9093      30
   -1.7226194849E-02   -8.8870965313E-02         49.4801      31
   -1.6282859641E-02   -8.6384173502E-02         51.0509      32
   -1.5377330449E-02   -8.4007227416E-02         52.6217      33
   -1.4494202687E-02   -8.1769962610E-02         54.1925      34
   -1.3712069506E-02   -7.9606948436E-02         55.7633      35
   -1.2959407798E-02   -7.7572529554E-02         57.3341      36
   -1.2288065799E-02   -7.5619134578E-02         58.9049      37
   -1.1665878603E-02   -7.3743627808E-02         60.4757      38
   -1.1108318888E-02   -7.2020274962E-02         62.0465      39
   -1.0659505935E-02   -7.0324902188E-02         63.6173      40
   -1.0100201876E-02   -6.8710074083E-02         65.1880      41
   -9.6127834211E-03   -6.7174767716E-02         66.7588      42
   -9.1947715075E-03   -6.5683594506E-02         68.3296      43
   -8.7774253326E-03   -6.4300811009E-02         69.9004      44
   -8.3621686995E-03   -6.2956290601E-02         71.4712      45
   -7.9854621500E-03   -6.1660090534E-02         73.0420      46
   -7.6611816022E-03   -6.0406245457E-02         74.6128      47
   -7.3571204700E-03   -5.9217605881E-02         76.1836      48
   -7.1046505708E-03   -5.8037975053E-02         77.7544      49
   -6.8136374056E-03   -5.6934392554E-02         79.3252      50
   -6.5964979980E-03   -5.5913499385E-02         80.8960      51
   -6.3012523259E-03   -5.4886097869E-02         82.4668      52
   -6.0902820393E-03   -5.3876116081E-02         84.0376      53
   -5.8683203352E-03   -5.2890618671E-02         85.6084      54
   -5.6410910090E-03   -5.2002669669E-02         87.1792      55
   -5.4579192101E-03   -5.1108920081E-02         88.7500      56
   -5.2319218627E-03   -5.0237464121E-02         90.3208      57
   -5.0513863972E-03   -4.9441145481E-02         91.8916      58
   -4.8478679177E-03   -4.8627492503E-02         93.4624      59
   -4.7213051430E-03   -4.7792900025E-02         95.0332      60
   -4.5669296774E-03   -4.6990671171E-02         96.6040      61
   -4.4120088789E-03   -4.6294427159E-02         98.1748      62
   -4.2741601013E-03   -4.5560066783E-02         99.7456      63
   -4.1600994351E-03   -4.4852527705E-02        101.3164      64
   -4.0521339063E-03   -4.4217429613E-02        102.8872      65
   -3.9324272025E-03   -4.3557877974E-02        104.4580      66
   -3.8073762695E-03   -4.2914603465E-02        106.0288      67
   -3.7152555823E-03   -4.2279487870E-02        107.5995      68
   -3.5653096901E-03   -4.1726416958E-02        109.1703      69
   -3.4522164108E-03   -4.1173862785E-02        110.7411      70
   -3.3590128837E-03   -4.0596645217E-02        112.3119      71
   -3.2417237209E-03   -4.0038997372E-02        113.8827      72
   -3.1829915151E-03   -3.9472924872E-02        115.4535      73
   -3.1184081817E-03   -3.8942097057E-02        117.0243      74
   -3.0238243153E-03   -3.8458137439E-02        118.5951      75
   -2.9646293208E-03   -3.7966692230E-02        120.1659      76
   -2.8960540550E-03   -3.7508019893E-02        121.7367      77
   -2.7921054671E-03   -3.7070852542E-02        123.3075      78
   -2.6670725348E-03   -3.6593174683E-02        124.8783      79
   -2.6038610968E-03   -3.6122341027E-02        126.4491      80
   -2.5026649657E-03   -3.5675522333E-02        128.0199      81
   -2.4331475826E-03   -3.5221142667E-02        129.5907      82
   -2.3934231400E-03   -3.4826470207E-02        131.1615      83
   -2.3702173398E-03   -3.4442254918E-02        132.7323      84
   -2.2954192155E-03   -3.4057164145E-02        134.3031      85
   -2.2277160917E-03   -3.3683255768E-02        135.8739      86
   -2.1851458571E-03   -3.3291061052E-02        137.4447      87
   -2.1212986685E-03   -3.2918676438E-02        139.0155      88
   -2.0658275569E-03   -3.2513990836E-02        140.5863      89
   -2.0028317075E-03   -3.2102295760E-02        142.1571      90
   -2.0152204598E-03   -3.1775426746E-02        143.7279      91
   -1.9607806808E-03   -3.1464779073E-02        145.2987      92
   -1.8678830629E-03   -3.1164790303E-02        146.8695      93
   -1.8659032051E-03   -3.0893430087E-02        148.4403      94
   -1.8428187945E-03   -3.0577104818E-02        150.0110      95
   -1.7660830368E-03   -3.0236151201E-02        151.5818      96
   -1.7341438887E-03   -2.9888608928E-02        153.1526      97
   -1.6886996694E-03   -2.9566195157E-02        154.7234      98
   -1.6358719867E-03   -2.9257852712E-02        156.2942      99
   -1.6057101173E-03   -2.8960649364E-02        157.8650     100
   -1.5755787108E-03   -2.8731351116E-02        159.4358     101
   -1.5675859898E-03   -2.8458948265E-02        161.0066     102
   -1.5240848528E-03   -2.8228709730E-02        162.5774     103
   -1.4524770587E-03   -2.7948562036E-02        164.1482     104
   -1.4274392465E-03   -2.7665340682E-02        165.7190     105
   -1.4049453258E-03   -2.7384813868E-02        167.2898     106
   -1.3757620348E-03   -2.7135283139E-02        168.8606     107
   -1.3208376753E-03   -2.6855646190E-02        170.4314     108
   -1.3329842617E-03   -2.6626067750E-02        172.0022     109
   -1.3089586457E-03   -2.6396126982E-02        173.5730     110
   -1.3097231536E-03   -2.6179086885E-02        175.1438     111
   -1.2683340818E-03   -2.5956514980E-02        176.7146     112
   -1.2213559658E-03   -2.5682085075E-02        178.2854     113
   -1.2042292300E-03   -2.5509601774E-02        179.8562     114
   -1.1971219857E-03   -2.5261176626E-02        181.4270     115
   -1.1728087640E-03   -2.5046385832E-02        182.9978     116
   -1.1390429197E-03   -2.4847304173E-02        184.5686     117
   -1.1410637760E-03   -2.4621048363E-02        186.1394     118
   -1.1051129803E-03   -2.4411667960E-02        187.7102     119
   -1.0905306375E-03   -2.4228414994E-02        189.2810     120
   -1.0401807923E-03   -2.4072939525E-02        190.8518     121
   -1.0356084241E-03   -2.3918436606E-02        192.4226     122
   -1.0093890698E-03   -2.3712723755E-02        193.9933     123
   -9.8040246550E-04   -2.3491360606E-02        195.5641     124
   -9.8923712419E-04   -2.3272535171E-02        197.1349     125
   -9.3902927133E-04   -2.3064751314E-02        198.7057     126
   -9.1865144285E-04   -2.2883445356E-02        200.2765     127


==> anc/t1_tprime0/t1_tprime0_U6_n0.3_T0.5/D_DCA_size32.0 <==
0.299717295386 0.000208747905968 -4.95187136218 0.00528297762619 6.95316653638e-05


==> anc/t1_tprime0/t1_tprime0_U6_n0.3_T0.5/D_DiagMC_GGam <==
0.3000    0.0003    -4.942    0.010    0.0053    0.0005


==> anc/t1_tprime0/t1_tprime0_U6_n0.3_T0.5/E_DCA <==
0.3 -0.773838243434 -0.00773838243434


==> anc/t1_tprime0/t1_tprime0_U6_n0.3_T0.5/E_DCA_size32.0 <==
0.299717295386 0.000208747905968 -4.95187136218 -0.773838243434 0.00190891797661


==> anc/t1_tprime0/t1_tprime0_U6_n0.3_T0.5/E_DiagMC_GGam <==
0.3000    0.0003    -4.942    0.010    -0.777    0.002


==> anc/t1_tprime0/t1_tprime0_U6_n0.3_T0.5/GGam.Sig_local_w_O1n0.300T0.500U6.0 <==
   -3.2000604702E-01   -1.0755238436E-01          1.5708       0
   -2.6576757575E-01   -1.7562767390E-01          4.7124       1
   -2.0538897861E-01   -1.9408926662E-01          7.8540       2
   -1.5614176340E-01   -1.9106149832E-01         10.9956       3
   -1.1952173042E-01   -1.7960377691E-01         14.1372       4
   -9.2935114020E-02   -1.6574474658E-01         17.2788       5
   -7.3571148639E-02   -1.5201633071E-01         20.4204       6
   -5.9282858208E-02   -1.3937111516E-01         23.5619       7
   -4.8571686719E-02   -1.2807922180E-01         26.7035       8
   -4.0370810521E-02   -1.1810675722E-01         29.8451       9
   -3.4007002557E-02   -1.0934755182E-01         32.9867      10
   -2.8994106019E-02   -1.0163974938E-01         36.1283      11
   -2.4977374049E-02   -9.4836073373E-02         39.2699      12
   -2.1722673486E-02   -8.8821072131E-02         42.4115      13
   -1.9046577723E-02   -8.3467033041E-02         45.5531      14
   -1.6830141118E-02   -7.8682522386E-02         48.6947      15
   -1.4960615768E-02   -7.4389571515E-02         51.8363      16
   -1.3388050381E-02   -7.0510513340E-02         54.9779      17
   -1.2037414335E-02   -6.7016778644E-02         58.1195      18
   -1.0879839005E-02   -6.3829513734E-02         61.2611      19
   -9.8741577872E-03   -6.0925647745E-02         64.4026      20
   -9.0082802222E-03   -5.8265464030E-02         67.5442      21
   -8.2455982678E-03   -5.5815734463E-02         70.6858      22
   -7.5730045195E-03   -5.3557153522E-02         73.8274      23
   -6.9847415386E-03   -5.1476082677E-02         76.9690      24
   -6.4490615531E-03   -4.9549919424E-02         80.1106      25
   -5.9845963597E-03   -4.7753481359E-02         83.2522      26
   -5.5644591658E-03   -4.6082622774E-02         86.3938      27
   -5.1814364586E-03   -4.4524814012E-02         89.5354      28
   -4.8414859747E-03   -4.3054624641E-02         92.6770      29
   -4.5283161895E-03   -4.1684900164E-02         95.8186      30
   -4.2459250624E-03   -4.0400798005E-02         98.9602      31
   -3.9878345873E-03   -3.9195369912E-02        102.1018      32
   -3.7555753008E-03   -3.8048910539E-02        105.2434      33
   -3.5342229431E-03   -3.6977633617E-02        108.3849      34
   -3.3377605452E-03   -3.5969356550E-02        111.5265      35
   -3.1626687332E-03   -3.5005416068E-02        114.6681      36
   -2.9872541271E-03   -3.4092370132E-02        117.8097      37
   -2.8411784984E-03   -3.3218349514E-02        120.9513      38
   -2.6925191960E-03   -3.2385997435E-02        124.0929      39
   -2.5675510074E-03   -3.1602603194E-02        127.2345      40
   -2.4450458316E-03   -3.0861621293E-02        130.3761      41
   -2.3323628205E-03   -3.0141412651E-02        133.5177      42
   -2.2211332903E-03   -2.9458651686E-02        136.6593      43
   -2.1176218105E-03   -2.8810638810E-02        139.8009      44
   -2.0229735666E-03   -2.8187355513E-02        142.9425      45
   -1.9349369776E-03   -2.7583447943E-02        146.0841      46
   -1.8435415623E-03   -2.7013311613E-02        149.2257      47
   -1.7676716198E-03   -2.6462231404E-02        152.3672      48
   -1.6987763031E-03   -2.5935471258E-02        155.5088      49
   -1.6357508049E-03   -2.5432665552E-02        158.6504      50
   -1.5762172629E-03   -2.4944815221E-02        161.7920      51
   -1.5076304503E-03   -2.4469878442E-02        164.9336      52
   -1.4437327707E-03   -2.4027862319E-02        168.0752      53
   -1.3943145885E-03   -2.3592630669E-02        171.2168      54
   -1.3491039450E-03   -2.3162124029E-02        174.3584      55
   -1.2940060259E-03   -2.2754100804E-02        177.5000      56
   -1.2423191734E-03   -2.2359286684E-02        180.6416      57
   -1.1968228202E-03   -2.1980693211E-02        183.7832      58
   -1.1494561522E-03   -2.1622848445E-02        186.9248      59
   -1.1083354445E-03   -2.1276040111E-02        190.0664      60
   -1.0780909996E-03   -2.0931235699E-02        193.2079      61
   -1.0407901060E-03   -2.0594434247E-02        196.3495      62
   -1.0068002993E-03   -2.0271508926E-02        199.4911      63
   -9.7312355305E-04   -1.9963818026E-02        202.6327      64
   -9.4240991765E-04   -1.9666586850E-02        205.7743      65
   -9.2152423753E-04   -1.9372498071E-02        208.9159      66
   -9.0163643630E-04   -1.9080953915E-02        212.0575      67
   -8.7006893162E-04   -1.8807986574E-02        215.1991      68
   -8.3686927683E-04   -1.8538476788E-02        218.3407      69
   -8.1281617331E-04   -1.8273090535E-02        221.4823      70
   -7.9732674038E-04   -1.8031894235E-02        224.6239      71
   -7.6558952136E-04   -1.7784933528E-02        227.7655      72
   -7.4381902864E-04   -1.7548551147E-02        230.9071      73
   -7.2093532763E-04   -1.7314742100E-02        234.0487      74
   -6.9749471899E-04   -1.7077019501E-02        237.1902      75
   -6.7240587031E-04   -1.6849774481E-02        240.3318      76
   -6.5274446815E-04   -1.6637461201E-02        243.4734      77
   -6.3308833119E-04   -1.6430491837E-02        246.6150      78
   -6.1612062343E-04   -1.6222477608E-02        249.7566      79
   -5.9918709982E-04   -1.6016054413E-02        252.8982      80
   -5.7860161605E-04   -1.5825081526E-02        256.0398      81
   -5.7476979039E-04   -1.5632098334E-02        259.1814      82
   -5.5345610730E-04   -1.5443235997E-02        262.3230      83
   -5.4419625180E-04   -1.5260575333E-02        265.4646      84
   -5.2485763402E-04   -1.5077002765E-02        268.6062      85
   -5.1626383094E-04   -1.4908093482E-02        271.7478      86
   -5.0475747397E-04   -1.4730837631E-02        274.8894      87
   -4.8703792330E-04   -1.4565403507E-02        278.0309      88
   -4.7309821245E-04   -1.4410240227E-02        281.1725      89
   -4.5575455454E-04   -1.4249914106E-02        284.3141      90
   -4.5364151507E-04   -1.4099239155E-02        287.4557      91
   -4.3536368719E-04   -1.3950729027E-02        290.5973      92
   -4.3509233594E-04   -1.3801855145E-02        293.7389      93
   -4.2689343138E-04   -1.3655019606E-02        296.8805      94
   -4.1828341194E-04   -1.3518864883E-02        300.0221      95
   -4.1013244490E-04   -1.3378036930E-02        303.1637      96
   -3.9653805445E-04   -1.3243763955E-02        306.3053      97
   -3.8599280592E-04   -1.3102815604E-02        309.4469      98
   -3.7477920626E-04   -1.2972906937E-02        312.5885      99
   -3.6352117332E-04   -1.2852996030E-02        315.7301     100
   -3.5695076853E-04   -1.2724961109E-02        318.8717     101
   -3.5312092083E-04   -1.2607071470E-02        322.0132     102
   -3.4391070719E-04   -1.2475410544E-02        325.1548     103
   -3.2460714986E-04   -1.2359469450E-02        328.2964     104
   -3.2331625132E-04   -1.2247013164E-02        331.4380     105
   -3.1440942476E-04   -1.2134182915E-02        334.5796     106
   -3.0615015312E-04   -1.2017416464E-02        337.7212     107
   -3.0764248764E-04   -1.1903203460E-02        340.8628     108
   -3.0350085705E-04   -1.1796653054E-02        344.0044     109
   -2.9428831465E-04   -1.1688929272E-02        347.1460     110
   -2.8121209103E-04   -1.1580664938E-02        350.2876     111
   -2.7248182181E-04   -1.1480215503E-02        353.4292     112
   -2.6187444420E-04   -1.1381472236E-02        356.5708     113
   -2.5715451201E-04   -1.1281193836E-02        359.7124     114
   -2.4777854850E-04   -1.1185462746E-02        362.8540     115
   -2.3923333968E-04   -1.1089016222E-02        365.9955     116
   -2.3984984475E-04   -1.0995616425E-02        369.1371     117
   -2.3876487555E-04   -1.0899832581E-02        372.2787     118
   -2.3574880032E-04   -1.0804880744E-02        375.4203     119
   -2.3278293256E-04   -1.0715817766E-02        378.5619     120
   -2.2429467027E-04   -1.0629845557E-02        381.7035     121
   -2.2685009863E-04   -1.0540884662E-02        384.8451     122
   -2.2542191182E-04   -1.0458156262E-02        387.9867     123
   -2.2050003634E-04   -1.0372184340E-02        391.1283     124
   -2.1584686365E-04   -1.0295155082E-02        394.2699     125
   -2.1221689039E-04   -1.0209264243E-02        397.4115     126
   -2.0468962581E-04   -1.0128180853E-02        400.5531     127


==> anc/t1_tprime0/t1_tprime0_U6_n0.3_T0.5/GGam.Sig_local_w_O3n0.300T0.500U6.0 <==
   -3.7733129770E-01   -1.2642962302E-01          1.5708       0
   -3.1333740766E-01   -1.9870071163E-01          4.7124       1
   -2.4244289551E-01   -2.2043893947E-01          7.8540       2
   -1.8391208038E-01   -2.1836447739E-01         10.9956       3
   -1.4003168101E-01   -2.0597813221E-01         14.1372       4
   -1.0817843317E-01   -1.9029986394E-01         17.2788       5
   -8.5075593903E-02   -1.7446834770E-01         20.4204       6
   -6.8100293743E-02   -1.5980312333E-01         23.5619       7
   -5.5435813578E-02   -1.4665917321E-01         26.7035       8
   -4.5856390041E-02   -1.3507671189E-01         29.8451       9
   -3.8499485451E-02   -1.2488398091E-01         32.9867      10
   -3.2695796575E-02   -1.1593263482E-01         36.1283      11
   -2.8071686563E-02   -1.0810576371E-01         39.2699      12
   -2.4324928217E-02   -1.0111690727E-01         42.4115      13
   -2.1276997271E-02   -9.4937181917E-02         45.5531      14
   -1.8729948164E-02   -8.9451628634E-02         48.6947      15
   -1.6624634674E-02   -8.4513150886E-02         51.8363      16
   -1.4838901944E-02   -8.0078742248E-02         54.9779      17
   -1.3343934473E-02   -7.6054892362E-02         58.1195      18
   -1.2059978660E-02   -7.2384488184E-02         61.2611      19
   -1.0951336050E-02   -6.9052598169E-02         64.4026      20
   -9.9897462777E-03   -6.6044925578E-02         67.5442      21
   -9.1288748212E-03   -6.3248709918E-02         70.6858      22
   -8.3649317133E-03   -6.0716166346E-02         73.8274      23
   -7.6915531401E-03   -5.8314909269E-02         76.9690      24
   -7.0983725026E-03   -5.6133637660E-02         80.1106      25
   -6.5890515543E-03   -5.4057358962E-02         83.2522      26
   -6.1208630069E-03   -5.2149762801E-02         86.3938      27
   -5.7125311915E-03   -5.0360487353E-02         89.5354      28
   -5.3487674875E-03   -4.8690784506E-02         92.6770      29
   -4.9744999756E-03   -4.7149244366E-02         95.8186      30
   -4.6412381050E-03   -4.5683131717E-02         98.9602      31
   -4.3825583378E-03   -4.4320774288E-02        102.1018      32
   -4.1405582091E-03   -4.3032502187E-02        105.2434      33
   -3.8936199654E-03   -4.1822564124E-02        108.3849      34
   -3.6703605261E-03   -4.0684234974E-02        111.5265      35
   -3.4778440254E-03   -3.9592125648E-02        114.6681      36
   -3.2678245692E-03   -3.8533590132E-02        117.8097      37
   -3.1199103901E-03   -3.7551368991E-02        120.9513      38
   -2.9525084099E-03   -3.6607034683E-02        124.0929      39
   -2.8079309054E-03   -3.5745965850E-02        127.2345      40
   -2.6568398608E-03   -3.4891819144E-02        130.3761      41
   -2.5372134727E-03   -3.4086664424E-02        133.5177      42
   -2.4120071940E-03   -3.3317576458E-02        136.6593      43
   -2.3147806468E-03   -3.2550282702E-02        139.8009      44
   -2.1927924433E-03   -3.1829352056E-02        142.9425      45
   -2.0930802442E-03   -3.1170590289E-02        146.0841      46
   -2.0126200693E-03   -3.0504499967E-02        149.2257      47
   -1.9485114704E-03   -2.9895094654E-02        152.3672      48
   -1.8702967004E-03   -2.9299925976E-02        155.5088      49
   -1.7693028320E-03   -2.8743477543E-02        158.6504      50
   -1.7129816381E-03   -2.8178215201E-02        161.7920      51
   -1.6509700098E-03   -2.7641234950E-02        164.9336      52
   -1.5826447248E-03   -2.7125981793E-02        168.0752      53
   -1.5475249890E-03   -2.6621601837E-02        171.2168      54
   -1.4985836707E-03   -2.6150645693E-02        174.3584      55
   -1.4228961726E-03   -2.5704868604E-02        177.5000      56
   -1.3704641081E-03   -2.5269218013E-02        180.6416      57
   -1.3127829563E-03   -2.4839940194E-02        183.7832      58
   -1.2599586741E-03   -2.4449934656E-02        186.9248      59
   -1.2269071445E-03   -2.4017782757E-02        190.0664      60
   -1.2000864788E-03   -2.3639149420E-02        193.2079      61
   -1.1364289752E-03   -2.3263043658E-02        196.3495      62
   -1.1021211467E-03   -2.2861019764E-02        199.4911      63
   -1.1067611353E-03   -2.2531548236E-02        202.6327      64
   -1.0741213510E-03   -2.2185186187E-02        205.7743      65
   -1.0191441428E-03   -2.1862956672E-02        208.9159      66
   -9.8285937131E-04   -2.1523006893E-02        212.0575      67
   -9.3572265130E-04   -2.1240166953E-02        215.1991      68
   -9.4041087211E-04   -2.0962306514E-02        218.3407      69
   -9.0278721235E-04   -2.0676108622E-02        221.4823      70
   -8.9391247592E-04   -2.0364375861E-02        224.6239      71
   -8.5345511908E-04   -2.0103583227E-02        227.7655      72
   -8.4034180445E-04   -1.9819887853E-02        230.9071      73
   -8.2296699879E-04   -1.9549181930E-02        234.0487      74
   -7.9286508788E-04   -1.9280782932E-02        237.1902      75
   -7.5148171293E-04   -1.9038407204E-02        240.3318      76
   -7.0840178724E-04   -1.8794907060E-02        243.4734      77
   -6.7558739019E-04   -1.8541923773E-02        246.6150      78
   -6.8996429450E-04   -1.8289442826E-02        249.7566      79
   -6.6652489553E-04   -1.8080019667E-02        252.8982      80
   -6.4174101766E-04   -1.7857310012E-02        256.0398      81
   -6.1012671375E-04   -1.7653569362E-02        259.1814      82
   -5.9899210430E-04   -1.7427933223E-02        262.3230      83
   -6.1176476436E-04   -1.7205627893E-02        265.4646      84
   -5.7485490172E-04   -1.7035999908E-02        268.6062      85
   -5.8342464558E-04   -1.6857349579E-02        271.7478      86
   -5.8679276972E-04   -1.6633190926E-02        274.8894      87
   -5.4252674400E-04   -1.6457875890E-02        278.0309      88
   -5.1600919535E-04   -1.6293774465E-02        281.1725      89
   -4.9983729054E-04   -1.6111065344E-02        284.3141      90
   -4.8789833819E-04   -1.5928205367E-02        287.4557      91
   -4.9778568505E-04   -1.5792793704E-02        290.5973      92
   -4.9847346812E-04   -1.5586398601E-02        293.7389      93
   -4.3601323399E-04   -1.5448666219E-02        296.8805      94
   -4.1435633624E-04   -1.5307402257E-02        300.0221      95
   -4.5348053400E-04   -1.5170734085E-02        303.1637      96
   -4.7147663004E-04   -1.4992091551E-02        306.3053      97
   -4.4485573292E-04   -1.4822575941E-02        309.4469      98
   -4.0613486273E-04   -1.4676607749E-02        312.5885      99
   -4.0413364864E-04   -1.4537944679E-02        315.7301     100
   -3.8833860213E-04   -1.4386088586E-02        318.8717     101
   -3.8286509634E-04   -1.4245715523E-02        322.0132     102
   -3.7547855411E-04   -1.4105904265E-02        325.1548     103
   -3.5340316882E-04   -1.3967356553E-02        328.2964     104
   -3.7388704293E-04   -1.3831213361E-02        331.4380     105
   -3.5654970120E-04   -1.3727924425E-02        334.5796     106
   -3.3140132912E-04   -1.3569595485E-02        337.7212     107
   -3.0062860767E-04   -1.3464244874E-02        340.8628     108
   -3.2740861921E-04   -1.3363593193E-02        344.0044     109
   -3.0436366153E-04   -1.3234046235E-02        347.1460     110
   -2.9656742084E-04   -1.3100860910E-02        350.2876     111
   -3.0053969247E-04   -1.2985478757E-02        353.4292     112
   -3.0655054967E-04   -1.2848767777E-02        356.5708     113
   -3.0162397378E-04   -1.2738416742E-02        359.7124     114
   -2.8523634012E-04   -1.2638010240E-02        362.8540     115
   -2.8917354035E-04   -1.2549892202E-02        365.9955     116
   -2.9480369001E-04   -1.2432276125E-02        369.1371     117
   -2.6244754060E-04   -1.2359612108E-02        372.2787     118
   -2.5648244483E-04   -1.2213343487E-02        375.4203     119
   -2.3270566907E-04   -1.2124131114E-02        378.5619     120
   -2.2938941980E-04   -1.2033148231E-02        381.7035     121
   -1.9730314300E-04   -1.1943981884E-02        384.8451     122
   -1.9630903515E-04   -1.1845180048E-02        387.9867     123
   -1.9779714607E-04   -1.1782689030E-02        391.1283     124
   -2.0502851852E-04   -1.1675635872E-02        394.2699     125
   -2.4075553272E-04   -1.1581097659E-02        397.4115     126
   -2.0692601859E-04   -1.1486518463E-02        400.5531     127


==> anc/t1_tprime0/t1_tprime0_U6_n0.3_T0.5/GGam.Sig_local_w_O4n0.300T0.500U6.0 <==
   -4.0755079783E-01   -1.4664479026E-01          1.5708       0
   -3.3416356402E-01   -2.1893749680E-01          4.7124       1
   -2.5615076424E-01   -2.3881745549E-01          7.8540       2
   -1.9274508975E-01   -2.3432996166E-01         10.9956       3
   -1.4579590759E-01   -2.1959204046E-01         14.1372       4
   -1.1203431800E-01   -2.0183095685E-01         17.2788       5
   -8.7773669954E-02   -1.8435577739E-01         20.4204       6
   -7.0053012526E-02   -1.6841676935E-01         23.5619       7
   -5.6877560920E-02   -1.5423048571E-01         26.7035       8
   -4.6968319576E-02   -1.4177898359E-01         29.8451       9
   -3.9391183775E-02   -1.3093260185E-01         32.9867      10
   -3.3443461193E-02   -1.2149996913E-01         36.1283      11
   -2.8624792151E-02   -1.1314764296E-01         39.2699      12
   -2.4810282551E-02   -1.0576656929E-01         42.4115      13
   -2.1742690165E-02   -9.9250326982E-02         45.5531      14
   -1.9170400611E-02   -9.3528523043E-02         48.6947      15
   -1.6944885850E-02   -8.8304700045E-02         51.8363      16
   -1.5122271917E-02   -8.3600083278E-02         54.9779      17
   -1.3647423493E-02   -7.9393836975E-02         58.1195      18
   -1.2311353805E-02   -7.5636418426E-02         61.2611      19
   -1.1105070004E-02   -7.2130141871E-02         64.4026      20
   -1.0127840914E-02   -6.8888434309E-02         67.5442      21
   -9.3213199130E-03   -6.5958395087E-02         70.6858      22
   -8.5420267567E-03   -6.3344744437E-02         73.8274      23
   -7.7713782106E-03   -6.0857435730E-02         76.9690      24
   -7.2270919938E-03   -5.8491466245E-02         80.1106      25
   -6.7083075406E-03   -5.6350480909E-02         83.2522      26
   -6.2435609939E-03   -5.4413696266E-02         86.3938      27
   -5.7855549470E-03   -5.2527558489E-02         89.5354      28
   -5.4119232303E-03   -5.0762546937E-02         92.6770      29
   -5.0929005631E-03   -4.9129524258E-02         95.8186      30
   -4.7681648313E-03   -4.7666089371E-02         98.9602      31
   -4.4674460093E-03   -4.6238717576E-02        102.1018      32
   -4.2336532659E-03   -4.4855389377E-02        105.2434      33
   -3.9745715637E-03   -4.3590620202E-02        108.3849      34
   -3.7125521943E-03   -4.2386250883E-02        111.5265      35
   -3.5375210771E-03   -4.1249902467E-02        114.6681      36
   -3.3442474939E-03   -4.0173150414E-02        117.8097      37
   -3.1694230022E-03   -3.9146252304E-02        120.9513      38
   -2.9956793702E-03   -3.8154348480E-02        124.0929      39
   -2.8431828544E-03   -3.7225788332E-02        127.2345      40
   -2.7164281899E-03   -3.6368454517E-02        130.3761      41
   -2.5581868410E-03   -3.5528484871E-02        133.5177      42
   -2.4162171812E-03   -3.4689584867E-02        136.6593      43
   -2.3704964432E-03   -3.3920588281E-02        139.8009      44
   -2.2802850137E-03   -3.3246207538E-02        142.9425      45
   -2.1224668112E-03   -3.2493828028E-02        146.0841      46
   -2.0525547882E-03   -3.1777839412E-02        149.2257      47
   -2.0375117842E-03   -3.1160678618E-02        152.3672      48
   -1.9315528561E-03   -3.0593046356E-02        155.5088      49
   -1.7778359091E-03   -2.9960252729E-02        158.6504      50
   -1.7214913355E-03   -2.9340324182E-02        161.7920      51
   -1.7237098624E-03   -2.8832028030E-02        164.9336      52
   -1.6433997499E-03   -2.8342902199E-02        168.0752      53
   -1.4844734754E-03   -2.7806436089E-02        171.2168      54
   -1.4579768179E-03   -2.7246177200E-02        174.3584      55
   -1.4675507175E-03   -2.6801107536E-02        177.5000      56
   -1.4082400901E-03   -2.6391245894E-02        180.6416      57
   -1.2583021579E-03   -2.5909771048E-02        183.7832      58
   -1.2570224201E-03   -2.5406686333E-02        186.9248      59
   -1.2902412069E-03   -2.4995198325E-02        190.0664      60
   -1.2004714017E-03   -2.4648780873E-02        193.2079      61
   -1.1286738034E-03   -2.4259989843E-02        196.3495      62
   -1.0811835026E-03   -2.3841799998E-02        199.4911      63
   -1.0663371167E-03   -2.3474178193E-02        202.6327      64
   -1.0308344944E-03   -2.3156544985E-02        205.7743      65
   -9.5896755391E-04   -2.2766970388E-02        208.9159      66
   -9.7443515512E-04   -2.2419225632E-02        212.0575      67
   -9.7143450146E-04   -2.2120796472E-02        215.1991      68
   -9.3709100253E-04   -2.1831584825E-02        218.3407      69
   -8.6842328223E-04   -2.1524862131E-02        221.4823      70
   -8.4219628205E-04   -2.1195965246E-02        224.6239      71
   -8.3226595986E-04   -2.0908012824E-02        227.7655      72
   -8.1748681149E-04   -2.0631920287E-02        230.9071      73
   -8.0207880247E-04   -2.0352375134E-02        234.0487      74
   -7.8539093623E-04   -2.0107761804E-02        237.1902      75
   -7.1697399679E-04   -1.9839573405E-02        240.3318      76
   -6.9987852142E-04   -1.9534415475E-02        243.4734      77
   -7.1492587953E-04   -1.9312855323E-02        246.6150      78
   -7.0090082264E-04   -1.9116527570E-02        249.7566      79
   -6.2295211357E-04   -1.8882863235E-02        252.8982      80
   -6.0530914462E-04   -1.8592875718E-02        256.0398      81
   -6.5617081293E-04   -1.8387471147E-02        259.1814      82
   -6.2370637720E-04   -1.8225924113E-02        262.3230      83
   -5.5633013711E-04   -1.7971748276E-02        265.4646      84
   -5.4950091799E-04   -1.7678252764E-02        268.6062      85
   -5.9312316985E-04   -1.7506399847E-02        271.7478      86
   -5.6252029637E-04   -1.7363553096E-02        274.8894      87
   -4.9043111059E-04   -1.7144289950E-02        278.0309      88
   -5.0481401836E-04   -1.6908809313E-02        281.1725      89
   -5.5404364179E-04   -1.6741629116E-02        284.3141      90
   -5.2879128974E-04   -1.6625510521E-02        287.4557      91
   -4.3778203948E-04   -1.6404664112E-02        290.5973      92
   -4.5656869484E-04   -1.6183146126E-02        293.7389      93
   -4.9749853348E-04   -1.6061780839E-02        296.8805      94
   -4.4100450487E-04   -1.5964972320E-02        300.0221      95
   -3.7438467127E-04   -1.5769113951E-02        303.1637      96
   -4.0602716943E-04   -1.5549646248E-02        306.3053      97
   -4.4473470512E-04   -1.5410249692E-02        309.4469      98
   -4.0219638462E-04   -1.5313450372E-02        312.5885      99
   -3.7187428886E-04   -1.5130840257E-02        315.7301     100
   -3.6262911442E-04   -1.4956966787E-02        318.8717     101
   -3.9361127533E-04   -1.4828756568E-02        322.0132     102
   -3.5195928630E-04   -1.4689352600E-02        325.1548     103
   -3.0380302980E-04   -1.4540701379E-02        328.2964     104
   -3.0977515493E-04   -1.4366511156E-02        331.4380     105
   -3.4461561142E-04   -1.4256472618E-02        334.5796     106
   -3.2026136101E-04   -1.4130675106E-02        337.7212     107
   -3.0552021834E-04   -1.4001397407E-02        340.8628     108
   -3.0662004385E-04   -1.3890147184E-02        344.0044     109
   -2.9104039693E-04   -1.3762191516E-02        347.1460     110
   -3.1525747027E-04   -1.3606555219E-02        350.2876     111
   -3.1458639422E-04   -1.3515801757E-02        353.4292     112
   -3.2043051302E-04   -1.3411737656E-02        356.5708     113
   -2.6756975857E-04   -1.3298849422E-02        359.7124     114
   -2.8157675960E-04   -1.3129066371E-02        362.8540     115
   -3.3514701920E-04   -1.3053678003E-02        365.9955     116
   -2.8012401334E-04   -1.2960454226E-02        369.1371     117
   -2.4216943317E-04   -1.2817243829E-02        372.2787     118
   -2.6010014783E-04   -1.2667836248E-02        375.4203     119
   -3.1425870943E-04   -1.2623591540E-02        378.5619     120
   -3.0223261665E-04   -1.2557410018E-02        381.7035     121
   -1.9084051115E-04   -1.2426439948E-02        384.8451     122
   -2.1996941474E-04   -1.2274982423E-02        387.9867     123
   -2.7869026904E-04   -1.2243417092E-02        391.1283     124
   -2.4342449996E-04   -1.2184829748E-02        394.2699     125
   -1.7283328710E-04   -1.2038713695E-02        397.4115     126
   -2.3909829905E-04   -1.1892877651E-02        400.5531     127


==> anc/t1_tprime0/t1_tprime0_U6_n0.3_T0.5/GGam.Sig_local_w_O5n0.300T0.500U6.0 <==
   -4.1077711884E-01   -1.4957986201E-01          1.5708       0
   -3.3511535187E-01   -2.2230545683E-01          4.7124       1
   -2.5524638630E-01   -2.4152626921E-01          7.8540       2
   -1.9080293663E-01   -2.3602439530E-01         10.9956       3
   -1.4345782523E-01   -2.2031456977E-01         14.1372       4
   -1.0967103815E-01   -2.0186683465E-01         17.2788       5
   -8.5504291232E-02   -1.8388727281E-01         20.4204       6
   -6.8018880358E-02   -1.6757550409E-01         23.5619       7
   -5.5141604985E-02   -1.5322304769E-01         26.7035       8
   -4.5433084166E-02   -1.4066744284E-01         29.8451       9
   -3.7983868519E-02   -1.2974135991E-01         32.9867      10
   -3.2183615256E-02   -1.2025464791E-01         36.1283      11
   -2.7611452467E-02   -1.1189070807E-01         39.2699      12
   -2.3900779888E-02   -1.0457829937E-01         42.4115      13
   -2.0862770112E-02   -9.8047934897E-02         45.5531      14
   -1.8409571441E-02   -9.2304511541E-02         48.6947      15
   -1.6304632493E-02   -8.7175172161E-02         51.8363      16
   -1.4528942590E-02   -8.2541209143E-02         54.9779      17
   -1.3050697851E-02   -7.8346586082E-02         58.1195      18
   -1.1811682839E-02   -7.4536752336E-02         61.2611      19
   -1.0689399303E-02   -7.1092209988E-02         64.4026      20
   -9.7007658764E-03   -6.7945284409E-02         67.5442      21
   -8.8609582795E-03   -6.5062071983E-02         70.6858      22
   -8.1248477277E-03   -6.2417374895E-02         73.8274      23
   -7.4959571443E-03   -5.9966646654E-02         76.9690      24
   -6.8667950280E-03   -5.7676705664E-02         80.1106      25
   -6.3926717754E-03   -5.5533927517E-02         83.2522      26
   -5.9564065312E-03   -5.3585820035E-02         86.3938      27
   -5.5732282258E-03   -5.1750927979E-02         89.5354      28
   -5.1835007079E-03   -4.9994344172E-02         92.6770      29
   -4.8496902600E-03   -4.8434242980E-02         95.8186      30
   -4.6027017478E-03   -4.6935436167E-02         98.9602      31
   -4.2840252374E-03   -4.5536087725E-02        102.1018      32
   -4.0503807888E-03   -4.4203192732E-02        105.2434      33
   -3.7925332552E-03   -4.2948121865E-02        108.3849      34
   -3.5922338428E-03   -4.1780137227E-02        111.5265      35
   -3.3572144421E-03   -4.0648230378E-02        114.6681      36
   -3.1605275666E-03   -3.9572505352E-02        117.8097      37
   -3.0111970255E-03   -3.8537466359E-02        120.9513      38
   -2.9012680044E-03   -3.7583068339E-02        124.0929      39
   -2.7008873182E-03   -3.6684582738E-02        127.2345      40
   -2.6016837199E-03   -3.5790755840E-02        130.3761      41
   -2.4836145163E-03   -3.4973077424E-02        133.5177      42
   -2.3499274518E-03   -3.4171247061E-02        136.6593      43
   -2.2205788979E-03   -3.3399011734E-02        139.8009      44
   -2.1253589047E-03   -3.2663299465E-02        142.9425      45
   -2.0670593989E-03   -3.1976152477E-02        146.0841      46
   -1.9978138565E-03   -3.1345204863E-02        149.2257      47
   -1.8654466516E-03   -3.0667377096E-02        152.3672      48
   -1.8192842434E-03   -3.0087650581E-02        155.5088      49
   -1.7515659682E-03   -2.9521120001E-02        158.6504      50
   -1.6760685747E-03   -2.8949589916E-02        161.7920      51
   -1.6272500268E-03   -2.8433239221E-02        164.9336      52
   -1.5480663731E-03   -2.7870023606E-02        168.0752      53
   -1.4317166595E-03   -2.7394744737E-02        171.2168      54
   -1.4220134167E-03   -2.6855347385E-02        174.3584      55
   -1.3537859951E-03   -2.6411747345E-02        177.5000      56
   -1.2749654555E-03   -2.5949675620E-02        180.6416      57
   -1.2234094795E-03   -2.5471402385E-02        183.7832      58
   -1.2052513927E-03   -2.5062147872E-02        186.9248      59
   -1.1796076956E-03   -2.4654476871E-02        190.0664      60
   -1.1560572985E-03   -2.4223549389E-02        193.2079      61
   -1.0852265452E-03   -2.3870317172E-02        196.3495      62
   -1.0658091798E-03   -2.3486630873E-02        199.4911      63
   -1.0372722409E-03   -2.3140264053E-02        202.6327      64
   -9.9468649449E-04   -2.2829230815E-02        205.7743      65
   -9.5013697135E-04   -2.2431657017E-02        208.9159      66
   -9.0748841966E-04   -2.2112490533E-02        212.0575      67
   -8.6181862614E-04   -2.1781422290E-02        215.1991      68
   -8.3158955978E-04   -2.1468460150E-02        218.3407      69
   -8.2090096652E-04   -2.1144033695E-02        221.4823      70
   -8.2568537130E-04   -2.0873543359E-02        224.6239      71
   -7.3800429093E-04   -2.0624795594E-02        227.7655      72
   -7.4194527311E-04   -2.0337372368E-02        230.9071      73
   -7.2873987243E-04   -2.0015477310E-02        234.0487      74
   -7.5329700273E-04   -1.9771771359E-02        237.1902      75
   -7.0065217336E-04   -1.9517318344E-02        240.3318      76
   -6.7765136577E-04   -1.9265806936E-02        243.4734      77
   -6.9260731652E-04   -1.9014616590E-02        246.6150      78
   -6.5423946896E-04   -1.8749630028E-02        249.7566      79
   -6.0053476278E-04   -1.8532796492E-02        252.8982      80
   -6.2120523716E-04   -1.8322045898E-02        256.0398      81
   -6.1777941142E-04   -1.8105686230E-02        259.1814      82
   -5.8465065960E-04   -1.7900183689E-02        262.3230      83
   -5.6106368082E-04   -1.7696062245E-02        265.4646      84
   -5.7686475984E-04   -1.7455274063E-02        268.6062      85
   -5.5408203611E-04   -1.7266607572E-02        271.7478      86
   -4.9628281942E-04   -1.7071758560E-02        274.8894      87
   -4.8092224741E-04   -1.6876655003E-02        278.0309      88
   -4.7807600602E-04   -1.6657372619E-02        281.1725      89
   -5.0340027499E-04   -1.6505408134E-02        284.3141      90
   -4.6617710850E-04   -1.6345533452E-02        287.4557      91
   -4.6372052675E-04   -1.6171161909E-02        290.5973      92
   -4.7184331247E-04   -1.6007256411E-02        293.7389      93
   -4.4057124850E-04   -1.5799894213E-02        296.8805      94
   -4.1705119364E-04   -1.5652747810E-02        300.0221      95
   -4.3981588298E-04   -1.5493351893E-02        303.1637      96
   -3.6368571621E-04   -1.5340991222E-02        306.3053      97
   -4.0020567009E-04   -1.5150120922E-02        309.4469      98
   -4.0588459975E-04   -1.4985372376E-02        312.5885      99
   -3.8032697092E-04   -1.4877852019E-02        315.7301     100
   -3.8217195545E-04   -1.4735395774E-02        318.8717     101
   -3.6164335610E-04   -1.4592991374E-02        322.0132     102
   -3.7432210365E-04   -1.4443438432E-02        325.1548     103
   -3.6702598891E-04   -1.4343702682E-02        328.2964     104
   -3.0906933967E-04   -1.4184397456E-02        331.4380     105
   -3.4424670621E-04   -1.4055376735E-02        334.5796     106
   -3.0058133015E-04   -1.3880254252E-02        337.7212     107
   -3.0326498511E-04   -1.3788453990E-02        340.8628     108
   -2.9810067284E-04   -1.3684078087E-02        344.0044     109
   -3.1892310933E-04   -1.3552232014E-02        347.1460     110
   -2.7690046127E-04   -1.3403562145E-02        350.2876     111
   -2.8665233022E-04   -1.3318134929E-02        353.4292     112
   -2.7585508253E-04   -1.3163834291E-02        356.5708     113
   -2.4110821691E-04   -1.3058276057E-02        359.7124     114
   -2.4381519944E-04   -1.2989439862E-02        362.8540     115
   -2.3687468241E-04   -1.2875299735E-02        365.9955     116
   -2.0428445012E-04   -1.2737410066E-02        369.1371     117
   -2.2763863704E-04   -1.2649203575E-02        372.2787     118
   -2.2659287217E-04   -1.2509321767E-02        375.4203     119
   -2.6559459666E-04   -1.2442505423E-02        378.5619     120
   -2.1922281324E-04   -1.2331027176E-02        381.7035     121
   -1.9697098169E-04   -1.2171293638E-02        384.8451     122
   -2.1186965394E-04   -1.2109981372E-02        387.9867     123
   -2.1568550678E-04   -1.2029514498E-02        391.1283     124
   -1.9586336119E-04   -1.1904885333E-02        394.2699     125
   -1.8606989927E-04   -1.1802296330E-02        397.4115     126
   -1.8905386059E-04   -1.1689628488E-02        400.5531     127


==> anc/t1_tprime0/t1_tprime0_U6_n0.3_T0.5/GGam.Sig_local_w_O6n0.300T0.500U6.0 <==
   -4.0685414432E-01   -1.4389242139E-01          1.5708       0
   -3.3140136638E-01   -2.1903844369E-01          4.7124       1
   -2.5113314114E-01   -2.3895562208E-01          7.8540       2
   -1.8670125756E-01   -2.3325853001E-01         10.9956       3
   -1.3969308971E-01   -2.1725284556E-01         14.1372       4
   -1.0648500442E-01   -1.9862501166E-01         17.2788       5
   -8.2895785934E-02   -1.8066000283E-01         20.4204       6
   -6.5878086941E-02   -1.6449060666E-01         23.5619       7
   -5.3332250976E-02   -1.5021281431E-01         26.7035       8
   -4.3909873470E-02   -1.3784727452E-01         29.8451       9
   -3.6734313493E-02   -1.2711124971E-01         32.9867      10
   -3.1086597953E-02   -1.1776943053E-01         36.1283      11
   -2.6672032905E-02   -1.0953267258E-01         39.2699      12
   -2.3056543966E-02   -1.0236699184E-01         42.4115      13
   -2.0135137023E-02   -9.6000768440E-02         45.5531      14
   -1.7732184307E-02   -9.0306093387E-02         48.6947      15
   -1.5681587691E-02   -8.5291670607E-02         51.8363      16
   -1.4102568320E-02   -8.0751726396E-02         54.9779      17
   -1.2553157942E-02   -7.6690913242E-02         58.1195      18
   -1.1375474360E-02   -7.2970172577E-02         61.2611      19
   -1.0383565022E-02   -6.9502274396E-02         64.4026      20
   -9.3955790844E-03   -6.6398084701E-02         67.5442      21
   -8.6104464004E-03   -6.3638146432E-02         70.6858      22
   -7.9655922491E-03   -6.1008209823E-02         73.8274      23
   -7.2361265921E-03   -5.8652162548E-02         76.9690      24
   -6.6575142992E-03   -5.6483199609E-02         80.1106      25
   -6.1534623588E-03   -5.4329783285E-02         83.2522      26
   -5.7765289987E-03   -5.2420997346E-02         86.3938      27
   -5.3684982083E-03   -5.0627281031E-02         89.5354      28
   -5.0506111290E-03   -4.8967935954E-02         92.6770      29
   -4.7237982965E-03   -4.7444031174E-02         95.8186      30
   -4.4172432798E-03   -4.5900990115E-02         98.9602      31
   -4.2014252292E-03   -4.4578752402E-02        102.1018      32
   -3.9470344764E-03   -4.3291258127E-02        105.2434      33
   -3.6906394468E-03   -4.2088889323E-02        108.3849      34
   -3.5059301738E-03   -4.0966521519E-02        111.5265      35
   -3.2461086355E-03   -3.9859373203E-02        114.6681      36
   -3.1026912881E-03   -3.8743442959E-02        117.8097      37
   -2.8772515681E-03   -3.7742528623E-02        120.9513      38
   -2.7698885044E-03   -3.6788493264E-02        124.0929      39
   -2.6270410800E-03   -3.5906828474E-02        127.2345      40
   -2.4865829230E-03   -3.5023465523E-02        130.3761      41
   -2.3422942585E-03   -3.4273160017E-02        133.5177      42
   -2.1424353099E-03   -3.3431592644E-02        136.6593      43
   -2.1531470834E-03   -3.2681012318E-02        139.8009      44
   -2.0498908409E-03   -3.1973540637E-02        142.9425      45
   -1.9720428877E-03   -3.1283187938E-02        146.0841      46
   -1.8217984028E-03   -3.0704181140E-02        149.2257      47
   -1.7703421457E-03   -3.0089634409E-02        152.3672      48
   -1.7022484800E-03   -2.9409894599E-02        155.5088      49
   -1.6396641939E-03   -2.8874425466E-02        158.6504      50
   -1.6256381494E-03   -2.8208572077E-02        161.7920      51
   -1.5681174742E-03   -2.7723055562E-02        164.9336      52
   -1.4819655113E-03   -2.7317911405E-02        168.0752      53
   -1.3532782808E-03   -2.6742706992E-02        171.2168      54
   -1.3866098685E-03   -2.6248699477E-02        174.3584      55
   -1.3094563149E-03   -2.5824364379E-02        177.5000      56
   -1.3108209435E-03   -2.5384940991E-02        180.6416      57
   -1.1996768018E-03   -2.4950637672E-02        183.7832      58
   -1.1649709107E-03   -2.4545522482E-02        186.9248      59
   -1.1512320720E-03   -2.4149380665E-02        190.0664      60
   -1.0797196670E-03   -2.3726555580E-02        193.2079      61
   -1.0207771812E-03   -2.3376442445E-02        196.3495      62
   -1.0433859763E-03   -2.2988215030E-02        199.4911      63
   -9.3918509924E-04   -2.2681929852E-02        202.6327      64
   -9.6936294075E-04   -2.2272630911E-02        205.7743      65
   -9.2880166286E-04   -2.1958957980E-02        208.9159      66
   -8.0239253709E-04   -2.1590559921E-02        212.0575      67
   -8.3516541874E-04   -2.1277345263E-02        215.1991      68
   -8.6346692246E-04   -2.0973410509E-02        218.3407      69
   -8.0885946146E-04   -2.0660264582E-02        221.4823      70
   -8.2027492021E-04   -2.0427466153E-02        224.6239      71
   -8.1905773196E-04   -2.0183213401E-02        227.7655      72
   -7.5622441968E-04   -1.9911295522E-02        230.9071      73
   -7.1059666590E-04   -1.9590871923E-02        234.0487      74
   -7.3679781522E-04   -1.9322457755E-02        237.1902      75
   -7.0926234506E-04   -1.9055028726E-02        240.3318      76
   -6.7155239008E-04   -1.8890670872E-02        243.4734      77
   -6.1436664803E-04   -1.8636260395E-02        246.6150      78
   -5.6368336650E-04   -1.8364185874E-02        249.7566      79
   -5.8269491209E-04   -1.8141226963E-02        252.8982      80
   -5.9648233708E-04   -1.7944146328E-02        256.0398      81
   -4.9241945950E-04   -1.7744579021E-02        259.1814      82
   -5.6533485029E-04   -1.7562873989E-02        262.3230      83
   -5.3580878346E-04   -1.7274140481E-02        265.4646      84
   -5.3384822281E-04   -1.7047791822E-02        268.6062      85
   -4.3770657263E-04   -1.6928898796E-02        271.7478      86
   -4.9211682866E-04   -1.6752337562E-02        274.8894      87
   -4.5482473079E-04   -1.6507092857E-02        278.0309      88
   -5.0080661713E-04   -1.6313313723E-02        281.1725      89
   -4.5286585773E-04   -1.6121496137E-02        284.3141      90
   -4.5115510341E-04   -1.5903265501E-02        287.4557      91
   -4.3803204892E-04   -1.5752757568E-02        290.5973      92
   -4.2872721568E-04   -1.5693385046E-02        293.7389      93
   -3.6189813688E-04   -1.5412868499E-02        296.8805      94
   -3.8783874144E-04   -1.5277990446E-02        300.0221      95
   -3.8142048095E-04   -1.5121528307E-02        303.1637      96
   -3.5175130617E-04   -1.4982284342E-02        306.3053      97
   -3.0856941460E-04   -1.4826643400E-02        309.4469      98
   -3.6239572955E-04   -1.4717083696E-02        312.5885      99
   -3.0942277436E-04   -1.4504454007E-02        315.7301     100
   -3.6707996630E-04   -1.4372446489E-02        318.8717     101
   -3.1431242469E-04   -1.4275063544E-02        322.0132     102
   -2.7940527920E-04   -1.4118668081E-02        325.1548     103
   -3.8542245044E-04   -1.3970227812E-02        328.2964     104
   -3.5417774034E-04   -1.3881816625E-02        331.4380     105
   -3.4238640973E-04   -1.3724397046E-02        334.5796     106
   -3.3383140374E-04   -1.3601726262E-02        337.7212     107
   -3.6572243592E-04   -1.3495228270E-02        340.8628     108
   -3.0970562957E-04   -1.3351035232E-02        344.0044     109
   -2.5086430241E-04   -1.3237131839E-02        347.1460     110
   -2.0754131228E-04   -1.3141109710E-02        350.2876     111
   -2.6817561282E-04   -1.3013893221E-02        353.4292     112
   -2.4751900040E-04   -1.2904654486E-02        356.5708     113
   -3.2825552176E-04   -1.2780874626E-02        359.7124     114
   -2.4141468181E-04   -1.2689958827E-02        362.8540     115
   -2.8410141989E-04   -1.2591283296E-02        365.9955     116
   -2.8335775669E-04   -1.2438451815E-02        369.1371     117
   -2.2246917778E-04   -1.2410169899E-02        372.2787     118
   -1.6881859053E-04   -1.2317539049E-02        375.4203     119
   -2.1732087875E-04   -1.2151131990E-02        378.5619     120
   -2.2824246150E-04   -1.2043676983E-02        381.7035     121
   -2.1101101406E-04   -1.1988573555E-02        384.8451     122
   -1.5301185074E-04   -1.1909556710E-02        387.9867     123
   -1.7592018839E-04   -1.1771024360E-02        391.1283     124
   -2.3183707776E-04   -1.1670115274E-02        394.2699     125
   -2.0853848381E-04   -1.1561351147E-02        397.4115     126
   -1.9837061830E-04   -1.1546891248E-02        400.5531     127


==> anc/t1_tprime0/t1_tprime0_U6_n0.3_T0.5/GGam.Sig_local_w_O7n0.300T0.500U6.0 <==
   -4.0376315266E-01   -1.3782362013E-01          1.5708       0
   -3.2874613431E-01   -2.1508521629E-01          4.7124       1
   -2.4856972219E-01   -2.3566054804E-01          7.8540       2
   -1.8442730344E-01   -2.3016806799E-01         10.9956       3
   -1.3804591205E-01   -2.1436333516E-01         14.1372       4
   -1.0517153740E-01   -1.9586389472E-01         17.2788       5
   -8.1890095425E-02   -1.7833141164E-01         20.4204       6
   -6.5049614023E-02   -1.6225657847E-01         23.5619       7
   -5.2726622359E-02   -1.4822936859E-01         26.7035       8
   -4.3296298242E-02   -1.3602190618E-01         29.8451       9
   -3.6419333380E-02   -1.2541707371E-01         32.9867      10
   -3.0795171265E-02   -1.1617612688E-01         36.1283      11
   -2.6552824733E-02   -1.0812474329E-01         39.2699      12
   -2.2987478814E-02   -1.0108267211E-01         42.4115      13
   -2.0094419480E-02   -9.4867632133E-02         45.5531      14
   -1.7708095960E-02   -8.9218600442E-02         48.6947      15
   -1.5679978202E-02   -8.4169133023E-02         51.8363      16
   -1.3840765179E-02   -7.9736283992E-02         54.9779      17
   -1.2473555013E-02   -7.5718275612E-02         58.1195      18
   -1.1278460356E-02   -7.2272201663E-02         61.2611      19
   -1.0159511439E-02   -6.8735077535E-02         64.4026      20
   -9.2442698287E-03   -6.5433017758E-02         67.5442      21
   -8.5300428760E-03   -6.2796738852E-02         70.6858      22
   -7.8472617773E-03   -6.0378532682E-02         73.8274      23
   -7.2871851502E-03   -5.8008490520E-02         76.9690      24
   -6.8096385965E-03   -5.5711747513E-02         80.1106      25
   -6.1703805919E-03   -5.3650155802E-02         83.2522      26
   -5.6771264807E-03   -5.2005369691E-02         86.3938      27
   -5.4760759602E-03   -5.0059616194E-02         89.5354      28
   -4.9137732793E-03   -4.8496187775E-02         92.6770      29
   -4.6970992141E-03   -4.6919076497E-02         95.8186      30
   -4.3342232685E-03   -4.5407527145E-02         98.9602      31
   -4.0899225893E-03   -4.4250346395E-02        102.1018      32
   -3.8660299800E-03   -4.2693286210E-02        105.2434      33
   -3.6736669195E-03   -4.1545541565E-02        108.3849      34
   -3.4651388362E-03   -4.0368572070E-02        111.5265      35
   -3.3312203503E-03   -3.9242923051E-02        114.6681      36
   -3.0703027701E-03   -3.8212631144E-02        117.8097      37
   -2.7488677410E-03   -3.7271367546E-02        120.9513      38
   -2.7902020997E-03   -3.6248856500E-02        124.0929      39
   -2.5710966919E-03   -3.5423445451E-02        127.2345      40
   -2.5253624780E-03   -3.4545717984E-02        130.3761      41
   -2.3816648374E-03   -3.3782315480E-02        133.5177      42
   -2.3613866203E-03   -3.2995404801E-02        136.6593      43
   -2.1760696368E-03   -3.2439051976E-02        139.8009      44
   -2.1223595651E-03   -3.1769755306E-02        142.9425      45
   -1.8110673170E-03   -3.0942539197E-02        146.0841      46
   -1.8282733130E-03   -3.0175876664E-02        149.2257      47
   -1.8071924728E-03   -2.9617555529E-02        152.3672      48
   -1.7876149459E-03   -2.9199167476E-02        155.5088      49
   -1.5554901386E-03   -2.8499168246E-02        158.6504      50
   -1.7630837175E-03   -2.7864726511E-02        161.7920      51
   -1.6056961285E-03   -2.7583542812E-02        164.9336      52
   -1.5995810686E-03   -2.6922374331E-02        168.0752      53
   -1.6417523838E-03   -2.6503779116E-02        171.2168      54
   -1.4199825950E-03   -2.6052542815E-02        174.3584      55
   -1.3106991653E-03   -2.5722759088E-02        177.5000      56
   -1.1977679106E-03   -2.5170135702E-02        180.6416      57
   -1.2604464746E-03   -2.4525151297E-02        183.7832      58
   -1.2202284011E-03   -2.4452728394E-02        186.9248      59
   -1.2470248124E-03   -2.3816695068E-02        190.0664      60
   -1.1796000877E-03   -2.3473304778E-02        193.2079      61
   -8.8666402913E-04   -2.3144736304E-02        196.3495      62
   -1.2017283257E-03   -2.2725707174E-02        199.4911      63
   -1.0065838470E-03   -2.2364987144E-02        202.6327      64
   -1.0046800942E-03   -2.2187050216E-02        205.7743      65
   -8.9268986931E-04   -2.1985586086E-02        208.9159      66
   -7.8656478618E-04   -2.1423388993E-02        212.0575      67
   -7.3087706714E-04   -2.1034777242E-02        215.1991      68
   -7.8859278215E-04   -2.0829976462E-02        218.3407      69
   -7.0113844037E-04   -2.0752686930E-02        221.4823      70
   -6.4202032114E-04   -2.0283733113E-02        224.6239      71
   -6.6807098022E-04   -2.0107933358E-02        227.7655      72
   -6.7022787748E-04   -1.9788893386E-02        230.9071      73
   -6.0099522299E-04   -1.9358114358E-02        234.0487      74
   -7.4660179214E-04   -1.9125233629E-02        237.1902      75
   -6.4128451291E-04   -1.8986008679E-02        240.3318      76
   -5.4698650865E-04   -1.8717020231E-02        243.4734      77
   -5.9448834450E-04   -1.8435633524E-02        246.6150      78
   -6.8288803639E-04   -1.8112202623E-02        249.7566      79
   -7.2467016839E-04   -1.7820123143E-02        252.8982      80
   -5.1999929444E-04   -1.7746511132E-02        256.0398      81
   -5.8794840269E-04   -1.7517497206E-02        259.1814      82
   -5.2504894077E-04   -1.7295006847E-02        262.3230      83
   -4.1200568954E-04   -1.6909952213E-02        265.4646      84
   -6.1964043029E-04   -1.6915940182E-02        268.6062      85
   -5.1306505430E-04   -1.6876858153E-02        271.7478      86
   -5.5321877801E-04   -1.6447798676E-02        274.8894      87
   -5.8175851929E-04   -1.6328714819E-02        278.0309      88
   -4.5011337783E-04   -1.6205630894E-02        281.1725      89
   -4.2644990668E-04   -1.5978790252E-02        284.3141      90
   -3.9709122599E-04   -1.5846905321E-02        287.4557      91
   -3.8663451578E-04   -1.5575500360E-02        290.5973      92
   -4.7771238914E-04   -1.5454732151E-02        293.7389      93
   -2.6545622914E-04   -1.5208662165E-02        296.8805      94
   -3.3435748944E-04   -1.5062287470E-02        300.0221      95
   -5.0893247925E-04   -1.4851034077E-02        303.1637      96
   -2.5667813244E-04   -1.4733893918E-02        306.3053      97
   -4.2001441640E-04   -1.4623640020E-02        309.4469      98
   -3.9252282067E-04   -1.4515344261E-02        312.5885      99
   -3.6507409710E-04   -1.4331745299E-02        315.7301     100
   -3.3585830864E-04   -1.4129768728E-02        318.8717     101
   -2.4475881131E-04   -1.4053100810E-02        322.0132     102
   -4.8512018566E-04   -1.4015914723E-02        325.1548     103
   -4.0482965053E-04   -1.3926431188E-02        328.2964     104
   -2.2417152602E-04   -1.3637987933E-02        331.4380     105
   -3.1495042662E-04   -1.3381965527E-02        334.5796     106
   -4.0371991093E-04   -1.3316102583E-02        337.7212     107
   -4.7249459681E-04   -1.3322787511E-02        340.8628     108
   -3.2871537700E-04   -1.3344307448E-02        344.0044     109
   -2.6124178448E-04   -1.3141668845E-02        347.1460     110
   -3.4848698086E-04   -1.3145846244E-02        350.2876     111
   -1.4805929026E-04   -1.3054335873E-02        353.4292     112
   -1.4881251608E-04   -1.2627109605E-02        356.5708     113
   -2.4196738903E-04   -1.2666902617E-02        359.7124     114
   -3.4756587632E-04   -1.2470011690E-02        362.8540     115
   -2.2086148969E-04   -1.2502633905E-02        365.9955     116
   -1.7602513841E-04   -1.2273501941E-02        369.1371     117
   -1.2261270278E-04   -1.2084818109E-02        372.2787     118
   -2.8127919432E-04   -1.2078171512E-02        375.4203     119
   -4.1969824163E-04   -1.1952793778E-02        378.5619     120
   -1.9423619622E-04   -1.2041136985E-02        381.7035     121
   -1.8058803987E-04   -1.1887363522E-02        384.8451     122
   -2.3955668824E-04   -1.1718822887E-02        387.9867     123
   -2.5816823172E-04   -1.1698526002E-02        391.1283     124
   -8.1273709186E-05   -1.1471000195E-02        394.2699     125
   -2.2986933094E-04   -1.1397082000E-02        397.4115     126
   -1.2639983066E-04   -1.1239101342E-02        400.5531     127


==> anc/t1_tprime0/t1_tprime0_U6_n0.6_T0.125/D_DCA_size20.0 <==
0.598693699768 0.00242727191428 -2.92364439997 0.0277450895335 0.000647775828842


==> anc/t1_tprime0/t1_tprime0_U6_n0.6_T0.125/E_DCA <==
0.6 -1.10323198335 -0.0110323198335


==> anc/t1_tprime0/t1_tprime0_U6_n0.6_T0.125/E_DCA_size20.0 <==
0.598693699768 0.00242727191428 -2.92364439997 -1.10323198335 0.000624849774464


==> anc/t1_tprime0/t1_tprime0_U6_n0.6_T0.25/D_DCA <==
0.6 0.0262269550452 5.68689359614e-06


==> anc/t1_tprime0/t1_tprime0_U6_n0.6_T0.25/D_DCA_size20.0 <==
0.599321583844 0.000602215115442 -2.98035728166 0.0262102529593 0.000215077671522


==> anc/t1_tprime0/t1_tprime0_U6_n0.6_T0.25/D_DCA_size32.0 <==
0.599306480178 0.00128336425882 -2.98124379981 0.0262199469964 0.000393971474353


==> anc/t1_tprime0/t1_tprime0_U6_n0.6_T0.25/D_DCA_size34.0 <==
0.599200810062 0.00216103443206 -2.98016561477 0.0262181207205 0.000636721975605


==> anc/t1_tprime0/t1_tprime0_U6_n0.6_T0.25/D_DCA_size50.0 <==
0.59952681781 0.00386806726044 -2.97735626047 0.0262187947049 0.000577062248261


==> anc/t1_tprime0/t1_tprime0_U6_n0.6_T0.25/E_DCA <==
0.6 -1.07586870442 0.00186249619441


==> anc/t1_tprime0/t1_tprime0_U6_n0.6_T0.25/E_DCA_size20.0 <==
0.599321583844 0.000602215115442 -2.98035728166 -1.07427041327 0.000197326595179


==> anc/t1_tprime0/t1_tprime0_U6_n0.6_T0.25/E_DCA_size32.0 <==
0.599306480178 0.00128336425882 -2.98124379981 -1.07635548787 0.000752082343823


==> anc/t1_tprime0/t1_tprime0_U6_n0.6_T0.25/E_DCA_size34.0 <==
0.599200810062 0.00216103443206 -2.98016561477 -1.07542960553 0.000904078358462


==> anc/t1_tprime0/t1_tprime0_U6_n0.6_T0.25/E_DCA_size50.0 <==
0.59952681781 0.00386806726044 -2.97735626047 -1.07455821043 0.00223576000942


==> anc/t1_tprime0/t1_tprime0_U6_n0.6_T0.5/D_DCA <==
0.6 0.0226867541768 5.21046468355e-05


==> anc/t1_tprime0/t1_tprime0_U6_n0.6_T0.5/D_DCA_size20.0 <==
0.599638363906 0.00021846785944 -3.13167028642 0.0225092689176 2.47040381644e-05


==> anc/t1_tprime0/t1_tprime0_U6_n0.6_T0.5/D_DCA_size32.0 <==
0.599578399986 0.000491262447658 -3.13230806224 0.0225474365896 7.74144586158e-05


==> anc/t1_tprime0/t1_tprime0_U6_n0.6_T0.5/D_DCA_size34.0 <==
0.599559220532 0.000530078456972 -3.13225299986 0.0225542968873 8.86985370713e-05


==> anc/t1_tprime0/t1_tprime0_U6_n0.6_T0.5/D_DCA_size50.0 <==
0.600477049524 0.00039325072597 -3.12663665347 0.022636387313 8.66507554662e-05


==> anc/t1_tprime0/t1_tprime0_U6_n0.6_T0.5/E_DCA <==
0.6 -0.985919582244 0.0030423058283


==> anc/t1_tprime0/t1_tprime0_U6_n0.6_T0.5/E_DCA_size20.0 <==
0.599638363906 0.00021846785944 -3.13167028642 -0.989054268704 7.49086959161e-05


==> anc/t1_tprime0/t1_tprime0_U6_n0.6_T0.5/E_DCA_size32.0 <==
0.599578399986 0.000491262447658 -3.13230806224 -0.989860994023 0.000179754197139


==> anc/t1_tprime0/t1_tprime0_U6_n0.6_T0.5/E_DCA_size34.0 <==
0.599559220532 0.000530078456972 -3.13225299986 -0.989550505649 0.000220014501145


==> anc/t1_tprime0/t1_tprime0_U6_n0.6_T0.5/E_DCA_size50.0 <==
0.600477049524 0.00039325072597 -3.12663665347 -0.985805750567 0.00455299867077


==> anc/t1_tprime0/t1_tprime0_U6_n0.6_T0/Delta_DMET.dat <==
0.6 1.0e-04 0.0 6.1e-04


==> anc/t1_tprime0/t1_tprime0_U6_n0.6_T0/Delta_DMET.size2x2.dat <==
0.6 1.0e-04 0.000626877035 6.0e-05


==> anc/t1_tprime0/t1_tprime0_U6_n0.6_T0/Delta_DMET.size4x2.dat <==
0.6 1.0e-04 4.43985378041e-05 1.1e-05


==> anc/t1_tprime0/t1_tprime0_U6_n0.6_T0/Delta_DMET.size4x4.dat <==
0.6 1.0e-04 0 5.5e-04


==> anc/t1_tprime0/t1_tprime0_U6_n0.6_T0/E_DMET.dat <==
0.6 1.0e-04 -1.11468919392 1.5e-03


==> anc/t1_tprime0/t1_tprime0_U6_n0.6_T0/E_DMET.size2x2.dat <==
0.6 1.0e-04 -1.13673101486 1.5e-04


==> anc/t1_tprime0/t1_tprime0_U6_n0.6_T0/E_DMET.size4x2.dat <==
0.6 1.0e-04 -1.13090955503 2.4e-04


==> anc/t1_tprime0/t1_tprime0_U6_n0.6_T0/E_DMET.size4x4.dat <==
0.6 1.0e-04 -1.1255242812 7.1e-04


==> anc/t1_tprime0/t1_tprime0_U6_n0.6_T0/E_DMET.size8x2.dat <==
0.6 1.0e-04 -1.12740595962 2.2e-04


==> anc/t1_tprime0/t1_tprime0_U6_n0.6_T0/M_DMET.dat <==
0.6 1.0e-04 1.39832129915465E-005 6.73969249295679E-005
 


==> anc/t1_tprime0/t1_tprime0_U6_n0.6_T0/M_DMET.size2x2.dat <==
0.6 1.0e-04 0.000000352 1.401113E-006
 



==> anc/t1_tprime0/t1_tprime0_U6_n0.6_T0/M_DMET.size4x2.dat <==
0.6 1.0e-04 3.12164504043127E-007 4.00200205871318E-007



==> anc/t1_tprime0/t1_tprime0_U6_n0.6_T0/M_DMET.size4x4.dat <==
0.6 1.0e-04 3.12164504043127E-007 4.00200205871318E-007



==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0.125/D_DCA <==
0.875 0.0735647565734 0.0


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0.125/D_DCA_size20.0 <==
0.874386090752 0.00931583208028 -1.37753033086 0.0631068085467 0.000942526952832


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0.125/D_DCA_size32.0 <==
0.867446575678 0.834236521976 -1.29586725929 0.0670285390567 0.0748835835027


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0.125/E_DCA <==
0.875 -0.82611763028 -0.0082611763028


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0.125/E_DCA_size20.0 <==
0.874386090752 0.00931583208028 -1.37753033086 -0.846988757777 0.0016081992159


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0.125/E_DCA_size32.0 <==
0.867446575678 0.834236521976 -1.29586725929 -0.82611763028 0.188394312254


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0.25/D_DCA <==
0.875 0.0590609415022 0.000433665817681


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0.25/D_DCA_size20.0 <==
0.874537822346 0.00121806192624 -1.3704556727 0.0596743020059 0.000394513188614


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0.25/D_DCA_size32.0 <==
0.874471972026 0.00176922851049 -1.37418981858 0.0591764222054 0.000556427481167


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0.25/D_DCA_size34.0 <==
0.874637506716 0.00365477720808 -1.37686643277 0.0592187019054 0.0011254378017


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0.25/D_DCA_size50.0 <==
0.875431036076 0.00307589132032 -1.39302743326 0.0594748790264 0.000645486134454


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0.25/E_DCA <==
0.875 -0.818735274293 0.00091493189175


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0.25/E_DCA_size20.0 <==
0.874537822346 0.00121806192624 -1.3704556727 -0.816711179887 0.000509005684213


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0.25/E_DCA_size32.0 <==
0.874471972026 0.00176922851049 -1.37418981858 -0.816697745934 0.000405206248664


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0.25/E_DCA_size34.0 <==
0.874637506716 0.00365477720808 -1.37686643277 -0.817352070921 0.000352439266344


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0.25/E_DCA_size50.0 <==
0.875431036076 0.00307589132032 -1.39302743326 -0.818245907693 0.00365576390293


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0.5/D_DCA <==
0.875 0.053320622187 0.000304492414125


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0.5/D_DCA_size20.0 <==
0.874799336512 0.00027343735477 -1.38519046698 0.053140600692 1.98576142911e-05


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0.5/D_DCA_size32.0 <==
0.874803049182 0.000682145498804 -1.39381994785 0.0530156182738 6.25502016117e-05


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0.5/D_DCA_size34.0 <==
0.874837821294 0.00073709114762 -1.39539557537 0.0530322303753 6.9360447515e-05


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0.5/D_DCA_size50.0 <==
0.876769336856 0.000810463921208 -1.38954681342 0.0533852141848 9.74510888515e-05


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0.5/E_DCA <==
0.875 -0.742057425281 0.0028978904685


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0.5/E_DCA_size20.0 <==
0.874799336512 0.00027343735477 -1.38519046698 -0.743094224941 0.000160352094098


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0.5/E_DCA_size32.0 <==
0.874803049182 0.000682145498804 -1.39381994785 -0.744277844994 0.00018665861954


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0.5/E_DCA_size34.0 <==
0.874837821294 0.00073709114762 -1.39539557537 -0.744598785748 0.000363610977736


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0.5/E_DCA_size50.0 <==
0.876769336856 0.000810463921208 -1.38954681342 -0.741170214145 0.00667087960193


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0/D_MRPHF_size16x4.dat <==
0.875 0 0.07377 0


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0/D_MRPHF_size16x6.dat <==
# under revision
#0.875 0 0.07313 0


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0/D_UCCSD_size16x12.dat <==
0.875 0 0.0723 0


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0/D_UCCSD_size16x4.dat <==
0.875 0 0.0741 0


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0/D_UCCSD_size16x8.dat <==
0.875 0 0.0723 0


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0/D_VMC.dat <==
# Extrapolation to the TDL
0.875 0 0.067  0.001


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0/D_VMC_size12x12.dat <==
0.875 0  0.0654  0.0002


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0/D_VMC_size16x16.dat <==
0.875 0 0.0663  0.0002


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0/D_VMC_size20x20.dat <==
0.875 0  0.0665 0.0002


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0/D_VMC_size8x8.dat <==
0.875 0 0.0639  0.0001


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0/Delta_DMET.dat <==
0.875 1.0e-04 0.0 1.2e-02


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0/Delta_DMET.size2x2.dat <==
0.875 1.0e-04 0.078054446348 6.2e-06


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0/Delta_DMET.size4x2.dat <==
0.875 1.0e-04 0.0529290250959 2.9e-04


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0/Delta_DMET.size4x4.dat <==
0.875 1.0e-04 0.0227599386164 2.6e-03


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0/E_DMET.dat <==
0.875 1.0e-04 -0.863000199097 1.3e-02


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0/E_DMET.size2x2.dat <==
0.875 1.0e-04 -0.865656911266 4.2e-05


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0/E_DMET.size4x2.dat <==
0.875 1.0e-04 -0.858393050208 4.7e-04


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0/E_DMET.size4x4.dat <==
0.875 1.0e-04 -0.866228180955 1.9e-03


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0/E_DMET.size8x2.dat <==
0.875 1.0e-04 -0.854986325268 1.7e-04


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0/E_MRPHF_size16x4.dat <==
0.875 0 -0.8318 0.0003 # (extrapolated)
#0.875 0 -0.82168 0 # (variational)


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0/E_MRPHF_size16x6.dat <==
# under revision
#0.875 0 -0.7981 0.0005 # (extrapolated)
#0.875 0 -0.79122 0 # (variational)


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0/E_UCCSD_size16x12.dat <==
0.875 0 -0.8298 0


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0/E_UCC_size16x4.dat <==
0.875 0 -0.8309 0  # UCCSD
0.875 0 -0.8475 0  # UCCSD(T)
0.875 0 -0.8581 0  # UCCSDT


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0/E_UCC_size16x8.dat <==
0.875 0 -0.8297 0  # UCCSD
0.875 0 -0.8453 0  # UCCSD(T)


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0/E_VMC.dat <==
# Extrapolation to the TDL
0.875 0 -0.854  0.002


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0/E_VMC_size12x12.dat <==
0.875 0 -0.85634  0.00001


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0/E_VMC_size16x16.dat <==
0.875 0 -0.85588  0.00001


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0/E_VMC_size20x20.dat <==
0.875 0 -0.85456 0.00001


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0/E_VMC_size8x8.dat <==
0.875 0 -0.85253  0.00001


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0/M_DMET.dat <==
0.875 1.0e-04 0.0 2.2e-02


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0/M_DMET.size2x2.dat <==
0.875 1.0e-04 0.206919840236 1.6e-05


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0/M_DMET.size4x2.dat <==
0.875 1.0e-04 0.142112369847 3.3e-04


==> anc/t1_tprime0/t1_tprime0_U6_n0.875_T0/M_DMET.size4x4.dat <==
0.875 1.0e-04 0.0748317372526 4.0e-03


==> anc/t1_tprime0/t1_tprime0_U6_n0.8_T0.125/D_DCA_size20.0 <==
0.799115281096 0.00537979055098 -1.7754671968 0.0520200695473 0.000544086642363


==> anc/t1_tprime0/t1_tprime0_U6_n0.8_T0.125/E_DCA <==
0.8 -0.96003192796 -0.0096003192796


==> anc/t1_tprime0/t1_tprime0_U6_n0.8_T0.125/E_DCA_size20.0 <==
0.799115281096 0.00537979055098 -1.7754671968 -0.96003192796 0.00163584076282


==> anc/t1_tprime0/t1_tprime0_U6_n0.8_T0.25/D_DCA <==
0.8 0.0485812966782 0.000274845089265


==> anc/t1_tprime0/t1_tprime0_U6_n0.8_T0.25/D_DCA_size20.0 <==
0.799469705246 0.00081131915116 -1.83347714354 0.0486106129734 0.000271188414652


==> anc/t1_tprime0/t1_tprime0_U6_n0.8_T0.25/D_DCA_size32.0 <==
0.79942448096 0.00251429948916 -1.83322075267 0.0484135887845 0.000775413663108


==> anc/t1_tprime0/t1_tprime0_U6_n0.8_T0.25/D_DCA_size34.0 <==
0.799470025792 0.0028233192266 -1.83550628198 0.048454358751 0.00083374209224


==> anc/t1_tprime0/t1_tprime0_U6_n0.8_T0.25/D_DCA_size50.0 <==
0.79987652021 0.00322427642322 -1.84233852145 0.0487114488324 0.000533445985854


==> anc/t1_tprime0/t1_tprime0_U6_n0.8_T0.25/E_DCA <==
0.8 -0.92784617267 0.000598281756235


==> anc/t1_tprime0/t1_tprime0_U6_n0.8_T0.25/E_DCA_size20.0 <==
0.799469705246 0.00081131915116 -1.83347714354 -0.926564172243 0.000132381661111


==> anc/t1_tprime0/t1_tprime0_U6_n0.8_T0.25/E_DCA_size32.0 <==
0.79942448096 0.00251429948916 -1.83322075267 -0.927504353138 0.00124663512445


==> anc/t1_tprime0/t1_tprime0_U6_n0.8_T0.25/E_DCA_size34.0 <==
0.799470025792 0.0028233192266 -1.83550628198 -0.92705889524 0.00115439559789


==> anc/t1_tprime0/t1_tprime0_U6_n0.8_T0.25/E_DCA_size50.0 <==
0.79987652021 0.00322427642322 -1.84233852145 -0.927205243506 0.0012336666698


==> anc/t1_tprime0/t1_tprime0_U6_n0.8_T0.5/D_DCA <==
0.8 0.042915398979 0.000166280664303


==> anc/t1_tprime0/t1_tprime0_U6_n0.8_T0.5/D_DCA_size20.0 <==
0.79976061482 0.000412240911808 -1.9232559526 0.042538340246 3.28941157844e-05


==> anc/t1_tprime0/t1_tprime0_U6_n0.8_T0.5/D_DCA_size32.0 <==
0.799747889814 0.00067196170424 -1.92661222238 0.042587620071 7.29131978217e-05


==> anc/t1_tprime0/t1_tprime0_U6_n0.8_T0.5/D_DCA_size34.0 <==
0.799728487486 0.00067776320894 -1.92776879753 0.0425870159093 7.56089820825e-05


==> anc/t1_tprime0/t1_tprime0_U6_n0.8_T0.5/D_DCA_size50.0 <==
0.80118937929 0.000758917159262 -1.92267346383 0.0428380734863 0.00011408166386


==> anc/t1_tprime0/t1_tprime0_U6_n0.8_T0.5/E_DCA <==
0.8 -0.847226910505 0.00337413438944


==> anc/t1_tprime0/t1_tprime0_U6_n0.8_T0.5/E_DCA_size20.0 <==
0.79976061482 0.000412240911808 -1.9232559526 -0.849691566048 0.000205790769212


==> anc/t1_tprime0/t1_tprime0_U6_n0.8_T0.5/E_DCA_size32.0 <==
0.799747889814 0.00067196170424 -1.92661222238 -0.850815167516 0.000271427576222


==> anc/t1_tprime0/t1_tprime0_U6_n0.8_T0.5/E_DCA_size34.0 <==
0.799728487486 0.00067776320894 -1.92776879753 -0.850785364683 0.000199051327825


==> anc/t1_tprime0/t1_tprime0_U6_n0.8_T0.5/E_DCA_size50.0 <==
0.80118937929 0.000758917159262 -1.92267346383 -0.846688957363 0.0059367144153


==> anc/t1_tprime0/t1_tprime0_U6_n0.8_T0/D_MRPHF_size10x4.dat <==
0.8 0 0.06319 0


==> anc/t1_tprime0/t1_tprime0_U6_n0.8_T0/D_MRPHF_size10x6.dat <==
# under revision
#0.8 0 0.06732 0


==> anc/t1_tprime0/t1_tprime0_U6_n0.8_T0/D_UCCSD_size10x12.dat <==
0.8 0 0.0649 0


==> anc/t1_tprime0/t1_tprime0_U6_n0.8_T0/D_UCCSD_size10x16.dat <==
0.8 0 0.0654 0


==> anc/t1_tprime0/t1_tprime0_U6_n0.8_T0/D_UCCSD_size10x4.dat <==
0.8 0 0.0656 0


==> anc/t1_tprime0/t1_tprime0_U6_n0.8_T0/D_UCCSD_size10x8.dat <==
0.8 0 0.0645 0


==> anc/t1_tprime0/t1_tprime0_U6_n0.8_T0/D_VMC.dat <==
# Extrapolation to the TDL 
0.8 0 0.0554 0.0002


==> anc/t1_tprime0/t1_tprime0_U6_n0.8_T0/D_VMC_size10x10.dat <==
0.8 0 0.0553 0.0001


==> anc/t1_tprime0/t1_tprime0_U6_n0.8_T0/D_VMC_size200.dat <==
0.8 0 0.0556 0.0001


==> anc/t1_tprime0/t1_tprime0_U6_n0.8_T0/D_VMC_size20x20.dat <==
0.8 0 0.0554 0.0001


==> anc/t1_tprime0/t1_tprime0_U6_n0.8_T0/Delta_DMET.size2x2.dat <==
0.8 1.0e-04 0.003159595578 4.4e-05


==> anc/t1_tprime0/t1_tprime0_U6_n0.8_T0/E_DMET.dat <==
0.8 1.0e-04 -0.976734955196 3.9e-03


==> anc/t1_tprime0/t1_tprime0_U6_n0.8_T0/E_DMET.size2x2.dat <==
0.8 1.0e-04 -1.00161011965 2.7e-04


==> anc/t1_tprime0/t1_tprime0_U6_n0.8_T0/E_DMET.size4x2.dat <==
0.8 1.0e-04 -0.996301421285 3.0e-04


==> anc/t1_tprime0/t1_tprime0_U6_n0.8_T0/E_DMET.size4x4.dat <==
0.8 1.0e-04 -0.985429915909 1.9e-03


==> anc/t1_tprime0/t1_tprime0_U6_n0.8_T0/E_DMET.size8x2.dat <==
0.8 1.0e-04 -0.988593467432 4.6e-04


==> anc/t1_tprime0/t1_tprime0_U6_n0.8_T0/E_MRPHF_size10x4.dat <==
0.8 0 -0.9454 0.0003 # (extrapolated)
#0.8 0 -0.93477 0 # (variational)


==> anc/t1_tprime0/t1_tprime0_U6_n0.8_T0/E_MRPHF_size10x6.dat <==
# under revision
#0.8 0 -0.9142 0.0002 # (extrapolated)
#0.8 0 -0.90267 0 # (variational)


==> anc/t1_tprime0/t1_tprime0_U6_n0.8_T0/E_UCCSD_size10x12.dat <==
0.8 0 -0.9294 0


==> anc/t1_tprime0/t1_tprime0_U6_n0.8_T0/E_UCCSD_size10x16.dat <==
0.8 0 -0.9300 0


==> anc/t1_tprime0/t1_tprime0_U6_n0.8_T0/E_UCC_size10x4.dat <==
0.8 0 -0.9288 0  # UCCSD
0.8 0 -0.9507 0  # UCCSD(T)
0.8 0 -0.9595 0  # UCCSDT
0.8 0 -0.9676 0  # UCCSDT(Q)


==> anc/t1_tprime0/t1_tprime0_U6_n0.8_T0/E_UCC_size10x8.dat <==
0.8 0 -0.9286 0  # UCCSD
0.8 0 -0.9494 0  # UCCSD(T)


==> anc/t1_tprime0/t1_tprime0_U6_n0.8_T0/E_VMC.dat <==
# Extrapolation to the TDL 
0.8 0 -0.967 0.001


==> anc/t1_tprime0/t1_tprime0_U6_n0.8_T0/E_VMC_size10x10.dat <==
0.8 0 -0.97334 0.00001


==> anc/t1_tprime0/t1_tprime0_U6_n0.8_T0/E_VMC_size200.dat <==
0.8 0  -0.97396 0.00001


==> anc/t1_tprime0/t1_tprime0_U6_n0.8_T0/E_VMC_size20x20.dat <==
0.8 0  -0.96610 0.00001


==> anc/t1_tprime0/t1_tprime0_U6_n0.8_T0/M_DMET.size2x2.dat <==
0.8 1.0e-04 0.043520379621 4.0e-04


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0.125/D_DCA <==
1.0 0.078373787774 0.00167799294021


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0.125/D_DCA_size20.0 <==
0.99999999982 0.00163051258235 0.0 0.0814624610152 0.000192679273537


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0.125/D_DCA_size32.0 <==
1.00000000039 0.00250099461726 0.0 0.0782033583666 0.000339333571268


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0.125/D_DCA_size34.0 <==
1.00000000367 0.0025200187532 0.0 0.0785401220896 0.000296902511444


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0.125/D_DCA_size50.0 <==
1.0 0.00396134391388 0.0 0.0804110468828 0.000631641047042


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0.125/D_DCA_size72.0 <==
1.0 0.0062325880832 0.0 0.0793566634485 0.00120725356491


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0.125/E_DCA <==
1.0 -0.646167560446 0.00697641335665


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0.125/E_DCA_size20.0 <==
0.99999999982 0.00163051258235 0.0 -0.62185200054 0.000583544876208


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0.125/E_DCA_size32.0 <==
1.00000000039 0.00250099461726 0.0 -0.621307998842 0.0490111151332


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0.125/E_DCA_size34.0 <==
1.00000000367 0.0025200187532 0.0 -0.62599298899 0.0282960587547


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0.125/E_DCA_size50.0 <==
1.0 0.00396134391388 0.0 -0.637951 0.000955704502633


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0.125/E_DCA_size72.0 <==
1.0 0.0062325880832 0.0 -0.641107 0.00711651950082


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0.25/D_DCA <==
1.0 0.0793348872144 0.00102185649787


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0.25/D_DCA_size20.0 <==
1.00000000009 0.00085019109469 0.0 0.0845313093813 0.000113037797319


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0.25/D_DCA_size32.0 <==
1.00000006303 0.00118831189576 0.0 0.081765598466 0.000127872414387


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0.25/D_DCA_size34.0 <==
1.00000000006 0.00125657850651 0.0 0.0816056394872 0.000267319088938


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0.25/D_DCA_size50.0 <==
0.999999997278 0.00208100440726 0.0 0.0816956167676 0.000229467124239


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0.25/D_DCA_size72.0 <==
1.0 0.00335538470838 0.0 0.0808812470762 0.000357293523571


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0.25/E_DCA <==
1.0 -0.592746035792 0.00644745268039


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0.25/E_DCA_size20.0 <==
1.00000000009 0.00085019109469 0.0 -0.569746999718 0.000259836601973


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0.25/E_DCA_size32.0 <==
1.00000006303 0.00118831189576 0.0 -0.57027881091 0.000547158885668


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0.25/E_DCA_size34.0 <==
1.00000000006 0.00125657850651 0.0 -0.572627999814 0.000455085076534


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0.25/E_DCA_size50.0 <==
0.999999997278 0.00208100440726 0.0 -0.585066008166 0.000327892458841


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0.25/E_DCA_size72.0 <==
1.0 0.00335538470838 0.0 -0.587988 0.000410259636525


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0.5/D_DCA <==
1.0 0.0823311705203 0.000380361977349


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0.5/D_DCA_size20.0 <==
1.00000008989 0.000699244753146 0.0 0.0851366623618 6.30276108201e-05


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0.5/D_DCA_size32.0 <==
1.000000025 0.000594041600678 0.0 0.0840341740412 5.34865714272e-05


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0.5/D_DCA_size34.0 <==
1.00000003685 0.000653488278186 0.0 0.083950958606 5.89241175784e-05


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0.5/D_DCA_size50.0 <==
1.00000003496 0.00105717920707 0.0 0.0835121368555 9.57855205027e-05


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0.5/D_DCA_size72.0 <==
0.999999986038 0.00167004552629 0.0 0.0830837495624 0.000164798496965


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0.5/E_DCA <==
1.0 -0.493391965656 0.00288430948006


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0.5/E_DCA_size20.0 <==
1.00000008989 0.000699244753146 0.0 -0.474809730342 0.000198276233223


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0.5/E_DCA_size32.0 <==
1.000000025 0.000594041600678 0.0 -0.479153925012 0.000118192756006


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0.5/E_DCA_size34.0 <==
1.00000003685 0.000653488278186 0.0 -0.480167889462 0.000197121507411


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0.5/E_DCA_size50.0 <==
1.00000003496 0.00105717920707 0.0 -0.485767895126 0.000212383653627


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0.5/E_DCA_size72.0 <==
0.999999986038 0.00167004552629 0.0 -0.489273041886 0.000245994155852


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0/D_AFQMC <==
# twist averaged boundary up to system size 20*20
# extrapolated to thermodynamic limit
1 0 0.0810 0.0001


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0/D_DMET.dat <==
1 1.0e-04 0.08095 4e-5


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0/D_DMET.size2x2.dat <==
1 1.0e-04 0.08154457 0


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0/D_DMET.size4x2.dat <==
1 1.0e-04 0.081388 1e-6


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0/D_DMET.size4x4.dat <==
1 1.0e-04 0.08124 1e-5


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0/D_DMRG.dat <==
1 0 0.0809 0.0003


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0/D_DMRG_sizeinfx3sqrt2 <==
1 0 0.081458646328841131 7.7995565769742868e-06


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0/D_DMRG_sizeinfx4 <==
1 0 0.080978979414100427 9.9999999999999995e-07


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0/D_DMRG_sizeinfx4sqrt2 <==
1 0 0.081190415511211436 2.5435011716591384e-05


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0/D_DMRG_sizeinfx5sqrt2 <==
1 0 0.081014676984574319 0.0002779357829320241


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0/D_DMRG_sizeinfx6 <==
1 0 0.08095211650185262 9.545096507814262e-05


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0/D_MRPHF_size4x4.dat <==
1.0 0 0.0786 0


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0/D_MRPHF_size6x6.dat <==
1.0 0 0.0805 0


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0/D_MRPHF_size8x8.dat <==
1.0 0 0.0818 0


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0/D_UCCSD.dat <==
# TDL (=10x10)
1 0 0.0807 0


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0/D_UCCSD_size10x10.dat <==
1 0 0.0807 0


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0/D_UCCSD_size6x6.dat <==
1 0 0.0799 0


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0/D_UCCSD_size8x8.dat <==
1 0 0.0806 0


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0/D_VMC.dat <==
#Extrapolation to the TDL
1 0 0.0803 0.0002


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0/D_VMC_size162.dat <==
1 0 0.0804  0.0002


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0/D_VMC_size242.dat <==
1 0  0.0803  0.0002


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0/D_VMC_size98.dat <==
1 0 0.0807 0.0001


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0/Delta_DMET.dat <==
1 1.0e-04 0.0 7.2e-07


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0/Delta_DMET.size2x2.dat <==
1 1.0e-04 1.130987e-06 7.9e-08


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0/Delta_DMET.size4x2.dat <==
1 1.0e-04 3.55262056448e-07 3.9e-07


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0/Delta_DMET.size4x4.dat <==
1 1.0e-04 9.07328667933e-08 5.3e-07


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0/E_AFQMC <==
# twist averaged boundary up to system size 20*20
# extrapolated to thermodynamic limit
1 0 -0.6568 0.0003


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0/E_DMET.dat <==
1 1.0e-04 -0.656186382444 4.9e-04


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0/E_DMET.size2x2.dat <==
1 1.0e-04 -0.652092553462 4.0e-05


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0/E_DMET.size4x2.dat <==
1 1.0e-04 -0.653083739005 6.5e-05


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0/E_DMET.size4x4.dat <==
1 1.0e-04 -0.654200351433 2.6e-04


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0/E_DMET.size8x2.dat <==
1 1.0e-04 -0.653672514381 1.8e-04


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0/E_DMRG.dat <==
1 0 -0.6565 0.0001


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0/E_DMRG_sizeinfx3sqrt2 <==
1 0 -0.66088912263205757 9.9999999999999995e-07


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0/E_DMRG_sizeinfx4 <==
1 0 -0.66102261280041652 9.9999999999999995e-07


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0/E_DMRG_sizeinfx4sqrt2 <==
1 0 -0.65828017992087617 1.0151956614843134e-06


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0/E_DMRG_sizeinfx5sqrt2 <==
1 0 -0.65744503680751909 4.3802988906349927e-05


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0/E_DMRG_sizeinfx6 <==
1 0 -0.65784336767103069 2.2321551393747337e-05


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0/E_MRPHF_size4x4.dat <==
1.0 0 -0.6588 0


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0/E_MRPHF_size6x6.dat <==
1.0 0 -0.6571 0.0000 # (extrapolated)
#1.0 0 -0.6561 0 # (variational)


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0/E_MRPHF_size8x8.dat <==
1.0 0 -0.6512 0.0001 # (extrapolated)
#1.0 0 -0.6489 0 # (variational)


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0/E_UCCSD.dat <==
# TDL (=10x10)
1 0 -0.6510 0


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0/E_UCC_size10x10.dat <==
1 0 -0.6510 0  # UCCSD
1 0 -0.6521 0  # UCCSD(T)


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0/E_UCC_size6x6.dat <==
1 0 -0.6504 0  # UCCSD
1 0 -0.6514 0  # UCCSD(T)
1 0 -0.6538 0  # UCCSDT
1 0 -0.6544 0  # UCCSDT(Q)


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0/E_UCC_size8x8.dat <==
1 0 -0.6511 0  # UCCSD
1 0 -0.6521 0  # UCCSD(T)
1 0 -0.6543 0  # UCCSDT


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0/E_VMC.dat <==
# Extrapolation to the TDL
1 0 -0.6551 0.0001


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0/E_VMC_size162.dat <==
1 0  -0.65551 0.00001


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0/E_VMC_size242.dat <==
1 0  -0.65536 0.00001


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0/E_VMC_size98.dat <==
1 0 -0.65605 0.00001


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0/M_AFQMC <==
# twist averaged boundary up to system size 20*20
# extrapolated to thermodynamic limit
1 0 0.280 0.005


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0/M_DMET.dat <==
1 1.0e-04 0.299339101976 1.2e-02


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0/M_DMET.size2x2.dat <==
1 1.0e-04 0.371850759446 3.7e-07


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0/M_DMET.size4x2.dat <==
1 1.0e-04 0.356861924403 3.4e-06


==> anc/t1_tprime0/t1_tprime0_U6_n1_T0/M_DMET.size4x4.dat <==
1 1.0e-04 0.333764542072 7.0e-04


==> anc/t1_tprime0/t1_tprime0_U8_n0.3_T0.125/D_DCA_size20.0 <==
0.298224957358 0.00276864818632 -5.75214091486 0.0045988947489 0.000121947211304


==> anc/t1_tprime0/t1_tprime0_U8_n0.3_T0.125/E_DCA <==
0.3 -0.848251234759 -0.00848251234759


==> anc/t1_tprime0/t1_tprime0_U8_n0.3_T0.125/E_DCA_size20.0 <==
0.298224957358 0.00276864818632 -5.75214091486 -0.848251234759 0.0139717197596


==> anc/t1_tprime0/t1_tprime0_U8_n0.3_T0.25/D_DCA <==
0.3 0.00424085175504 0.0


==> anc/t1_tprime0/t1_tprime0_U8_n0.3_T0.25/D_DCA_size20.0 <==
0.301434391238 0.000487895689662 -5.75531240814 0.00443032945072 0.000129233669245


==> anc/t1_tprime0/t1_tprime0_U8_n0.3_T0.25/D_DCA_size32.0 <==
0.299355275112 0.00177723314868 -5.76973030999 0.00435927531484 0.000121952026487


==> anc/t1_tprime0/t1_tprime0_U8_n0.3_T0.25/E_DCA <==
0.3 -0.824297793831 -0.00824297793831


==> anc/t1_tprime0/t1_tprime0_U8_n0.3_T0.25/E_DCA_size20.0 <==
0.301434391238 0.000487895689662 -5.75531240814 -0.80459911904 0.0232243363711


==> anc/t1_tprime0/t1_tprime0_U8_n0.3_T0.25/E_DCA_size32.0 <==
0.299355275112 0.00177723314868 -5.76973030999 -0.824297793831 0.00391317442884


==> anc/t1_tprime0/t1_tprime0_U8_n0.3_T0.5/D_DCA <==
0.3 0.00380860073531 0.00017375294956


==> anc/t1_tprime0/t1_tprime0_U8_n0.3_T0.5/D_DCA_size20.0 <==
0.29960847812 0.000190864075713 -5.89157548247 0.0036801611282 7.38612003532e-05


==> anc/t1_tprime0/t1_tprime0_U8_n0.3_T0.5/D_DCA_size32.0 <==
0.299668334794 0.000457301844572 -5.89052138983 0.00367120730414 0.000178947406926


==> anc/t1_tprime0/t1_tprime0_U8_n0.3_T0.5/D_DCA_size34.0 <==
0.304176952422 0.00107733411021 -5.8588023579 0.00377947604055 0.000426314446652


==> anc/t1_tprime0/t1_tprime0_U8_n0.3_T0.5/E_DCA <==
0.3 -0.69802331247 0.0736754971082


==> anc/t1_tprime0/t1_tprime0_U8_n0.3_T0.5/E_DCA_size20.0 <==
0.29960847812 0.000190864075713 -5.89157548247 -0.762206569082 0.00225808714909


==> anc/t1_tprime0/t1_tprime0_U8_n0.3_T0.5/E_DCA_size32.0 <==
0.299668334794 0.000457301844572 -5.89052138983 -0.762258006953 0.00228097838936


==> anc/t1_tprime0/t1_tprime0_U8_n0.3_T0.5/E_DCA_size34.0 <==
0.304176952422 0.00107733411021 -5.8588023579 -0.716172478481 0.0488049161422


==> anc/t1_tprime0/t1_tprime0_U8_n0.3_T0/D_AFQMC <==
0.3 0 0.0044 0.0001


==> anc/t1_tprime0/t1_tprime0_U8_n0.3_T0/E_AFQMC <==
0.3 0 -0.853 0.001


==> anc/t1_tprime0/t1_tprime0_U8_n0.6_T0.25/D_DCA <==
0.6 0.0178775495748 0.000108968342697


==> anc/t1_tprime0/t1_tprime0_U8_n0.6_T0.25/D_DCA_size20.0 <==
0.59915939018 0.00138726659293 -3.83593712967 0.017682917771 0.000291262858744


==> anc/t1_tprime0/t1_tprime0_U8_n0.6_T0.25/D_DCA_size32.0 <==
0.598612655912 0.00752881349102 -3.83853791869 0.017722998651 0.00042696812881


==> anc/t1_tprime0/t1_tprime0_U8_n0.6_T0.25/D_DCA_size34.0 <==
0.599059164386 0.0108242645746 -3.83404753549 0.0177898074392 0.000612887879158


==> anc/t1_tprime0/t1_tprime0_U8_n0.6_T0.25/E_DCA <==
0.6 -1.03334355946 0.00721217811681


==> anc/t1_tprime0/t1_tprime0_U8_n0.6_T0.25/E_DCA_size20.0 <==
0.59915939018 0.00138726659293 -3.83593712967 -1.02465306099 0.000472882573724


==> anc/t1_tprime0/t1_tprime0_U8_n0.6_T0.25/E_DCA_size32.0 <==
0.598612655912 0.00752881349102 -3.83853791869 -1.03000883599 0.00540057378823


==> anc/t1_tprime0/t1_tprime0_U8_n0.6_T0.25/E_DCA_size34.0 <==
0.599059164386 0.0108242645746 -3.83404753549 -1.02652711979 0.0129716667057


==> anc/t1_tprime0/t1_tprime0_U8_n0.6_T0.5/D_DCA <==
0.6 0.0149395051425 3.28804352668e-05


==> anc/t1_tprime0/t1_tprime0_U8_n0.6_T0.5/D_DCA_size20.0 <==
0.599486374628 0.000303502950906 -4.00782064138 0.0147730611555 8.32760301742e-05


==> anc/t1_tprime0/t1_tprime0_U8_n0.6_T0.5/D_DCA_size32.0 <==
0.59949348115 0.00091144382052 -4.00799631648 0.0148274501865 0.000290014695594


==> anc/t1_tprime0/t1_tprime0_U8_n0.6_T0.5/D_DCA_size34.0 <==
0.599513788474 0.000630166738758 -4.00778832045 0.0148346637727 0.000203922659043


==> anc/t1_tprime0/t1_tprime0_U8_n0.6_T0.5/D_DCA_size50.0 <==
0.60022929309 0.00086875709674 -4.00248346463 0.0148783381565 0.000297951856245


==> anc/t1_tprime0/t1_tprime0_U8_n0.6_T0.5/E_DCA <==
0.6 -0.937506418548 0.00331564221096


==> anc/t1_tprime0/t1_tprime0_U8_n0.6_T0.5/E_DCA_size20.0 <==
0.599486374628 0.000303502950906 -4.00782064138 -0.941107726568 0.000235834536192


==> anc/t1_tprime0/t1_tprime0_U8_n0.6_T0.5/E_DCA_size32.0 <==
0.59949348115 0.00091144382052 -4.00799631648 -0.942007423123 0.000232536420717


==> anc/t1_tprime0/t1_tprime0_U8_n0.6_T0.5/E_DCA_size34.0 <==
0.599513788474 0.000630166738758 -4.00778832045 -0.941480885049 0.000127020346254


==> anc/t1_tprime0/t1_tprime0_U8_n0.6_T0.5/E_DCA_size50.0 <==
0.60022929309 0.00086875709674 -4.00248346463 -0.937467183589 0.00587788090686


==> anc/t1_tprime0/t1_tprime0_U8_n0.6_T0/D_AFQMC <==
0.6 0 0.018 0.001


==> anc/t1_tprime0/t1_tprime0_U8_n0.6_T0/Delta_DMET.dat <==
0.6 1.0e-04 0.0 7.9e-04


==> anc/t1_tprime0/t1_tprime0_U8_n0.6_T0/Delta_DMET.size2x2.dat <==
0.6 1.0e-04 0.000514720926 3.7e-04


==> anc/t1_tprime0/t1_tprime0_U8_n0.6_T0/Delta_DMET.size4x2.dat <==
0.6 1.0e-04 1.36130979821e-05 7.6e-06


==> anc/t1_tprime0/t1_tprime0_U8_n0.6_T0/Delta_DMET.size4x4.dat <==
0.6 1.0e-04 0.00035663271782 1.1e-04


==> anc/t1_tprime0/t1_tprime0_U8_n0.6_T0/E_AFQMC <==
0.6 0 -1.073 0.001


==> anc/t1_tprime0/t1_tprime0_U8_n0.6_T0/E_DMET.dat <==
0.6 1.0e-04 -1.06425413556 4.1e-03


==> anc/t1_tprime0/t1_tprime0_U8_n0.6_T0/E_DMET.size2x2.dat <==
0.6 1.0e-04 -1.0995214732 2.1e-04


==> anc/t1_tprime0/t1_tprime0_U8_n0.6_T0/E_DMET.size4x2.dat <==
0.6 1.0e-04 -1.09122544213 4.0e-04


==> anc/t1_tprime0/t1_tprime0_U8_n0.6_T0/E_DMET.size4x4.dat <==
0.6 1.0e-04 -1.08129219636 7.5e-04


==> anc/t1_tprime0/t1_tprime0_U8_n0.6_T0/M_DMET.dat <==
0.6 1.0e-04 0.0006526846  0.0018625015



==> anc/t1_tprime0/t1_tprime0_U8_n0.6_T0/M_DMET.size2x2.dat <==
0.6 1.0e-04 2.89005e-07 1.7e-07


==> anc/t1_tprime0/t1_tprime0_U8_n0.6_T0/M_DMET.size4x2.dat <==
0.6 1.0e-04 0.0011260773  0.000270761



==> anc/t1_tprime0/t1_tprime0_U8_n0.6_T0/M_DMET.size4x4.dat <==
0.6 1.0e-04 5.27177177358603E-005 2.88338249796306E-005



==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0.25/D_DCA_size20.0 <==
0.87451639604 0.0016525853775 -2.1320833929 0.0373284579676 0.000375431680508


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0.25/D_DCA_size32.0 <==
0.874764773442 0.00949437874436 -2.14679935573 0.0374251385549 0.000955377323364


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0.25/D_DCA_size34.0 <==
0.87376733893 0.00776391449234 -2.14886117648 0.0373170642158 0.000648039642001


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0.25/D_DCA_size50.0 <==
0.876506285324 0.0328887602582 -2.16483794713 0.0378477360889 0.00243070318555


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0.25/E_DCA_size20.0 <==
0.87451639604 0.0016525853775 -2.1320833929 -0.706968907756 0.000742855721902


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0.25/E_DCA_size32.0 <==
0.874764773442 0.00949437874436 -2.14679935573 -0.708572002543 0.00400331843851


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0.25/E_DCA_size34.0 <==
0.87376733893 0.00776391449234 -2.14886117648 -0.710752179703 0.00228760510948


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0.25/E_DCA_size50.0 <==
0.876506285324 0.0328887602582 -2.16483794713 -0.695853978941 0.0112147123783


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0.5/D_DCA_size20.0 <==
0.874666671496 0.00035063801665 -2.15613067677 0.032143918936 5.45879540893e-05


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0.5/D_DCA_size32.0 <==
0.874630716408 0.000798319217924 -2.16815489685 0.0323406119744 0.000161589414962


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0.5/D_DCA_size34.0 <==
0.874690913046 0.00120997925127 -2.16980126372 0.0323558290651 0.000257157601012


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0.5/D_DCA_size50.0 <==
0.876386863716 0.0014913652647 -2.16499418799 0.0326217200288 0.000381508575977


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0.5/E_DCA_size20.0 <==
0.874666671496 0.00035063801665 -2.15613067677 -0.641812279607 0.000214862896864


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0.5/E_DCA_size32.0 <==
0.874630716408 0.000798319217924 -2.16815489685 -0.643288108233 0.000256579003603


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0.5/E_DCA_size34.0 <==
0.874690913046 0.00120997925127 -2.16980126372 -0.643140532588 0.000619075373133


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0.5/E_DCA_size50.0 <==
0.876386863716 0.0014913652647 -2.16499418799 -0.639361823522 0.0105097155635


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0/D_AFQMC.dat <==
0.875 0 0.0403 0.0002


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0/D_DMET.size2x2.dat <==
0.875 1.0e-04 0.0446281336  0


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0/D_DMET.size4x2.dat <==
0.875 1.0e-04 0.04249  4e-5


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0/D_DMET.size4x4.dat <==
0.875 1.0e-04 0.0414 0.0003


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0/D_DMET.size8x2.dat <==
0.875 1.0e-04 0.04333 0.0004


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0/D_DMRG.dat <==
0.875 0 0.0418 0.0009


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0/D_DMRG_reg_sizeinfx4 <==
0.875 0 0.0427387351799 0.00001


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0/D_DMRG_reg_sizeinfx6 <==
0.875 0 0.0417641794615 0.0002


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0/D_MRPHF_size16x4.dat <==
0.875 0 0.04744 0


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0/D_MRPHF_size16x6.dat <==
# under revision
#0.875 0 0.04807 0


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0/D_UCCSD_size16x12.dat <==
0.875 0 0.0474 0


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0/D_UCCSD_size16x4.dat <==
0.875 0 0.0477 0


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0/D_UCCSD_size16x8.dat <==
0.875 0 0.0474 0


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0/D_VMC.dat <==
# Extrapolation to the TDL 
0.875 0   0.0426  0.0001


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0/D_VMC_size12x12.dat <==
0.875 0 0.0425  0.0001


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0/D_VMC_size16x16.dat <==
0.875 0  0.0426  0.0001


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0/D_VMC_size20x20.dat <==
0.875 0 0.0426 0.0001


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0/D_VMC_size8x8.dat <==
0.875 0  0.0420  0.0001


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0/Delta_DMET.size2x2.dat <==
0.875 1.0e-04 0.09944515074 1.6e-06


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0/E_AFQMC.dat <==
0.875 0 -0.766 0.001


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0/E_AFQMC_size16x16.dat <==
0.875 0 -0.7657 0.0002


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0/E_AFQMC_size4x16.dat <==
0.875 0 -0.7674 0.0007


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0/E_AFQMC_size8x16.dat <==
0.875 0 -0.7658 0.0003


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0/E_AFQMC_size8x32.dat <==
0.875 0 -0.7657 0.0004


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0/E_AFQMC_size8x48.dat <==
0.875 0 -0.7660 0.0003


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0/E_DMET.size2x2.dat <==
0.875 1.0e-04 -0.758918897061 9.0e-05


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0/E_DMET.size4x2.dat <==
0.875 1.0e-04 -0.752099138233 4.0e-04


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0/E_DMET.size4x4.dat <==
0.875 1.0e-04 -0.748227913141 4.2e-03


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0/E_DMET.size8x2.dat <==
0.875 1.0e-04 -0.7548 4-e4


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0/E_DMRG.dat <==
0.875 0 -0.759 0.004


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0/E_DMRG_reg_sizeinfx4 <==
0.875 0 -0.763161134467 0.00007


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0/E_DMRG_reg_sizeinfx6 <==
0.875 0 -0.759419051149 0.0009


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0/E_MRPHF_size16x4.dat <==
0.875 0 -0.7094 0.0005 # (extrapolated)
#0.875 0 -0.70073 0 # (variational)


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0/E_MRPHF_size16x6.dat <==
# under revision
#0.875 0 -0.6791 0.0004 # (extrapolated)
#0.875 0 -0.67130 0 # (variational)


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0/E_UCCSD_size16x12.dat <==
0.875 0 -0.7123 0


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0/E_UCC_size16x4.dat <==
0.875 0 -0.7116 0  # UCCSD
0.875 0 -0.7272 0  # UCCSD(T)
0.875 0 -0.7427 0  # UCCSDT


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0/E_UCC_size16x8.dat <==
0.875 0 -0.7122 0  # UCCSD
0.875 0 -0.7281 0  # UCCSD(T)


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0/E_VMC.dat <==
# Extrapolation to the TDL
0.875 0 -0.749  0.002


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0/E_VMC_size12x12.dat <==
0.875 0  -0.75106  0.00001


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0/E_VMC_size16x16.dat <==
0.875 0 -0.74986  0.00002


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0/E_VMC_size20x20.dat <==
0.875 0 -0.74884 0.00001


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0/E_VMC_size8x8.dat <==
0.875 0  -0.74941  0.00002


==> anc/t1_tprime0/t1_tprime0_U8_n0.875_T0/M_DMET.size2x2.dat <==
0.875 1.0e-04 0.241187427472 8.8e-05


==> anc/t1_tprime0/t1_tprime0_U8_n0.8_T0.125/D_DCA_size20.0 <==
0.7982528071 0.128953137956 -2.61308293017 0.0317337595406 0.00870401447022


==> anc/t1_tprime0/t1_tprime0_U8_n0.8_T0.125/E_DCA <==
0.8 -2.84232662562 -0.0284232662562


==> anc/t1_tprime0/t1_tprime0_U8_n0.8_T0.125/E_DCA_size20.0 <==
0.7982528071 0.128953137956 -2.61308293017 -2.84232662562 1.73187728109


==> anc/t1_tprime0/t1_tprime0_U8_n0.8_T0.25/D_DCA <==
0.8 0.0315225386026 0.000173570743487


==> anc/t1_tprime0/t1_tprime0_U8_n0.8_T0.25/D_DCA_size20.0 <==
0.799353210014 0.00250664717718 -2.62583563196 0.0311269687967 0.00049209053267


==> anc/t1_tprime0/t1_tprime0_U8_n0.8_T0.25/D_DCA_size32.0 <==
0.7996058026 0.0078970715182 -2.62787685506 0.0313126701808 0.000584134026644


==> anc/t1_tprime0/t1_tprime0_U8_n0.8_T0.25/D_DCA_size34.0 <==
0.79877724854 0.0202563271794 -2.63050034775 0.0312594807946 0.0013156901126


==> anc/t1_tprime0/t1_tprime0_U8_n0.8_T0.25/D_DCA_size50.0 <==
0.815066359714 0.43011582485 -2.63458067735 0.0312428664795 0.0289650201578


==> anc/t1_tprime0/t1_tprime0_U8_n0.8_T0.25/E_DCA <==
0.8 -0.695720360197 0.0881306866598


==> anc/t1_tprime0/t1_tprime0_U8_n0.8_T0.25/E_DCA_size20.0 <==
0.799353210014 0.00250664717718 -2.62583563196 -0.83516166936 0.00184966900137


==> anc/t1_tprime0/t1_tprime0_U8_n0.8_T0.25/E_DCA_size32.0 <==
0.7996058026 0.0078970715182 -2.62787685506 -0.834545516364 0.00673143127414


==> anc/t1_tprime0/t1_tprime0_U8_n0.8_T0.25/E_DCA_size34.0 <==
0.79877724854 0.0202563271794 -2.63050034775 -0.834254488149 0.0100576367277


==> anc/t1_tprime0/t1_tprime0_U8_n0.8_T0.25/E_DCA_size50.0 <==
0.815066359714 0.43011582485 -2.63458067735 -0.711651965855 0.15881570756


==> anc/t1_tprime0/t1_tprime0_U8_n0.8_T0.5/D_DCA <==
0.8 0.0269696665653 0.000105988904411


==> anc/t1_tprime0/t1_tprime0_U8_n0.8_T0.5/D_DCA_size20.0 <==
0.799664028434 0.000474025705332 -2.73374746566 0.0264536876568 8.97516730648e-05


==> anc/t1_tprime0/t1_tprime0_U8_n0.8_T0.5/D_DCA_size32.0 <==
0.799791396514 0.00107541327327 -2.73681515862 0.026616142823 0.000263321629061


==> anc/t1_tprime0/t1_tprime0_U8_n0.8_T0.5/D_DCA_size34.0 <==
0.799558020978 0.00080326110511 -2.73824748506 0.0266299542256 0.000201678185623


==> anc/t1_tprime0/t1_tprime0_U8_n0.8_T0.5/D_DCA_size50.0 <==
0.800703481842 0.00146348330286 -2.73401758693 0.0267881585735 0.000422159787975


==> anc/t1_tprime0/t1_tprime0_U8_n0.8_T0.5/E_DCA <==
0.8 -0.760241528202 0.00453996081623


==> anc/t1_tprime0/t1_tprime0_U8_n0.8_T0.5/E_DCA_size20.0 <==
0.799664028434 0.000474025705332 -2.73374746566 -0.765185931715 0.000282245346982


==> anc/t1_tprime0/t1_tprime0_U8_n0.8_T0.5/E_DCA_size32.0 <==
0.799791396514 0.00107541327327 -2.73681515862 -0.766150473037 0.000756641967128


==> anc/t1_tprime0/t1_tprime0_U8_n0.8_T0.5/E_DCA_size34.0 <==
0.799558020978 0.00080326110511 -2.73824748506 -0.765948171131 0.000470481611751


==> anc/t1_tprime0/t1_tprime0_U8_n0.8_T0.5/E_DCA_size50.0 <==
0.800703481842 0.00146348330286 -2.73401758693 -0.760165886974 0.00790621739757


==> anc/t1_tprime0/t1_tprime0_U8_n0.8_T0/D_MRPHF_size10x4.dat <==
0.8 0 0.04320 0


==> anc/t1_tprime0/t1_tprime0_U8_n0.8_T0/D_MRPHF_size10x6.dat <==
# under revision
#0.8 0 0.04536 0


==> anc/t1_tprime0/t1_tprime0_U8_n0.8_T0/D_UCCSD_size10x12.dat <==
0.8 0 0.0431 0


==> anc/t1_tprime0/t1_tprime0_U8_n0.8_T0/D_UCCSD_size10x16.dat <==
0.8 0 0.0432 0


==> anc/t1_tprime0/t1_tprime0_U8_n0.8_T0/D_UCCSD_size10x4.dat <==
0.8 0 0.0430 0


==> anc/t1_tprime0/t1_tprime0_U8_n0.8_T0/D_UCCSD_size10x8.dat <==
0.8 0 0.0428 0


==> anc/t1_tprime0/t1_tprime0_U8_n0.8_T0/D_VMC.dat <==
# Extrapolation to the TDL
0.8 0 0.0367  0.0002


==> anc/t1_tprime0/t1_tprime0_U8_n0.8_T0/D_VMC_size10x10.dat <==
0.8 0 0.0370 0.0001


==> anc/t1_tprime0/t1_tprime0_U8_n0.8_T0/D_VMC_size200.dat <==
0.8 0 0.0372 0.0001


==> anc/t1_tprime0/t1_tprime0_U8_n0.8_T0/D_VMC_size20x20.dat <==
0.8 0 0.0368 0.0001


==> anc/t1_tprime0/t1_tprime0_U8_n0.8_T0/Delta_DMET.size2x2.dat <==
0.8 1.0e-04 0.051880534212 1.6e-05


==> anc/t1_tprime0/t1_tprime0_U8_n0.8_T0/E_DMET.dat <==
0.8 1.0e-04 -0.883384447291 3.4e-02


==> anc/t1_tprime0/t1_tprime0_U8_n0.8_T0/E_DMET.size2x2.dat <==
0.8 1.0e-04 -0.91009 5e-5


==> anc/t1_tprime0/t1_tprime0_U8_n0.8_T0/E_DMET.size4x2.dat <==
0.8 1.0e-04 -0.88512 0.00033


==> anc/t1_tprime0/t1_tprime0_U8_n0.8_T0/E_DMET.size4x4.dat <==
0.8 1.0e-04 -0.87272251608 6.3e-03


==> anc/t1_tprime0/t1_tprime0_U8_n0.8_T0/E_DMET.size8x2.dat <==
0.8 1.0e-04 -0.90176080665 1.3e-03


==> anc/t1_tprime0/t1_tprime0_U8_n0.8_T0/E_MRPHF_size10x4.dat <==
0.8 0 -0.8415 0.0002 # (extrapolated)
#0.8 0 -0.82885 0 # (variational)


==> anc/t1_tprime0/t1_tprime0_U8_n0.8_T0/E_MRPHF_size10x6.dat <==
# under revision
#0.8 0 -0.8022 0.0010 # (extrapolated)
#0.8 0 -0.78993 0 # (variational)


==> anc/t1_tprime0/t1_tprime0_U8_n0.8_T0/E_UCCSD_size10x12.dat <==
0.8 0 -0.8231 0


==> anc/t1_tprime0/t1_tprime0_U8_n0.8_T0/E_UCCSD_size10x16.dat <==
0.8 0 -0.8233 0


==> anc/t1_tprime0/t1_tprime0_U8_n0.8_T0/E_UCC_size10x4.dat <==
0.8 0 -0.8219 0  # UCCSD
0.8 0 -0.8442 0  # UCCSD(T)
0.8 0 -0.8627 0  # UCCSDT
0.8 0 -0.8760 0  # UCCSDT(Q)


==> anc/t1_tprime0/t1_tprime0_U8_n0.8_T0/E_UCC_size10x8.dat <==
0.8 0 -0.8229 0  # UCCSD
0.8 0 -0.8460 0  # UCCSD(T)


==> anc/t1_tprime0/t1_tprime0_U8_n0.8_T0/E_VMC.dat <==
# Extrapolation to the TDL 
0.8 0 -0.877 0.001


==> anc/t1_tprime0/t1_tprime0_U8_n0.8_T0/E_VMC_size10x10.dat <==
0.8 0 -0.88291 0.00001


==> anc/t1_tprime0/t1_tprime0_U8_n0.8_T0/E_VMC_size200.dat <==
0.8 0 -0.88299 0.00001


==> anc/t1_tprime0/t1_tprime0_U8_n0.8_T0/E_VMC_size20x20.dat <==
0.8 0 -0.87580 0.00001


==> anc/t1_tprime0/t1_tprime0_U8_n0.8_T0/M_DMET.size2x2.dat <==
0.8 1.0e-04 0.123108103733 5.2e-06


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0.125/D_DCA_size20.0 <==
1.00000000002 0.00390944005338 0.0 0.0528885309192 0.000362518466988


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0.125/D_DCA_size32.0 <==
1.00000025365 0.00356436365376 0.0 0.0526115159722 0.000346641538038


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0.125/D_DCA_size34.0 <==
1.0 0.00288001607562 0.0 0.0518501419148 0.000244498244692


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0.125/D_DCA_size50.0 <==
1.0 0.00611933036908 0.0 0.0526305951978 0.00062502079681


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0.125/D_DCA_size72.0 <==
1.0 0.0070552235477 0.0 0.0528935156113 0.000702490251641


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0.125/E_DCA_size20.0 <==
1.00000000002 0.00390944005338 0.0 -0.489851999928 0.00196551885404


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0.125/E_DCA_size34.0 <==
1.0 0.00288001607562 0.0 -0.515058 0.00165873279501


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0.125/E_DCA_size50.0 <==
1.0 0.00611933036908 0.0 -0.504089 0.00144586256993


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0.125/E_DCA_size72.0 <==
1.0 0.0070552235477 0.0 -0.508104 0.00691963


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0.25/D_DCA_size20.0 <==
1.00000021072 0.00195089052225 0.0 0.0496682189745 0.000140374636147


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0.25/D_DCA_size32.0 <==
1.00000010504 0.00122126285274 0.0 0.0490328190989 8.83794660728e-05


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0.25/D_DCA_size34.0 <==
0.999999949378 0.00154797258756 0.0 0.0490438564004 0.000149870304532


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0.25/D_DCA_size50.0 <==
1.0 0.00277893102088 0.0 0.0495384441294 0.000233135097193


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0.25/D_DCA_size72.0 <==
1.00000114992 0.00750069764026 0.0 0.0496830383621 0.000603948644874


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0.25/E_DCA_size20.0 <==
1.00000021072 0.00195089052225 0.0 -0.437293157104 0.000737495452006


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0.25/E_DCA_size32.0 <==
1.00000010504 0.00122126285274 0.0 -0.444036579832 0.000584297343116


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0.25/E_DCA_size34.0 <==
0.999999949378 0.00154797258756 0.0 -0.445809202488 0.000217633082067


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0.25/E_DCA_size50.0 <==
1.0 0.00277893102088 0.0 -0.453214 0.000250509599569


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0.25/E_DCA_size72.0 <==
1.00000114992 0.00750069764026 0.0 -0.454342400328 0.00359850523319


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0.5/D_DCA_size20.0 <==
1.0 0.00102005785615 0.0 0.0473384545334 6.30392292107e-05


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0.5/D_DCA_size32.0 <==
1.00000006749 0.000677736081928 0.0 0.0470270770915 4.67145864363e-05


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0.5/D_DCA_size34.0 <==
1.00000008789 0.00079991673373 0.0 0.0469895491867 5.01636996714e-05


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0.5/D_DCA_size50.0 <==
1.00000003857 0.00105362135945 0.0 0.0470348263092 6.61806347165e-05


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0.5/D_DCA_size72.0 <==
0.999999999806 0.00168161563572 0.0 0.0470546917783 0.000131355385749


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0.5/D_DF <==
1	0	0.04824625	0



==> anc/t1_tprime0/t1_tprime0_U8_n1_T0.5/E_DCA_size20.0 <==
1.0 0.00102005785615 0.0 -0.348111 0.000549752492001


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0.5/E_DCA_size32.0 <==
1.00000006749 0.000677736081928 0.0 -0.356436730032 0.000431096185718


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0.5/E_DCA_size34.0 <==
1.00000008789 0.00079991673373 0.0 -0.357816648456 0.00032998915031


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0.5/E_DCA_size50.0 <==
1.00000003857 0.00105362135945 0.0 -0.363797845712 8.10435845558e-05


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0.5/E_DCA_size72.0 <==
0.999999999806 0.00168161563572 0.0 -0.367941000776 0.00062172992584


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0.5/E_DF <==
1	0	-0.37469698	0



==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/D_AFQMC <==
# twist averaged boundary up to system size 18*18
# extrapolated to thermodynamic limit
1 0 0.0540 0.0001


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/D_DMET.dat <==
1 1.0e-04 0.05398 7e-05


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/D_DMET.size2x2.dat <==
1 1.0e-04 0.0538187 0.


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/D_DMET.size4x2.dat <==
1 1.0e-04 0.0538966 1.4943e-07


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/D_DMET.size4x4.dat <==
1 1.0e-04 0.0538896 4.24e-06


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/D_DMRG.dat <==
1 0 0.0539 0.0001


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/D_DMRG_sizeinfx3sqrt2 <==
1 0 0.054322231292674633 3.1740918005429186e-06


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/D_DMRG_sizeinfx4 <==
1 0 0.054095844704973903 9.9999999999999995e-07


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/D_DMRG_sizeinfx4sqrt2 <==
1 0 0.054058353271778936 4.4723157923667103e-05


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/D_DMRG_sizeinfx5sqrt2 <==
1 0 0.053974854786920809 4.8493612589543895e-05


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/D_DMRG_sizeinfx6 <==
1 0 0.053978199069742779 9.9579071826393835e-05


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/D_DMRG_sizeinfx6sqrt2 <==
1 0 0.053942147461630334 9.0180964288103313e-05


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/D_MRPHF_size4x4.dat <==
1.0 0 0.0536 0


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/D_MRPHF_size6x6.dat <==
1.0 0 0.0541 0


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/D_MRPHF_size8x8.dat <==
1.0 0 0.0544 0


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/D_UCCSD.dat <==
# TDL (=10x10)
1 0 0.0537 0


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/D_UCCSD_size10x10.dat <==
1 0 0.0537 0


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/D_UCCSD_size6x6.dat <==
1 0 0.0535 0


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/D_UCCSD_size8x8.dat <==
1 0 0.0537 0


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/D_VMC.dat <==
# Extrapolation to the TDL
1 0 0.0535 0.0001


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/D_VMC_size162.dat <==
1 0 0.0534  0.0001


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/D_VMC_size242.dat <==
1 0 0.0534  0.0001


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/D_VMC_size98.dat <==
1 0 0.0535  0.0001


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/Delta_DMET.dat <==
1 1.0e-04 3.4774834386e-06 1.2e-05


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/Delta_DMET.size2x2.dat <==
1 1.0e-04 2.06145e-07 2.0e-07


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/Delta_DMET.size4x2.dat <==
1 1.0e-04 6.9793824047e-06 1.6e-06


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/Delta_DMET.size4x4.dat <==
1 1.0e-04 1.38615384967e-07 2.1e-07


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/E_AFQMC <==
# twist averaged boundary up to system size 18*18
# extrapolated to thermodynamic limit
1 0 -0.5247 0.0002


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/E_AFQMC_size10x10 <==
1 0 -0.525029665342666 7.191296095749188e-05


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/E_AFQMC_size12x12 <==
1 0 -0.524883802205654 8.608182230453289e-05


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/E_AFQMC_size14x14 <==
1 0 -0.524756592055707 5.712536501574969e-05


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/E_AFQMC_size16x16 <==
1 0 -0.524778309956166 6.641135224476872e-05


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/E_AFQMC_size18x18 <==
1 0 -0.524889362724777 9.777832563320008e-05


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/E_AFQMC_size4x4 <==
1 0 -0.536585357705629 2.852884420967936e-04


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/E_AFQMC_size6x6 <==
1 0 -0.528086650132382 3.618450959123694e-05


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/E_AFQMC_size8x8 <==
1 0 -0.525715838789588 4.519132569732854e-05


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/E_DMET.dat <==
1 1.0e-04 -0.523374685534 1.0e-03


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/E_DMET.size2x2.dat <==
1 1.0e-04 -0.514166781032 2.9e-05


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/E_DMET.size4x2.dat <==
1 1.0e-04 -0.51636172185 2.1e-04


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/E_DMET.size4x4.dat <==
1 1.0e-04 -0.518917763327 2.4e-04


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/E_DMET.size8x2.dat <==
1 1.0e-04 -0.517923238444 1.3e-04


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/E_DMRG.dat <==
1 0 -0.5241 0.0001


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/E_DMRG_sizeinfx3sqrt2 <==
1 0 -0.52727097449217597 9.9999999999999995e-07


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/E_DMRG_sizeinfx4 <==
1 0 -0.52831022062594291 1.3581481989713724e-08


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/E_DMRG_sizeinfx4sqrt2 <==
1 0 -0.52537080453058849 6.9992181819813838e-06


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/E_DMRG_sizeinfx5sqrt2 <==
1 0 -0.5247646178923927 1.3278440900430871e-05


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/E_DMRG_sizeinfx6 <==
1 0 -0.52528584409402057 1.3377476665143609e-05


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/E_DMRG_sizeinfx6sqrt2 <==
1 0 -0.52450554021544127 5.7077467938535599e-05


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/E_MRPHF_size4x4.dat <==
1.0 0 -0.5284 0


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/E_MRPHF_size6x6.dat <==
1.0 0 -0.5254 0.0001 # (extrapolated)
#1.0 0 -0.5236 0 # (variational)


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/E_MRPHF_size8x8.dat <==
1.0 0 -0.5169 0.0002 # (extrapolated)
#1.0 0 -0.5150 0 # (variational)


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/E_UCCSD.dat <==
# TDL (=10x10)
1 0 -0.5191 0


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/E_UCC_size10x10.dat <==
1 0 -0.5191 0  # UCCSD
1 0 -0.5196 0  # UCCSD(T)


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/E_UCC_size6x6.dat <==
1 0 -0.5193 0  # UCCSD
1 0 -0.5198 0  # UCCSD(T)
1 0 -0.5215 0  # UCCSDT
1 0 -0.5219 0  # UCCSDT(Q)


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/E_UCC_size8x8.dat <==
1 0 -0.5192 0  # UCCSD
1 0 -0.5197 0  # UCCSD(T)
1 0 -0.5213 0  # UCCSDT


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/E_VMC.dat <==
# Extrapolation to the TDL
1 0 -0.52315 0.00005


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/E_VMC_size162.dat <==
1 0  -0.52339 0.00001


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/E_VMC_size242.dat <==
1 0  -0.52328  0.00001


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/E_VMC_size98.dat <==
1 0 -0.52370  0.00001


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/M_AFQMC <==
# twist averaged boundary up to system size 22*22
# extrapolated to thermodynamic limit
1 0 0.26 0.03


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/M_DMET.dat <==
1 1.0e-04 0.318468706833 1.3e-02


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/M_DMET.size2x2.dat <==
1 1.0e-04 0.406103097681 4.8e-07


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/M_DMET.size4x2.dat <==
1 1.0e-04 0.386994771581 1.0e-06


==> anc/t1_tprime0/t1_tprime0_U8_n1_T0/M_DMET.size4x4.dat <==
1 1.0e-04 0.36036475919 1.3e-03

